Monotone Local Search with Sample-Dependent Running Times

Monotone Local Search turns an algorithm that extends a given partial solution into an algorithm that finds a solution from scratch: sample a few elements, hope that they lie in an unknown solution, and complete them. Its known analyses bound every call of the extension algorithm by a worst-case time that depends only on the number of sampled elements, and Esmer et al. (SODA 2024) showed that no algorithm that uses the extension algorithm as a black box with this running time beats the original form by more than a polynomial factor. We let this running time depend on the actual sample. If the extension algorithm decides in time $O^*(2^{g(I,X,k)})$, for a polynomial-time computable $g$, whether a sample $X$ can be completed to a solution with at most $k$ elements, our main theorem gives a randomized algorithm with one-sided error in time $O^*(2^{\psi n})$ whenever, for some solution $S$ of size $k$ and some $t$, the exponential moment $\sum_{X\subseteq S,|X|=t}2^{-g(I,X,k)}$ is at least $2^{-\psi n}\binom{n}{t}$. A corollary, multivariate Monotone Local Search, generalizes the theorems of Fomin et al. (STOC 2016, J. ACM 2019) and of Gaspers and Lee (ICALP 2017). For Max Leaf Spanning Tree and, equivalently, Connected Dominating Set, the previous best polynomial-space bound is $O^*(1.8619^n)$. Completing a sample is a Steiner tree problem, solved in time exponential in the number of terminals, which varies strongly with the sample. We obtain a randomized polynomial-space algorithm in time $O(1.6991^n)$ and a deterministic one in time $(\sqrt5-\frac12)^n 2^{o(n)}=O(1.7361^n)$. For connectivity problems in which the extension algorithm's running time doubles with every component of the sample, an analysis through a partition function gives randomized polynomial-space algorithms in time $O^*(1.8^n)$ for Connected Feedback Vertex Set and $O(1.6444^n)$ for Connected Vertex Cover.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Serge Gaspers

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Ancillary files of "Monotone Local Search with Sample-Dependent Running Times"

These files are the computer-checked parts of the proofs in the paper. The section "Computer certificates"
of the paper describes each check in detail; this file is the short manifest.

## Running the checks

```
python3.12 -m venv .venv && .venv/bin/pip install -r requirements.txt   # pinned environment
PYTHON=.venv/bin/python ./verify_all.sh          # quick: every check a proof depends on, except the two RSC certificate verifiers
PYTHON=.venv/bin/python ./verify_all.sh --full   # full: also the two RSC certificate verifiers
```

Requirements: Python 3 with python-flint, NumPy and SciPy; `requirements.txt` pins the versions we tested
(Python 3.12.16, python-flint 0.9.0, NumPy 2.5.4, SciPy 1.18.1). The same commands work in a container,
for example `docker run --rm -v "$PWD":/anc:ro python:3.12-slim bash -c 'cp -r /anc /tmp/a && cd /tmp/a &&
python -m venv /tmp/v && /tmp/v/bin/pip install -r requirements.txt && PYTHON=/tmp/v/bin/python ./verify_all.sh'`.
The script first checks the SHA-256 checksums in `SHA256SUMS`, then runs each program and compares its output
with the recorded output of the author's run (the `.out` file of the same name, ignoring timing lines; for
the two RSC verifiers it requires the line `VERIFIED`). It stops at the first program that fails or whose
output differs. Options are set through environment variables: `PYTHON` (interpreter), `PROCS` (processes
for the RSC verifiers, default 4) and `LOGDIR` (where the output of each program is written, default
`verify-logs/`); relative paths are taken from the current folder. The script uses only POSIX shell tools
and runs with the BSD tools of macOS as well as with GNU coreutils.

The quick and the full mode certify different things. "All checks passed" after the quick mode means that
every check of the table below passed except the RSC antinorm certificate (Prop. `prop:rsc-cert`); only
the full mode verifies that certificate, with two independent programs.

| Mode | What it runs | Time | Processes | Peak memory |
| --- | --- | --- | --- | --- |
| quick | checksums and the 13 programs above the RSC verifiers | about 62 s (Apple M3 Max, 2026-10-30, and the same result in `python:3.12-slim` under Docker) | 1 | 87 MiB |
| full, extra | `rsc/rsc-verify.py` | about 46 minutes in the recorded run (first lines of `rsc/rsc-verify.out`) | 4 (`PROCS`) | about 1.4 GiB, all processes (2026-10-31) |
| full, extra | `rsc/rsc-verify-independent.py` | about 16 minutes in the recorded run (timestamps in `rsc/rsc-verify-independent.out`) | 4 (`PROCS`) | about 3.0 GiB, all processes (2026-10-31) |

## The RSC certificate

`rsc/rsc-certificate.json.gz` (45 MB) is not in the arXiv copy of these files, because arXiv stores gzip files
unpacked (156 MB, over its size limit). It is in the archived copy of this release (Zenodo,
https://doi.org/10.5281/zenodo.23851002) and on the companion site (https://serggasp.github.io/sample-MLS-site/);
put it into `rsc/`. Its SHA-256 checksum is in `SHA256SUMS`. Without it, `verify_all.sh` runs every check except
the two RSC verifiers of `--full`.

## Which file checks which statement

| Statement in the paper | Files | Arithmetic |
| --- | --- | --- |
| Constant 1.744835 of RS and the two bounds on F* used by RS-θ (Prop. `prop:rs-rate`(c)) | `rs_closed_form_interval.py` | exact rationals; Arb ball arithmetic |
| The two antinorm certificates of RS-θ and the bounds on c_Z (Prop. `prop:rst-certs`) | `cert_final_0.json`, `cert_final_1.json`, `verify_cert.py`, `verify_cert_indep.py`, `v_cert_primal.py`, `cz_bounds.py` | exact rationals |
| Rates of the RS-θ certificates and 2^ψ* < 1.7204 (Props. `prop:rst-certs`, `prop:rst-rate`) | `rst_rate_interval.py` | exact rationals; Arb |
| Bounds 1.71927 and 1.71928 for the uniform lobsters (Prop. `prop:rst-caterpillar`(c)) | `lobster_rate_certificate.py` | exact rationals |
| Antinorm certificate of RSC (Prop. `prop:rsc-cert`), two independent programs | `rsc/rsc-certificate.json.gz`, `rsc/rsc-verify.py` (with `rsc/rsc_verify_core.py`, `rsc/rsc_modelg.py`), `rsc/rsc-verify-independent.py` | exact rationals |
| Credit inequalities and light pairs of RSC (Lemmas `lem:rsc-rsccredits`, `lem:rsc-lightpairs`) | `rsc/rsc-credits.py` | exact rationals |
| Endpoint inequalities of the deterministic rate certificate (Lemma `lem:det-cert`) | `rates.py` (part 4), `v_rates.py` (part V1) | exact rationals |
| Constant 1.6444 for Graph Motif and Connected Vertex Cover (Lemma `lem:cc-cert`) | `component_count_rate_interval.py` | exact rationals; Arb |
| Three certificates and constant 1.3727 for Directed Steiner Tree (Prop. `prop:fa-dst-certs`) | `dst_certificates.json`, `dst_certificate_verify.py`, `cz_bounds.py` | exact rationals; Arb |
| Constant 1.6302 for Paired Domination (Lemma `lem:fa-pd-rate`) | `paired_rate_certificate.py` | Arb |

The other programs (second table of the section "Computer certificates") compute numerical evidence that no
proof uses. The folder `formal/` contains the Lean 4 development described in the subsection "Formal
verification"; build it with `lake build` (the files `lean-toolchain` and `lake-manifest.json` pin the
versions of Lean and Mathlib).

The Lean check of the RSC certificate data is a separate target, and it uses `native_decide`, so it trusts
the Lean compiler as well as the kernel. From this folder, regenerate the data files (about 170 MB, about 2 min)
and check them against the shipped checksums. The exporter writes its own `MANIFEST.sha256` into the output
folder, so first save the shipped one:

    cp formal/MaxLeafFormal/RSCData/MANIFEST.sha256 MANIFEST-lean-check.sha256
    python3 formal/scripts/export_rsc_cert.py rsc/rsc-certificate.json.gz formal/MaxLeafFormal/RSCData
    python3 formal/scripts/rsc_data_audit.py --scan
    python3 formal/scripts/rsc_data_audit.py --compare rsc/rsc-certificate.json.gz

The last command checks the generated data against the certificate, value by value. The shipped
`formal/MaxLeafFormal/RSCData/MANIFEST.sha256` lists the checksums of the files as they were generated for the
Lean check. Each generated file names the SHA-256 of the exporter in its header comment. The exporter shipped
here differs from the one used for the Lean check in three comment lines only, so files regenerated here differ
from those files in that one header line. Putting back the exporter's SHA-256 from the Lean check in that line
gives the checked files byte for byte, and the checksums then all match:

    cd formal/MaxLeafFormal/RSCData
    perl -pi -e 's/^(exporter sha256: +)[0-9a-f]{64}$/${1}9191995423a44b6d882afb9076aff1fa9775ae272a2ad4f1985c144344c8386b/' *.lean
    sha256sum -c ../../../MANIFEST-lean-check.sha256
    mv ../../../MANIFEST-lean-check.sha256 MANIFEST.sha256
    cd ../../..

(On macOS, `shasum -a 256 -c` replaces `sha256sum -c`.) Then run `lake build MaxLeafFormal.RSCFinal MaxLeafFormal.RSCHeadline` in
`formal/`. The author's fresh build of the whole project, the default target and the RSC data targets, against a prebuilt Mathlib, took
81 and 117 minutes in two builds on machines with 8 cores and 124 GB of memory (2026-10-31 and 2026-11-01). Each Lean process needs
up to 6 GB of memory, and the module `RSCData.Lattice` needs 14 GB, so a machine with less memory per core needs
fewer parallel jobs.

The exact value of c_Z and the stages of the RSC certificate are the further target
`lake build MaxLeafFormal.RSCFinalExtras`. Its six further generated theorems (also decided by `native_decide`)
and their assembly are shipped in `formal/MaxLeafFormal/RSCData/Extras/`, with their checksums. The scripts
`formal/scripts/export_rsc_extras.py` and `formal/scripts/rsc_extras_audit.py`, which wrote and audited these
files, first check the SHA-256 of the exporter and of `rsc_data_audit.py` as they were used for the Lean check,
so they stop at that check here, because the copies shipped here differ from those in comments. They are not
needed to rebuild: their outputs are shipped.

The ancillary files are released under the MIT licence; see `LICENSE`.


==> anc/SHA256SUMS <==
b591c36c38d1e3b14f5f6ef67e543eaea8fc1fe1d262268372f0b537bb012ed7  balanced.py
bd32cd942d4b0c75357971e3ff396ce8c503e4f37082e84472f887be85514adc  cert_final_0.json
ffd523e62af339d250687dea8826094f154717b526b0918e71341f4ccb33b643  cert_final_1.json
00dcd46ac927b2ccaf4b3f6078e9c4bd0275b6b06529dbe7fd974dd933677230  component_count_rate_interval.out
4ce8f7323b39dbb6fcce68425f52503d152b5384ec4195087f70f21c664ce1dc  component_count_rate_interval.py
424d247b95f48fe40cba304c354902e608e8129c669e454dd6d74f17377d6f1e  cz_bounds.out
42dd542d963bf3745118e55858a0f4b05904c05c2b970a66b0cc8aa77e043240  cz_bounds.py
fb24a1ebdf7cfb1cc93fceb2e29856c81e3f410da9df318157b053247068d1fe  dst_certificate_build.out
3c473ba28ceb0e5c23cbb3589c6a6c825f0a940abb24f2f3f8400e758584d946  dst_certificate_build.py
f289e517d3025c530d29072b5ffb67dab0e08b2db7b4ea31f7921a7098c7c175  dst_certificate_params.json
c51de06a87e5bf1f8c3a284b43daff542aa75a5ab83a1cd74030c04fb05dd57b  dst_certificate_verify.out
9499a41a4da29c6eb288a97fce17e71df152eea1b6039dd923b43ba35968a6ad  dst_certificate_verify.py
f0ca3bd5d6f3ca881374e596ce53bd93bdc674fb71b0a1a6788e9690445972a7  dst_certificates.json
544aef4a3b80ce4e570c7ea5cc6642b642db111daeaad1f7df64a74c334a54db  dst_obstruction.out
e81e02205f51ea40956dc6d4da02aab931eb052671c914b8102fece80914ef2a  dst_obstruction.py
cbe007b22dd6824759fa5b55e41ddb5dcd7384b88c5c6bc56647f7df52e69354  families.out
fa961d6501992d3a600d213a116a4ce25570b38d9b2f30d7479910b23d996629  families.py
d6cf504d13f1e1fbff08c9c1a64b85df7c63e7c59feabdbdae9d20f818cdb458  lobster_rate_certificate.out
01ef1f0584cdf6930fda2cf88d3cdd7be3423e69df448f808ec81d4c1c24b58c  lobster_rate_certificate.py
efd27b9e44745c30cefc6cbfa19046babbd8e6ea06377ac0b5e5b34268ec61c4  lower_bound_caterpillar.out
026751c1ac171ee6516ff77976c66a4dde44cfd6a9a98481ecb4209101386c78  lower_bound_caterpillar.py
175d1456172519db36d6d6be230715a459e1b5063aee105d7968c73410b74f2e  maxleaf-measure/brf_model.py
08f97753904cdb5c948d720afa45cfbed1053b8a1e57597f361b7263d487f18d  maxleaf-measure/optimise.out
7746aa6180eb2579689d296cce307effd51b41086a4f0fc9bdec0b1b6be718d6  maxleaf-measure/optimise.py
523e139c48a727e807d828f42be4906f5a15177b8d704ccab574aabac124fbc3  maxleaf-measure/sensitivity.out
59ea520f77bf03741dacf6520ec9fec7262967522dfa0225463992980c7c8b7e  maxleaf-measure/sensitivity.py
f65433e35891c39f966f6246a31cddf9abbfc1161fa471b5ce067778c125c77c  motif_path_extremal.out
2e3cc0ca73753673037e5d61055b2ad09cbefa572c6550033c239037df4ebc44  motif_path_extremal.py
9a80c921caad10c362e3131194ac1d44bb5af40859532f4c6731ca37e085123c  orthant/antinorm.py
0bd0c21fdb1e82029253e088a89f45f675fb76484ab20387b725ff4e5c478d79  orthant/antinorm_exact.py
51d83dc03854a5061619ba2f81c479ff96379786a2e575f01a9690a76a33717f  orthant/core.py
43d0882e330da887d6d709f490f9a8785e673a96eff4c55bcd2d3299fe83b13a  orthant/orthant_noaxis.out
6063794f31eab6fbfd998eb324c3366c56d27aa5c9da62c6ac17e484f5526c46  orthant/orthant_noaxis.py
c245f51ca6e0f7f436e3810750ebc2d67f80702a38e11ec732a5cdad4e05608c  orthant/orthant_try.out
5302e7360e2c4e643df685727ab5965976925cc23491cafdeda3cc608760a80b  orthant/orthant_try.py
5f9c987b6c7bead1413fa4baa41db45304891eb5c828a4e6b4d241a4de0074bf  paired_rate_certificate.out
b1cb2a3b330adb56c28195f055911e76be6a4c0435d4f274d7f81a35384adfbf  paired_rate_certificate.py
bd449b8c37ac81ea1b5f11bbed8c01351193cd6f5d356403a198df961c58c12e  rates.out
bbf834bda09dcf9680747502c39ebd4619308a2e11472e5702ec59cc256253b1  rates.py
67262b64e2c8462a3f1b8a0a722d14820321ce078b50c2ba110f57b087735ecb  requirements.txt
987ac051e73937588b27ec6032541ce41259321e003ce610c94d37ddf9c78240  rs_closed_form_interval.out
6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e  rs_closed_form_interval.py
d7250dd72f2d904a61bdd165de4da1b4275df238082208c950b22ae5abb62ed0  rsc/build.out
27fee5232d1843141565c5a34d57610bc27e6ffdac9642b1be98d8086e88fda1  rsc/certify.out
c898629fe2a984901b08bcff4ce06356ffd593e663b3c2fb8b0ed0d819455a38  rsc/endtoend.out
9465bd0f7f74dc3a6376724645bfbde97b417035583c89ba787e347813177651  rsc/rsc-certificate.json.gz
cf93e4b0cd3bfcfec84aa4718772c5fa10d0402b81034d8024c2d768f857c90c  rsc/rsc-credits.out
2a32a2732bac7177ec231079a3c239b1620ebcf515b0663b82e2e9029bf8b5e7  rsc/rsc-credits.py
d243819720699551cf1734792a851dbbb78b18632966b04845c9840906c22a29  rsc/rsc-verify-independent-negative.out
403ae902af2cd15428c21a953e9151edd4549101561ea2939ef4340fc877cdb7  rsc/rsc-verify-independent.out
e4c41dc2666989a79dae82ce88630d227a48bea7838efc434326dac81bdc706d  rsc/rsc-verify-independent.py
6741dccac3c2c24aed577df1f317d98ed49ddc02af516ad82bf934b30bb24b66  rsc/rsc-verify.out
9575256a7668ceb85426ca330b33511064539ef80c1b602d1f566af7f7752912  rsc/rsc-verify.py
3e9fe5ea2ddf000757cdec7acddf4157432eb1fc04350616a771992a79bf908f  rsc/rsc_modelg.py
852b7583bb107b4f0e962e0d8889c81cd77f24cde5dfb277ea2e75dc5d02c748  rsc/rsc_verify_core.py
1476ae47c530a0c1fd7839fab2b759c528ef1cda221d5bda07f3c2739c0831b7  rsc/sha256.txt
42c0aff439d69657e672d31510837b0942d808c011391ea54c7404f9091cd3c1  rsc/verify-build.out
8fa6047fcb48ae72c0ca956635ca3e7b24d510c9f55cd1c4d0f3b3c1bf30408b  rst_rate_interval.out
f10f05424385ba576aabb548b3400a444000d9c404a42b8929e57d6ca49e5e5a  rst_rate_interval.py
90f2fdf73277574d8972d212bd255986f1c50ed6bf744d609bbbf35876d9e8c7  size_demo.out
e914455013e97918e23e6cf0cc4415c2978a26228dd53c5be2bb8299f3c4f64b  size_demo.py
4de58fe3955066acd5c4fee4c689e8efcf5de6c56b16104f13f41401d8e51839  v_cert_primal.out
01a9a628c92901e34257a2eaceb8c45d7ddb251b0637c930f6fbc239a26251a7  v_cert_primal.py
e0d426b00482e66ee6fe88fa338bcae65e20d10ac21fee772a42c13bae6ce412  v_extremal.out
114177fdfb39a2a6d8152c58f5f64971efa55bb4dadc9134ce52985ecbe97f32  v_extremal.py
f44322e09c1d64f90344c17f7b0f21c85cde566ef3ceb7f619c4658d37912d41  v_rates.out
f12bb2ae90c2603c216c5181abfd5b3d9fe87cf7963233333abf5b30d83697a3  v_rates.py
072b6cba72b355e3328a5716cc63d589993479f9f29686129303e005e7b0446b  verify_cert.out
160955c7ef40737b4742b70d4b3f1a6928a9a5fdd403f521f22496537235df1f  verify_cert.py
8d6dd5951ea0b055b2c8dc93590eb749dc6a8274e0bcfe371c379e0cd876fc33  verify_cert_indep.out
e9efe9c275037f610f911b0ecb08bf8ac188115aca34990d50a4565e0b6489df  verify_cert_indep.py
95cf98b84be6f4f2f5b7f1ff5ea51af1ba12fea2198a733fe1b2333c9afb7430  wcds_spider.out
736a3fd9c7b096e187782e925f216d01409aef3164ea44ffe517e6b87601e99f  wcds_spider.py
8a8164412ecec02ea2b39306a959cc6c9a55f82bd6effe1048c28b2967c87237  formal/MaxLeafFormal.lean
7344f3ec54435d09f41947334acfa13b3b4900af414f68fa0fb8d71096c8b990  formal/MaxLeafFormal/Antinorm3.lean
3d8a0d9d12d394b22f79123f1fa219bf464760a39faa9b2b870ae7446ef22655  formal/MaxLeafFormal/Antinorm8.lean
2504c6d0e2f2ac920c9f60af6298f43f036d67067c31f6abeea0117cfa58b392  formal/MaxLeafFormal/Budget.lean
acf1d83b9eeb1aa0ac49cfe45bf75799d81c9dc3aba881b54e1fe90b902f5b58  formal/MaxLeafFormal/CCData.lean
a69bb3acd4dfa967f5ac1be7ff58997f9953aea028c9a19b140d0b5bbfa665d7  formal/MaxLeafFormal/CCGibbs.lean
0fb81145283f8de323d15336924ea17ad8288f7cb28806f09e4eaf9a6fc62838  formal/MaxLeafFormal/CCRate.lean
cbdd9622ae1ff57d547710c94e11dc6a718f156b7b4a73c356435059d1c65d11  formal/MaxLeafFormal/CCT.lean
8d1f7624fbb74f75e96e1f9dd789d7893856d3f2e700f6f3a92ab3eeecb92703  formal/MaxLeafFormal/CDS.lean
c09514e220ec52a66d6c462db9e5fd2acd694ff49f22fc5c8c052cb1769f7171  formal/MaxLeafFormal/DSTCert.lean
f6e4b2060321326815733d92af2a5f5f221a0e333abc1259c88a06976dd9bb91  formal/MaxLeafFormal/DSTData.lean
2f0cdddefe586f16a447ab82fc5f81fe4998b4d342dabf49cd4f9ccadff4f0a5  formal/MaxLeafFormal/DSTGraph.lean
29ac47b0eade68af349735e2722cad8b5fc8dbafaf739e4666097e675b98c237  formal/MaxLeafFormal/DetRate.lean
8e608c5ce7e70322fbb4ffa23c4767825f55b261a9c5737d99ec519eea2f3648  formal/MaxLeafFormal/Enclose.lean
e9efa56c6b9814ac2cd0d07a8a0c462bd5606ae12db87229347ccc6ec935823b  formal/MaxLeafFormal/EncloseH.lean
cc3a7fb791117f21a9ee8b510df6f472aaf423d3a10dc4337bb3863a0255b045  formal/MaxLeafFormal/Lobster.lean
db90a9b35539d0aea31e81b0b57193f84ce3f5a82a6f8cd5cc719962cb0a9331  formal/MaxLeafFormal/LobsterData.lean
20f4c34f87dd286c2bdf7bf7beea770108ad356930c8defbd797acc99abc3fb7  formal/MaxLeafFormal/LobsterGraph.lean
fd53c6e048b5c7a01d8247451447a6ee4b0fb26d3390017c2da7631d7fa7b82c  formal/MaxLeafFormal/MLS.lean
bec24d42c2ccc75d3c9b4dcb78403d81fab5aa21ca813e00872f4e3a233fd3ad  formal/MaxLeafFormal/MLSNec.lean
dd48e9de66bc27db0bef1a7af21c83536c83490d6bff0f2ef4b78117c273ff53  formal/MaxLeafFormal/PDGraph.lean
fff18b07d505a5d7ba746b44eeafcb877dc0488f01cad1ab4ea6d6e7c71e3f17  formal/MaxLeafFormal/PDRate.lean
2205f6193390a4beef8b00af17bbbd021cca0488b9b7ff19ba950f12a7a92f36  formal/MaxLeafFormal/RSC/Bridge.lean
7c571d5a3802157230d4d375fe10d3d770ad9f6cf9d75f7ab8c41d4fcf0bfcbe  formal/MaxLeafFormal/RSC/Expect.lean
d5dbf22a5a986ce57ab350f6dc3ed66fff47a7b4f8b56891d154e9aa0bef2d51  formal/MaxLeafFormal/RSC/GenInst.lean
d9554284c413e9c23e5293ef2373c84a52481efee5b06bcd0886a6b6436e9623  formal/MaxLeafFormal/RSC/JLemma.lean
5abc17bc4392b6173603803ff6eed0a47d9b30514afbc7d8b8cb91125d0a5140  formal/MaxLeafFormal/RSC/Jensen.lean
cdf96bf8ca204587d4889a63b610829b5430cffab14fa7be9f3615b78a7ea553  formal/MaxLeafFormal/RSC/Leaf.lean
c464e91b3653386df55b0ac94d87ebc7848388283070570615d6b08571cc8712  formal/MaxLeafFormal/RSC/Measure.lean
2adf0c7bb86fac0d115b1d5763d309556ce72e533d86ec5a63209749bd2ee564  formal/MaxLeafFormal/RSC/Model.lean
ff020e2395edee33f08fda13032c74b431c97b93f5749e4a467002411ef9a21d  formal/MaxLeafFormal/RSC/Mono.lean
7cfd76f10b11635c0072f55c17ff17caeb350592b6709758221a0572a69b543c  formal/MaxLeafFormal/RSC/Odds.lean
2a05de8cf8df9b32f9278af99aba41bafec40c877188ff2ebe26bce6012e7744  formal/MaxLeafFormal/RSC/Pointwise.lean
8004b1c76302b341c2b8ac4efc085c948a4b593fc5de97aab06584b3ed14141e  formal/MaxLeafFormal/RSC/RelaxedLe.lean
d1586f344e938c6dcbad2e47bd7350cd560b169f3acb544da2a1e112d5b16438  formal/MaxLeafFormal/RSC/TreeCore.lean
b423c017d58bc01784acba124849c2a701a815ef68121921cba116d78cfa7bb2  formal/MaxLeafFormal/RSCCert.lean
e342e751879ab8ee2bccf6852b7176fb2a03f1c07e4d9417cfad26fc11bb19e5  formal/MaxLeafFormal/RSCCheck.lean
5d056e01672bbc1283e16288523438535dd4f2918562038932d9217a51fb3353  formal/MaxLeafFormal/RSCCheckExtras.lean
fab95e24c1a82bc4e99842230c93ddfeba8d3ab7f57ec003de9953e5d543853a  formal/MaxLeafFormal/RSCCompose.lean
f46951e956a54c4c6863584886b99559efec12821fb027d9c464919ddea008d8  formal/MaxLeafFormal/RSCData/Extras/All.lean
217a4889c57ed36bc360370a9e6be961d07a8a479d8f4b6c0414a670bf26e3f8  formal/MaxLeafFormal/RSCData/Extras/MANIFEST.sha256
eb888566c29e80d5666d5d53393178ad4e237d40049b9ca5d7f80d4a7dc41241  formal/MaxLeafFormal/RSCData/Extras/Shards.lean
29b47afbf4d3956d17f32954134a8a04f1fb9b7c2ca59d09679831717bc02456  formal/MaxLeafFormal/RSCData/MANIFEST.sha256
3b4aae576b462f46c6e7acd8da4cadd53140ac7d3146a115f6fb6a6971abf612  formal/MaxLeafFormal/RSCFinal.lean
8bf114f28098f7748c4c31b9990ecea9e984fcb8bcfd9b26c09bb72c5e4a33e6  formal/MaxLeafFormal/RSCFinalExtras.lean
0ac02301899bf506c2edd6d489bcb7d32a771ac2419dfb7097361e622d7b6909  formal/MaxLeafFormal/RSCGraph.lean
b7e794b2c193180321e39026e6cee5d8ff06c9b98ea718a700f95d803da29656  formal/MaxLeafFormal/RSCGraphDefs.lean
10108291c42fa4080cf055e6fcc9b33fc871e3b9f2c2620da51c586f943ddd7d  formal/MaxLeafFormal/RSCHeadline.lean
e8223898b076af8213eeeb46be2543730a8f6603207d30e0a66d1677c58459fb  formal/MaxLeafFormal/RSCParams.lean
9a35af57e8ff51eda5a9e0883be809da49c0843be8930056729aa6690e9a9cc1  formal/MaxLeafFormal/RSCRec.lean
5bbfe5cf1a7f2bb0df11518ef0d3bbc478f7ad582c0f951357a118d011c3b029  formal/MaxLeafFormal/RSCStages.lean
a102d38ecdf7d639a993dc2c0b2331198e1dc1e811c3acb0bc0f8c47333e7f5f  formal/MaxLeafFormal/RSCSteiner.lean
048204cc0c8545800644299ce62921179bd937a9c141c339a980d20ae158e2de  formal/MaxLeafFormal/RSCTreeDefs.lean
487df5841b8aaaca6e7626634f4eaa90cf79fed05914d6c8c64e7d368b45a28f  formal/MaxLeafFormal/RSCTreeGen.lean
39e52fa88ae08f608f2833ee6d348a7cc2bc097b426bfcb8f09def7d56f5cad9  formal/MaxLeafFormal/RSCTreeModel.lean
b6dc99ed5aba033b0ee870e3857b9d2448641b0fe4dbfeae77bcd5e2a767d214  formal/MaxLeafFormal/RSCTrials.lean
f019b8dc98bfaf3d75621edd4824960ca118e8d286c33ad342788d76a3821d3d  formal/MaxLeafFormal/RSCheck.lean
fa34eef4c72d10c8c49127dcb806ce83a3b24248e2b46faa3c8d3f2409e8e0d4  formal/MaxLeafFormal/RSCover0.lean
b73774ac94ae4e81e1bb952a0d23cad302f4be9b10db2ddfc4e43bb917a9d3df  formal/MaxLeafFormal/RSCover1.lean
4d3d68b20f30ce891cc312cad3e4086cb2fdd4abca1f2d35226bc6edd56e99f3  formal/MaxLeafFormal/RSCover10.lean
eff0128ad36b141a3af904bf43f5b292e315b502d481956f3f8c02e126feba4e  formal/MaxLeafFormal/RSCover11.lean
9ec93c6482219ec1045222888431566d018ea700127248b95ea2a60b8c422bbf  formal/MaxLeafFormal/RSCover12.lean
02d04bf42894171491db97c72dc3e0ceff0ce54b80371d730d7509832e40c4f4  formal/MaxLeafFormal/RSCover13.lean
3611b5763c4947a186a039f3415d51f041ba4ad7dbd38f78b0d89b57541c831d  formal/MaxLeafFormal/RSCover14.lean
991ecafe2636a7c7b977a117578c18d09c0ac1c8638d717d48798abf4a08c0fe  formal/MaxLeafFormal/RSCover15.lean
8398180c541cc3da1783fc82398938905d8063825f6e69b38d2b42045b68d97f  formal/MaxLeafFormal/RSCover16.lean
c853d92dd053db4a7206b2979f8aa029fdbf1bbfe9b65e037a9e92c52d953600  formal/MaxLeafFormal/RSCover17.lean
42b877b704cd9376b1b9ebc645b0c5872fbe1465ac9d805337f3a471444ad063  formal/MaxLeafFormal/RSCover18.lean
e2839fc01f9f0838279ce7598b9fa0b802c0e12b4c0e8f500d5e256d40b18f04  formal/MaxLeafFormal/RSCover19.lean
49a57dac8c6cb001269bc3ee12b7c52a6ed0b623f59d02899ab73b68103e2852  formal/MaxLeafFormal/RSCover2.lean
db20d4429c3c15fb9a97173b1b87475f86410e5ede7b5a79d9cc71fba0c915f5  formal/MaxLeafFormal/RSCover20.lean
7b6d189aed6a9172f89def6a24d07670d0bb4e1642c611c061bed80076b61bd5  formal/MaxLeafFormal/RSCover21.lean
ef11c5fca0a4edaa4e868035d24b15873090de0b1cc5f0efbdd4b95f86ef3fa8  formal/MaxLeafFormal/RSCover3.lean
1afa9c55a4b0eb25cadfd831947359e4a8ac256e6287704dc1de296a55bc466f  formal/MaxLeafFormal/RSCover4.lean
e52864366f9633b222975e3889fb600995b9cb7b0c30b7673b331de1ae28a7a9  formal/MaxLeafFormal/RSCover5.lean
25be5538e11afa66c5fd10dad65f397922fb419f22ab4c06467d0a3305acb9ba  formal/MaxLeafFormal/RSCover6.lean
d27b08666a4fabd1d4b8748042f70e2e50f9a15c534732235c7efb30c4aa4aac  formal/MaxLeafFormal/RSCover7.lean
22d6c2a4a39533f46d1e47c36d668aeb84ef844e40d5cd8d8f6a498668e2bbdd  formal/MaxLeafFormal/RSCover8.lean
c0aca02f1347288301a116277b1df37cae83eedf6e4a348d33184f1878ea82ee  formal/MaxLeafFormal/RSCover9.lean
a7859d9f3a5d88600c8e2abc17616517cf02fe697947476393568837f3dffd0c  formal/MaxLeafFormal/RSRate.lean
bb5e61501c20f535f6177a992acb6e9c8884710afd681af41f2d7a1693231472  formal/MaxLeafFormal/RSRateAB.lean
440b0a273bd407f68a895f11e55c936f90b28559c156a09da606ceae605ccc64  formal/MaxLeafFormal/RSThetaCert.lean
83d683278bb71f78258f6b13f9d29abfaa302c66e0f2854a02f1ce396a5c6331  formal/MaxLeafFormal/RSThetaRate.lean
74de3eb8f3582bfb44b964548d647372d8cacaeb566fa3c38f965e74d0849418  formal/MaxLeafFormal/RSXConst.lean
c9ccc7b640201de733338227b80b419befe982a037752fe5195fddddec2d8f4b  formal/MaxLeafFormal/RateAssembly.lean
39ef274f372d2fbb42c5aff5f553d8e2c7728b54fe2ebfc49df35e074d30e87e  formal/MaxLeafFormal/Rooted.lean
ad6629db6fc0327f59cf0aef727dd65bd3bccc7dd8feab7466a1a96fed999a50  formal/MaxLeafFormal/SteinerCDS.lean
ba006f1fad93ec22cfa6139235bc8c2a0a1332ccd53a2bad9e26466d370dcd78  formal/MaxLeafFormal/SteinerDir.lean
291c223cd240ef61660bae063808f914979db1bfe33195048a3ec493eb185698  formal/lake-manifest.json
c3aa3b919953abd1969adb3e2e9a97131752f1f03c1717940da2b2acdce9c6ca  formal/lakefile.toml
ca5f1f601d34c49079e38d7e7041eb0f2a9c227fbc1df0f404820069a052330c  formal/lean-toolchain
5a7215621154675fc49fd6374659b6ca2c9906cc6859dc13534d68d81a80a704  formal/scripts/AxiomsAntinorm3.lean
9a274b55531df9f06f2aa169f47fc7282d890c326a58e9b155b6059ff09fbaf6  formal/scripts/AxiomsAntinorm8.lean
4434ee77f5fdd66729286b4af9fcddd4166e9cb45aa4fc934e1d352df0b1410d  formal/scripts/AxiomsBudget.lean
68d995978352614669a9cf88fad265ca498c831264c92a2bb5053ad8d802a68b  formal/scripts/AxiomsCCGibbs.lean
cab01560efd2cc86252d470906674ee1dca08e3e930f7b4ea9fbb9d837ff8011  formal/scripts/AxiomsCCT.lean
7d412532a24bf1ea9a902a032a39ef2f75cd80cc1d60353cff55a5ca4a28c892  formal/scripts/AxiomsCDS.lean
46bac0cf8aba6e8b883bfff71470b42bca32719b147ffbe559fe783af3afe442  formal/scripts/AxiomsDSTGraph.lean
30164454f570021fbcfc354fe28e1956fbc8bb6a99bf021e12b6c156b029d141  formal/scripts/AxiomsItem8.lean
fbd23b636df362d9cc790951611add4388b2a16c1a424e7ba3332283d78c001f  formal/scripts/AxiomsLobsterGraph.lean
1eb7560e3b4c01694faeb3cbca9398722613534564515221d84051844fd96f69  formal/scripts/AxiomsMLS.lean
963f1b535389925f0c288e5456cbda113e9128ae7d7a0c2fccdf91912b572b38  formal/scripts/AxiomsPDGraph.lean
cfd1d88f8e65b9a35c1f6f2aa875751153911826d24ef397285982c6d3d21fb6  formal/scripts/AxiomsRSCCert.lean
2ceded0ca60cc3f7bc8d55c5b3a73171d3f09fb8b2c9df4b4bf296e77097769c  formal/scripts/AxiomsRSCCheck.lean
85bd58544e5c22f6a3d54f0d86c58e2296ac970fdbeee85c96cad83efc11d604  formal/scripts/AxiomsRSCCheckExtras.lean
9d141f7e0374380756e3ea0514c2197bccf4bf61256361d071943e7cf598b041  formal/scripts/AxiomsRSCCompose.lean
624aa8e779bdf2903f7acfb30c0cf9282e01f1970501f9c3814fe01af827a67a  formal/scripts/AxiomsRSCFinal.lean
6e20fc5c0c2da8b6787d08edcd58daeef7b769fc48ee809e983cc0736dfaf403  formal/scripts/AxiomsRSCFinalExtras.lean
920ff551db9b55fa7444dca110895df3e640b13e6f47b78df02616de9d9571d9  formal/scripts/AxiomsRSCHeadline.lean
4f57e3a41355a94129c57ee0b17d2ba1a5a0fb8f5f2878e3be3ea66b0fdb4d59  formal/scripts/AxiomsRSCSteiner.lean
74475c4ab76dc6e03840d6cc7ef1d009699ee2b37d0389b38079bd0f9d32347a  formal/scripts/AxiomsRSCTree.lean
f6522e25bde35a0f16c9bad8538726325232e81439e39e08ab2233a6bad01231  formal/scripts/AxiomsRSRateAB.lean
411ce5bef6dda349872f77a56cb851e4f83afb82f0f41ad01f798691d8bdf83d  formal/scripts/RSCReductionChecks.lean
4e0a6b64c7872084ce78094f0bffca14801a1d061cd83da1a23237bd26231cab  formal/scripts/Statements8G.lean
e0653f797b19f78a73171c0a2246885953c32c4f339fb539bade295d006856d4  formal/scripts/StatementsDSTGraph.lean
156bd21a398d0ec68b07e95d7e9b6ffc7e1f217ab7a1accf4b40d0e4ea04c09f  formal/scripts/StatementsDstRec.lean
fcd2cfc2dc23c69181219ae3b15f7a23464fcfe09d7abe768ab56cf9796a855c  formal/scripts/StatementsPDGraph.lean
87c7f69d9d9b6911c8b5724c4bef573cf6f3ce9893992885d53a9dbffa50a130  formal/scripts/StatementsRSC.lean
3b53868e4c28b5a48c6475f2c678e2e72bbc4729a6f3851ff73f2ee3b2092b72  formal/scripts/StatementsRSCExtras.lean
68230a7b89b633aa5e77f2f9589360b3a94ac8a034114749f6298ce7d9ec0395  formal/scripts/StatementsRSRateAB.lean
dc283154d9800af78556c34db2faf11774d495735af7e70c65e8b2e4fbd476c7  formal/scripts/export_cc_cert.py
f7df2b77f1ab86df98102470592886843795a327a871cb7026238aaee2fb8290  formal/scripts/export_dst_cert.py
a22de7067268cb19a70a5ae6b7b896ec85bab0a38a5d2d44d66c6e9d71264b03  formal/scripts/export_lobster_cells.py
f03f95a802e00adf8439b96599618970469fc1e5cc0aca7e60e6a4b831da48a2  formal/scripts/export_rs_cover.py
4775d630e3fbb2d06dd42399b4d5b774c4cc3ee6f55d4ba1bca7c9b7492a706f  formal/scripts/export_rsc_cert.py
869fd5a9faea2147dcccbd14b291b18315410d0c87410f0fcaa6cbe0d63ef168  formal/scripts/export_rsc_extras.py
0e8be71202dcd433b26efcbb23e2b08ae9539eae6946da23390c6e512d488c84  formal/scripts/export_rstheta_cert.py
a1fe56e2f93fae589599014fdc905301748ffc4cc58c959d00d8aded8e7a62bc  formal/scripts/rsc_data_audit.py
69debf22df21b4b6fac0fcb16b2efa5bd303cfadb064644424b35b01b1dc4842  formal/scripts/rsc_extras_audit.py
59c4cb8c8090d9982ddd3a90bbc6c96e6558c64916e19459678581249d20451c  LICENSE
8103d010dcccf6f639f0f185ffc995b6b64114e60d14dc1b3c321e3eda125b99  README.md
7ed17b389ef6c92367dc97803bd33d5259c15eaf078a8616c91521ca26eff4e1  verify_all.sh


==> anc/balanced.py <==
"""Balanced set-inclusion families: construction and brute-force checks.

Definitions (Definition 9.5 of the paper).  U=[n], classes of sizes k_1..k_r, targets t_j <= k_j.
A family F of t-sets (t = sum t_j) is (n;k;t)-balanced if for all pairwise disjoint
S_1..S_r with |S_j| = k_j and all w >= 0 there is X in F with X subset of the union,
|X cap S_j| = t_j and w(X) >= sum_j (t_j/k_j) w(S_j).  r = 1: balanced family.

Checks performed (run: python balanced.py):
 A. rotation lemma, exhaustively for p <= 14;
 B. block families by greedy set cover over ordered structures; balance verified by LP;
 C. fixed-partition product families (the construction of Appendix H for Theorem 9.6) for small n;
    inclusion and balance verified by LP for every S (r=1) and every (S_1,S_2) (r=2);
 D. systematic rounding: column sums, floor/ceil, expectations (exact, random instances);
 E. the size inequality in the proof of Theorem 9.6 (Appendix H) on random and extreme compositions, n up to 4000.
"""
import itertools, math, random, sys
from fractions import Fraction as Fr
import numpy as np
from scipy.optimize import linprog

# ---------------- A. rotation lemma -------------------------------------------------

def good_prefix(seq, t, p):
    c = 0
    for i, x in enumerate(seq, 1):
        c += x
        if c * p < t * i:
            return False
    return True


def check_rotation(pmax=14):
    worst = None
    total = 0
    for p in range(1, pmax + 1):
        for t in range(0, p + 1):
            for comb in itertools.combinations(range(p), t):
                xi = [0] * p
                for c in comb:
                    xi[c] = 1
                cnt = sum(good_prefix(xi[m:] + xi[:m], t, p) for m in range(p))
                total += 1
                assert cnt >= 1, (p, t, xi)
                if worst is None or cnt < worst[0]:
                    worst = (cnt, p, t)
    print(f'A. rotation lemma: {total} sequences (p<=14), every one has >=1 good rotation; min #good = {worst[0]}')

# ---------------- B. block families -------------------------------------------------

def ordered_structures(ell, ps):
    P = sum(ps)
    for seq in itertools.permutations(range(ell), P):
        classes, pos = [], 0
        for p in ps:
            classes.append(seq[pos:pos + p])
            pos += p
        yield classes


def is_good(X, classes, ts):
    # X: frozenset; classes: tuples (ordered); ts: targets
    union = set()
    for cl, t in zip(classes, ts):
        union.update(cl)
        p = len(cl)
        c = 0
        for i, u in enumerate(cl, 1):
            c += (u in X)
            if c * p < t * i:
                return False
        if c != t:
            return False
    return X <= union


def block_family(ell, ps, ts):
    """Greedy set cover: cover every ordered structure by a good candidate."""
    T = sum(ts)
    structs = list(ordered_structures(ell, ps))
    cands = [frozenset(c) for c in itertools.combinations(range(ell), T)]
    cover = {X: set() for X in cands}
    for si, cl in enumerate(structs):
        for X in cands:
            if is_good(X, cl, ts):
                cover[X].add(si)
    uncovered = set(range(len(structs)))
    fam = []
    while uncovered:
        X = max(cands, key=lambda Z: len(cover[Z] & uncovered))
        gain = cover[X] & uncovered
        assert gain, 'some structure has no good candidate (contradicts rotation lemma)'
        fam.append(X)
        uncovered -= gain
    return fam


def lp_balance(fam_sub, classes_sets, ts):
    """max z s.t. distribution pi on fam_sub (sets with exact class counts inside the union),
    marginal(u) >= z * t_j/k_j for u in S_j.  Returns z (>=1 means balanced)."""
    if not fam_sub:
        return 0.0
    elems = [(u, Fr(t, len(S))) for S, t in zip(classes_sets, ts) for u in S]
    m = len(fam_sub)
    # variables pi_1..pi_m, z ; maximise z
    c = np.zeros(m + 1); c[-1] = -1
    A, b = [], []
    for u, frac in elems:
        row = np.zeros(m + 1)
        for i, X in enumerate(fam_sub):
            if u in X:
                row[i] = -1
        row[-1] = float(frac)
        A.append(row); b.append(0.0)
    Aeq = np.zeros((1, m + 1)); Aeq[0, :m] = 1
    res = linprog(c, A_ub=np.array(A), b_ub=np.array(b), A_eq=Aeq, b_eq=[1.0],
                  bounds=[(0, None)] * m + [(None, None)], method='highs')
    assert res.status == 0
    return -res.fun


def restrict(fam, classes_sets, ts):
    union = set().union(*classes_sets)
    out = []
    for X in fam:
        if X <= union and all(len(X & S) == t for S, t in zip(classes_sets, ts)):
            out.append(X)
    return out


def check_block_families():
    print('B. block families (greedy over ordered structures), balance checked by LP:')
    for ell in range(1, 7):
        for p in range(0, ell + 1):
            for t in range(0, p + 1):
                fam = block_family(ell, (p,), (t,))
                kappa = math.comb(ell, t) / math.comb(p, t)
                worst = math.inf
                for S in itertools.combinations(range(ell), p):
                    sub = restrict(fam, [set(S)], (t,))
                    if t == 0 or p == 0:
                        assert sub
                        continue
                    worst = min(worst, lp_balance(sub, [set(S)], (t,)))
                assert worst >= 1 - 1e-9, (ell, p, t, worst)
        print(f'   r=1, ell={ell}: all (p,t) balanced (min LP ratio >= 1)')
    # two classes
    for ell in range(2, 6):
        cnt = 0
        for p1 in range(0, ell + 1):
            for p2 in range(0, ell + 1 - p1):
                for t1 in range(0, p1 + 1):
                    for t2 in range(0, p2 + 1):
                        fam = block_family(ell, (p1, p2), (t1, t2))
                        for S1 in itertools.combinations(range(ell), p1):
                            rest = [u for u in range(ell) if u not in S1]
                            for S2 in itertools.combinations(rest, p2):
                                cs = [set(S1), set(S2)]
                                sub = restrict(fam, cs, (t1, t2))
                                assert sub
                                if (t1 and p1) or (t2 and p2):
                                    z = lp_balance(sub, [c for c in cs], (t1, t2)) if (p1 and p2) else \
                                        lp_balance(sub, [cs[0]] if p1 else [cs[1]], (t1,) if p1 else (t2,))
                                    assert z >= 1 - 1e-9, (ell, p1, p2, t1, t2, z)
                                cnt += 1
        print(f'   r=2, ell={ell}: {cnt} (structure, targets) pairs balanced')

# ---------------- C. product construction --------------------------------------------

def compositions(k, caps):
    """all (p_1..p_b) with 0<=p_i<=caps[i], sum k"""
    b = len(caps)
    def rec(i, left):
        if i == b - 1:
            if left <= caps[i]:
                yield (left,)
            return
        for p in range(0, min(caps[i], left) + 1):
            for rest in rec(i + 1, left - p):
                yield (p,) + rest
    yield from rec(0, k)


def rounding_vectors(ps, delta, target):
    """all (t_1..t_b) with t_i in {floor, ceil}(delta p_i), sum = target"""
    opts = [sorted({math.floor(delta * p), math.ceil(delta * p)}) for p in ps]
    for combo in itertools.product(*opts):
        if sum(combo) == target:
            yield combo


def product_family(n, ell, ks, ts):
    """fixed partition of [n] into consecutive blocks of size ell (last may be smaller)."""
    blocks = [list(range(i, min(i + ell, n))) for i in range(0, n, ell)]
    b = len(blocks)
    r = len(ks)
    deltas = [Fr(t, k) if k else Fr(0) for t, k in zip(ts, ks)]
    cache = {}
    fam = set()
    caps = [len(B) for B in blocks]
    # class compositions (p_ij): for r classes, nested
    def class_comps(j, caps_left):
        if j == r:
            yield ()
            return
        for comp in compositions(ks[j], caps_left):
            newcaps = [c - p for c, p in zip(caps_left, comp)]
            for rest in class_comps(j + 1, newcaps):
                yield (comp,) + rest
    ntuples = 0
    for P in class_comps(0, caps):
        # rounding vectors per class
        rvs = [list(rounding_vectors(P[j], deltas[j], ts[j])) for j in range(r)]
        for Tv in itertools.product(*rvs):
            per_block = []
            for i, B in enumerate(blocks):
                key = (len(B), tuple(P[j][i] for j in range(r)), tuple(Tv[j][i] for j in range(r)))
                if key not in cache:
                    cache[key] = block_family(len(B), key[1], key[2])
                # relabel block-local element u -> B[u]
                per_block.append([frozenset(B[u] for u in X) for X in cache[key]])
            for choice in itertools.product(*per_block):
                ntuples += 1
                fam.add(frozenset().union(*choice))
    return fam, ntuples


def check_products():
    print('C. fixed-partition product families:')
    cases = [(8, 4, (4,), (2,)), (9, 3, (5,), (3,)), (10, 5, (4,), (2,)), (10, 4, (6,), (4,)),
             (12, 4, (6,), (3,)), (12, 3, (6,), (2,)), (12, 4, (5,), (2,)), (12, 6, (7,), (3,))]
    for n, ell, ks, ts in cases:
        fam, nt = product_family(n, ell, ks, ts)
        k, t = ks[0], ts[0]
        worst = math.inf
        for S in itertools.combinations(range(n), k):
            sub = restrict(fam, [set(S)], ts)
            assert sub, ('not a set-inclusion family', S)
            worst = min(worst, lp_balance(sub, [set(S)], ts))
        kappa = math.comb(n, t) / math.comb(k, t)
        print(f'   r=1 n={n} ell={ell} k={k} t={t}: |F|={len(fam)} (tuples {nt}), kappa={kappa:.1f}, C(n,t)={math.comb(n,t)};'
              f' inclusion OK, min LP ratio = {worst:.6f}')
        assert worst >= 1 - 1e-9
    cases2 = [(8, 4, (2, 2), (1, 1)), (9, 3, (3, 2), (2, 1)), (10, 5, (3, 3), (1, 2)), (12, 4, (3, 3), (2, 1))]
    for n, ell, ks, ts in cases2:
        fam, nt = product_family(n, ell, ks, ts)
        worst = math.inf
        cnt = 0
        for S1 in itertools.combinations(range(n), ks[0]):
            rest = [u for u in range(n) if u not in S1]
            for S2 in itertools.combinations(rest, ks[1]):
                cs = [set(S1), set(S2)]
                sub = restrict(fam, cs, ts)
                assert sub
                worst = min(worst, lp_balance(sub, cs, ts))
                cnt += 1
        t = sum(ts)
        kappa = math.comb(n, t) / (math.comb(ks[0], ts[0]) * math.comb(ks[1], ts[1]))
        print(f'   r=2 n={n} ell={ell} k={ks} t={ts}: |F|={len(fam)}, kappa={kappa:.1f}; {cnt} class pairs, min LP ratio = {worst:.6f}')
        assert worst >= 1 - 1e-9

# ---------------- D. systematic rounding ---------------------------------------------

def systematic(ps, delta, Ufrac):
    out, P = [], 0
    for p in ps:
        out.append(math.floor(delta * (P + p) + Ufrac) - math.floor(delta * P + Ufrac))
        P += p
    return out


def check_rounding(trials=2000, seed=1):
    rng = random.Random(seed)
    for _ in range(trials):
        b = rng.randint(1, 12)
        ps = [rng.randint(0, 9) for _ in range(b)]
        k = sum(ps)
        if k == 0:
            continue
        t = rng.randint(0, k)
        delta = Fr(t, k)
        # breakpoints of U in [0,1): fractional parts of delta*P_i; integrate exactly
        P = 0; brk = {Fr(0)}
        for p in ps:
            P += p
            brk.add((-(delta * P)) % 1)
        brk = sorted(brk) + [Fr(1)]
        exp = [Fr(0)] * b
        for lo, hi in zip(brk[:-1], brk[1:]):
            Umid = (lo + hi) / 2
            tv = systematic(ps, delta, Umid)
            assert sum(tv) == t
            for i, (ti, p) in enumerate(zip(tv, ps)):
                assert ti in (math.floor(delta * p), math.ceil(delta * p)) and 0 <= ti <= p
                exp[i] += (hi - lo) * ti
        assert all(e == delta * p for e, p in zip(exp, ps)), (ps, t, exp)
    print(f'D. systematic rounding: {trials} random instances, exact expectations delta*p_i, sums = t, floor/ceil: OK')

# ---------------- E. size inequality -------------------------------------------------

def lc(m, j):
    return math.lgamma(m + 1) - math.lgamma(j + 1) - math.lgamma(m - j + 1)


def check_size(seed=2):
    rng = random.Random(seed)
    LOG2 = math.log(2)
    worst_slack = math.inf
    cnt = 0
    for n in [200, 500, 1000, 4000]:
        for ell in [4, 8, 16]:
            b = math.ceil(n / ell)
            ni = [min(ell, n - i * ell) for i in range(b)]
            for _ in range(60):
                k = rng.randint(1, n)
                t = rng.randint(0, k)
                delta = Fr(t, k)
                mode = rng.choice(['random', 'packed', 'spread', 'skew'])
                caps = ni[:]
                ps = [0] * b
                left = k
                order = list(range(b))
                if mode == 'random':
                    while left:
                        i = rng.randrange(b)
                        if ps[i] < caps[i]:
                            ps[i] += 1; left -= 1
                elif mode == 'packed':
                    for i in order:
                        q = min(caps[i], left); ps[i] = q; left -= q
                elif mode == 'spread':
                    i = 0
                    while left:
                        if ps[i % b] < caps[i % b]:
                            ps[i % b] += 1; left -= 1
                        i += 1
                else:
                    for i in order:
                        q = min(caps[i], left, rng.choice([0, 1, caps[i]])); ps[i] = q; left -= q
                    i = 0
                    while left:
                        if ps[i % b] < caps[i % b]:
                            ps[i % b] += 1; left -= 1
                        i += 1
                tv = systematic(ps, delta, Fr(rng.randrange(1000), 1000))
                lhs = sum(lc(m, j) for m, j in zip(ni, tv)) - sum(lc(p, j) for p, j in zip(ps, tv))
                kappa = lc(n, t) - lc(k, t)
                slack = sum(math.log(math.e * p) + math.log(p + 1) for p in ps if p >= 1)
                cnt += 1
                worst_slack = min(worst_slack, kappa + slack - lhs)
                assert lhs <= kappa + slack + 1e-9, (n, ell, k, t, mode)
    print(f'E. size inequality  sum log C(n_i,t_i)/C(p_i,t_i) <= log kappa + sum[log(e p_i)+log(p_i+1)]:'
          f' {cnt} cases, min slack {worst_slack/LOG2:.2f} bits')


if __name__ == '__main__':
    check_rotation()
    check_rounding()
    check_size()
    check_block_families()
    check_products()


==> anc/cert_final_0.json <==
{"y": [69, 200], "e1": [747593601, 960952792], "e2": [512099210, 652701491], "m0": 30, "Z": [[[128040762017, 577469484191], [0, 1], [532610461747, 414361676322]], [[147474930118, 521841350857], [0, 1], [811709416651, 990923139693]], [[157071868619, 436072000907], [0, 1], [441797843065, 846315849361]], [[231045969018, 503266114315], [0, 1], [291841477865, 877254078553]], [[237584263284, 862460218393], [16042069339, 34649642314], [114122217707, 340163456303]], [[158109955513, 461977930515], [242453182118, 593604410645], [86868892850, 992040274543]], [[383708236139, 902409680538], [9321542664, 32676950917], [15086998323, 660108650264]], [[112948291927, 353918789655], [347860182733, 729471960454], [68031610073, 683490086896]], [[249551062564, 971499908707], [68708588413, 125716483600], [262454118494, 688220014709]], [[104031094364, 262378189673], [98562008513, 296802610639], [23890546025, 919591844368]], [[219131417696, 736360596315], [506859851048, 910499867247], [93881172512, 829767516321]], [[366979293061, 992585813371], [210190107755, 543741843736], [4882434556, 165333903413]], [[179835362700, 521631175159], [313167498147, 695980224911], [5543011865, 165130672682]], [[423286379949, 988242097048], [281836662589, 966490673969], [5127373699, 585227165875]], [[78670535833, 196971369103], [52529135519, 154909974594], [9242621365, 928070827734]], [[353453765603, 886116580288], [93392279572, 274451921875], [3505017239, 352781107751]], [[103958953549, 209504572658], [213142325619, 994915041601], [2379550977, 915437158981]], [[233181022762, 908957961793], [453687033083, 824069796297], [284235263005, 747104005299]], [[132431445578, 384633244255], [260495506538, 576746260909], [32710194499, 976774402778]], [[106635102375, 358800745751], [444372993893, 794668619542], [88477931682, 783866469383]], [[339174459348, 733021458449], [167277000725, 671740191079], [1463452506, 495300321653]], [[29382508713, 63584267875], [75221462248, 301041473733], [2237333073, 759014061284]], [[413766595373, 895398221265], [158525885127, 634431512726], [2237333073, 759014061284]], [[321602405357, 696862900609], [217646557091, 868072483190], [2643916347, 899075349961]], [[71540329403, 241030131010], [171968746466, 306152478289], [103290320345, 917267385179]], [[344832894053, 865633771459], [148254674024, 434150485867], [7134500799, 719793555320]], [[255500961907, 743045643732], [196968970853, 434458030874], [29440381417, 881218847831]]], "combos": {"0,0": [[1, 0.5513064161196379], [4, 0.44869358388036207]], "0,1": [[1, 0.2905608436101545], [4, 0.7094391563898454]], "0,2": [[4, 1.0]], "0,3": [[4, 1.0]], "0,4": [[0, 0.3670869814417785], [4, 0.5416996373558839], [8, 0.09121338120233757]], "0,5": [[0, 0.20431520881681448], [4, 0.1325663704357487], [8, 0.6631184207474368]], "0,6": [[8, 1.0]], "0,7": [[0, 0.2804915096939501], [4, 0.15203664487553104], [8, 0.5674718454305189]], "0,8": [[0, 0.4314262332477106], [1, 0.005619798027823575], [4, 0.5629539687244659]], "0,9": [[0, 0.06816903765222883], [4, 0.009264893330096152], [8, 0.922566069017675]], "0,10": [[0, 0.35629130190019237], [4, 0.1705535846023169], [8, 0.4731551134974908]], "0,11": [[0, 0.14096121032700307], [4, 0.01891778768020296], [8, 0.840121001992794]], "0,12": [[0, 0.2169444348139805], [4, 0.02872760774835956], [8, 0.7543279574376599]], "0,13": [[17, 1.0]], "0,14": [[0, 0.06763401445150194], [8, 0.12623726444393413], [17, 0.8061287211045639]], "0,15": [[0, 0.06915320557607867], [8, 0.1252865300240419], [17, 0.8055602643998795]], "0,16": [[4, 0.2666191341526933], [8, 0.7333808658473067]], "0,17": [[0, 0.4336488360464824], [1, 0.005350083417843406], [4, 0.5610010805356742]], "0,18": [[0, 0.2186508332476062], [4, 0.028597355703806407], [8, 0.7527518110485873]], "0,19": [[0, 0.35810579956313865], [4, 0.16987076831048836], [8, 0.47202343212637293]], "0,20": [[4, 0.13277819542600539], [8, 0.8672218045739946]], "0,21": [[4, 0.129737070083168], [8, 0.870262929916832]], "0,22": [[4, 0.12973707008316665], [8, 0.8702629299168334]], "0,23": [[4, 0.1266892622139781], [8, 0.8733107377860219]], "0,24": [[0, 0.35991839292898964], [4, 0.16918979173547818], [8, 0.47089181533553215]], "0,25": [[0, 0.07067447281657148], [8, 0.12433873183924393], [17, 0.8049867953441846]], "0,26": [[0, 0.22035766151547456], [4, 0.02846745341669007], [8, 0.7511748850678354]], "1,0": [[2, 0.6774338960057815], [5, 0.3225661039942185]], "1,1": [[2, 0.4914043463649602], [5, 0.5085956536350398]], "1,2": [[2, 0.2853201107921672], [5, 0.7146798892078328]], "1,3": [[2, 0.10373587390659321], [5, 0.8962641260934068]], "1,4": [[1, 0.39037106710087116], [2, 0.1438021739221898], [5, 0.4658267589769391]], "1,5": [[1, 0.3618424911034307], [5, 0.5377975268189678], [7, 0.10035998207760155]], "1,6": [[1, 0.2040673030297035], [5, 0.5158389549363467], [7, 0.28009374203394977]], "1,7": [[1, 0.42159938256285173], [5, 0.5174342070104019], [7, 0.06096641042674644]], "1,8": [[1, 0.4288276708849386], [2, 0.1669591175755643], [5, 0.40421321153949713]], "1,9": [[1, 0.2575069268872706], [5, 0.4898741527219431], [7, 0.25261892039078626]], "1,10": [[1, 0.48118402932748167], [5, 0.4963186592547399], [7, 0.0224973114177785]], "1,11": [[1, 0.3146683788363322], [5, 0.46187498478651773], [7, 0.22345663637715002]], "1,12": [[1, 0.3744435957187848], [5, 0.4323449379725326], [7, 0.19321146630868258]], "1,13": [[1, 0.20272558902140841], [5, 0.49019153345595584], [7, 0.3070828775226358]], "1,14": [[1, 0.2562182745875389], [5, 0.4606458115689932], [7, 0.2831359138434679]], "1,15": [[1, 0.2574157171502089], [5, 0.45988446188139354], [7, 0.2826998209683975]], "1,16": [[1, 0.10583023704829567], [5, 0.5360705054389724], [7, 0.35809925751273197]], "1,17": [[1, 0.43104589299364054], [2, 0.16613469503043288], [5, 0.40281941197592663]], "1,18": [[1, 0.3757960378920449], [5, 0.43134688385574266], [7, 0.1928570782522125]], "1,19": [[1, 0.4826402710111197], [5, 0.4947375558297073], [7, 0.022622173159172976]], "1,20": [[1, 0.14912717824602786], [5, 0.5110979786400373], [7, 0.3397748431139349]], "1,21": [[1, 0.1501045622843169], [5, 0.5105050691548403], [7, 0.3393903685608428]], "1,22": [[1, 0.15010456228431704], [5, 0.510505069154841], [7, 0.33939036856084204]], "1,23": [[1, 0.15108423470424814], [5, 0.5099108046791644], [7, 0.33900496061658747]], "1,24": [[1, 0.48409502057781234], [5, 0.49315911381463406], [7, 0.02274586560755365]], "1,25": [[1, 0.2586148447169191], [5, 0.4591221531542534], [7, 0.2822630021288275]], "1,26": [[1, 0.3771488653592131], [5, 0.43034890310755114], [7, 0.19250223153323576]], "2,0": [[3, 0.707324343790898], [6, 0.29267565620910196]], "2,1": [[3, 0.5400237003934456], [6, 0.4599762996065544]], "2,2": [[3, 0.35594474400278814], [6, 0.6440552559972119]], "2,3": [[3, 0.19483417761919317], [6, 0.8051658223808068]], "2,4": [[2, 0.3872113269147295], [3, 0.1911796761481751], [6, 0.4216089969370954]], "2,5": [[2, 0.38517107674172235], [3, 0.02421220383477933], [6, 0.5906167194234984]], "2,6": [[2, 0.2584364924204265], [6, 0.657262224648017], [14, 0.08430128293155648]], "2,7": [[2, 0.43396869098796], [3, 0.034555894668116025], [6, 0.531475414343924]], "2,8": [[2, 0.42581252848776346], [3, 0.2079513767073324], [6, 0.36623609480490416]], "2,9": [[2, 0.3071651321168959], [6, 0.6229455732209462], [14, 0.06988929466215787]], "2,10": [[2, 0.48297377601522573], [3, 0.04455593362305816], [6, 0.4724702903617161]], "2,11": [[2, 0.3594062315879835], [6, 0.5859220113020179], [14, 0.0546717571099985]], "2,12": [[2, 0.4141678382844334], [6, 0.5468532654427565], [14, 0.03897889627281015]], "2,13": [[2, 0.2583027875364074], [6, 0.6302695894080664], [14, 0.11142762305552611]], "2,14": [[2, 0.30722598463450335], [6, 0.592123151954117], [14, 0.10065086341137963]], "2,15": [[2, 0.308326416209279], [6, 0.591162370927474], [14, 0.10051121286324705]], "2,16": [[2, 0.17025193086671428], [6, 0.6910946977055523], [14, 0.13865337142773337]], "2,17": [[2, 0.4280255312956631], [3, 0.206992372720016], [6, 0.36498209598432085]], "2,18": [[2, 0.4154219907250335], [6, 0.5456177200635765], [14, 0.03896028921139005]], "2,19": [[2, 0.4844629011873182], [3, 0.044352988764279636], [6, 0.4711841100484021]], "2,20": [[2, 0.2097417646052788], [6, 0.6592117102268432], [14, 0.13104652516787796]], "2,21": [[2, 0.2106351602604623], [6, 0.6584605076665462], [14, 0.13090433207299146]], "2,22": [[2, 0.21063516026046222], [6, 0.6584605076665468], [14, 0.1309043320729909]], "2,23": [[2, 0.21153067945125847], [6, 0.657707553534884], [14, 0.13076176701385755]], "2,24": [[2, 0.4859502897351414], [3, 0.044150679678334165], [6, 0.4698990305865244]], "2,25": [[2, 0.3094284417245743], [6, 0.59020031324792], [14, 0.10037124502750572]], "2,26": [[2, 0.4166765501743442], [6, 0.5443821391706791], [14, 0.038941310654976746]], "3,0": [[3, 0.440038691442828], [16, 0.559961308557172]], "3,1": [[3, 0.3450348330035365], [16, 0.6549651669964636]], "3,2": [[3, 0.23991907382423985], [16, 0.7600809261757602]], "3,3": [[3, 0.1474127673104678], [16, 0.8525872326895322]], "3,4": [[3, 0.5121218637988446], [16, 0.4878781362011554]], "3,5": [[3, 0.41362334343412377], [16, 0.5863766565658762]], "3,6": [[3, 0.27674487258443436], [16, 0.7232551274155656]], "3,7": [[3, 0.4664437721879345], [16, 0.5335562278120656]], "3,8": [[3, 0.5588395516269229], [16, 0.4411604483730771]], "3,9": [[3, 0.3234779987463033], [16, 0.6765220012536968]], "3,10": [[3, 0.5194067105218182], [16, 0.4805932894781818]], "3,11": [[3, 0.37372070115863726], [16, 0.6262792988413628]], "3,12": [[3, 0.4265450505275032], [16, 0.5734549494724968]], "3,13": [[3, 0.2760084784365168], [16, 0.7239915215634831]], "3,14": [[3, 0.32285377751000677], [16, 0.6771462224899932]], "3,15": [[3, 0.32390673848964147], [16, 0.6760932615103585]], "3,16": [[3, 0.19185502055080983], [16, 0.8081449794491902]], "3,17": [[3, 0.5604134035461846], [16, 0.43958659645381537]], "3,18": [[3, 0.4277494562049935], [16, 0.5722505437950065]], "3,19": [[3, 0.5207245842543816], [16, 0.4792754157456184]], "3,20": [[3, 0.22943968819957686], [16, 0.7705603118004232]], "3,21": [[3, 0.2302903135278405], [16, 0.7697096864721595]], "3,22": [[3, 0.23029031352784074], [16, 0.7697096864721593]], "3,23": [[3, 0.23114300674710847], [16, 0.7688569932528915]], "3,24": [[3, 0.5220412822602211], [16, 0.47795871773977894]], "3,25": [[3, 0.32496129678268115], [16, 0.6750387032173188]], "3,26": [[3, 0.4289543536989819], [16, 0.5710456463010181]], "4,0": [[2, 0.15805404449548902], [5, 0.841945955504511]], "4,1": [[2, 0.08353396330039647], [5, 0.9164660366996036]], "4,2": [[5, 1.0]], "4,3": [[5, 0.2969694855718408], [7, 0.08713701009874955], [12, 0.6158935043294097]], "4,4": [[1, 0.10812121128362732], [7, 0.8115931916468423], [10, 0.08028559706953042]], "4,5": [[1, 0.06056904596034885], [7, 0.7392059263705233], [10, 0.20022502766912786]], "4,6": [[7, 1.0]], "4,7": [[1, 0.0831286559496404], [7, 0.614602267210629], [10, 0.3022690768397306]], "4,8": [[1, 0.12804533048852731], [7, 0.7178990369623327], [10, 0.15405563254914]], "4,9": [[1, 0.020266059483697932], [7, 0.880604771224383], [10, 0.09912916929191906]], "4,10": [[1, 0.10555607926660134], [7, 0.48994443975370855], [10, 0.4044994809796901]], "4,11": [[1, 0.04189065361243971], [7, 0.7529853275369713], [10, 0.20512401885058895]], "4,12": [[1, 0.06444591930738096], [7, 0.6196292100257114], [10, 0.31592487066690766]], "4,13": [[7, 0.9797385532450613], [10, 0.020261446754938683]], "4,14": [[1, 0.01950288569218675], [7, 0.8559251832759368], [10, 0.12457193103187647]], "4,15": [[1, 0.019954975636338267], [7, 0.8530869780236862], [10, 0.12695804633997554]], "4,16": [[7, 0.7576160756334887], [26, 0.24238392436651135]], "4,17": [[1, 0.1286567635952642], [7, 0.7116471951098535], [10, 0.15969604129488224]], "4,18": [[1, 0.06495269529824553], [7, 0.6163113594780419], [10, 0.3187359452237125]], "4,19": [[1, 0.10609457612093245], [7, 0.48592098610156137], [10, 0.4079844377775062]], "4,20": [[7, 0.8792594958157246], [26, 0.1207405041842754]], "4,21": [[7, 0.8820242102334391], [26, 0.11797578976656087]], "4,22": [[7, 0.8820242102334398], [26, 0.1179757897665602]], "4,23": [[7, 0.8847950328090814], [26, 0.11520496719091855]], "4,24": [[1, 0.10663250572786251], [7, 0.4819027947378822], [10, 0.41146469953425524]], "4,25": [[1, 0.020407681278139942], [7, 0.8502450176235735], [10, 0.12934730109828652]], "4,26": [[1, 0.06545959302430412], [7, 0.6129930625688005], [10, 0.32154734440689536]], "5,0": [[3, 0.05736366890292614], [6, 0.9426363310970739]], "5,1": [[3, 0.030370375611647734], [6, 0.9696296243883523]], "5,2": [[6, 1.0]], "5,3": [[6, 0.3959336772761133], [13, 0.5172485299104529], [14, 0.08681779281343387]], "5,4": [[2, 0.03964166520021778], [9, 0.7233431668703162], [11, 0.23701516792946598]], "5,5": [[2, 0.022225357286102407], [9, 0.6898038066832748], [11, 0.2879708360306228]], "5,6": [[9, 1.0]], "5,7": [[2, 0.030491539922591925], [9, 0.5470053052820832], [11, 0.42250315479532485]], "5,8": [[2, 0.046930504739601024], [9, 0.6136298962327545], [11, 0.3394395990276444]], "5,9": [[2, 0.00744166583469398], [9, 0.8640139756515851], [11, 0.12854435851372092]], "5,10": [[2, 0.038702898364390455], [9, 0.4043710479206299], [11, 0.5569260537149796]], "5,11": [[2, 0.015376428615013349], [9, 0.7187968952430666], [11, 0.2658266761419201]], "5,12": [[2, 0.023646361356655696], [9, 0.5672017816755802], [11, 0.4091518569677641]], "5,13": [[9, 0.969766066750093], [11, 0.021497140948045026], [14, 0.008736792301861949]], "5,14": [[2, 0.007161524187326504], [9, 0.839967279095854], [11, 0.15287119671681948]], "5,15": [[2, 0.007327475776614947], [9, 0.8367602669373764], [11, 0.15591225728600866]], "5,16": [[2, 0.012128476627656542], [6, 0.17256918286507122], [14, 0.8153023405072721]], "5,17": [[2, 0.047154105931427354], [9, 0.6068951573167904], [11, 0.34595073675178223]], "5,18": [[2, 0.02383209766719992], [9, 0.5634758535972406], [11, 0.4126920487355594]], "5,19": [[2, 0.03889998010913329], [9, 0.39991921700978994], [11, 0.5611808028810767]], "5,20": [[2, 0.02187530810539236], [6, 0.046490426465228225], [14, 0.9316342654293793]], "5,21": [[2, 0.022095644282142446], [6, 0.043620148691668505], [14, 0.934284207026189]], "5,22": [[2, 0.022095644282142304], [6, 0.04362014869166807], [14, 0.9342842070261896]], "5,23": [[2, 0.022316470993416344], [6, 0.04074350365849521], [14, 0.9369400253480884]], "5,24": [[2, 0.03909685058753422], [9, 0.3954731804763152], [11, 0.5654299689361506]], "5,25": [[2, 0.007493650771749245], [9, 0.8335490476061086], [11, 0.15895730162214217]], "5,26": [[2, 0.024017875337578338], [9, 0.559749446066737], [11, 0.4162326785956846]], "6,0": [[3, 0.023894072911187253], [16, 0.9761059270888127]], "6,1": [[3, 0.0173905601481433], [16, 0.9826094398518567]], "6,2": [[3, 0.010051155926847126], [16, 0.9899488440731529]], "6,3": [[3, 0.0034636252896081943], [16, 0.9965363747103918]], "6,4": [[3, 0.028344667042802668], [16, 0.5664946537516955], [20, 0.4051606792055018]], "6,5": [[3, 0.021660799968342883], [16, 0.5459763637735358], [20, 0.43236283625812133]], "6,6": [[3, 0.012525670923419406], [16, 0.8767912420340427], [20, 0.11068308704253793]], "6,7": [[3, 0.025098848264302476], [16, 0.39543627856311286], [20, 0.5794648731725847]], "6,8": [[3, 0.031345250976137655], [16, 0.4501566274190216], [20, 0.5184981216048408]], "6,9": [[3, 0.015640775183865908], [16, 0.7334533500666063], [20, 0.25090587474952786]], "6,10": [[3, 0.028512253343416175], [16, 0.245242380294515], [20, 0.7262453663620687]], "6,11": [[3, 0.018959734425116576], [16, 0.5805295895931298], [20, 0.4005106759817536]], "6,12": [[3, 0.022416083971658247], [16, 0.4210478804163747], [20, 0.5565360356119671]], "6,13": [[3, 0.012452666877631397], [16, 0.8561134479330154], [20, 0.13143388518935328]], "6,14": [[3, 0.01557266586917502], [16, 0.7093524158799478], [20, 0.27507491825087715]], "6,15": [[3, 0.01564239611554099], [16, 0.7059811997523087], [20, 0.27837640413215037]], "6,16": [[3, 0.006643683846493299], [16, 0.9933563161535067]], "6,17": [[3, 0.03144285314826533], [16, 0.44318890281656964], [20, 0.525368244035165]], "6,18": [[3, 0.022494210529181127], [16, 0.4171433830844805], [20, 0.5603624063863384]], "6,19": [[3, 0.02859585050030074], [16, 0.24060161217442702], [20, 0.7308025373252722]], "6,20": [[3, 0.00931101515348644], [16, 0.9906889848465136]], "6,21": [[3, 0.009371151114476305], [16, 0.9906288488855237]], "6,22": [[3, 0.009371151114476305], [16, 0.9906288488855237]], "6,23": [[3, 0.009431025239956843], [16, 0.9901860332780688], [20, 0.00038294148197437483]], "6,24": [[3, 0.028679354262822008], [16, 0.23596696560226246], [20, 0.7353536801349155]], "6,25": [[3, 0.015712218684542492], [16, 0.7026056225557995], [20, 0.28168215875965796]], "6,26": [[3, 0.02257235216296395], [16, 0.4132384567186069], [20, 0.5641891911184291]], "7,0": [[2, 0.06950973848890409], [6, 0.04440985769542714], [14, 0.8860804038156688]], "7,1": [[2, 0.04738049062954494], [9, 0.15118103569667118], [14, 0.8014384736737838]], "7,2": [[9, 1.0]], "7,3": [[9, 0.29696948557183966], [11, 0.08713701009875005], [14, 0.6158935043294103]], "7,4": [[2, 0.015477424359639065], [5, 0.2695487463589827], [11, 0.7149738292813783]], "7,5": [[5, 0.2303715448390592], [11, 0.6959481643700298], [12, 0.07368029079091098]], "7,6": [[11, 1.0]], "7,7": [[5, 0.3159787549963028], [11, 0.5555560989280968], [12, 0.12846514607560044]], "7,8": [[2, 0.012043778100121716], [5, 0.3762929800246839], [11, 0.6116632418751944]], "7,9": [[5, 0.07716705724910937], [11, 0.8660354433235491], [12, 0.05679749942734158]], "7,10": [[5, 0.40097856186520603], [11, 0.4153781598068205], [12, 0.1836432783279735]], "7,11": [[5, 0.15941152756878504], [11, 0.7230360262397854], [12, 0.11755244619142957]], "7,12": [[5, 0.2450907638560754], [11, 0.573820743295557], [12, 0.1810884928483676]], "7,13": [[11, 0.9797385532450631], [12, 0.020261446754936907]], "7,14": [[5, 0.07426269080961649], [11, 0.8419175384122614], [12, 0.0838197707781222]], "7,15": [[5, 0.07598319823458906], [11, 0.8387563747245311], [12, 0.08526042704087977]], "7,16": [[11, 0.7576160756334884], [25, 0.24238392436651157]], "7,17": [[2, 0.011579164251693013], [5, 0.3828427954964162], [11, 0.6055780402518908]], "7,18": [[5, 0.24701459308084964], [11, 0.570149282658212], [12, 0.18283612426093843]], "7,19": [[5, 0.4030181667599406], [11, 0.4109872146489305], [12, 0.18599461859112887]], "7,20": [[11, 0.8792594958157246], [25, 0.1207405041842754]], "7,21": [[11, 0.8820242102334395], [25, 0.11797578976656053]], "7,22": [[11, 0.8820242102334385], [25, 0.11797578976656153]], "7,23": [[11, 0.8847950328090809], [25, 0.1152049671909191]], "7,24": [[5, 0.40505556255471337], [11, 0.4066020463361242], [12, 0.1883423911091624]], "7,25": [[5, 0.07770600562972856], [11, 0.8355910953195357], [12, 0.0867028990507358]], "7,26": [[5, 0.24893883047949983], [11, 0.5664773930575147], [12, 0.18458377646298552]], "8,0": [[1, 0.11309206972524308], [5, 0.28587281839152073], [7, 0.6010351118832362]], "8,1": [[1, 0.059785832358139196], [5, 0.15112593162037913], [7, 0.7890882360214817]], "8,2": [[7, 1.0]], "8,3": [[7, 1.0]], "8,4": [[1, 0.053699156047889635], [4, 0.2309137435451857], [10, 0.7153871004069247]], "8,5": [[4, 0.2683711115763287], [24, 0.7316288884236712]], "8,6": [[10, 1.0]], "8,7": [[4, 0.4061325633927635], [24, 0.5938674366072365]], "8,8": [[1, 0.04178071113979219], [4, 0.3462809627717963], [10, 0.6119383260884115]], "8,9": [[4, 0.0944847967664063], [24, 0.9055152032335937]], "8,10": [[4, 0.5436692788590574], [24, 0.45633072114094264]], "8,11": [[4, 0.23405878903043445], [24, 0.7659412109695656]], "8,12": [[4, 0.37974307808145874], [24, 0.6202569219185412]], "8,13": [[19, 1.0]], "8,14": [[4, 0.11562955044355122], [24, 0.8843704495564488]], "8,15": [[4, 0.11870082777554683], [24, 0.8812991722244532]], "8,16": [[7, 0.26661913415269356], [10, 0.7333808658473064]], "8,17": [[1, 0.04016823621345284], [4, 0.3539918869436819], [10, 0.6058398768428652]], "8,18": [[4, 0.38330236040754107], [24, 0.6166976395924589]], "8,19": [[4, 0.5478904480507343], [24, 0.4521095519492657]], "8,20": [[7, 0.13277819542600602], [10, 0.867221804573994]], "8,21": [[7, 0.12973707008316715], [10, 0.8702629299168329]], "8,22": [[7, 0.12973707008316857], [10, 0.8702629299168314]], "8,23": [[7, 0.12668926221397978], [10, 0.8733107377860202]], "8,24": [[4, 0.5521061998114702], [24, 0.44789380018852976]], "8,25": [[4, 0.12177614330139745], [24, 0.8782238566986026]], "8,26": [[4, 0.38686212802458564], [24, 0.6131378719754144]], "9,0": [[3, 0.028421289459796065], [16, 0.9028237970067511], [20, 0.06875491353345287]], "9,1": [[3, 0.02095289004107674], [16, 0.8905926580937845], [20, 0.08845445186513878]], "9,2": [[3, 0.012525670923419406], [16, 0.8767912420340427], [20, 0.11068308704253793]], "9,3": [[3, 0.004962747041080362], [16, 0.8644052986200893], [20, 0.13063195433883035]], "9,4": [[3, 0.026054336492329768], [13, 0.3823217370448758], [20, 0.5916239264627944]], "9,5": [[3, 0.018161990776572847], [13, 0.40024366130198563], [20, 0.5815943479214415]], "9,6": [[3, 0.012479966275036154], [13, 0.10870307193441427], [20, 0.8788169617905496]], "9,7": [[3, 0.019932451345434345], [13, 0.5330343493906945], [20, 0.4470331992638712]], "9,8": [[3, 0.027815248660043326], [13, 0.48493153569808817], [20, 0.48725321564186846]], "9,9": [[3, 0.013982552604567334], [13, 0.23495173435147237], [20, 0.7510657130439602]], "9,10": [[3, 0.021680963215550447], [13, 0.6656069783656516], [20, 0.3127120584187979]], "9,11": [[3, 0.015581588189749423], [13, 0.36973121513112217], [20, 0.6146871966791284]], "9,12": [[3, 0.017244726013012086], [13, 0.5103872179553023], [20, 0.47236805603168563]], "9,13": [[3, 0.012102977591856218], [13, 0.12689777500361682], [20, 0.8609992474045269]], "9,14": [[3, 0.013562399772905426], [13, 0.2561727510110744], [20, 0.7302648492160202]], "9,15": [[3, 0.013593731020925726], [13, 0.2591432344197966], [20, 0.7272630345592777]], "9,16": [[3, 0.007711933083127027], [16, 0.12598515091851034], [20, 0.8663029159983626]], "9,17": [[3, 0.027827347572447318], [13, 0.49107678256185816], [20, 0.4810958698656945]], "9,18": [[3, 0.017278071732433047], [13, 0.5138319049548377], [20, 0.46889002331272933]], "9,19": [[3, 0.021710117725364544], [13, 0.6697041721626955], [20, 0.3085857101119399]], "9,20": [[3, 0.010523552820103291], [13, 0.004030254119851388], [20, 0.9854461930600453]], "9,21": [[3, 0.010549662283583588], [13, 0.006446491190711228], [20, 0.9830038465257052]], "9,22": [[3, 0.010549662283583354], [13, 0.006446491190711542], [20, 0.9830038465257052]], "9,23": [[3, 0.010575831838087893], [13, 0.008868222485669087], [20, 0.980555945676243]], "9,24": [[3, 0.021739253583223005], [13, 0.6737960459852206], [20, 0.3044647004315564]], "9,25": [[3, 0.013625105674832992], [13, 0.2621176048261973], [20, 0.7242572894989697]], "9,26": [[3, 0.017311429076253423], [13, 0.5172770300722154], [20, 0.46541154085153125]], "10,0": [[2, 0.04693816894869616], [9, 0.0621033073010447], [11, 0.8909585237502591]], "10,1": [[2, 0.024865697892286574], [9, 0.03289949548623171], [11, 0.9422348066214817]], "10,2": [[11, 1.0]], "10,3": [[11, 1.0]], "10,4": [[5, 0.1652568175808501], [7, 0.2651754345337688], [12, 0.5695677478853811]], "10,5": [[7, 0.26837111157632787], [26, 0.7316288884236721]], "10,6": [[12, 1.0]], "10,7": [[7, 0.40613256339276305], [26, 0.593867436607237]], "10,8": [[5, 0.1286087770086145], [7, 0.3728488452274638], [12, 0.4985423777639217]], "10,9": [[7, 0.094484796766406], [26, 0.905515203233594]], "10,10": [[7, 0.5436692788590566], [26, 0.4563307211409434]], "10,11": [[7, 0.234058789030434], [26, 0.765941210969566]], "10,12": [[7, 0.3797430780814594], [26, 0.6202569219185405]], "10,13": [[18, 1.0]], "10,14": [[7, 0.11562955044355024], [26, 0.8843704495564497]], "10,15": [[7, 0.11870082777554722], [26, 0.8812991722244528]], "10,16": [[11, 0.26661913415269406], [12, 0.733380865847306]], "10,17": [[5, 0.1236492425775287], [7, 0.37952907762720695], [12, 0.4968216797952643]], "10,18": [[7, 0.3833023604075387], [26, 0.6166976395924613]], "10,19": [[7, 0.5478904480507337], [26, 0.4521095519492663]], "10,20": [[11, 0.13277819542600663], [12, 0.8672218045739933]], "10,21": [[11, 0.1297370700831677], [12, 0.8702629299168323]], "10,22": [[11, 0.12973707008316862], [12, 0.8702629299168314]], "10,23": [[11, 0.12668926221397891], [12, 0.8733107377860211]], "10,24": [[7, 0.5521061998114707], [26, 0.4478938001885293]], "10,25": [[7, 0.1217761433013971], [26, 0.8782238566986029]], "10,26": [[7, 0.38686212802458614], [26, 0.6131378719754139]], "11,0": [[3, 0.030912529749860793], [13, 0.08619139244453121], [20, 0.882896077805608]], "11,1": [[3, 0.022252696358024987], [13, 0.09676764213541525], [20, 0.8809796615065598]], "11,2": [[3, 0.012479966275036208], [13, 0.10870307193441434], [20, 0.8788169617905495]], "11,3": [[3, 0.003708518892469684], [13, 0.1194156357299151], [20, 0.8768758453776152]], "11,4": [[6, 0.466401508990646], [13, 0.26945296512689737], [14, 0.2641455258824567]], "11,5": [[6, 0.26167852872823794], [13, 0.4351755413211693], [14, 0.30314592995059275]], "11,6": [[13, 1.0]], "11,7": [[6, 0.3588813810856636], [13, 0.19797226512602464], [14, 0.4431463537883118]], "11,8": [[6, 0.5519923715644215], [13, 0.0766565808577174], [14, 0.3713510475778611]], "11,9": [[6, 0.08767058520519236], [13, 0.7786520475243651], [14, 0.13367736727044255]], "11,10": [[2, 0.0011208747666960194], [6, 0.41444442677199667], [14, 0.5844346984613074]], "11,11": [[6, 0.1810911747559504], [13, 0.5425664036671144], [14, 0.2763424215769352]], "11,12": [[6, 0.27839296360836846], [13, 0.2964287543006938], [14, 0.4251782820909378]], "11,13": [[13, 0.9797385532450649], [14, 0.02026144675493513]], "11,14": [[6, 0.0843711980622959], [13, 0.7578249484158813], [14, 0.1578038535218228]], "11,15": [[6, 0.08632571328977538], [13, 0.7527160222630214], [14, 0.1609582644472033]], "11,16": [[13, 0.7576160756334894], [23, 0.24238392436651057]], "11,17": [[6, 0.5546172483814299], [13, 0.06738144546814857], [14, 0.37800130615042155]], "11,18": [[6, 0.28057752605417835], [13, 0.2905817131706773], [14, 0.4288407607751444]], "11,19": [[2, 0.0013169208666827237], [6, 0.40960081987007474], [14, 0.5890822592632425]], "11,20": [[13, 0.8792594958157256], [23, 0.1207405041842744]], "11,21": [[13, 0.8820242102334392], [23, 0.11797578976656076]], "11,22": [[13, 0.8820242102334394], [23, 0.11797578976656065]], "11,23": [[13, 0.8847950328090812], [23, 0.11520496719091877]], "11,24": [[2, 0.0015127249324659517], [6, 0.4047635456644115], [14, 0.5937237294031226]], "11,25": [[6, 0.08828283293031011], [13, 0.7476003985179028], [14, 0.16411676855178703]], "11,26": [[6, 0.28276254154190317], [13, 0.28473380935426573], [14, 0.4325036491038311]], "12,0": [[3, 0.020953644268156477], [13, 0.97594608677515], [20, 0.0031002689566934894]], "12,1": [[3, 0.01110826953779795], [13, 0.9872481679978456], [20, 0.0016435624643563855]], "12,2": [[13, 1.0]], "12,3": [[13, 1.0]], "12,4": [[9, 0.16525681758085065], [11, 0.2651754345337694], [14, 0.56956774788538]], "12,5": [[11, 0.26837111157632826], [25, 0.7316288884236717]], "12,6": [[14, 1.0]], "12,7": [[11, 0.4061325633927627], [25, 0.5938674366072373]], "12,8": [[9, 0.12860877700862042], [11, 0.37284884522746264], [14, 0.49854237776391697]], "12,9": [[11, 0.09448479676640606], [25, 0.9055152032335939]], "12,10": [[11, 0.5436692788590564], [25, 0.45633072114094364]], "12,11": [[11, 0.23405878903043373], [25, 0.7659412109695662]], "12,12": [[11, 0.37974307808145885], [25, 0.6202569219185412]], "12,13": [[15, 1.0]], "12,14": [[11, 0.11562955044355001], [25, 0.88437044955645]], "12,15": [[11, 0.11870082777554715], [25, 0.8812991722244529]], "12,16": [[13, 0.2666191341526944], [14, 0.7333808658473056]], "12,17": [[9, 0.12364924257752993], [11, 0.3795290776272044], [14, 0.49682167979526565]], "12,18": [[11, 0.38330236040753907], [25, 0.6166976395924609]], "12,19": [[11, 0.5478904480507323], [25, 0.4521095519492677]], "12,20": [[13, 0.13277819542600966], [14, 0.8672218045739903]], "12,21": [[13, 0.12973707008316776], [14, 0.8702629299168323]], "12,22": [[13, 0.12973707008316793], [14, 0.8702629299168321]], "12,23": [[13, 0.12668926221398047], [14, 0.8733107377860195]], "12,24": [[11, 0.5521061998114695], [25, 0.44789380018853053]], "12,25": [[11, 0.12177614330139694], [25, 0.878223856698603]], "12,26": [[11, 0.38686212802458425], [25, 0.6131378719754157]], "13,0": [[3, 0.0042929127392188175], [16, 0.9957070872607812]], "13,1": [[3, 0.0018062695583631668], [16, 0.9981937304416368]], "13,2": [[16, 1.0]], "13,3": [[16, 1.0]], "13,4": [[3, 0.005845542024152602], [16, 0.6784951094406784], [20, 0.3156593485351691]], "13,5": [[3, 0.003280455865001327], [16, 0.6646762317215018], [20, 0.3320433124134968]], "13,6": [[16, 1.0]], "13,7": [[3, 0.00449851270532495], [16, 0.512785173597371], [20, 0.48271631369730406]], "13,8": [[3, 0.0069176022005208605], [16, 0.5608373887669525], [20, 0.4322450090325266]], "13,9": [[3, 0.0010992743890187247], [16, 0.8555229735015251], [20, 0.14337775210945625]], "13,10": [[3, 0.005707403987641584], [16, 0.3612558624456999], [20, 0.6330367335666585]], "13,11": [[3, 0.0022704046430257153], [16, 0.7013817555649225], [20, 0.2963478397920517]], "13,12": [[3, 0.003489925010159785], [16, 0.5406279059059457], [20, 0.45588216908389456]], "13,13": [[16, 0.9797385532450643], [20, 0.020261446754935686]], "13,14": [[3, 0.0010579083696344192], [16, 0.8318052009014781], [20, 0.1671368907288875]], "13,15": [[3, 0.0010824131140531566], [16, 0.8284104107075284], [20, 0.17050717617841848]], "13,16": [[16, 1.0]], "13,17": [[3, 0.006950476541661144], [16, 0.5538690712253893], [20, 0.43918045223294955]], "13,18": [[3, 0.0035173018601740904], [16, 0.5366983631285978], [20, 0.4597843350112282]], "13,19": [[3, 0.0057364054234172795], [16, 0.3565943886771296], [20, 0.6376692058994531]], "13,20": [[16, 1.0]], "13,21": [[16, 1.0]], "13,22": [[16, 1.0]], "13,23": [[16, 1.0]], "13,24": [[3, 0.0057653751482178075], [16, 0.3519390318489049], [20, 0.6422955930028773]], "13,25": [[3, 0.0011069504019550133], [16, 0.8250112221653396], [20, 0.17388182743270542]], "13,26": [[3, 0.00354468425139569], [16, 0.5327683747726297], [20, 0.4636869409759746]], "14,0": [[3, 0.006069295523063792], [16, 0.9939307044769362]], "14,1": [[3, 0.003219185591924597], [16, 0.9967808144080754]], "14,2": [[16, 1.0]], "14,3": [[16, 1.0]], "14,4": [[3, 0.0020639522382231122], [13, 0.28311335870576537], [20, 0.7148226890560115]], "14,5": [[13, 0.2683711115763314], [23, 0.7316288884236686]], "14,6": [[20, 1.0]], "14,7": [[13, 0.40613256339276305], [23, 0.593867436607237]], "14,8": [[3, 0.0016062946824151067], [13, 0.38679675200127484], [20, 0.61159695331631]], "14,9": [[13, 0.09448479676640588], [23, 0.9055152032335941]], "14,10": [[13, 0.5436692788590575], [23, 0.45633072114094253]], "14,11": [[13, 0.23405878903043367], [23, 0.7659412109695664]], "14,12": [[13, 0.37974307808146024], [23, 0.6202569219185398]], "14,13": [[21, 1.0]], "14,14": [[13, 0.11562955044355226], [23, 0.8843704495564477]], "14,15": [[13, 0.11870082777554758], [23, 0.8812991722244524]], "14,16": [[16, 0.2666191341526935], [20, 0.7333808658473064]], "14,17": [[3, 0.0015443581218050173], [13, 0.39293842687011443], [20, 0.6055172150080805]], "14,18": [[13, 0.3833023604075393], [23, 0.6166976395924607]], "14,19": [[13, 0.5478904480507327], [23, 0.4521095519492673]], "14,20": [[16, 0.1327781954260076], [20, 0.8672218045739923]], "14,21": [[16, 0.12973707008317056], [20, 0.8702629299168294]], "14,22": [[16, 0.12973707008317056], [20, 0.8702629299168294]], "14,23": [[16, 0.12668926221398155], [20, 0.8733107377860184]], "14,24": [[13, 0.5521061998114701], [23, 0.44789380018852987]], "14,25": [[13, 0.12177614330139824], [23, 0.8782238566986018]], "14,26": [[13, 0.3868621280245852], [23, 0.6131378719754148]], "15,0": [[3, 0.006030238431520846], [16, 0.989692049077974], [20, 0.004277712490505126]], "15,1": [[3, 0.003179226519516366], [16, 0.9849861762492356], [20, 0.011834597231248023]], "15,2": [[16, 0.9797385532450643], [20, 0.020261446754935686]], "15,3": [[16, 0.9797385532450649], [20, 0.02026144675493513]], "15,4": [[3, 0.0016991932308646066], [13, 0.30158803080322355], [20, 0.6967127759659117]], "15,5": [[13, 0.28707245648842816], [23, 0.7129275435115718]], "15,6": [[21, 1.0]], "15,7": [[13, 0.42509187661687736], [23, 0.5749081233831226]], "15,8": [[3, 0.0012342035808858886], [13, 0.40547063683391893], [20, 0.5932951595851952]], "15,9": [[13, 0.11284746749343207], [23, 0.8871525325065679]], "15,10": [[13, 0.5628770158726587], [23, 0.4371229841273413]], "15,11": [[13, 0.2526944588238725], [23, 0.7473055411761276]], "15,12": [[13, 0.3986536833067852], [23, 0.6013463166932148]], "15,13": [[23, 1.0]], "15,14": [[13, 0.13403418266680586], [23, 0.8659658173331941]], "15,15": [[13, 0.137111536984651], [23, 0.862888463015349]], "15,16": [[16, 0.245075398821596], [20, 0.754924601178404]], "15,17": [[3, 0.0011719246669103754], [13, 0.4116237020374172], [20, 0.5872043732956724]], "15,18": [[13, 0.4022195547057045], [23, 0.5977804452942955]], "15,19": [[13, 0.5671056653147144], [23, 0.4328943346852856]], "15,20": [[16, 0.11102622219126441], [20, 0.8889737778087355]], "15,21": [[16, 0.10798045771258083], [20, 0.8920195422874192]], "15,22": [[16, 0.10798045771258251], [20, 0.8920195422874175]], "15,23": [[16, 0.10492800463416892], [20, 0.895071995365831]], "15,24": [[13, 0.5713288791560625], [23, 0.42867112084393755]], "15,25": [[13, 0.14019293293074486], [23, 0.8598070670692551]], "15,26": [[13, 0.40578590618738125], [23, 0.5942140938126188]], "16,0": [[16, 1.0]], "16,1": [[16, 1.0]], "16,2": [[16, 1.0]], "16,3": [[16, 1.0]], "16,4": [[16, 1.0]], "16,5": [[16, 1.0]], "16,6": [[16, 1.0]], "16,7": [[16, 1.0]], "16,8": [[16, 1.0]], "16,9": [[16, 1.0]], "16,10": [[16, 1.0]], "16,11": [[16, 1.0]], "16,12": [[16, 1.0]], "16,13": [[16, 1.0]], "16,14": [[16, 1.0]], "16,15": [[16, 1.0]], "16,16": [[16, 1.0]], "16,17": [[16, 1.0]], "16,18": [[16, 1.0]], "16,19": [[16, 1.0]], "16,20": [[16, 1.0]], "16,21": [[16, 1.0]], "16,22": [[16, 1.0]], "16,23": [[16, 1.0]], "16,24": [[16, 1.0]], "16,25": [[16, 1.0]], "16,26": [[16, 1.0]], "17,0": [[1, 0.11200645949804797], [5, 0.26100932918697484], [7, 0.6269842113149772]], "17,1": [[1, 0.05884886223123797], [5, 0.12671818927791054], [7, 0.8144329484908515]], "17,2": [[7, 0.9797385532450659], [10, 0.02026144675493413]], "17,3": [[7, 0.979738553245066], [10, 0.02026144675493402]], "17,4": [[1, 0.044199480526695666], [4, 0.2586413250839061], [10, 0.6971591943893982]], "17,5": [[4, 0.2870724564884286], [24, 0.7129275435115714]], "17,6": [[19, 1.0]], "17,7": [[4, 0.42509187661687675], [24, 0.5749081233831232]], "17,8": [[1, 0.03209535139878767], [4, 0.3743605671723607], [10, 0.5935440814288515]], "17,9": [[4, 0.11284746749343139], [24, 0.8871525325065686]], "17,10": [[4, 0.5628770158726593], [24, 0.43712298412734074]], "17,11": [[4, 0.252694458823871], [24, 0.747305541176129]], "17,12": [[4, 0.3986536833067861], [24, 0.6013463166932139]], "17,13": [[24, 1.0]], "17,14": [[4, 0.13403418266680575], [24, 0.8659658173331942]], "17,15": [[4, 0.13711153698465003], [24, 0.8628884630153499]], "17,16": [[7, 0.2450753988215947], [10, 0.7549246011784053]], "17,17": [[1, 0.030474675083926865], [4, 0.38208880697313935], [10, 0.5874365179429337]], "17,18": [[4, 0.40221955470570525], [24, 0.5977804452942947]], "17,19": [[4, 0.5671056653147151], [24, 0.43289433468528493]], "17,20": [[7, 0.11102622219126336], [10, 0.8889737778087367]], "17,21": [[7, 0.1079804577125805], [10, 0.8920195422874195]], "17,22": [[7, 0.10798045771257973], [10, 0.8920195422874203]], "17,23": [[7, 0.10492800463416777], [10, 0.8950719953658323]], "17,24": [[4, 0.5713288791560613], [24, 0.42867112084393866]], "17,25": [[4, 0.14019293293074472], [24, 0.8598070670692552]], "17,26": [[4, 0.4057859061873807], [24, 0.5942140938126192]], "18,0": [[3, 0.015365920291978379], [6, 0.12426228673557722], [13, 0.8603717929724444]], "18,1": [[3, 0.005095012820568913], [6, 0.13523663064878255], [13, 0.8596683565306485]], "18,2": [[13, 0.9797385532450636], [14, 0.020261446754936352]], "18,3": [[13, 0.9797385532450648], [14, 0.02026144675493524]], "18,4": [[9, 0.13604765797661486], [11, 0.28682290384938586], [14, 0.5771294381739993]], "18,5": [[11, 0.2870724564884286], [25, 0.7129275435115714]], "18,6": [[15, 1.0]], "18,7": [[11, 0.4250918766168771], [25, 0.5749081233831229]], "18,8": [[9, 0.09881446368875348], [11, 0.3947556538655131], [14, 0.5064298824457334]], "18,9": [[11, 0.11284746749343165], [25, 0.8871525325065683]], "18,10": [[11, 0.5628770158726581], [25, 0.43712298412734185]], "18,11": [[11, 0.2526944588238716], [25, 0.7473055411761285]], "18,12": [[11, 0.39865368330678486], [25, 0.6013463166932151]], "18,13": [[25, 1.0]], "18,14": [[11, 0.13403418266680436], [25, 0.8659658173331957]], "18,15": [[11, 0.137111536984651], [25, 0.862888463015349]], "18,16": [[13, 0.24507539882159343], [14, 0.7549246011784065]], "18,17": [[9, 0.09382778365744703], [11, 0.40144997234891694], [14, 0.5047222439936361]], "18,18": [[11, 0.40221955470570503], [25, 0.597780445294295]], "18,19": [[11, 0.5671056653147157], [25, 0.43289433468528427]], "18,20": [[13, 0.11102622219126206], [14, 0.888973777808738]], "18,21": [[13, 0.10798045771258183], [14, 0.8920195422874182]], "18,22": [[13, 0.10798045771258295], [14, 0.8920195422874171]], "18,23": [[13, 0.1049280046341667], [14, 0.8950719953658333]], "18,24": [[11, 0.5713288791560621], [25, 0.4286711208439379]], "18,25": [[11, 0.1401929329307459], [25, 0.8598070670692541]], "18,26": [[11, 0.40578590618738136], [25, 0.5942140938126186]], "19,0": [[2, 0.04648957134159711], [9, 0.03948759170130076], [11, 0.9140228369571021]], "19,1": [[2, 0.024476900774452484], [9, 0.010396748875909552], [11, 0.9651263503496379]], "19,2": [[11, 0.979738553245065], [12, 0.02026144675493502]], "19,3": [[11, 0.9797385532450665], [12, 0.020261446754933465]], "19,4": [[5, 0.1360476579766194], [7, 0.2868229038493867], [12, 0.5771294381739939]], "19,5": [[7, 0.2870724564884292], [26, 0.7129275435115707]], "19,6": [[18, 1.0]], "19,7": [[7, 0.4250918766168762], [26, 0.5749081233831238]], "19,8": [[5, 0.09881446368875625], [7, 0.39475565386551065], [12, 0.5064298824457332]], "19,9": [[7, 0.11284746749343015], [26, 0.8871525325065699]], "19,10": [[7, 0.562877015872659], [26, 0.43712298412734096]], "19,11": [[7, 0.2526944588238712], [26, 0.7473055411761288]], "19,12": [[7, 0.39865368330678536], [26, 0.6013463166932147]], "19,13": [[26, 1.0]], "19,14": [[7, 0.13403418266680409], [26, 0.8659658173331959]], "19,15": [[7, 0.13711153698465026], [26, 0.8628884630153497]], "19,16": [[11, 0.24507539882159446], [12, 0.7549246011784055]], "19,17": [[5, 0.09382778365744553], [7, 0.4014499723489173], [12, 0.5047222439936372]], "19,18": [[7, 0.40221955470570464], [26, 0.5977804452942954]], "19,19": [[7, 0.5671056653147138], [26, 0.43289433468528615]], "19,20": [[11, 0.11102622219126386], [12, 0.8889737778087361]], "19,21": [[11, 0.10798045771258068], [12, 0.8920195422874193]], "19,22": [[11, 0.10798045771258048], [12, 0.8920195422874195]], "19,23": [[11, 0.10492800463416826], [12, 0.8950719953658317]], "19,24": [[7, 0.5713288791560608], [26, 0.4286711208439392]], "19,25": [[7, 0.14019293293074453], [26, 0.8598070670692555]], "19,26": [[7, 0.4057859061873805], [26, 0.5942140938126195]], "20,0": [[16, 1.0]], "20,1": [[16, 1.0]], "20,2": [[16, 1.0]], "20,3": [[16, 1.0]], "20,4": [[16, 1.0]], "20,5": [[16, 1.0]], "20,6": [[16, 1.0]], "20,7": [[16, 1.0]], "20,8": [[16, 1.0]], "20,9": [[16, 1.0]], "20,10": [[16, 1.0]], "20,11": [[16, 1.0]], "20,12": [[16, 1.0]], "20,13": [[16, 1.0]], "20,14": [[16, 1.0]], "20,15": [[16, 1.0]], "20,16": [[16, 1.0]], "20,17": [[16, 1.0]], "20,18": [[16, 1.0]], "20,19": [[16, 1.0]], "20,20": [[16, 1.0]], "20,21": [[16, 1.0]], "20,22": [[16, 1.0]], "20,23": [[16, 1.0]], "20,24": [[16, 1.0]], "20,25": [[16, 1.0]], "20,26": [[16, 1.0]], "21,0": [[16, 1.0]], "21,1": [[16, 1.0]], "21,2": [[16, 1.0]], "21,3": [[16, 1.0]], "21,4": [[16, 1.0]], "21,5": [[16, 1.0]], "21,6": [[16, 1.0]], "21,7": [[16, 1.0]], "21,8": [[16, 1.0]], "21,9": [[16, 1.0]], "21,10": [[16, 1.0]], "21,11": [[16, 1.0]], "21,12": [[16, 1.0]], "21,13": [[16, 1.0]], "21,14": [[16, 1.0]], "21,15": [[16, 1.0]], "21,16": [[16, 1.0]], "21,17": [[16, 1.0]], "21,18": [[16, 1.0]], "21,19": [[16, 1.0]], "21,20": [[16, 1.0]], "21,21": [[16, 1.0]], "21,22": [[16, 1.0]], "21,23": [[16, 1.0]], "21,24": [[16, 1.0]], "21,25": [[16, 1.0]], "21,26": [[16, 1.0]], "22,0": [[16, 1.0]], "22,1": [[16, 1.0]], "22,2": [[16, 1.0]], "22,3": [[16, 1.0]], "22,4": [[16, 1.0]], "22,5": [[16, 1.0]], "22,6": [[16, 1.0]], "22,7": [[16, 1.0]], "22,8": [[16, 1.0]], "22,9": [[16, 1.0]], "22,10": [[16, 1.0]], "22,11": [[16, 1.0]], "22,12": [[16, 1.0]], "22,13": [[16, 1.0]], "22,14": [[16, 1.0]], "22,15": [[16, 1.0]], "22,16": [[16, 1.0]], "22,17": [[16, 1.0]], "22,18": [[16, 1.0]], "22,19": [[16, 1.0]], "22,20": [[16, 1.0]], "22,21": [[16, 1.0]], "22,22": [[16, 1.0]], "22,23": [[16, 1.0]], "22,24": [[16, 1.0]], "22,25": [[16, 1.0]], "22,26": [[16, 1.0]], "23,0": [[16, 1.0]], "23,1": [[16, 1.0]], "23,2": [[16, 1.0]], "23,3": [[16, 1.0]], "23,4": [[16, 1.0]], "23,5": [[16, 1.0]], "23,6": [[16, 1.0]], "23,7": [[16, 1.0]], "23,8": [[16, 1.0]], "23,9": [[16, 1.0]], "23,10": [[16, 1.0]], "23,11": [[16, 1.0]], "23,12": [[16, 1.0]], "23,13": [[16, 1.0]], "23,14": [[16, 1.0]], "23,15": [[16, 1.0]], "23,16": [[16, 1.0]], "23,17": [[16, 1.0]], "23,18": [[16, 1.0]], "23,19": [[16, 1.0]], "23,20": [[16, 1.0]], "23,21": [[16, 1.0]], "23,22": [[16, 1.0]], "23,23": [[16, 1.0]], "23,24": [[16, 1.0]], "23,25": [[16, 1.0]], "23,26": [[16, 1.0]], "24,0": [[2, 0.04604100242141549], [9, 0.016841091356410976], [11, 0.9371179062221735]], "24,1": [[2, 0.02289828416471709], [5, 0.010910047696428926], [11, 0.966191668138854]], "24,2": [[11, 0.959438470582506], [12, 0.040561529417494024]], "24,3": [[11, 0.9594384705825039], [12, 0.040561529417496134]], "24,4": [[5, 0.10679414103830003], [7, 0.3085081603209854], [12, 0.5846976986407146]], "24,5": [[7, 0.3058093575806248], [26, 0.6941906424193752]], "24,6": [[26, 1.0]], "24,7": [[7, 0.4440859765353973], [26, 0.5559140234646027]], "24,8": [[5, 0.06897702751692021], [7, 0.4166994526821636], [12, 0.5143235198009162]], "24,9": [[7, 0.13124659102080424], [26, 0.8687534089791957]], "24,10": [[7, 0.5821187211813135], [26, 0.41788127881868653]], "24,11": [[7, 0.27136586841708327], [26, 0.7286341315829168]], "24,12": [[7, 0.41759922657912024], [26, 0.5824007734208798]], "24,13": [[7, 0.01817253363893409], [26, 0.9818274663610659]], "24,14": [[7, 0.15247516321881005], [26, 0.84752483678119]], "24,15": [[7, 0.15555857924172017], [26, 0.8444414207582798]], "24,16": [[11, 0.22349760722006415], [12, 0.7765023927799358]], "24,17": [[5, 0.06396327116153232], [7, 0.4234078101911484], [12, 0.5126289186473192]], "24,18": [[7, 0.4211716667453259], [26, 0.5788283332546741]], "24,19": [[7, 0.5863548249827514], [26, 0.4136451750172486]], "24,20": [[11, 0.08924115741223998], [12, 0.91075884258776]], "24,21": [[11, 0.08619077614471482], [12, 0.9138092238552852]], "24,22": [[11, 0.08619077614471475], [12, 0.9138092238552853]], "24,23": [[11, 0.0831337002719485], [12, 0.9168662997280514]], "24,24": [[7, 0.5905854750015764], [26, 0.40941452499842357]], "24,25": [[7, 0.15864604028023996], [26, 0.84135395971976]], "24,26": [[7, 0.42474458174953095], [26, 0.575255418250469]], "25,0": [[3, 0.005974271696808372], [16, 0.9692869370557724], [20, 0.02473879124741918]], "25,1": [[3, 0.0031302309881369632], [16, 0.9645985932727262], [20, 0.03227117573913685]], "25,2": [[16, 0.9594384705825052], [20, 0.0405615294174948]], "25,3": [[16, 0.9594384705825035], [20, 0.04056152941749647]], "25,4": [[3, 0.0013338610331251747], [13, 0.3200966470198013], [20, 0.6785694919470735]], "25,5": [[13, 0.3058093575806248], [23, 0.6941906424193752]], "25,6": [[23, 1.0]], "25,7": [[13, 0.4440859765353984], [23, 0.5559140234646016]], "25,8": [[3, 0.0008615538896589944], [13, 0.42417783822223926], [20, 0.5749606078881018]], "25,9": [[13, 0.13124659102080558], [23, 0.8687534089791944]], "25,10": [[13, 0.5821187211813142], [23, 0.41788127881868575]], "25,11": [[13, 0.2713658684170826], [23, 0.7286341315829175]], "25,12": [[13, 0.41759922657911974], [23, 0.5824007734208803]], "25,13": [[13, 0.018172533638936887], [23, 0.9818274663610631]], "25,14": [[13, 0.15247516321881258], [23, 0.8475248367811874]], "25,15": [[13, 0.1555585792417204], [23, 0.8444414207582795]], "25,16": [[16, 0.22349760722006531], [20, 0.7765023927799347]], "25,17": [[3, 0.0007989334459601465], [13, 0.4303422561327375], [20, 0.5688588104213024]], "25,18": [[13, 0.421171666745326], [23, 0.578828333254674]], "25,19": [[13, 0.5863548249827515], [23, 0.4136451750172485]], "25,20": [[16, 0.08924115741223938], [20, 0.9107588425877606]], "25,21": [[16, 0.08619077614471565], [20, 0.9138092238552844]], "25,22": [[16, 0.08619077614471717], [20, 0.9138092238552828]], "25,23": [[16, 0.0831337002719492], [20, 0.9168662997280508]], "25,24": [[13, 0.5905854750015788], [23, 0.40941452499842124]], "25,25": [[13, 0.15864604028023999], [23, 0.84135395971976]], "25,26": [[13, 0.4247445817495319], [23, 0.5752554182504681]], "26,0": [[3, 0.008794062075033951], [6, 0.27242913940903474], [13, 0.7187767985159312]], "26,1": [[6, 0.24969183814737503], [13, 0.7456959593315514], [14, 0.004612202521073527]], "26,2": [[13, 0.9594384705825032], [14, 0.0405615294174968]], "26,3": [[13, 0.9594384705825055], [14, 0.04056152941749447]], "26,4": [[9, 0.10679414103829689], [11, 0.30850816032098544], [14, 0.5846976986407177]], "26,5": [[11, 0.3058093575806233], [25, 0.6941906424193767]], "26,6": [[25, 1.0]], "26,7": [[11, 0.44408597653539744], [25, 0.5559140234646025]], "26,8": [[9, 0.06897702751692078], [11, 0.41669945268216235], [14, 0.5143235198009168]], "26,9": [[11, 0.13124659102080527], [25, 0.8687534089791947]], "26,10": [[11, 0.5821187211813137], [25, 0.4178812788186863]], "26,11": [[11, 0.27136586841708377], [25, 0.7286341315829162]], "26,12": [[11, 0.41759922657911913], [25, 0.5824007734208809]], "26,13": [[11, 0.01817253363893494], [25, 0.9818274663610651]], "26,14": [[11, 0.1524751632188104], [25, 0.8475248367811896]], "26,15": [[11, 0.15555857924172123], [25, 0.8444414207582788]], "26,16": [[13, 0.22349760722006526], [14, 0.7765023927799347]], "26,17": [[9, 0.0639632711615337], [11, 0.4234078101911471], [14, 0.5126289186473192]], "26,18": [[11, 0.4211716667453254], [25, 0.5788283332546746]], "26,19": [[11, 0.5863548249827523], [25, 0.41364517501724773]], "26,20": [[13, 0.08924115741224153], [14, 0.9107588425877584]], "26,21": [[13, 0.0861907761447165], [14, 0.9138092238552835]], "26,22": [[13, 0.08619077614471754], [14, 0.9138092238552824]], "26,23": [[13, 0.08313370027194936], [14, 0.9168662997280507]], "26,24": [[11, 0.5905854750015768], [25, 0.40941452499842323]], "26,25": [[11, 0.15864604028023954], [25, 0.8413539597197605]], "26,26": [[11, 0.42474458174953184], [25, 0.5752554182504681]]}, "inits": {"0": [[0, 1.0]], "1": [[1, 1.0]], "2": [[2, 1.0]], "3": [[3, 1.0]], "4": [[3, 0.605034976505602], [16, 0.394965023494398]], "5": [[3, 0.3357310180215597], [16, 0.6642689819784403]], "6": [[3, 0.1750136471949519], [16, 0.8249863528050481]], "7": [[3, 0.08661790855288916], [16, 0.9133820914471108]], "8": [[3, 0.040172353012660506], [16, 0.9598276469873395]], "9": [[3, 0.016354029366007092], [16, 0.983645970633993]], "10": [[3, 0.0042915074102508975], [16, 0.9957084925897491]], "11": [[16, 1.0]], "12": [[16, 1.0]], "13": [[16, 1.0]], "14": [[16, 1.0]], "15": [[16, 1.0]], "16": [[16, 1.0]], "17": [[16, 1.0]], "18": [[16, 1.0]], "19": [[16, 1.0]], "20": [[16, 1.0]], "21": [[16, 1.0]], "22": [[16, 1.0]], "23": [[16, 1.0]], "24": [[16, 1.0]], "25": [[16, 1.0]], "26": [[16, 1.0]], "27": [[16, 1.0]], "28": [[16, 1.0]], "29": [[16, 1.0]], "30": [[16, 1.0]], "inf": [[16, 1.0]]}, "beta1": -0.3622113366699219, "beta2": -0.35, "float_worst_rel_slack": 1.4658451589322219e-05, "sigma_range": [0.31, 0.4173117229798594]}

==> anc/cert_final_1.json <==
{"y": [17, 50], "e1": [248231700, 312721579], "e2": [568097827, 739289481], "m0": 30, "Z": [[[196660301659, 918276641144], [0, 1], [993106421105, 788318189112]], [[226502959809, 812716953119], [0, 1], [205466644243, 250660373595]], [[194314847727, 535772015684], [0, 1], [419920143273, 787317056155]], [[387996998068, 822074177117], [0, 1], [148301517009, 427333699765]], [[183234787211, 679742460179], [222351760663, 486663813788], [51992565794, 154763534969]], [[45066057890, 132820672833], [404914710965, 989086772728], [13296076658, 148413201877]], [[73038122762, 171019386001], [286293034788, 986757705571], [4390644696, 183780298225]], [[31961265755, 80638134239], [183664926274, 545392045357], [22643006304, 836698856171]], [[184499622523, 585911938984], [276334494287, 579792301195], [71727174653, 706801037878]], [[56812610438, 227092073443], [466297949848, 866709765093], [264962443673, 696267528007]], [[276297521695, 751128515961], [368074925957, 941717788903], [27545453598, 898564892047]], [[266874038902, 913195902133], [101036283959, 182111832154], [35502176911, 308839519523]], [[167013354008, 489225649157], [401102224820, 884219793847], [19815522233, 570649538456]], [[177109804550, 412173683137], [245220314695, 822666230012], [3823189682, 412868193207]], [[229940841102, 576599857735], [92867787498, 268726623043], [6558595209, 625260277048]], [[286565082985, 615151492444], [250970808798, 978597941045], [1620760007, 511510774883]], [[76300317831, 165851620808], [118974792333, 451973799407], [1050412780, 285445252431]], [[201757238869, 816621706334], [407190225697, 810532069813], [291725088053, 660073584165]], [[287332896190, 923967677803], [28041578496, 58854638869], [44260889643, 375543583183]], [[314791271441, 804217918385], [116016547269, 338635807807], [3538532867, 112586177420]], [[377540364066, 958641814913], [257224056174, 726860034109], [12156568001, 997901665410]], [[98108066441, 339935800667], [344706845189, 621040677174], [127525018584, 955212577339]], [[329123931497, 976229766240], [27997375822, 60636756871], [12529203961, 310680631534]], [[321386715995, 884707574188], [295163501638, 742108988943], [15373705608, 431822065763]], [[316600414350, 746077077947], [105940298137, 347106184471], [3124091372, 290493260479]], [[60509092747, 155577999401], [325945279873, 899928035745], [5836414791, 412524422930]], [[161598743173, 485361277640], [259572275296, 553101483231], [34300886677, 732356936383]], [[222585036028, 780949076677], [28833431932, 52156576957], [88076061227, 568053544134]], [[428532389483, 943216932453], [130654165993, 483671426301], [1634913283, 382546560740]]], "combos": {"0,0": [[1, 0.5514744555517043], [4, 0.44852554444845905]], "0,1": [[1, 0.29070089824126766], [4, 0.7092991017587168], [11, 2.0153491812120542e-14]], "0,2": [[4, 0.9999999999999991]], "0,3": [[4, 0.9999999999999997]], "0,4": [[0, 0.3646592567091906], [4, 0.5443137177813334], [17, 0.09102702550947134]], "0,5": [[0, 0.15920489541839197], [4, 0.14972263081740086], [17, 0.6910724737642094]], "0,6": [[9, 0.9999999999999999]], "0,7": [[0, 0.0032638496168614973], [4, 0.03175981574782903], [17, 0.9649763346353022]], "0,8": [[0, 0.2437089923694257], [4, 0.1670043613528653], [17, 0.5892866462777031]], "0,9": [[0, 0.43474494080158027], [1, 0.007850887467955567], [4, 0.5574041717304866]], "0,10": [[0, 0.08377582638654121], [4, 0.03962713841491685], [17, 0.8765970351985515]], "0,11": [[0, 0.3274982575460369], [4, 0.18328516893309094], [17, 0.4892165735208789]], "0,12": [[0, 0.16757565932873086], [4, 0.04754528029521036], [17, 0.7848790603760601]], "0,13": [[9, 0.8594804791410556], [17, 0.1405195208589355]], "0,14": [[9, 7.020410981764388e-14], [17, 0.9999999999999836]], "0,15": [[4, 0.12485126259355507], [9, 0.8751487374064428]], "0,16": [[4, 0.10018716572055938], [9, 0.8998128342794397]], "0,17": [[0, 0.40383051597768266], [1, 0.0485701344352302], [4, 0.5475993495870894]], "0,18": [[0, 0.2545593110973595], [4, 0.1954057140417181], [17, 0.5500349748609323]], "0,19": [[0, 0.016055027052993658], [4, 0.040294821624399894], [17, 0.9436501513225988]], "0,20": [[0, 0.013669014506136784], [4, 0.0034751308768156066], [17, 0.9828558546170573]], "0,21": [[0, 0.3379201278271534], [4, 0.2134855584064925], [17, 0.44859431376636444]], "0,22": [[0, 0.18131391263900035], [4, 0.057790050442383875], [17, 0.7608960369186203]], "0,23": [[0, 0.09719782011823967], [4, 0.04903889545329533], [17, 0.8537632844284703]], "0,24": [[9, 0.730099106498865], [17, 0.2699008935011283]], "0,25": [[0, 0.02740289124086104], [4, 0.007453799884961465], [17, 0.9651433088741728]], "0,26": [[0, 0.1948341174261817], [4, 0.06955813824860857], [17, 0.7356077443252096]], "0,27": [[0, 0.3475810020414373], [4, 0.248275595401498], [17, 0.4041434025570747]], "0,28": [[4, 0.07530257786639825], [9, 0.9246974221335958]], "1,0": [[2, 0.6763290443013669], [5, 0.32367095569863386]], "1,1": [[2, 0.4900023318959927], [5, 0.5099976681040476]], "1,2": [[2, 0.2838785662587215], [5, 0.7161214337412589]], "1,3": [[2, 0.10251131875454476], [5, 0.8974886812454522]], "1,4": [[1, 0.39247313929622063], [2, 0.143878813801245], [5, 0.4636480469025355]], "1,5": [[1, 0.3647335289302083], [5, 0.5358047396134301], [8, 0.09946173145634303]], "1,6": [[1, 0.2059797315722094], [5, 0.5120232325385204], [8, 0.2819970358892782]], "1,7": [[1, 0.2603419698478228], [5, 0.4859362623963114], [8, 0.2537217677558814]], "1,8": [[1, 0.4252115703718129], [5, 0.5154886818694117], [8, 0.05929974775874581]], "1,9": [[1, 0.43136795213481105], [2, 0.16700096752684998], [5, 0.40163108033833916]], "1,10": [[1, 0.3184092454976896], [5, 0.45783263721637923], [8, 0.22375811728593017]], "1,11": [[1, 0.4853945645054595], [5, 0.49442455320470924], [8, 0.020180882289826244]], "1,12": [[1, 0.37901860396881903], [5, 0.42823423061858823], [8, 0.19274716541257642]], "1,13": [[1, 0.20595829253781603], [5, 0.4850078413298241], [8, 0.3090338661323669]], "1,14": [[1, 0.2604835220997167], [5, 0.45519827164375204], [8, 0.2843182062565302]], "1,15": [[1, 0.15242889324690137], [5, 0.5052373641614193], [8, 0.342333742591671]], "1,16": [[1, 0.1608311467306754], [5, 0.5012327521962371], [8, 0.33793610107308986]], "1,17": [[1, 0.40074841932795296], [2, 0.20463133140864154], [5, 0.3946202492634035]], "1,18": [[1, 0.43088786404320595], [5, 0.5395026068251383], [8, 0.029609529131644847]], "1,19": [[1, 0.2689800029007717], [5, 0.48886260779662266], [8, 0.24215738930261865]], "1,20": [[1, 0.2701630752254203], [5, 0.4525948583084125], [8, 0.2772420664661569]], "1,21": [[1, 0.4875479869389344], [2, 0.004851792827962423], [5, 0.5076002202330993]], "1,22": [[1, 0.38825394929686174], [5, 0.4324706456482419], [8, 0.17927540505489944]], "1,23": [[1, 0.32745798224075184], [5, 0.46136499012140303], [8, 0.2111770276378536]], "1,24": [[1, 0.21493811094367365], [5, 0.4824840585607421], [8, 0.3025778304955867]], "1,25": [[1, 0.2798537267548773], [5, 0.4504721087684031], [8, 0.26967416447670484]], "1,26": [[1, 0.39721089367656476], [5, 0.4383554875396615], [8, 0.1644336187837689]], "1,27": [[1, 0.4820583154066285], [2, 0.02030538270030317], [5, 0.49763630189307717]], "1,28": [[1, 0.16936606001405544], [5, 0.4973030745884563], [8, 0.3333308653974881]], "2,0": [[2, 0.08697331705485312], [3, 0.5879985877271307], [16, 0.3250280952180164]], "2,1": [[2, 0.1364407427157297], [3, 0.35366638189749144], [16, 0.5098928753867791]], "2,2": [[2, 0.19066162330704217], [3, 0.09681657859275566], [16, 0.7125217981002026]], "2,3": [[2, 0.14332041561671605], [6, 0.32107667453478306], [16, 0.5356029098485002]], "2,4": [[2, 0.5123668601585225], [3, 0.023574741072323737], [16, 0.46405839876915156]], "2,5": [[2, 0.40475319860261033], [6, 0.5271910095304809], [16, 0.06805579186691069]], "2,6": [[2, 0.25983134533908436], [6, 0.6571486143677842], [14, 0.08302004029313165]], "2,7": [[2, 0.30918753351116485], [6, 0.6222859534508316], [14, 0.0685265130380031]], "2,8": [[2, 0.46173312517013054], [6, 0.44125654827381056], [16, 0.0970103265560581]], "2,9": [[2, 0.53500848201476], [3, 0.062417436009241545], [16, 0.402574081975998]], "2,10": [[2, 0.3620666786829438], [6, 0.5846942983685834], [14, 0.05323902294847217]], "2,11": [[2, 0.5186094401013762], [6, 0.3564403384830928], [16, 0.12495022141552924]], "2,12": [[2, 0.4174369418232345], [6, 0.5450648504368628], [14, 0.037498207739904026]], "2,13": [[2, 0.26092770848446756], [6, 0.6292150653845142], [14, 0.1098572261310172]], "2,14": [[2, 0.31058565875317873], [6, 0.5904345273771513], [14, 0.09897981386966938]], "2,15": [[2, 0.2126812231936042], [6, 0.657852784391999], [14, 0.12946599241439866]], "2,16": [[2, 0.22027987596124032], [6, 0.6525061286047719], [14, 0.1272139954339819]], "2,17": [[2, 0.5028814543335336], [3, 0.10150638954318965], [16, 0.3956121561232735]], "2,18": [[2, 0.46803121977623013], [6, 0.40236434624715967], [16, 0.12960443397661084]], "2,19": [[2, 0.31674974568874203], [6, 0.6240618530807649], [14, 0.05918840123049423]], "2,20": [[2, 0.3193040876059079], [6, 0.5863237669318877], [14, 0.09437214546220543]], "2,21": [[2, 0.5245889260344357], [6, 0.31581572100134353], [16, 0.15959535296421887]], "2,22": [[2, 0.42552471462369684], [6, 0.5481026625208677], [14, 0.02637262285543514]], "2,23": [[2, 0.3699924022048694], [6, 0.5870333559836995], [14, 0.04297424181143228]], "2,24": [[2, 0.2689980184363398], [6, 0.6253031453456748], [14, 0.1056988362179873]], "2,25": [[2, 0.32801669473813677], [6, 0.5827074089783973], [14, 0.08927589628346513]], "2,26": [[2, 0.43329818113871], [6, 0.5528958647771495], [14, 0.013805954084139494]], "2,27": [[2, 0.5298673033578691], [6, 0.27087100089858], [16, 0.19926169574355077]], "2,28": [[2, 0.22799608400646254], [6, 0.6472154939314853], [14, 0.12478842206205155]], "3,0": [[3, 0.4379144061086186], [15, 0.5620855938913814]], "3,1": [[3, 0.34330613471278604], [15, 0.656693865287214]], "3,2": [[3, 0.23848456211311939], [15, 0.7615154378868806]], "3,3": [[3, 0.14611218732959994], [15, 0.8538878126704]], "3,4": [[3, 0.5100135054063825], [15, 0.48998649459361754]], "3,5": [[3, 0.41212841650876303], [15, 0.5878715834912369]], "3,6": [[3, 0.2755058255361536], [15, 0.7244941744638465]], "3,7": [[3, 0.32264578997509374], [15, 0.6773542100249063]], "3,8": [[3, 0.4653701314012125], [15, 0.5346298685987876]], "3,9": [[3, 0.5570651733228128], [15, 0.4429348266771872]], "3,10": [[3, 0.37334791539064593], [15, 0.6266520846093541]], "3,11": [[3, 0.5187511937170873], [15, 0.48124880628291267]], "3,12": [[3, 0.4266591904316635], [15, 0.5733408095683366]], "3,13": [[3, 0.27595643736309233], [15, 0.7240435626369077]], "3,14": [[3, 0.3233207059657248], [15, 0.6766792940342752]], "3,15": [[3, 0.22991576829759697], [15, 0.770084231702403]], "3,16": [[3, 0.2371372388394299], [15, 0.7628627611605701]], "3,17": [[3, 0.5491334711813901], [15, 0.4508665288186099]], "3,18": [[3, 0.46986991657661337], [15, 0.5301300834233866]], "3,19": [[3, 0.3300370245852123], [15, 0.6699629754147878]], "3,20": [[3, 0.3317135707390268], [15, 0.6682864292609731]], "3,21": [[3, 0.5228291071899388], [15, 0.4771708928100612]], "3,22": [[3, 0.43464679391479366], [15, 0.5653532060852063]], "3,23": [[3, 0.38113279770250263], [15, 0.6188672022974974]], "3,24": [[3, 0.28369343501137995], [15, 0.71630656498862]], "3,25": [[3, 0.34011672543827254], [15, 0.6598832745617275]], "3,26": [[3, 0.44236582396457613], [15, 0.5576341760354239]], "3,27": [[3, 0.525982769785351], [15, 0.47401723021464903]], "3,28": [[3, 0.24447788398894657], [15, 0.7555221160110535]], "4,0": [[2, 0.1575303793814283], [5, 0.8424696206185717]], "4,1": [[2, 0.08334250242824191], [5, 0.9166574975717571]], "4,2": [[5, 1.0000000000000002]], "4,3": [[5, 0.356271810687712], [12, 0.20203105085107792], [22, 0.44169713846121045]], "4,4": [[1, 0.09783577804809061], [8, 0.3511739726345834], [18, 0.5509902493173285]], "4,5": [[1, 0.04336357603854877], [11, 0.08390712017125425], [18, 0.8727293037902029]], "4,6": [[8, 1.0000000000000353]], "4,7": [[1, 0.0048569496006546095], [8, 0.22081078178665076], [18, 0.7743322686126947]], "4,8": [[1, 0.06930550482956552], [11, 0.20417472749618135], [18, 0.7265197676742504]], "4,9": [[1, 0.11176936228060802], [11, 0.03438234405525669], [18, 0.8538482936641296]], "4,10": [[1, 0.024708384819131776], [11, 0.09200799681664017], [18, 0.8832836183642219]], "4,11": [[1, 0.0950549090193024], [11, 0.32440206707221086], [18, 0.5805430239084938]], "4,12": [[1, 0.05091955400719132], [11, 0.22271806219162127], [18, 0.7263623838011857]], "4,13": [[8, 0.9753124406879661], [11, 0.02468755931203802]], "4,14": [[18, 0.9999999999999961]], "4,15": [[8, 0.8373465115981819], [26, 0.16265348840181526]], "4,16": [[8, 0.8694693550337562], [26, 0.13053064496624414]], "4,17": [[1, 0.11961533519750822], [8, 0.4959232444983923], [18, 0.3844614203040994]], "4,18": [[1, 0.07137254779503249], [11, 0.18765279370881957], [18, 0.7409746584961442]], "4,19": [[1, 0.0067490835622904905], [8, 0.14772017810678947], [18, 0.8455307383309164]], "4,20": [[1, 0.004175404439370473], [11, 0.018671445929107383], [18, 0.9771531496315253]], "4,21": [[1, 0.09688907969905963], [11, 0.30492733116459836], [18, 0.5981835891363454]], "4,22": [[1, 0.054785487315198014], [11, 0.2331997292056006], [18, 0.7120147834792012]], "4,23": [[1, 0.028518069583568305], [11, 0.10299744163586873], [18, 0.8684844887805652]], "4,24": [[8, 0.8243585477448196], [11, 0.020089114729765725], [18, 0.1555523375254067]], "4,25": [[1, 0.008347005464536962], [11, 0.03683452959611218], [18, 0.9548184649393529]], "4,26": [[1, 0.05850785715135329], [11, 0.24145041132945247], [18, 0.7000417315191932]], "4,27": [[1, 0.09825835287636332], [11, 0.2785943756749132], [18, 0.6231472714487316]], "4,28": [[8, 0.9018838594015332], [26, 0.09811614059846335]], "5,0": [[2, 0.04247575289350842], [6, 0.7987880562444021], [16, 0.15873619086208943]], "5,1": [[2, 0.02252458608977936], [6, 0.8932987542144891], [16, 0.08417665969572942]], "5,2": [[6, 1.0000000000000075]], "5,3": [[6, 0.35627181068771685], [13, 0.2020310508511025], [24, 0.44169713846118125]], "5,4": [[2, 0.03336597001137252], [10, 0.08825151949883805], [19, 0.8783825104897918]], "5,5": [[2, 0.01621068593187834], [10, 0.15239599370634727], [19, 0.8313933203617749]], "5,6": [[7, 1.0000000000000286]], "5,7": [[2, 0.0014499807222487127], [7, 0.18012899364262142], [19, 0.818421025635129]], "5,8": [[2, 0.02589584827529428], [10, 0.3134244468122375], [19, 0.66067970491247]], "5,9": [[2, 0.041728742332557286], [10, 0.21078797690898537], [19, 0.7474832807584573]], "5,10": [[2, 0.009240054570497404], [10, 0.13104269861815604], [19, 0.8597172468113476]], "5,11": [[2, 0.035499706378914156], [10, 0.4739518564407509], [19, 0.4905484371803381]], "5,12": [[2, 0.01903262028422651], [10, 0.3029951841964025], [19, 0.6779721955193687]], "5,13": [[7, 0.7888074486602399], [14, 0.0421424179798074], [19, 0.16905013335995314]], "5,14": [[19, 1.000000000000003]], "5,15": [[2, 0.022019455270853878], [6, 0.06443337182963961], [14, 0.9135471728995052]], "5,16": [[2, 0.023871257092293086], [6, 0.04192135689397055], [14, 0.9342073860137363]], "5,17": [[2, 0.04017423959025276], [10, 0.09529370422747638], [19, 0.8645320561822689]], "5,18": [[2, 0.026667148070500173], [10, 0.3001788627468355], [19, 0.6731539891826605]], "5,19": [[2, 0.002014763576039201], [7, 0.09120401551139122], [19, 0.9067812209125695]], "5,20": [[2, 0.0015620616045323007], [10, 0.02527620971335169], [19, 0.9731617286821154]], "5,21": [[2, 0.036183446375713677], [10, 0.4573933101510706], [19, 0.5064232434732153]], "5,22": [[2, 0.020476118974945116], [10, 0.31955443908922765], [19, 0.6599694419358294]], "5,23": [[2, 0.010663969031896694], [10, 0.14804153119333935], [19, 0.8412944997747637]], "5,24": [[7, 0.6773300986879699], [14, 0.031471771429066084], [19, 0.2911981298829631]], "5,25": [[2, 0.0031224527782097674], [10, 0.050034113323559844], [19, 0.9468434338982306]], "5,26": [[2, 0.021865812357013847], [10, 0.3336567634281697], [19, 0.644477424214816]], "5,27": [[2, 0.036693851407854326], [10, 0.43326012833844363], [19, 0.5300460202537031]], "5,28": [[2, 0.025746325014795672], [6, 0.019221273939537643], [14, 0.9550324010456656]], "6,0": [[3, 0.02308038514299937], [15, 0.9769196148570006]], "6,1": [[3, 0.016522812995557738], [15, 0.9834771870044423]], "6,2": [[3, 0.009089472057081795], [15, 0.9909105279429182]], "6,3": [[3, 0.002387697076304204], [15, 0.9976123029236958]], "6,4": [[3, 0.02798421336007981], [15, 0.9720157866399202]], "6,5": [[3, 0.021307052597081988], [15, 0.978692947402918]], "6,6": [[3, 0.01173533871896192], [15, 0.9882646612810381]], "6,7": [[3, 0.015071847118409828], [15, 0.9849281528815902]], "6,8": [[3, 0.024957199745649437], [15, 0.9750428002543505]], "6,9": [[3, 0.031141836898404284], [15, 0.9688581631015957]], "6,10": [[3, 0.01862043084402751], [15, 0.9813795691559725]], "6,11": [[3, 0.02857311787037236], [15, 0.9714268821296277]], "6,12": [[3, 0.02230762600627569], [15, 0.9776923739937243]], "6,13": [[3, 0.011767404227257406], [15, 0.9882325957727426]], "6,14": [[3, 0.015119354808986896], [15, 0.9848806451910131]], "6,15": [[3, 0.008473832758981448], [15, 0.9915261672410185]], "6,16": [[3, 0.00899275236093104], [15, 0.991007247639069]], "6,17": [[3, 0.030611871210540133], [15, 0.9693881287894599]], "6,18": [[3, 0.025263686459966617], [15, 0.9747363135400334]], "6,19": [[3, 0.015591719445217384], [15, 0.9844082805547826]], "6,20": [[3, 0.015709519001563546], [15, 0.9842904809984364]], "6,21": [[3, 0.028847566889017726], [15, 0.9711524331109823]], "6,22": [[3, 0.02285624083201735], [15, 0.9771437591679827]], "6,23": [[3, 0.019161654206663468], [15, 0.9808383457933365]], "6,24": [[3, 0.012317448986711858], [15, 0.9876825510132882]], "6,25": [[3, 0.016299270413922696], [15, 0.9837007295860773]], "6,26": [[3, 0.023385466744213913], [15, 0.9766145332557861]], "6,27": [[3, 0.029059640512852942], [15, 0.9709403594871471]], "6,28": [[3, 0.009519346371840393], [15, 0.9904806536281596]], "7,0": [[3, 0.02775829576838184], [15, 0.9722417042316182]], "7,1": [[3, 0.02024726070940911], [15, 0.9797527392905909]], "7,2": [[3, 0.011735338718962152], [15, 0.9882646612810378]], "7,3": [[3, 0.0040631523757161695], [15, 0.9959368476242838]], "7,4": [[2, 0.013500646134622468], [6, 0.18164301339310865], [16, 0.8048563404722686]], "7,5": [[2, 0.0068071296383561955], [6, 0.22828767385984441], [16, 0.7649051965017996]], "7,6": [[3, 0.01367749460631337], [15, 0.40837803806299067], [16, 0.5779444673306959]], "7,7": [[2, 0.009401940175383691], [6, 0.039969008246014126], [16, 0.9506290515786021]], "7,8": [[2, 0.0034304197898732953], [6, 0.38724133941007555], [16, 0.6093282408000512]], "7,9": [[2, 0.01118325566792425], [6, 0.30332630602969396], [16, 0.6854904383023814]], "7,10": [[2, 0.005806393475856895], [6, 0.20268567076330735], [16, 0.7915079357608356]], "7,11": [[2, 5.3562296234721425e-05], [6, 0.5455483051136507], [16, 0.45439813259011547]], "7,12": [[2, 0.00206003166263875], [6, 0.3720406422168364], [16, 0.6258993261205246]], "7,13": [[3, 0.013499930316925625], [15, 0.2649368414718074], [16, 0.721563228211267]], "7,14": [[2, 0.008210398483568077], [6, 0.07212018392212485], [16, 0.9196694175943069]], "7,15": [[3, 0.010843200911183381], [15, 0.9891567990888166]], "7,16": [[3, 0.011338930342436599], [15, 0.9282827379660998], [16, 0.06037833169146353]], "7,17": [[2, 0.0149760873223113], [6, 0.1936613488082373], [16, 0.7913625638694509]], "7,18": [[2, 0.004107503899156401], [6, 0.37540485252874306], [16, 0.6204876435721007]], "7,19": [[2, 0.009139992622634725], [6, 0.05686506037125923], [16, 0.9339949470061054]], "7,20": [[2, 0.007690459792367527], [6, 0.09713543807734176], [16, 0.8951741021302907]], "7,21": [[2, 0.0008283721389850216], [6, 0.5305314281734517], [16, 0.46864019968756343]], "7,22": [[2, 0.0018269492391746313], [6, 0.3887371038299471], [16, 0.6094359469308783]], "7,23": [[2, 0.005552076969470671], [6, 0.21979485612029767], [16, 0.7746530669102315]], "7,24": [[3, 0.013933570598642715], [15, 0.13698763128303593], [16, 0.8490787981183213]], "7,25": [[2, 0.007188977346128436], [6, 0.12165917085078777], [16, 0.8711518518030837]], "7,26": [[2, 0.001669342200542875], [6, 0.40308093862144395], [16, 0.595249719178013]], "7,27": [[2, 0.0018337199366976397], [6, 0.5082667003910829], [16, 0.4898995796722196]], "7,28": [[3, 0.011742620196914582], [15, 0.7980464092242133], [16, 0.190210970578872]], "8,0": [[2, 0.0697531891818476], [6, 0.06907746102100636], [14, 0.8611693497971502]], "8,1": [[2, 0.0524285329166694], [6, 0.01547776920385804], [14, 0.932093697879477]], "8,2": [[7, 1.0000000000000286]], "8,3": [[14, 0.5263331486352261], [19, 0.30390573113358443], [20, 0.16976112023119075]], "8,4": [[2, 0.0160462881396293], [5, 0.2668712018457576], [10, 0.7170825100146164]], "8,5": [[5, 0.167643828571768], [12, 0.000764639272014199], [23, 0.8315915321562205]], "8,6": [[10, 0.9999999999999911], [25, 1.228732247393899e-14]], "8,7": [[5, 0.027120970376657463], [10, 0.30981044287726], [23, 0.6630685867460843]], "8,8": [[5, 0.26768466629574283], [12, 0.07111651741743938], [23, 0.6611988162868165]], "8,9": [[2, 0.012446466512476082], [5, 0.3758355725950422], [10, 0.6117179608924813]], "8,10": [[5, 0.09558715797670987], [12, 0.04459458314704461], [23, 0.8598182588762451]], "8,11": [[5, 0.3667980265906249], [12, 0.14166552605204796], [23, 0.4915364473573261]], "8,12": [[5, 0.19680157505609758], [12, 0.12485966848852298], [23, 0.6783387564553781]], "8,13": [[10, 0.975312440687932], [12, 0.024687559312065604]], "8,14": [[12, 6.0254706666375e-15], [23, 1.000000000000014]], "8,15": [[10, 0.837346511598164], [25, 0.16265348840183433]], "8,16": [[10, 0.8694693550337725], [25, 0.13053064496622263]], "8,17": [[2, 0.02235456249158361], [5, 0.2785040652268191], [10, 0.6991413722815988]], "8,18": [[5, 0.2756478264872749], [12, 0.05067887626144688], [23, 0.6736732972512827]], "8,19": [[5, 0.03768414302278806], [10, 0.27140042730742364], [23, 0.6909154296697881]], "8,20": [[5, 0.0161650162325727], [12, 0.010664303660528625], [23, 0.9731706801068988]], "8,21": [[5, 0.37385100776585795], [12, 0.11874505493394585], [23, 0.5074039373001945]], "8,22": [[5, 0.2117136648643007], [12, 0.1279056576675187], [23, 0.6603806774681791]], "8,23": [[5, 0.1103101625519525], [12, 0.04826975639396206], [23, 0.8414200810540853]], "8,24": [[10, 0.8243585477448567], [12, 0.0200891147297151], [23, 0.15555233752543163]], "8,25": [[5, 0.03231043264871487], [12, 0.020824471072384807], [23, 0.9468650962789003]], "8,26": [[5, 0.22606805338290084], [12, 0.12899987610819152], [23, 0.6449320705089061]], "8,27": [[5, 0.3791156992741599], [12, 0.08988348509451348], [23, 0.5310008156313247]], "8,28": [[10, 0.9018838594015237], [25, 0.09811614059847422]], "9,0": [[1, 0.11448015329346534], [5, 0.2845741068959097], [8, 0.6009457398106215]], "9,1": [[1, 0.060621776567654835], [5, 0.15069326366954136], [8, 0.7886849597627965]], "9,2": [[8, 1.0000000000000353]], "9,3": [[8, 0.9999999999999993]], "9,4": [[1, 0.0557859754818856], [4, 0.22656968353602863], [11, 0.7176443409820904]], "9,5": [[4, 0.16673961522531452], [21, 0.824869792629112], [27, 0.008390592145572136]], "9,6": [[11, 0.9999999999999937]], "9,7": [[4, 0.027120970376631852], [11, 0.3098104428769814], [21, 0.6630685867463821]], "9,8": [[4, 0.18358903201146232], [21, 0.0359296618081488], [27, 0.7804813061803829]], "9,9": [[1, 0.04326335460132538], [4, 0.344646992744696], [11, 0.6120896526539782]], "9,10": [[4, 0.042842336519644725], [21, 0.467770001693386], [27, 0.48938766178696513]], "9,11": [[4, 0.3719835007591285], [27, 0.6280164992408749]], "9,12": [[4, 0.14517642084019441], [27, 0.854823579159807]], "9,13": [[11, 0.8594804791413696], [21, 0.14051952085862965]], "9,14": [[21, 0.9999999999999973]], "9,15": [[8, 0.1248512625935899], [11, 0.8751487374064126]], "9,16": [[8, 0.10018716572060271], [11, 0.8998128342794056]], "9,17": [[1, 0.0777410513722952], [4, 0.22235422069662752], [11, 0.6999047279310731]], "9,18": [[4, 0.21572278945588488], [21, 0.22811339747566642], [27, 0.5561638130684464]], "9,19": [[4, 0.03768414302281202], [11, 0.2714004273077163], [21, 0.6909154296694787]], "9,20": [[4, 0.003550904676681964], [21, 0.8794247026655678], [27, 0.11702439265775606]], "9,21": [[4, 0.3563490292024587], [27, 0.6436509707975421]], "9,22": [[4, 0.16673585428921703], [27, 0.8332641457107801]], "9,23": [[4, 0.05321940050800556], [21, 0.4170574646779161], [27, 0.5297231348140763]], "9,24": [[11, 0.7300991064991239], [21, 0.2699008935008784]], "9,25": [[4, 0.007678677109306023], [21, 0.7638004041310762], [27, 0.2285209187596209]], "9,26": [[4, 0.185541854263937], [27, 0.8144581457360535]], "9,27": [[4, 0.33222016572911434], [27, 0.6677798342708836]], "9,28": [[8, 0.07530257786646927], [11, 0.9246974221335383]], "10,0": [[3, 0.03205949762464983], [15, 0.5354262715883321], [16, 0.43251423078701795]], "10,1": [[3, 0.02344261033826352], [15, 0.47587017712297525], [16, 0.5006872125387613]], "10,2": [[3, 0.013677494606312882], [15, 0.408378038062972], [16, 0.5779444673307151]], "10,3": [[3, 0.004875764837887813], [15, 0.3475443945296629], [16, 0.6475798406324493]], "10,4": [[6, 0.4362693589431095], [14, 0.2061848993775889], [24, 0.3575457416793038]], "10,5": [[6, 0.212163385419382], [14, 0.20969013026524333], [24, 0.578146484315374]], "10,6": [[13, 1.000000000000003]], "10,7": [[6, 0.01624215599595676], [13, 0.15685151183022034], [24, 0.8269063321738234]], "10,8": [[6, 0.3387373627105175], [14, 0.404665549637863], [24, 0.2565970876516218]], "10,9": [[6, 0.5453591328803208], [14, 0.35792410185067675], [24, 0.09671676526900039]], "10,10": [[6, 0.12097999885156607], [14, 0.16372409499112656], [24, 0.715295906157307]], "10,11": [[2, 0.001364255385052684], [6, 0.4096918393941698], [14, 0.5889439052207766]], "10,12": [[6, 0.2490570430202757], [14, 0.37009145439411745], [24, 0.3808515025856076]], "10,13": [[13, 0.9753124406879414], [14, 0.02468755931205966]], "10,14": [[14, 8.20531399912891e-15], [24, 0.9999999999999464]], "10,15": [[13, 0.8373465115981672], [28, 0.16265348840183258]], "10,16": [[13, 0.8694693550337627], [28, 0.13053064496623945]], "10,17": [[6, 0.5250888668005037], [14, 0.23722112428513958], [24, 0.23769000891435707]], "10,18": [[6, 0.34881145343859826], [14, 0.3941533064356081], [24, 0.25703524012579354]], "10,19": [[6, 0.02256792447353638], [13, 0.058870912239721865], [24, 0.9185611632867423]], "10,20": [[6, 0.020460889985721466], [14, 0.030812773984251154], [24, 0.9487263360300281]], "10,21": [[2, 0.0012510515019615216], [6, 0.4231288237843884], [14, 0.5756201247136502]], "10,22": [[6, 0.2679246669423154], [14, 0.39171463833579195], [24, 0.34036069472189023]], "10,23": [[6, 0.13961214006285716], [14, 0.18574601207592167], [24, 0.6746418478612197]], "10,24": [[13, 0.8243585477448311], [14, 0.020089114729722996], [24, 0.15555233752544678]], "10,25": [[6, 0.040896313925219495], [14, 0.061096007602953306], [24, 0.8980076784718274]], "10,26": [[6, 0.2860861262565247], [14, 0.41069108515108005], [24, 0.3032227885923933]], "10,27": [[2, 0.000911157552751184], [6, 0.44334643740004537], [14, 0.5557424050472055]], "10,28": [[13, 0.9018838594015246], [28, 0.0981161405984765]], "11,0": [[2, 0.04674238655039483], [10, 0.8793761324059552], [19, 0.07388148104365114]], "11,1": [[2, 0.02480767670037925], [10, 0.9359810627898477], [19, 0.03921126050977398]], "11,2": [[10, 1.0000000000000002]], "11,3": [[10, 0.9999999999999994]], "11,4": [[5, 0.22692654897241382], [8, 0.16544428801871153], [22, 0.6076291630088744]], "11,5": [[8, 0.16673961522531472], [22, 0.8248697926291089], [26, 0.008390592145576263]], "11,6": [[12, 1.0000000000000049]], "11,7": [[5, 0.01624215599596548], [12, 0.1568515118302736], [22, 0.8269063321737636]], "11,8": [[8, 0.1835890320114694], [22, 0.03592966180821165], [26, 0.7804813061803156]], "11,9": [[5, 0.1819402308689574], [8, 0.28723577480161144], [22, 0.5308239943294324]], "11,10": [[8, 0.04284233651965331], [22, 0.46777000169345967], [26, 0.48938766178688486]], "11,11": [[8, 0.3719835007591472], [26, 0.6280164992408546]], "11,12": [[8, 0.14517642084019924], [26, 0.8548235791598]], "11,13": [[12, 0.8594804791413235], [22, 0.14051952085867386]], "11,14": [[22, 1.00000000000008]], "11,15": [[10, 0.12485126259357539], [12, 0.8751487374064233]], "11,16": [[10, 0.10018716572057267], [12, 0.8998128342794289]], "11,17": [[5, 0.28424534742738844], [8, 0.19035270533022466], [22, 0.5254019472423869]], "11,18": [[8, 0.2157227894559147], [22, 0.2281133974759261], [26, 0.5561638130681618]], "11,19": [[5, 0.022567924473527866], [12, 0.05887091223964046], [22, 0.9185611632868279]], "11,20": [[8, 0.003550904676646123], [22, 0.8794247026652292], [26, 0.11702439265812381]], "11,21": [[8, 0.3563490292024909], [26, 0.6436509707975102]], "11,22": [[8, 0.1667358542892033], [26, 0.833264145710798]], "11,23": [[8, 0.05321940050802794], [22, 0.41705746467809607], [26, 0.5297231348138773]], "11,24": [[12, 0.7300991064990687], [22, 0.269900893500932]], "11,25": [[8, 0.0076786771092870855], [22, 0.7638004041309009], [26, 0.2285209187598133]], "11,26": [[8, 0.1855418542638822], [26, 0.8144581457361169]], "11,27": [[8, 0.33222016572910107], [26, 0.6677798342708973]], "11,28": [[10, 0.07530257786644279], [12, 0.9246974221335599]], "12,0": [[6, 0.513475598425477], [13, 0.39957197479331785], [28, 0.08695242678120493]], "12,1": [[6, 0.2728020753972149], [13, 0.6810013720120169], [28, 0.0461965525907691]], "12,2": [[13, 0.9999999999999998]], "12,3": [[13, 1.0000000000000016]], "12,4": [[10, 0.12488321868357004], [19, 0.21428104782316038], [20, 0.6608357334932691]], "12,5": [[10, 0.16673961522531303], [20, 0.8248697926291081], [25, 0.008390592145579107]], "12,6": [[14, 0.9999999999999996]], "12,7": [[14, 0.17163708925912888], [19, 0.013855559583288355], [20, 0.8145073511575819]], "12,8": [[10, 0.18358903201148288], [20, 0.03592966180831336], [25, 0.7804813061802023]], "12,9": [[10, 0.2547064979921335], [19, 0.17180457520022502], [20, 0.5734889268076401]], "12,10": [[10, 0.0428423365196758], [20, 0.4677700016936256], [25, 0.48938766178670057]], "12,11": [[10, 0.37198350075915204], [25, 0.6280164992408475]], "12,12": [[10, 0.14517642084020357], [25, 0.8548235791597962]], "12,13": [[14, 0.8594804791413726], [20, 0.1405195208586277]], "12,14": [[14, 1.926484095410004e-14], [20, 0.9999999999999818]], "12,15": [[13, 0.12485126259357733], [14, 0.8751487374064211]], "12,16": [[13, 0.10018716572056076], [14, 0.8998128342794388]], "12,17": [[10, 0.13954481239789687], [19, 0.26839982146460073], [20, 0.5920553661375022]], "12,18": [[10, 0.2157227894559008], [20, 0.2281133974758087], [25, 0.5561638130682918]], "12,19": [[14, 0.07941529388621976], [19, 0.019251810824543247], [20, 0.9013328952892363]], "12,20": [[10, 0.00355090467664752], [20, 0.8794247026652547], [25, 0.11702439265809741]], "12,21": [[10, 0.35634902920250333], [25, 0.6436509707974962]], "12,22": [[10, 0.16673585428919951], [25, 0.8332641457108023]], "12,23": [[10, 0.05321940050801784], [20, 0.4170574646780162], [25, 0.5297231348139664]], "12,24": [[14, 0.7300991064990492], [20, 0.2699008935009513]], "12,25": [[10, 0.007678677109279261], [20, 0.7638004041308605], [25, 0.2285209187598605]], "12,26": [[10, 0.1855418542638776], [25, 0.8144581457361219]], "12,27": [[10, 0.3322201657290923], [25, 0.667779834270908]], "12,28": [[13, 0.07530257786643177], [14, 0.9246974221335682]], "13,0": [[3, 0.0032866516067701634], [15, 0.9967133483932298]], "13,1": [[3, 0.000753413414718722], [15, 0.9992465865852813]], "13,2": [[15, 1.0]], "13,3": [[15, 1.0]], "13,4": [[3, 0.005203815404759208], [15, 0.9947961845952408]], "13,5": [[3, 0.002622204280191676], [15, 0.9973777957198083]], "13,6": [[15, 1.0]], "13,7": [[3, 0.00020629020339187534], [15, 0.9997937097966081]], "13,8": [[3, 0.004036759096492649], [15, 0.9959632409035073]], "13,9": [[3, 0.006426375825086669], [15, 0.9935736241749134]], "13,10": [[3, 0.0015820949615794457], [15, 0.9984179050384205]], "13,11": [[3, 0.00543784855016837], [15, 0.9945621514498316]], "13,12": [[3, 0.003011454265208118], [15, 0.9969885457347919]], "13,13": [[15, 1.0]], "13,14": [[3, 0.00022505066532088735], [15, 0.9997749493346791]], "13,15": [[15, 1.0]], "13,16": [[15, 1.0]], "13,17": [[3, 0.006219544747936823], [15, 0.9937804552520632]], "13,18": [[3, 0.004155118368942481], [15, 0.9958448816310576]], "13,19": [[3, 0.00040777833310531544], [15, 0.9995922216668947]], "13,20": [[3, 0.00045385693158564563], [15, 0.9995461430684144]], "13,21": [[3, 0.005543703491165812], [15, 0.9944562965088342]], "13,22": [[3, 0.0032239838923834173], [15, 0.9967760161076166]], "13,23": [[3, 0.0017918123581579116], [15, 0.998208187641842]], "13,24": [[15, 1.0]], "13,25": [[3, 0.0006824914433621307], [15, 0.9993175085566379]], "13,26": [[3, 0.003428967443975684], [15, 0.9965710325560243]], "13,27": [[3, 0.005625304595261016], [15, 0.994374695404739]], "13,28": [[15, 1.0]], "14,0": [[3, 0.005110200017081425], [15, 0.9948897999829186]], "14,1": [[3, 0.0022068915457197206], [15, 0.9977931084542803]], "14,2": [[15, 1.0]], "14,3": [[15, 1.0]], "14,4": [[6, 0.08785315504292271], [16, 0.632820461917374], [28, 0.27932638303970325]], "14,5": [[6, 0.024058732198752774], [16, 0.21974960758791354], [28, 0.7561916602133336]], "14,6": [[15, 1.0]], "14,7": [[3, 0.0002223512550646513], [15, 0.1634880781472502], [16, 0.8362895705976852]], "14,8": [[6, 0.0014285549609357204], [13, 0.17368837542078858], [28, 0.8248830696182755]], "14,9": [[6, 0.09234879819527304], [13, 0.002710904011061474], [28, 0.9049402977936654]], "14,10": [[6, 0.006181791374749679], [16, 0.31228894414352953], [28, 0.681529264481721]], "14,11": [[13, 0.3719835007591479], [28, 0.6280164992408518]], "14,12": [[13, 0.14517642084020022], [28, 0.8548235791597998]], "14,13": [[15, 0.8594804791413762], [16, 0.14051952085862388]], "14,14": [[15, 1.5210055437364645e-14], [16, 0.9999999999999848]], "14,15": [[15, 1.0]], "14,16": [[15, 1.0]], "14,17": [[6, 0.10760049426097344], [16, 0.6182253064955704], [28, 0.27417419924345615]], "14,18": [[6, 0.009069670657895448], [13, 0.15286480640794145], [28, 0.8380655229341625]], "14,19": [[3, 0.00030894774014812314], [15, 0.06809415873376357], [16, 0.9315968935260883]], "14,20": [[6, 0.0005123686041908885], [16, 0.8665376889084414], [28, 0.13294994248736774]], "14,21": [[13, 0.3563490292025029], [28, 0.6436509707974972]], "14,22": [[13, 0.16673585428920365], [28, 0.8332641457107961]], "14,23": [[6, 0.007679104305862792], [16, 0.22391716970526976], [28, 0.7684037259888674]], "14,24": [[15, 0.7300991064990587], [16, 0.2699008935009412]], "14,25": [[6, 0.0011079742323951884], [16, 0.7359329318873429], [28, 0.26295909388026195]], "14,26": [[13, 0.18554185426387715], [28, 0.8144581457361225]], "14,27": [[13, 0.33222016572909446], [28, 0.6677798342709067]], "14,28": [[15, 1.0]], "15,0": [[15, 1.0]], "15,1": [[15, 1.0]], "15,2": [[15, 1.0]], "15,3": [[15, 1.0]], "15,4": [[15, 1.0]], "15,5": [[15, 1.0]], "15,6": [[15, 1.0]], "15,7": [[15, 1.0]], "15,8": [[15, 1.0]], "15,9": [[15, 1.0]], "15,10": [[15, 1.0]], "15,11": [[15, 1.0]], "15,12": [[15, 1.0]], "15,13": [[15, 1.0]], "15,14": [[15, 1.0]], "15,15": [[15, 1.0]], "15,16": [[15, 1.0]], "15,17": [[15, 1.0]], "15,18": [[15, 1.0]], "15,19": [[15, 1.0]], "15,20": [[15, 1.0]], "15,21": [[15, 1.0]], "15,22": [[15, 1.0]], "15,23": [[15, 1.0]], "15,24": [[15, 1.0]], "15,25": [[15, 1.0]], "15,26": [[15, 1.0]], "15,27": [[15, 1.0]], "15,28": [[15, 1.0]], "16,0": [[15, 1.0]], "16,1": [[15, 1.0]], "16,2": [[15, 1.0]], "16,3": [[15, 1.0]], "16,4": [[15, 1.0]], "16,5": [[15, 1.0]], "16,6": [[15, 1.0]], "16,7": [[15, 1.0]], "16,8": [[15, 1.0]], "16,9": [[15, 1.0]], "16,10": [[15, 1.0]], "16,11": [[15, 1.0]], "16,12": [[15, 1.0]], "16,13": [[15, 1.0]], "16,14": [[15, 1.0]], "16,15": [[15, 1.0]], "16,16": [[15, 1.0]], "16,17": [[15, 1.0]], "16,18": [[15, 1.0]], "16,19": [[15, 1.0]], "16,20": [[15, 1.0]], "16,21": [[15, 1.0]], "16,22": [[15, 1.0]], "16,23": [[15, 1.0]], "16,24": [[15, 1.0]], "16,25": [[15, 1.0]], "16,26": [[15, 1.0]], "16,27": [[15, 1.0]], "16,28": [[15, 1.0]], "17,0": [[1, 0.1536882309378142], [5, 0.19129183274844946], [8, 0.6550199363137373]], "17,1": [[1, 0.09094070123122935], [5, 0.036233712355873644], [8, 0.8728255864128942]], "17,2": [[18, 0.9999999999999961]], "17,3": [[8, 0.824342825203233], [11, 0.1756571747967577]], "17,4": [[1, 0.0507637274031475], [4, 0.391387655139877], [11, 0.5578486174569764]], "17,5": [[4, 0.22584482235690853], [21, 0.06937779423453802], [27, 0.7047773834085499]], "17,6": [[21, 0.9999999999999973]], "17,7": [[4, 0.03669427002686243], [21, 0.3222569464973058], [27, 0.6410487834758287]], "17,8": [[4, 0.4103086176412936], [27, 0.5896913823586992]], "17,9": [[1, 0.043326416991707827], [4, 0.5057536359485588], [11, 0.4509199470597321]], "17,10": [[4, 0.16717531007011976], [27, 0.832824689929884]], "17,11": [[4, 0.6097016113067188], [27, 0.3902983886932787]], "17,12": [[4, 0.3796857812360971], [27, 0.6203142187639031]], "17,13": [[21, 0.8594804791413155], [27, 0.1405195208586807]], "17,14": [[27, 1.0000000000000757]], "17,15": [[11, 0.6701784195361105], [21, 0.3298215804638927]], "17,16": [[11, 0.5379164222225808], [21, 0.4620835777774214]], "17,17": [[1, 0.07748317355398837], [4, 0.38270679131706326], [11, 0.5398100351289461]], "17,18": [[4, 0.398272120034808], [27, 0.601727879965185]], "17,19": [[4, 0.05098522658800434], [21, 0.28869665721714627], [27, 0.6603181161948523]], "17,20": [[4, 0.03162804555477613], [27, 0.9683719544452163]], "17,21": [[4, 0.593851012010787], [27, 0.40614898798921767]], "17,22": [[4, 0.4015570112234408], [27, 0.5984429887765595]], "17,23": [[4, 0.18949098665382674], [27, 0.8105090133461761]], "17,24": [[21, 0.7300991064991296], [27, 0.26990089350087443]], "17,25": [[4, 0.06268963215203406], [27, 0.9373103678479676]], "17,26": [[4, 0.42063382281955536], [27, 0.5793661771804388]], "17,27": [[4, 0.5693871258142532], [27, 0.4306128741857453]], "17,28": [[11, 0.40440706582559655], [21, 0.5955929341744091]], "18,0": [[2, 0.054055092731271], [7, 0.6767836221982952], [19, 0.2691612850704337]], "18,1": [[2, 0.02868243438045639], [7, 0.35911143340319013], [19, 0.6122061322163511]], "18,2": [[19, 1.000000000000003]], "18,3": [[10, 0.0872072179154171], [19, 0.3176620760119818], [20, 0.5951307060726022]], "18,4": [[2, 0.014602716996432662], [5, 0.42794610580082787], [10, 0.5574511772027373]], "18,5": [[5, 0.30177946367494435], [12, 0.06421927913999685], [23, 0.6340012571850587]], "18,6": [[23, 1.0000000000000038]], "18,7": [[5, 0.10578360733755801], [12, 0.058412954181238076], [23, 0.835803438481203]], "18,8": [[5, 0.4172234054835555], [12, 0.11934724725394634], [23, 0.4634293472624974]], "18,9": [[2, 0.012464597945177314], [5, 0.5368896752588568], [10, 0.4506457267959617]], "18,10": [[5, 0.2182360887834226], [12, 0.1207536945157403], [23, 0.6610102167008375]], "18,11": [[5, 0.5315372992333527], [12, 0.1748018156046464], [23, 0.29366088516199995]], "18,12": [[5, 0.33502105648430314], [12, 0.1857672423219347], [23, 0.47921170119376044]], "18,13": [[5, 0.0014498403036103593], [12, 0.028713888691313066], [23, 0.9698362710050756]], "18,14": [[5, 0.10777514257091508], [12, 0.09111545567813868], [23, 0.8011094017509457]], "18,15": [[10, 0.9420566084501013], [12, 0.0579433915498948]], "18,16": [[10, 0.9188228606412], [12, 0.08117713935879871]], "18,17": [[2, 0.022280489924015753], [5, 0.43849627144388076], [10, 0.5392232386321006]], "18,18": [[5, 0.42651754990306007], [12, 0.09722356999907238], [23, 0.4762588800978682]], "18,19": [[5, 0.1221495200559161], [12, 0.06016859981790649], [23, 0.8176818801261778]], "18,20": [[5, 0.12644726086227545], [12, 0.09930943170345698], [23, 0.7742433074342668]], "18,21": [[5, 0.5397902728308681], [12, 0.15030793604103498], [23, 0.3099017911280954]], "18,22": [[5, 0.35225707081328633], [12, 0.18640523963554717], [23, 0.4613376895511623]], "18,23": [[5, 0.2352583256610903], [12, 0.12206542261424429], [23, 0.6426762517246642]], "18,24": [[5, 0.01886316896052795], [12, 0.03647471324342444], [23, 0.9446621177960483]], "18,25": [[5, 0.145097093325889], [12, 0.10699251413669603], [23, 0.7479103925374125]], "18,26": [[5, 0.3688550790001225], [12, 0.1851484217201025], [23, 0.4459964992797738]], "18,27": [[5, 0.5460018005602131], [12, 0.12005998659555962], [23, 0.3339382128442291]], "18,28": [[10, 0.7468824363542488], [12, 0.07298448145977857], [23, 0.18013308218597313]], "19,0": [[3, 0.03374481315788428], [15, 0.9662551868421158]], "19,1": [[3, 0.02501226537216492], [15, 0.9749877346278351]], "19,2": [[3, 0.015119354808987129], [15, 0.9848806451910128]], "19,3": [[3, 0.006205420599815863], [15, 0.9937945794001841]], "19,4": [[2, 0.011073620226065162], [6, 0.3609566438367395], [16, 0.6279697359371955]], "19,5": [[2, 0.003401080415545884], [6, 0.41238075287375814], [16, 0.5842181667106967]], "19,6": [[2, 0.008210398483568217], [6, 0.07212018392212426], [16, 0.9196694175943074]], "19,7": [[2, 0.005220796144126895], [6, 0.2251361406862215], [16, 0.7696430631696518]], "19,8": [[2, 0.00045029192223379347], [6, 0.5713399481106849], [16, 0.4282097599670813]], "19,9": [[2, 0.009132154775047946], [6, 0.48245725175713344], [16, 0.5084105934678189]], "19,10": [[2, 0.0020332045132158694], [6, 0.3880603707816394], [16, 0.6099064247051448]], "19,11": [[6, 0.6502436506692382], [13, 0.014176965971959332], [28, 0.3355793833588026]], "19,12": [[6, 0.5177888064202519], [16, 0.27691649608157176], [28, 0.20529469749817675]], "19,13": [[2, 0.007155637908433806], [6, 0.10046474742519743], [16, 0.8923796146663693]], "19,14": [[2, 0.004016599594392801], [6, 0.25773739035369636], [16, 0.7382460100519103]], "19,15": [[3, 0.012714533685494488], [15, 0.06796837977749537], [16, 0.9193170865370102]], "19,16": [[2, 0.0031362802670696125], [3, 0.008458467781152638], [16, 0.9884052519517779]], "19,17": [[2, 0.01291624333282099], [6, 0.3715353527114622], [16, 0.6155484039557173]], "19,18": [[2, 0.001177777666467567], [6, 0.5591515952229766], [16, 0.43967062711055555]], "19,19": [[2, 0.005022709710948454], [6, 0.24196414644714564], [16, 0.7530131438419054]], "19,20": [[2, 0.003565701870559096], [6, 0.2827596293495419], [16, 0.7136746687798988]], "19,21": [[6, 0.6622896855568497], [16, 0.06964057801062254], [28, 0.26806973643252746]], "19,22": [[6, 0.5292936610341599], [16, 0.23914448203938107], [28, 0.2315618569264589]], "19,23": [[2, 0.001845793141993079], [6, 0.40508349792011794], [16, 0.5930707089378888]], "19,24": [[2, 0.006730893366336826], [6, 0.12390767130198439], [16, 0.8693614353316788]], "19,25": [[2, 0.0031335304774517303], [6, 0.3072815246520111], [16, 0.6895849448705376]], "19,26": [[6, 0.5407120155768066], [16, 0.21326929993516303], [28, 0.24601868448803074]], "19,27": [[6, 0.6719561520265783], [16, 0.22706995955102688], [28, 0.10097388842239445]], "19,28": [[2, 0.00896860014917018], [6, 0.0026290201682480125], [16, 0.9884023796825818]], "20,0": [[3, 0.007425768848241411], [15, 0.9925742311517586]], "20,1": [[3, 0.004052340151774454], [15, 0.9959476598482255]], "20,2": [[3, 0.00022505066532065382], [15, 0.9997749493346794]], "20,3": [[15, 1.0]], "20,4": [[6, 0.09485942088704614], [13, 0.07874904866811916], [28, 0.8263915304448347]], "20,5": [[6, 0.002758441466286113], [13, 0.20672722591528053], [28, 0.7905143326184334]], "20,6": [[15, 1.5210055437364645e-14], [16, 0.9999999999999848]], "20,7": [[6, 0.005294681111480494], [16, 0.18908872398862048], [28, 0.8056165948998995]], "20,8": [[13, 0.41030861764126875], [28, 0.5896913823587313]], "20,9": [[6, 0.07886505895466572], [13, 0.2525998616404487], [28, 0.6685350794048853]], "20,10": [[13, 0.16717531007015296], [28, 0.8328246899298466]], "20,11": [[13, 0.6097016113067038], [28, 0.39029838869329675]], "20,12": [[13, 0.3796857812361015], [28, 0.6203142187638975]], "20,13": [[16, 0.8594804791413795], [28, 0.14051952085862057]], "20,14": [[28, 1.0000000000000078]], "20,15": [[15, 0.6701784195359892], [16, 0.32982158046401083]], "20,16": [[15, 0.5379164222225035], [16, 0.46208357777749653]], "20,17": [[6, 0.11849963688791723], [13, 0.07793941128717059], [28, 0.8035609518249122]], "20,18": [[13, 0.39827212003482027], [28, 0.6017278799651804]], "20,19": [[6, 0.007356734333710417], [16, 0.10366530351286307], [28, 0.8889779621534265]], "20,20": [[13, 0.03162804555472176], [28, 0.9683719544452783]], "20,21": [[13, 0.5938510120107816], [28, 0.4061489879892176]], "20,22": [[13, 0.40155701122344684], [28, 0.5984429887765528]], "20,23": [[13, 0.18949098665384934], [28, 0.8105090133461511]], "20,24": [[16, 0.7300991064990597], [28, 0.2699008935009402]], "20,25": [[13, 0.0626896321520427], [28, 0.9373103678479577]], "20,26": [[13, 0.4206338228195281], [28, 0.5793661771804707]], "20,27": [[13, 0.5693871258142271], [28, 0.43061287418577293]], "20,28": [[15, 0.404407065825491], [16, 0.595592934174509]], "21,0": [[2, 0.05260785697740181], [5, 0.09933707008617552], [10, 0.8480550729364191]], "21,1": [[2, 0.023444921380698227], [5, 0.13019817230766526], [10, 0.8463569063116354]], "21,2": [[12, 6.87494027609464e-15], [23, 0.9999999999999961]], "21,3": [[10, 0.8243428252032836], [12, 0.1756571747967187]], "21,4": [[5, 0.19643834154090592], [8, 0.3523702009781535], [22, 0.4511914574809402]], "21,5": [[8, 0.2258448223569208], [22, 0.06937779423463858], [26, 0.7047773834084384]], "21,6": [[12, 4.772436114425939e-14], [22, 0.9999999999999546]], "21,7": [[8, 0.03669427002686519], [22, 0.32225694649733805], [26, 0.6410487834757946]], "21,8": [[8, 0.4103086176412567], [26, 0.5896913823587446]], "21,9": [[5, 0.16502305543480206], [8, 0.4767661785351091], [22, 0.35821076603009133]], "21,10": [[8, 0.16717531007017475], [26, 0.8328246899298207]], "21,11": [[8, 0.6097016113067146], [26, 0.3902983886932826]], "21,12": [[8, 0.3796857812361035], [26, 0.6203142187638979]], "21,13": [[22, 0.8594804791414057], [26, 0.1405195208585956]], "21,14": [[26, 0.9999999999999061]], "21,15": [[12, 0.6701784195360154], [22, 0.32982158046398474]], "21,16": [[12, 0.5379164222224722], [22, 0.4620835777775266]], "21,17": [[5, 0.266596215817389], [8, 0.37838096053648573], [22, 0.3550228236461214]], "21,18": [[8, 0.3982721200348244], [26, 0.6017278799651739]], "21,19": [[8, 0.050985226587988944], [22, 0.2886966572169958], [26, 0.6603181161950153]], "21,20": [[8, 0.03162804555473609], [26, 0.968371954445261]], "21,21": [[8, 0.5938510120107666], [26, 0.40614898798923577]], "21,22": [[8, 0.4015570112234373], [26, 0.5984429887765648]], "21,23": [[8, 0.18949098665384237], [26, 0.8105090133461593]], "21,24": [[22, 0.7300991064990813], [26, 0.26990089350091984]], "21,25": [[8, 0.0626896321520179], [26, 0.9373103678479876]], "21,26": [[8, 0.4206338228195479], [26, 0.5793661771804489]], "21,27": [[8, 0.5693871258142077], [26, 0.4306128741857954]], "21,28": [[12, 0.40440706582547886], [22, 0.5955929341745211]], "22,0": [[6, 0.6261663373757215], [14, 0.04197849600046893], [24, 0.3318551666238115]], "22,1": [[6, 0.3327298059028642], [14, 0.022306368120758962], [24, 0.6449638259763767]], "22,2": [[14, 8.20531399912891e-15], [24, 0.9999999999999464]], "22,3": [[13, 0.8243428252032846], [14, 0.17565717479671775]], "22,4": [[10, 0.3172440567894146], [19, 0.1854939782038824], [20, 0.4972619650067027]], "22,5": [[10, 0.22584482235693962], [20, 0.06937779423476875], [25, 0.7047773834082923]], "22,6": [[20, 1.0000000000000007]], "22,7": [[10, 0.036694270026873796], [20, 0.32225694649743275], [25, 0.6410487834756942]], "22,8": [[10, 0.41030861764127025], [25, 0.5896913823587296]], "22,9": [[10, 0.44724929213354014], [19, 0.15583084994746874], [20, 0.3969198579189936]], "22,10": [[10, 0.1671753100701549], [25, 0.8328246899298439]], "22,11": [[10, 0.6097016113066993], [25, 0.3902983886933016]], "22,12": [[10, 0.37968578123610686], [25, 0.6203142187638914]], "22,13": [[20, 0.8594804791413693], [25, 0.14051952085862954]], "22,14": [[25, 1.0000000000000178]], "22,15": [[14, 0.6701784195359991], [20, 0.32982158046400184]], "22,16": [[14, 0.5379164222225311], [20, 0.4620835777774716]], "22,17": [[10, 0.3307081444611476], [19, 0.2517362698966035], [20, 0.41755558564224954]], "22,18": [[10, 0.3982721200348228], [25, 0.6017278799651755]], "22,19": [[10, 0.05098522658798694], [20, 0.2886966572170086], [25, 0.6603181161950047]], "22,20": [[10, 0.031628045554719354], [25, 0.968371954445281]], "22,21": [[10, 0.5938510120107823], [25, 0.4061489879892172]], "22,22": [[10, 0.401557011223442], [25, 0.5984429887765598]], "22,23": [[10, 0.1894909866538529], [25, 0.8105090133461456]], "22,24": [[20, 0.7300991064990594], [25, 0.2699008935009408]], "22,25": [[10, 0.06268963215203943], [25, 0.9373103678479606]], "22,26": [[10, 0.42063382281953116], [25, 0.5793661771804673]], "22,27": [[10, 0.5693871258142259], [25, 0.4306128741857741]], "22,28": [[14, 0.4044070658254943], [20, 0.5955929341745072]], "23,0": [[2, 0.022192138682066872], [3, 0.003820007088255122], [16, 0.9739878542296782]], "23,1": [[2, 0.01714770340288869], [6, 0.0286897971381426], [16, 0.9541624994589687]], "23,2": [[2, 0.008210398483568077], [6, 0.07212018392212485], [16, 0.9196694175943069]], "23,3": [[2, 0.0001568474014402629], [6, 0.1112560130830217], [16, 0.8885871395155378]], "23,4": [[2, 0.0017672146868778942], [6, 0.5717465162856824], [14, 0.4264862690274386]], "23,5": [[6, 0.38186912674205087], [14, 0.4402415123651477], [24, 0.17788936089280016]], "23,6": [[14, 1.953589697731433e-14], [24, 0.9999999999998819]], "23,7": [[6, 0.13388378759243139], [14, 0.19024742529916946], [24, 0.6758687871084003]], "23,8": [[2, 0.0036310680457227115], [6, 0.38305070173455813], [14, 0.6133182302197201]], "23,9": [[2, 0.007873465906004363], [6, 0.45412431972848755], [14, 0.5380022143655112]], "23,10": [[6, 0.27617703242654446], [14, 0.39268982718136913], [24, 0.3311331403920858]], "23,11": [[2, 0.01107550093564786], [6, 0.23070373809405348], [14, 0.7582207609702981]], "23,12": [[2, 0.0005885269104169699], [6, 0.40044127552285647], [14, 0.5989701975667274]], "23,13": [[6, 0.0018351641128416193], [14, 0.030521005413063157], [24, 0.9676438304740955]], "23,14": [[6, 0.1364040804047998], [14, 0.22542813268933293], [24, 0.638167786905868]], "23,15": [[13, 0.9420566084501134], [14, 0.05794339154988633]], "23,16": [[13, 0.918822860641205], [14, 0.08117713935879609]], "23,17": [[2, 0.004711568593766211], [6, 0.5573485301630767], [14, 0.437939901243156]], "23,18": [[2, 0.003657463242894731], [6, 0.3937534198869896], [14, 0.6025891168701167]], "23,19": [[6, 0.15459459457203847], [14, 0.21239665065192093], [24, 0.6330087547760399]], "23,20": [[6, 0.160033206543998], [14, 0.2568879116837939], [24, 0.5830788817722086]], "23,21": [[2, 0.01099347852758382], [6, 0.24441366352160215], [14, 0.7445928579508125]], "23,22": [[2, 0.001542999261732957], [6, 0.384168456746052], [14, 0.6142885439922121]], "23,23": [[6, 0.2977135698894753], [14, 0.41520707625261843], [24, 0.2870793538579059]], "23,24": [[6, 0.023876016100102263], [14, 0.05998567888302326], [24, 0.9161383050168744]], "23,25": [[6, 0.18363325342079245], [14, 0.2878079332022474], [24, 0.5285588133769609]], "23,26": [[2, 0.002421492022695586], [6, 0.3701199045353098], [14, 0.627458603441994]], "23,27": [[2, 0.01067494421573364], [6, 0.26497451573598324], [14, 0.7243505400482844]], "23,28": [[13, 0.7468824363542301], [14, 0.07298448145977891], [24, 0.1801330821859905]], "24,0": [[3, 0.0053335898047213726], [15, 0.9946664101952787]], "24,1": [[3, 0.00238493716947566], [15, 0.9976150628305244]], "24,2": [[15, 1.0]], "24,3": [[15, 1.0]], "24,4": [[3, 0.0075238109969797285], [15, 0.9924761890030203]], "24,5": [[3, 0.004525645020984058], [15, 0.9954743549790159]], "24,6": [[3, 0.00022505066532088735], [15, 0.9997749493346791]], "24,7": [[3, 0.001724815053686593], [15, 0.9982751849463134]], "24,8": [[3, 0.00616341203152086], [15, 0.9938365879684792]], "24,9": [[3, 0.008939242669193846], [15, 0.9910607573308061]], "24,10": [[3, 0.0033188264952538483], [15, 0.9966811735047462]], "24,11": [[3, 0.0077846702496149], [15, 0.9922153297503851]], "24,12": [[3, 0.0049739217587875225], [15, 0.9950260782412125]], "24,13": [[3, 0.00023933114489521666], [15, 0.9997606688551047]], "24,14": [[3, 0.0017459819920327697], [15, 0.9982540180079672]], "24,15": [[15, 1.0]], "24,16": [[15, 1.0]], "24,17": [[3, 0.008702618094954461], [15, 0.9912973819050456]], "24,18": [[3, 0.006301089970947313], [15, 0.9936989100290526]], "24,19": [[3, 0.001958452107850175], [15, 0.9980415478921498]], "24,20": [[3, 0.002011164615334825], [15, 0.9979888353846652]], "24,21": [[3, 0.00790793180489767], [15, 0.9920920681951023]], "24,22": [[3, 0.005220146946800174], [15, 0.9947798530531998]], "24,23": [[3, 0.00356189853796618], [15, 0.9964381014620338]], "24,24": [[3, 0.0004866488867917825], [15, 0.9995133511132083]], "24,25": [[3, 0.0022761346057218906], [15, 0.9977238653942782]], "24,26": [[3, 0.005457661367946226], [15, 0.9945423386320538]], "24,27": [[3, 0.008003277893902603], [15, 0.9919967221060974]], "24,28": [[15, 1.0]], "25,0": [[3, 0.010109801577652285], [15, 0.9898901984223477]], "25,1": [[3, 0.0061911657171793985], [15, 0.9938088342828206]], "25,2": [[3, 0.0017459819920327697], [15, 0.9982540180079672]], "25,3": [[15, 1.0]], "25,4": [[6, 0.08591039627210917], [13, 0.32446778254291353], [28, 0.5896218211849779]], "25,5": [[13, 0.44540263051848566], [28, 0.5545973694815144]], "25,6": [[28, 1.0000000000000075]], "25,7": [[13, 0.1947439480438836], [28, 0.8052560519561166]], "25,8": [[13, 0.6485533581433902], [28, 0.351446641856609]], "25,9": [[6, 0.07545781015238007], [13, 0.4940014444090835], [28, 0.43054074543853654]], "25,10": [[13, 0.40200280766816887], [28, 0.5979971923318312]], "25,11": [[13, 0.8506136364073769], [28, 0.14938636359262397]], "25,12": [[13, 0.6175100911124884], [28, 0.38248990888751205]], "25,13": [[13, 0.03265754398969692], [28, 0.9673424560103034]], "25,14": [[13, 0.23237265667828105], [28, 0.767627343321719]], "25,15": [[16, 0.6701784195359833], [28, 0.3298215804640166]], "25,16": [[16, 0.5379164222225046], [28, 0.46208357777749526]], "25,17": [[6, 0.11475766025924013], [13, 0.3179633750891647], [28, 0.5672789646515957]], "25,18": [[13, 0.6363519503992279], [28, 0.36364804960077335]], "25,19": [[13, 0.21704599345334086], [28, 0.7829540065466598]], "25,20": [[13, 0.26447171385154983], [28, 0.7355282861484516]], "25,21": [[13, 0.8345554576864028], [28, 0.1654445423135966]], "25,22": [[13, 0.639681891402547], [28, 0.36031810859745234]], "25,23": [[13, 0.42463968599887203], [28, 0.5753603140011274]], "25,24": [[13, 0.06272517380389263], [28, 0.9372748261961076]], "25,25": [[13, 0.29599288793976014], [28, 0.70400711206024]], "25,26": [[13, 0.6590196735912575], [28, 0.34098032640874343]], "25,27": [[13, 0.8097696827765075], [28, 0.19023031722349285]], "25,28": [[16, 0.4044070658254674], [28, 0.5955929341745326]], "26,0": [[2, 0.003008726621060346], [6, 0.7438429549394243], [14, 0.2531483184395165]], "26,1": [[6, 0.5228971512294935], [14, 0.2515372480274234], [24, 0.22556560074308174]], "26,2": [[6, 0.13640408040480348], [14, 0.2254281326893335], [24, 0.6381677869058624]], "26,3": [[13, 0.6461370673714305], [14, 0.3538629326285701]], "26,4": [[10, 0.5091495997852749], [19, 0.1818743075104966], [20, 0.3089760927042277]], "26,5": [[10, 0.4454026305184889], [25, 0.5545973694815095]], "26,6": [[25, 0.9999999999999988]], "26,7": [[10, 0.1947439480438728], [25, 0.8052560519561303]], "26,8": [[10, 0.6485533581433841], [25, 0.351446641856618]], "26,9": [[10, 0.6389945315055462], [19, 0.16737741713678078], [20, 0.19362805135767175]], "26,10": [[10, 0.4020028076681711], [25, 0.5979971923318287]], "26,11": [[10, 0.8506136364073826], [25, 0.14938636359261684]], "26,12": [[10, 0.6175100911124866], [25, 0.3824899088875133]], "26,13": [[10, 0.03265754398969918], [25, 0.9673424560103001]], "26,14": [[10, 0.23237265667828225], [25, 0.7676273433217179]], "26,15": [[20, 0.6701784195359753], [25, 0.3298215804640233]], "26,16": [[20, 0.5379164222225057], [25, 0.46208357777749387]], "26,17": [[10, 0.5211662644143639], [19, 0.26222497290386626], [20, 0.21660876268177148]], "26,18": [[10, 0.636351950399228], [25, 0.36364804960077174]], "26,19": [[10, 0.21704599345334244], [25, 0.7829540065466576]], "26,20": [[10, 0.2644717138515507], [25, 0.7355282861484487]], "26,21": [[10, 0.8345554576864053], [25, 0.16544454231359149]], "26,22": [[10, 0.6396818914025479], [25, 0.36031810859745195]], "26,23": [[10, 0.42463968599886526], [25, 0.5753603140011364]], "26,24": [[10, 0.0627251738038916], [25, 0.9372748261961074]], "26,25": [[10, 0.29599288793975637], [25, 0.7040071120602437]], "26,26": [[10, 0.6590196735912596], [25, 0.3409803264087379]], "26,27": [[10, 0.809769682776512], [25, 0.1902303172234861]], "26,28": [[20, 0.40440706582550673], [25, 0.5955929341744941]], "27,0": [[2, 0.054561782726373464], [5, 0.25531372846519196], [10, 0.6901244888084338]], "27,1": [[2, 0.020692118085548657], [5, 0.2907881345861144], [10, 0.6885197473283365]], "27,2": [[5, 0.10777514257091514], [12, 0.09111545567813444], [23, 0.801109401750952]], "27,3": [[10, 0.646137067371426], [12, 0.35386293262857393]], "27,4": [[5, 0.19260482140711108], [8, 0.5436045009062207], [22, 0.26379067768667286]], "27,5": [[8, 0.44540263051847817], [26, 0.5545973694815226]], "27,6": [[26, 0.9999999999999061]], "27,7": [[8, 0.19474394804388612], [26, 0.8052560519561127]], "27,8": [[8, 0.6485533581434103], [26, 0.3514466418565855]], "27,9": [[5, 0.17725157111834092], [8, 0.6707117756817415], [22, 0.1520366531999141]], "27,10": [[8, 0.4020028076681579], [26, 0.5979971923318441]], "27,11": [[8, 0.850613636407376], [26, 0.14938636359262428]], "27,12": [[8, 0.6175100911124786], [26, 0.3824899088875218]], "27,13": [[8, 0.03265754398967832], [26, 0.9673424560103251]], "27,14": [[8, 0.2323726566782882], [26, 0.767627343321709]], "27,15": [[22, 0.6701784195359554], [26, 0.3298215804640422]], "27,16": [[22, 0.5379164222224538], [26, 0.46208357777754416]], "27,17": [[5, 0.27770525415116004], [8, 0.5708459908570098], [22, 0.1514487549918278]], "27,18": [[8, 0.6363519503992475], [26, 0.36364804960074715]], "27,19": [[8, 0.21704599345335374], [26, 0.7829540065466443]], "27,20": [[8, 0.2644717138515493], [26, 0.7355282861484508]], "27,21": [[8, 0.8345554576864278], [26, 0.16544454231356534]], "27,22": [[8, 0.6396818914025322], [26, 0.360318108597468]], "27,23": [[8, 0.4246396859988944], [26, 0.5753603140011007]], "27,24": [[8, 0.06272517380389], [26, 0.9372748261961091]], "27,25": [[8, 0.2959928879397582], [26, 0.7040071120602415]], "27,26": [[8, 0.6590196735912416], [26, 0.3409803264087604]], "27,27": [[8, 0.8097696827765257], [26, 0.19023031722346956]], "27,28": [[22, 0.404407065825499], [26, 0.5955929341745011]], "28,0": [[15, 1.0]], "28,1": [[15, 1.0]], "28,2": [[15, 1.0]], "28,3": [[15, 1.0]], "28,4": [[15, 1.0]], "28,5": [[15, 1.0]], "28,6": [[15, 1.0]], "28,7": [[15, 1.0]], "28,8": [[15, 1.0]], "28,9": [[15, 1.0]], "28,10": [[15, 1.0]], "28,11": [[15, 1.0]], "28,12": [[15, 1.0]], "28,13": [[15, 1.0]], "28,14": [[15, 1.0]], "28,15": [[15, 1.0]], "28,16": [[15, 1.0]], "28,17": [[15, 1.0]], "28,18": [[15, 1.0]], "28,19": [[15, 1.0]], "28,20": [[15, 1.0]], "28,21": [[15, 1.0]], "28,22": [[15, 1.0]], "28,23": [[15, 1.0]], "28,24": [[15, 1.0]], "28,25": [[15, 1.0]], "28,26": [[15, 1.0]], "28,27": [[15, 1.0]], "28,28": [[15, 1.0]]}, "inits": {"0": [[0, 0.9999999999999997]], "1": [[1, 1.0000000000000009]], "2": [[2, 1.0]], "3": [[3, 1.0]], "4": [[3, 0.6019317356480431], [15, 0.39806826435195686]], "5": [[3, 0.33242414235199497], [15, 0.6675758576480051]], "6": [[3, 0.17231757806556156], [15, 0.8276824219344384]], "7": [[3, 0.08448984505299374], [15, 0.9155101549470086]], "8": [[3, 0.03840852768284168], [15, 0.9615914723171491]], "9": [[3, 0.014794545393211843], [15, 0.9852054546068442]], "10": [[3, 0.0028400450781397124], [15, 0.9971599549217246]], "11": [[15, 1.0000000000000813]], "12": [[15, 1.0000000000002829]], "13": [[15, 1.0000000000001241]], "14": [[15, 0.9999999999998318]], "15": [[15, 1.0000000000000584]], "16": [[15, 1.0000000000003124]], "17": [[15, 1.0000000000000544]], "18": [[15, 0.999999999999827]], "19": [[15, 0.9999999999983182]], "20": [[15, 0.9999999999995164]], "21": [[15, 0.9999999999994873]], "22": [[15, 1.0000000000016052]], "23": [[15, 1.0000000000013836]], "24": [[15, 1.0000000000025244]], "25": [[15, 1.0000000000024463]], "26": [[15, 0.9999999999989071]], "27": [[15, 1.000000000002267]], "28": [[15, 0.9999999999967004]], "29": [[15, 0.9999999999967605]], "30": [[15, 0.9999999999841065]], "inf": [[15, 0.9999999999836298]]}, "beta1": -0.33319140869140623, "beta2": -0.38, "float_worst_rel_slack": 1.4658451589544258e-05, "sigma_range": [0.4173117229798594, 0.54]}

==> anc/component_count_rate_interval.out <==
Part A (c = 2), omega = 0.71755
  (A0) log2(1.6444) in [0.717561277014488 +/- 6.63e-17] > omega: True
  (A1) sigma_0 = 0.7175 <= omega (exact): True
  (A2) H(0.81) in [0.701471459883897 +/- 4.25e-16] < omega: True
  (A3) intervals: 925, width 1e-4, cover [0.7175, 0.81] exactly: True; failures: 0
       largest max(phi(a_j,y_j), phi(b_j,y_j)) in [0.717435002398111 +/- 4.99e-16]
       attained on [287/400, 897/1250] with y = 64731/50000
       certified margin omega - max >= [0.00011500 +/- 2.40e-9]
       widest Collatz-Wielandt bracket for spr: 1.239e-15
  (A4) max_j (upper bound of spr(M_y_j)) / min(1, y_j) = 5.932063 (<= 16): True
Part B (c = 3)
  (B1) lam(6/5) = 3 and 1 + y* = 9/5 (exact): True
  (B2) 5^45 > 3^64 (exact): True
  (B3) H(26/45) in [0.982474086838641 +/- 7.93e-17] > log2(9/5) in [0.847996906554950 +/- 1.51e-17]: True
CERTIFICATE OK


==> anc/component_count_rate_interval.py <==
"""Rigorous rate certificate for component-count costs with c = 2 (lem:cc-cert), and the decimal
part (B3) of the c = 3 identities, in ball arithmetic.  Replaces the 50-digit decimal evaluation of
component_count_rate_certificate.py (whose exact-rational parts B1, B2 are repeated here).

Notation as in the paper: M_z = [[1, z], [1, 2z]], spr(M_z) its spectral radius, and
    phi_{2,sigma}(y) = log2(1 + y) - sigma log2(spr(M_y) / 2)          (c = 2, so z = cy/2 = y).

Arithmetic.  All parameters are exact rationals (python-flint fmpq).  Logarithms are evaluated in arb
ball arithmetic (each operation returns a ball provably containing the exact real result, i.e.
interval arithmetic with outward rounding); a check passes only if the upper endpoint of the
enclosure is below the bound.  The spectral radius is bracketed by exact rationals with the
Collatz-Wielandt inequalities for the positive matrix M_z: for every positive vector v,
    min_i (M_z v)_i / v_i  <=  spr(M_z)  <=  max_i (M_z v)_i / v_i ,
applied with v = (z, l - 1) for a rational l slightly below, and one slightly above, spr(M_z).  The
lower bracket is used in phi (phi decreases in spr), the upper one in the prefactor.  As a cross-check,
the closed form spr(M_z) = (1 + 2z + sqrt(1 + 4z^2))/2 is enclosed in arb and must lie in the bracket.

Checks (Part A, omega = 0.71755, sigma_0 = 0.7175, sigma_1 = 0.81):
  (A0) omega < log2(1.6444);
  (A1) sigma_0 * log2(2) = sigma_0 <= omega (exact);
  (A2) H(sigma_1) < omega and sigma_1 >= 1/2;
  (A3) 925 consecutive intervals [a_j, b_j] of width 1e-4 cover [sigma_0, sigma_1] (exact), each with
       a rational y_j > 0 such that max(phi_{2,a_j}(y_j), phi_{2,b_j}(y_j)) < omega, where phi is
       evaluated with the lower Collatz-Wielandt bound for spr(M_{y_j});
  (A4) upper Collatz-Wielandt bound of spr(M_{y_j}) / min(1, y_j) <= 16 (exact rationals).
The y_j are chosen in floating point (as in component_count_rate_certificate.py) and rounded to six
significant digits; only the rigorous checks matter.
Part B (c = 3):
  (B1) exact: lam(6/5) = 3 is the larger root of x^2 - (1 + 12/5) x + 6/5, and 1 + y* = 9/5;
  (B2) exact: 5^45 > 3^64;
  (B3) arb: H(26/45) > log2(9/5).
Usage: python3 component_count_rate_interval.py   (paths relative to this script; a few seconds)
Requires python-flint (tested with 0.9.0).
"""
import math
import sys
from fractions import Fraction
from flint import arb, fmpq, ctx

ctx.prec = 256
LN2 = arb(2).log()


def lg(x):
    return arb(x).log() / LN2


def H(p):
    p = arb(p)
    return -(p * p.log() + (1 - p) * (1 - p).log()) / LN2


def spr_closed(z):
    z = arb(z)
    return (1 + 2 * z + (1 + 4 * z * z).sqrt()) / 2


def cw_ratios(z, l):
    """Collatz-Wielandt ratios of M_z at v = (z, l - 1), exact; requires z > 0 and l > 1."""
    v0, v1 = z, l - 1
    r0 = (v0 + z * v1) / v0
    r1 = (v0 + 2 * z * v1) / v1
    return min(r0, r1), max(r0, r1)


def spr_bracket(z):
    """Exact rationals lo <= spr(M_z) <= hi via Collatz-Wielandt."""
    zf = float(z.p) / float(z.q)
    s = (1 + 2 * zf + math.sqrt(1 + 4 * zf * zf)) / 2
    lo = hi = None
    for eps in (1e-12, 1e-9, 1e-6):
        for l in (Fraction(s - eps * s), Fraction(s + eps * s), Fraction(s)):
            l = fmpq(l.numerator, l.denominator)
            if l <= 1:
                continue
            a, b = cw_ratios(z, l)
            lo = a if lo is None else max(lo, a)
            hi = b if hi is None else min(hi, b)
        if lo is not None and hi is not None and hi - lo < fmpq(1, 10 ** 8):
            break
    return lo, hi


def phif(rho, y):
    s = (1 + 2 * y + math.sqrt(1 + 4 * y * y)) / 2
    return math.log2(1 + y) - rho * math.log2(s / 2)


def best_y(rho):
    grid = [-6 + 10 * i / 2000 for i in range(2001)]
    s = min(grid, key=lambda t: phif(rho, math.exp(t)))
    step = 10 / 2000
    for _ in range(80):
        s = min((s - step, s, s + step), key=lambda t: phif(rho, math.exp(t)))
        step /= 1.5
    return "%.6g" % math.exp(s)


def dec(s):
    s = s.strip()
    if "e" in s.lower():
        m, e = s.lower().split("e")
        return dec(m) * fmpq(10) ** int(e) if int(e) >= 0 else dec(m) / fmpq(10) ** (-int(e))
    if "." in s:
        ip, fp = s.split(".")
        return fmpq(int(ip + fp), 10 ** len(fp))
    return fmpq(int(s))


def part_a():
    W = fmpq(71755, 10 ** 5)
    rho0, rho1 = fmpq(7175, 10 ** 4), fmpq(81, 100)
    a0 = arb(W) < lg(fmpq(16444, 10 ** 4))
    a1 = rho0 <= W
    h1 = H(rho1)
    a2 = (h1 < arb(W)) and rho1 >= fmpq(1, 2)
    ok = a0 and a1 and a2
    print("Part A (c = 2), omega = 0.71755")
    print(f"  (A0) log2(1.6444) in {lg(fmpq(16444, 10 ** 4)).str(15, radius=True)} > omega: {a0}")
    print(f"  (A1) sigma_0 = 0.7175 <= omega (exact): {a1}")
    print(f"  (A2) H(0.81) in {h1.str(15, radius=True)} < omega: {a2}")
    h = fmpq(1, 10 ** 4)
    a = rho0
    count, fails = 0, 0
    worst = None
    worst_pref = fmpq(0)
    worst_gap = None
    while a < rho1:
        b = a + h
        y = dec(best_y(float((a + b).p) / float((a + b).q) / 2))
        lo, hi = spr_bracket(y)
        cl = spr_closed(y)
        consistent = (arb(lo) <= cl) and (cl <= arb(hi))
        u = None
        for s in (a, b):
            v = lg(1 + y) - arb(s) * lg(lo / 2)
            if u is None or v.upper() > u.upper():
                u = v
        pref = hi / min(fmpq(1), y)
        good = y > 0 and (u < arb(W)) and pref <= 16 and consistent
        if not good:
            fails += 1
            print("FAIL", a, b, y, u, pref, consistent)
        if worst is None or u.upper() > worst[0].upper():
            worst = (u, a, b, y)
        worst_pref = max(worst_pref, pref)
        gap = hi - lo
        worst_gap = gap if worst_gap is None else max(worst_gap, gap)
        a = b
        count += 1
    cover = a == rho1
    print(f"  (A3) intervals: {count}, width 1e-4, cover [0.7175, 0.81] exactly: {cover}; failures: {fails}")
    print(f"       largest max(phi(a_j,y_j), phi(b_j,y_j)) in {worst[0].str(15, radius=True)}")
    print(f"       attained on [{worst[1]}, {worst[2]}] with y = {worst[3]}")
    print(f"       certified margin omega - max >= {(arb(W) - worst[0].upper()).str(5)}")
    print(f"       widest Collatz-Wielandt bracket for spr: {float(worst_gap):.3e}")
    print(f"  (A4) max_j (upper bound of spr(M_y_j)) / min(1, y_j) = {float(worst_pref):.6f} (<= 16): "
          f"{worst_pref <= 16}")
    return ok and cover and fails == 0


def part_b():
    c, z = fmpq(3), fmpq(6, 5)
    b1 = c * c - (1 + 2 * z) * c + z == 0 and z / c < c and 1 + 2 * z / c == fmpq(9, 5)
    b2 = 5 ** 45 > 3 ** 64
    hb, lb = H(fmpq(26, 45)), lg(fmpq(9, 5))
    b3 = hb > lb
    print("Part B (c = 3)")
    print(f"  (B1) lam(6/5) = 3 and 1 + y* = 9/5 (exact): {b1}")
    print(f"  (B2) 5^45 > 3^64 (exact): {b2}")
    print(f"  (B3) H(26/45) in {hb.str(15, radius=True)} > log2(9/5) in {lb.str(15, radius=True)}: {b3}")
    return b1 and b2 and b3


if __name__ == "__main__":
    ok = part_a()
    ok = part_b() and ok
    print("CERTIFICATE OK" if ok else "CERTIFICATE FAILED")
    sys.exit(0 if ok else 1)


==> anc/cz_bounds.out <==
RS-theta certificate 0: verified True; c_Z = 458520493223768097864873/738109291660316934740854 = 0.6212094854...; >= 0.6212 and >= 0.62: True
RS-theta certificate 1: verified True; c_Z = 265478124673473374656551/421822446158557368735020 = 0.6293598814...; >= 0.6293 and >= 0.62: True
DST weights lambda_j: 3, nonnegative and summing to 1: True
DST certificate 0: c_Z = 0.5230559896..., c_Z e2 = 0.4079836719... (exact rational); >= 0.40 and >= 1/100: True
DST certificate 1: c_Z = 0.5354470208..., c_Z e2 = 0.4176486762... (exact rational); >= 0.41 and >= 1/100: True
DST certificate 2: c_Z = 0.0215337994..., c_Z e2 = 0.0111975757... (exact rational); >= 0.011 and >= 1/100: True
ALL OK


==> anc/cz_bounds.py <==
"""Exact checks of the constants c_Z used by the RS-theta and Directed Steiner Tree proofs.

RS-theta (prop:rst-certs, prop:rst-rate).  For i = 0, 1 the program runs verify(cert_final_i.json)
of verify_cert.py, which checks the certificate and returns c_{Z_i} = min_{z in Z_i} fin(z),
fin(A, B, C) = A + B + C/2, as an exact rational.  It checks c_{Z_0} >= 0.6212, c_{Z_1} >= 0.6293
(the values in the table of prop:rst-certs) and hence c_{Z_i} >= 0.62 (used in prop:rst-rate).

Directed Steiner Tree (prop:fa-dst-certs, thm:fa-dst).  From dst_certificates.json it reads the
weights lambda_j and the certificates (y_j, e1_j, e2_j, Z_j) as exact rationals, exactly as
dst_certificate_verify.py does, and checks that the lambda_j are nonnegative and sum to 1, and that
c_{Z_j} e2_j >= 0.40, 0.41, 0.011 (the table of prop:fa-dst-certs), hence >= 1/100 (used in the proof
of thm:fa-dst), where c_{Z_j} = min_{z in Z_j} z_1.

All arithmetic is exact (fractions.Fraction); no floating-point value enters a comparison.
Usage: python3 cz_bounds.py   (paths relative to this script; under a second)
"""
import json
import os
from fractions import Fraction as F

from verify_cert import verify

HERE = os.path.dirname(os.path.abspath(__file__))
ok = True

for i, bound in [(0, "0.6212"), (1, "0.6293")]:
    with open(os.path.join(HERE, f"cert_final_{i}.json")) as fh:
        good, info = verify(json.load(fh))
    c = info["c"] if good else None
    res = good and c >= F(bound) and c >= F("0.62")
    ok &= res
    print(f"RS-theta certificate {i}: verified {good}; c_Z = {c} = {float(c):.10f}...; "
          f">= {bound} and >= 0.62: {res}")

with open(os.path.join(HERE, "dst_certificates.json")) as fh:
    data = json.load(fh)
lam = [F(s) for s in data["lambda"]]
res = len(lam) == len(data["certificates"]) and all(l >= 0 for l in lam) and sum(lam) == 1
ok &= res
print(f"DST weights lambda_j: {len(lam)}, nonnegative and summing to 1: {res}")
for j, (cert, bound) in enumerate(zip(data["certificates"], ["0.40", "0.41", "0.011"])):
    e2 = F(cert["e2"])
    cz = min(F(a) for a, b in cert["Z"])
    prod = cz * e2
    res = prod >= F(bound) and prod >= F(1, 100)
    ok &= res
    print(f"DST certificate {j}: c_Z = {float(cz):.10f}..., c_Z e2 = {float(prod):.10f}... "
          f"(exact rational); >= {bound} and >= 1/100: {res}")

print("ALL OK" if ok else "FAILED")
assert ok


==> anc/dst_certificate_build.out <==
LP value 0.456966930; sizes [27, 10, 28]


==> anc/dst_certificate_build.py <==
"""Build the rational antinorm certificates for Directed Steiner Tree (lem:fa-dst-cert, prop:fa-dst-certs).

This program only *produces* candidate data; nothing in the paper depends on its correctness.
The certificates are checked in exact rational arithmetic by dst_certificate_verify.py.

A certificate is (y, e1, e2, Z) with y >= 0, e1, e2 > 0 rational and Z a finite set of nonnegative
rational points of the plane.  With R = conv(Z) + R_{>=0}^2 and the bilinear product
    (a, b) o (a', b') = (a (a' + b'), b (a'/2 + b')),
the hypotheses of the certificate lemma are
    (C1) z o z' in R for all z, z' in Z,
    (C2) (1, 0) in e2 R,
    (C3) (y, 1) o z in e1 R for all z in Z.
Construction (floating point, following an earlier search over certificates, not included
here): start from the lower hull of {(1/e2, 0), (y,1)/e1 o (1/e2, 0)},
add every product that violates (C1) or (C3) and iterate; bisect for the largest e1 for which the
iteration closes.  The points are then rounded to rationals, Z is rescaled so that (C1) holds exactly,
and e1, e2 are replaced by rationals below the exact antinorms required by (C3) and (C2).
Finally the weights lambda of the rate bound (see the verifier) are found by linear programming
(scipy) and rounded to rationals.

Usage: python3 dst_certificate_build.py dst_certificate_params.json
       (writes dst_certificates.json; about 15 seconds)
"""
import json
from fractions import Fraction as F

EPS = -1e-10


def comp(P, Q):
    return (P[0] * (Q[0] + Q[1]), P[1] * (Q[0] / 2 + Q[1]))


def lower_hull(pts):
    pts = sorted(set(pts))
    pareto = []
    for p in pts:
        if not pareto or p[1] < pareto[-1][1]:
            pareto.append(p)
    hull = []
    for p in pareto:
        while len(hull) >= 2:
            (x1, y1), (x2, y2) = hull[-2], hull[-1]
            if (x2 - x1) * (p[1] - y1) - (y2 - y1) * (p[0] - x1) <= 0:
                hull.pop()
            else:
                break
        hull.append(p)
    return hull


def facets(hull):
    Fs = [((1, 0), hull[0][0]), ((0, 1), hull[-1][1])]
    for (x1, y1), (x2, y2) in zip(hull, hull[1:]):
        w = (y1 - y2, x2 - x1)
        Fs.append((w, w[0] * x1 + w[1] * y1))
    return Fs


def antinorm(P, Fs):
    return min((w[0] * P[0] + w[1] * P[1]) / h for (w, h) in Fs if h > 0)


def certify(y, e1, e2, maxit=80, maxpts=200):
    iS = (y / e1, 1.0 / e1)
    iT = (1.0 / e2, 0.0)
    Z = lower_hull([iT, comp(iS, iT)])
    for _ in range(maxit):
        Fs = facets(Z)
        new = [comp(z, w) for z in Z for w in Z] + [comp(iS, w) for w in Z]
        bad = [q for q in new if antinorm(q, Fs) < 1 + EPS]
        if not bad:
            return Z
        Z = lower_hull(Z + bad)
        if len(Z) > maxpts or min(z[0] + z[1] for z in Z) < 1e-6 * iT[0]:
            return None
    return None


def best_e1(y, e2, it=60):
    lo, hi = 1e-3, (1 + y) * 2
    if certify(y, lo, e2) is None:
        return None
    for _ in range(it):
        mid = (lo * hi) ** 0.5
        if certify(y, mid, e2) is not None:
            lo = mid
        else:
            hi = mid
    return lo


def floor_rat(x, den=10 ** 12):
    return F((x.numerator * den) // x.denominator, den)


def exact(y, e2f):
    """Return the exact rational certificate built from the floating-point search."""
    e1f = best_e1(float(y), float(e2f))
    Zf = certify(float(y), e1f, float(e2f))
    Z = lower_hull([(F(a).limit_denominator(10 ** 12), F(b).limit_denominator(10 ** 12)) for a, b in Zf])
    Fs = facets(Z)
    alpha = min(antinorm(comp(z, w), Fs) for z in Z for w in Z)
    alpha = min(F(1), floor_rat(alpha, 10 ** 15))
    Z = [(a / alpha, b / alpha) for a, b in Z]          # now (C1) holds exactly
    Fs = facets(Z)
    beta = min(antinorm(comp((y, F(1)), z), Fs) for z in Z)
    gamma = antinorm((F(1), F(0)), Fs)
    return {"y": y, "e1": floor_rat(beta), "e2": floor_rat(gamma), "Z": Z}


def rates(c):
    from math import log2
    L = log2(1 + float(c["y"]))
    return (L - log2(float(c["e1"])), -log2(float(c["e2"])), L)


if __name__ == "__main__":
    import sys
    from scipy.optimize import linprog
    # (y, e2) pairs: the three certificates that carry positive weight in the linear programme over the
    # 1,155 floating-point certificates of an earlier search, which is not included here.  This program does not repeat that search; it only rebuilds these certificates.
    PARAMS = json.load(open(sys.argv[1]))
    certs = [exact(F(y), F(e2)) for (y, e2) in PARAMS]
    P = [rates(c) for c in certs]
    n = len(P)
    res = linprog([0] * n + [1], A_ub=[[P[j][i] for j in range(n)] + [-1] for i in range(3)],
                  b_ub=[0, 0, 0], A_eq=[[1] * n + [0]], b_eq=[1],
                  bounds=[(0, None)] * n + [(None, None)], method="highs")
    lam = [max(F(0), F(x).limit_denominator(10 ** 6)) for x in res.x[:n]]
    s = sum(lam)
    lam = [l / s for l in lam]
    out = {"certificates": [{"y": str(c["y"]), "e1": str(c["e1"]), "e2": str(c["e2"]),
                             "Z": [[str(a), str(b)] for a, b in c["Z"]]} for c in certs],
           "lambda": [str(l) for l in lam]}
    json.dump(out, open("dst_certificates.json", "w"), indent=1)
    print(f"LP value {res.fun:.9f}; sizes {[len(c['Z']) for c in certs]}")


==> anc/dst_certificate_params.json <==
[["0.4549382962928098","0.78"],["0.4822345940703784","0.78"],["0.02","0.52"]]


==> anc/dst_certificate_verify.out <==
weights: 3, nonnegative and summing to 1: True
certificate 0: y = 0.454938, e1 = 1.003883019401, e2 = 0.779999999921, |Z| = 27, c_Z = 0.523056; C0 True C1 True C2 True C3 True
   plane coefficients (sigma_s, sigma_p, sigma_r): [0.535366805413 +/- 3.90e-13] [0.358453971059 +/- 4.05e-13] [0.540957969958 +/- 3.05e-13]
certificate 1: y = 0.482235, e1 = 1.041121575732, e2 = 0.779999999921, |Z| = 10, c_Z = 0.535447; C0 True C1 True C2 True C3 True
   plane coefficients (sigma_s, sigma_p, sigma_r): [0.509635254369 +/- 4.32e-13] [0.358453971059 +/- 4.05e-13] [0.567773801839 +/- 1.91e-14]
certificate 2: y = 0.020000, e1 = 0.963015339293, e2 = 0.519999999948, |Z| = 28, c_Z = 0.021534; C0 True C1 True C2 True C3 True
   plane coefficients (sigma_s, sigma_p, sigma_r): [0.0829384690095 +/- 1.40e-14] [0.943416471778 +/- 9.80e-14] [0.0285691521968 +/- 2.92e-14]
sum_j lambda_j a_j[0] in [0.45696693038141027077 +/- 1.94e-21]  < 0.457: True
sum_j lambda_j a_j[1] in [0.45696693038072372484 +/- 7.39e-22]  < 0.457: True
sum_j lambda_j a_j[2] in [0.45696693038149503698 +/- 4.56e-21]  < 0.457: True
log2(1.3727) in [0.45701636270030367710 +/- 7.27e-22]  > 0.457: True
certified margins: 0.457 - max >= [3.3070e-5 +/- 3.82e-10], log2(1.3727) - max >= [4.9432e-5 +/- 3.19e-10]
CERTIFICATE OK


==> anc/dst_certificate_verify.py <==
"""Exact verification of the Directed Steiner Tree certificates (prop:fa-dst-certs).

Reads dst_certificates.json: certificates (y, e1, e2, Z) with rational entries, and rational weights
lambda_j >= 0 with sum 1.  With R = conv(Z) + R_{>=0}^2 and
    (a, b) o (a', b') = (a (a' + b'), b (a'/2 + b')),
it checks in exact rational arithmetic (fractions.Fraction):
    (C0) every z in Z is a nonnegative point with positive first coordinate, y >= 0, e1, e2 > 0;
    (C1) z o z' in R for all z, z' in Z;
    (C2) (1, 0)/e2 in R;
    (C3) ((y, 1) o z)/e1 in R for all z in Z.
Membership P in R is certified by a witness: a point z of Z, or two points z, z' of Z and a rational
mu in [0, 1], with mu z + (1 - mu) z' <= P coordinatewise.  (In the plane this search is complete.)
It also reports c_Z = min_z z_1 exactly.

Rates.  For certificate j put L_j = log2(1 + y_j) and
    a_j = (L_j - log2 e1_j,  -log2 e2_j,  L_j)     (coefficients of sigma_s, sigma_p, sigma_r).
The logarithms and the weighted sums sum_j lambda_j a_j[i] (exact rational lambda_j) are enclosed in
arb ball arithmetic (python-flint, 256-bit; every operation returns a ball provably containing the
exact real result, i.e. interval arithmetic with outward rounding).  The script checks that the upper
endpoint of the enclosure of sum_j lambda_j a_j[i] is below 0.457 for i = 0, 1, 2, and that
0.457 < log2(1.3727) (lower endpoint of its enclosure).  Then for every point sigma of the simplex,
min_j a_j . sigma <= sum_j lambda_j a_j . sigma < 0.457 < log2(1.3727).
(Version of 2026-10-17; before, the rates were evaluated in 50-digit decimal arithmetic without
outward rounding.)  Requires python-flint (tested with 0.9.0).

Usage: python3 dst_certificate_verify.py [dst_certificates.json]
"""
import json
import sys
import os
from fractions import Fraction as F
from flint import arb, fmpq, ctx

ctx.prec = 256
LN2 = arb(2).log()


def comp(P, Q):
    return (P[0] * (Q[0] + Q[1]), P[1] * (Q[0] / 2 + Q[1]))


def mu_interval(z, w, P):
    """Rationals mu in [0,1] with mu z + (1-mu) w <= P coordinatewise: return one, or None."""
    lo, hi = F(0), F(1)
    for k in range(2):
        # mu (z_k - w_k) <= P_k - w_k
        d, r = z[k] - w[k], P[k] - w[k]
        if d > 0:
            hi = min(hi, r / d)
        elif d < 0:
            lo = max(lo, r / d)
        elif r < 0:
            return None
    return lo if lo <= hi else None


def member(P, Z):
    for z in Z:
        if z[0] <= P[0] and z[1] <= P[1]:
            return True
    Zs = sorted(Z)
    for z, w in zip(Zs, Zs[1:]):
        if mu_interval(z, w, P) is not None:
            return True
    for i in range(len(Z)):
        for j in range(i + 1, len(Z)):
            if mu_interval(Z[i], Z[j], P) is not None:
                return True
    return False


def log2(x):
    """Ball enclosure of log2 of the positive rational x."""
    return arb(fmpq(x.numerator, x.denominator)).log() / LN2


def main(path):
    data = json.load(open(path))
    certs = data["certificates"]
    lam = [F(s) for s in data["lambda"]]
    ok = len(lam) == len(certs) and all(l >= 0 for l in lam) and sum(lam) == 1
    print(f"weights: {len(lam)}, nonnegative and summing to 1: {ok}")
    coeffs = []
    for j, c in enumerate(certs):
        y, e1, e2 = F(c["y"]), F(c["e1"]), F(c["e2"])
        Z = [(F(a), F(b)) for a, b in c["Z"]]
        c0 = y >= 0 and e1 > 0 and e2 > 0 and all(a > 0 and b >= 0 for a, b in Z)
        c1 = all(member(comp(z, w), Z) for z in Z for w in Z)
        c2 = member((1 / e2, F(0)), Z)
        c3 = all(member(tuple(x / e1 for x in comp((y, F(1)), z)), Z) for z in Z)
        cz = min(a for a, b in Z)
        L = log2(1 + y)
        a = (L - log2(e1), -log2(e2), L)
        coeffs.append(a)
        print(f"certificate {j}: y = {float(y):.6f}, e1 = {float(e1):.12f}, e2 = {float(e2):.12f}, "
              f"|Z| = {len(Z)}, c_Z = {float(cz):.6f}; C0 {c0} C1 {c1} C2 {c2} C3 {c3}")
        print(f"   plane coefficients (sigma_s, sigma_p, sigma_r): "
              f"{a[0].str(12)} {a[1].str(12)} {a[2].str(12)}")
        ok = ok and c0 and c1 and c2 and c3
    omega = log2(F(13727, 10000))
    w0 = arb(fmpq(457, 1000))
    sums = [sum((arb(fmpq(l.numerator, l.denominator)) * a[i] for l, a in zip(lam, coeffs)), arb(0))
            for i in range(3)]
    worst = max(sums, key=lambda x: x.upper())
    for i, x in enumerate(sums):
        print(f"sum_j lambda_j a_j[{i}] in {x.str(20, radius=True)}  < 0.457: {x < w0}")
    print(f"log2(1.3727) in {omega.str(20, radius=True)}  > 0.457: {omega > w0}")
    print(f"certified margins: 0.457 - max >= {(w0 - worst.upper()).str(5)}, "
          f"log2(1.3727) - max >= {(omega.lower() - worst.upper()).str(5)}")
    ok = ok and all(x < w0 for x in sums) and omega > w0
    print("CERTIFICATE OK" if ok else "CERTIFICATE FAILED")


if __name__ == "__main__":
    main(sys.argv[1] if len(sys.argv) > 1 else
         os.path.join(os.path.dirname(os.path.abspath(__file__)), "dst_certificates.json"))


==> anc/dst_certificates.json <==
{
 "certificates": [
  {
   "y": "2274691481464049/5000000000000000",
   "e1": "1003883019401/1000000000000",
   "e2": "779999999921/1000000000000",
   "Z": [
    [
     "122011476004000000000000000/233266568833673109847731143",
     "246832256427000000000000000/316965519189303131112380779"
    ],
    [
     "35644889599500000000000000/67465305976253401936394017",
     "331684198469000000000000000/434921571459507407928128497"
    ],
    [
     "24969920698600000000000000/47248557146275097036342849",
     "11002078212000000000000000/14434101665556575399198333"
    ],
    [
     "388959812954000000000000000/735067751773492489747548153",
     "169725013463750000000000000/223208497108678927078402869"
    ],
    [
     "32187178257250000000000000/60810916094918847578983899",
     "109211505331500000000000000/143697082892630148012217093"
    ],
    [
     "160835171975500000000000000/300838765496915822608534473",
     "398058974669000000000000000/532909162455708550839937491"
    ],
    [
     "225431097557500000000000000/420924165626907162508934331",
     "723974180070000000000000000/972180236723781004137663179"
    ],
    [
     "202972431103500000000000000/349351222644064528380877321",
     "445335344340000000000000000/697420760521257226520139409"
    ],
    [
     "17700562023500000000000000/28347049084450981029936627",
     "21198207168720000000000000/37196437723280319030862273"
    ],
    [
     "445337386930000000000000000/711946271859804660860628069",
     "391603038166000000000000000/689233238550075986904861381"
    ],
    [
     "514684986374000000000000000/816049360367394247905739551",
     "438520516757000000000000000/782921723572707044713176349"
    ],
    [
     "12262910804400000000000000/19409116301059068960583697",
     "312071396520000000000000000/558856535205113787617364739"
    ],
    [
     "440149380067000000000000000/656366666805362676946233129",
     "1900362940125000000000000/3806898150619306378001849"
    ],
    [
     "240296104199500000000000000/354751755271524469717544693",
     "39352368604200000000000000/80497360904950183411339087"
    ],
    [
     "545486999844000000000000000/805101054052489089485645867",
     "327057182135000000000000000/669365494520062781175805413"
    ],
    [
     "330959979937500000000000000/487857203280213791809896671",
     "767657765500000000000000/1574914992842506925785007"
    ],
    [
     "453340716956000000000000000/668063847756192947153852177",
     "16909129091000000000000000/34707664974672055937377879"
    ],
    [
     "658437190836000000000000000/960642344506934804897355397",
     "308081329896000000000000000/643421762432657180328537503"
    ],
    [
     "46085924487000000000000000/67120153462287917532946531",
     "8025993257750000000000000/16813073027318675884026971"
    ],
    [
     "558355180330000000000000000/749601361174039114273738751",
     "9877815926050000000000000/24131995390586776328704607"
    ],
    [
     "424665056141000000000000000/530471344153952335107955793",
     "169021743321000000000000000/462667925210732744806374743"
    ],
    [
     "310897441566500000000000000/387676802220231932097297741",
     "254107281467000000000000000/697688989261230403377910669"
    ],
    [
     "114258126344500000000000000/141304707234869387970392751",
     "354861657397000000000000000/988353037368163707900262533"
    ],
    [
     "652856475354000000000000000/805980457570401148254442349",
     "135759707471000000000000000/379264209763073199755690199"
    ],
    [
     "685459791110000000000000000/797302287319268973957812601",
     "312028374193000000000000000/975109510029488073877789873"
    ],
    [
     "713089316438000000000000000/821138387746885340078712171",
     "2722207554540000000000000/8686735500131317763164499"
    ],
    [
     "50000000000000000/38999999996099961",
     "0"
    ]
   ]
  },
  {
   "y": "602793242587973/1250000000000000",
   "e1": "260280393933/250000000000",
   "e2": "779999999921/1000000000000",
   "Z": [
    [
     "465155055805000000000000000/868722838610126847407461303",
     "128270723961750000000000000/172240157713775811986742269"
    ],
    [
     "256327562635000000000000000/474935497063505975353402889",
     "713255868557000000000000000/970360737791962955850362111"
    ],
    [
     "702216890400000000000000/1182521262881746691178737",
     "91196600301250000000000000/148116927188188159162772797"
    ],
    [
     "75655174382000000000000000/121260224524873856286075463",
     "2464176221860000000000000/4323794520567616224105479"
    ],
    [
     "608768326083000000000000000/968027307094196301253592809",
     "118721987234000000000000000/211059757861893813151942117"
    ],
    [
     "101386304516750000000000000/147692142184230638087957801",
     "100267138789500000000000000/210034234887996366474865091"
    ],
    [
     "131007840572400000000000000/189335134812066297181765169",
     "12387654064950000000000000/26290662470370907462037527"
    ],
    [
     "1174304205300000000000000/1542456432560038528557853",
     "274082893150000000000000000/694436553981555650158345949"
    ],
    [
     "155957135089200000000000000/194975293473502275675406507",
     "229553862299000000000000000/628351255078164246134644859"
    ],
    [
     "50000000000000000/38999999996099961",
     "0"
    ]
   ]
  },
  {
   "y": "1/50",
   "e1": "963015339293/1000000000000",
   "e2": "129999999987/250000000000",
   "Z": [
    [
     "14117395550000000000/655592414904440758503",
     "215945307276800000000/208278058009172194197"
    ],
    [
     "9198828385000000000/426626299750973733657",
     "71697059267500000000/69159712023084028797"
    ],
    [
     "214463198410000000000/9946430597615356940139",
     "8419793127080000000000/8121818989677818100951"
    ],
    [
     "190196319640000000000/8820971914827902808429",
     "3727548541615000000000/3595631690470436830917"
    ],
    [
     "82817097905000000000/3840755345645924465397",
     "7828754609950000000000/7551711015014828898423"
    ],
    [
     "143938722560000000000/6675291995502470800383",
     "3452771178910000000000/3330586010290274732271"
    ],
    [
     "83409730435000000000/3863928447423607155219",
     "8436296670880000000000/8138146671976185332721"
    ],
    [
     "214984929950000000000/9956614161334338583767",
     "185433689044375000000/178882154118778451253"
    ],
    [
     "200517666530000000000/9016356696868364330223",
     "407550892640800000000/393662930070633706989"
    ],
    [
     "3379266788200000000/150955251854904474813",
     "2177877092350000000000/2104281961446238470501"
    ],
    [
     "19615892836000000000/491150548020884945193",
     "482619242950000000000/483360523310552836553"
    ],
    [
     "294461934700000000000/7101446755979855324331",
     "7987241344700000000000/8012758221368724177783"
    ],
    [
     "3259254910000000000/78599232987343328733",
     "32088779988000000000/32191352722336420283"
    ],
    [
     "413843259770000000000/9980030155231996984377",
     "544046426492000000000/545785705468754762781"
    ],
    [
     "2175803782000000000/52412566788395106957",
     "109001088965000000000/109354798600527934773"
    ],
    [
     "13328585870000000000/320989685948810122311",
     "1731810736085000000000/1737449317096255068273"
    ],
    [
     "204089870095000000000/4772030771132796922839",
     "7543555631390000000000/7577956513632204348561"
    ],
    [
     "1328566113500000000/30861161108732065707",
     "817637765410000000000/821608355707839164421"
    ],
    [
     "766838879450000000000/9984217200711578279829",
     "844328456215000000000/879450317035388301621"
    ],
    [
     "474826632380000000000/5954647913434535208597",
     "8474275990360000000000/8841402750805859724831"
    ],
    [
     "466980435440000000/5856012687192176509",
     "1502226655672000000000/1567309710313269028953"
    ],
    [
     "273137129005000000000/3425153591867484640779",
     "9388936781750000000/9795710669020428933"
    ],
    [
     "178783602980000000000/2239477638966052236081",
     "1809139208482000000000/1887610278841238972097"
    ],
    [
     "413959211680000000000/5184034682851596531663",
     "8507410751980000000000/8876514321702348567741"
    ],
    [
     "170533486925000000000/2073455896182654410361",
     "768986296255000000000/803392829222994050403"
    ],
    [
     "191481085825000000000/2312907774038709222573",
     "8378844335780000000000/8756314790034368520909"
    ],
    [
     "421750137170000000000/2855409976104459002361",
     "463910288000000000/502536055404291849"
    ],
    [
     "250000000000/129999999987",
     "0"
    ]
   ]
  }
 ],
 "lambda": [
  "20874647890139383/27988626836321740",
  "2400441832917297/27988626836321740",
  "235676855663253/1399431341816087"
 ]
}

==> anc/dst_obstruction.out <==
max_rho R(rho) = 0.455944373 bits = 1.371680^n at rho = 2.9663, y = 0.00000
value of the trial t = 0 there: 5/(8 + rho) = 0.455944373

real	1m50.819s
user	0m12.073s
sys	0m0.036s


==> anc/dst_obstruction.py <==
"""Supporting computation (floating point): the obstruction family of prop:fa-dst-lower.

The family: a spine r -> p_1 -> p_2 -> ... -> p_{2L}.  An odd spine vertex has one terminal leaf and
one Steiner child (a "tooth") carrying two terminal leaves; an even spine vertex has two terminal
leaves; the last spine vertex has no spine child.  Per period of two spine vertices there are s = 3
Steiner vertices and p = 5 terminals; rho padding non-terminals per period are added (each with arcs
to and from two sibling terminal leaves), so n = 1 + L (8 + rho) and the universe has m = L (3 + rho)
vertices.  The two-state recursion of lem:fa-dst-rec gives, for the message (a', b') of p_{i+1},
the message of p_i as M (a', b') with M = [[A, A], [B/2, B]], where (A, B) is the message of p_i after
its leaves and teeth.  With T(y) = M_odd(y) M_even(y) and lambda(y) its spectral radius, the
generating function grows like lambda(y)^L, and the rate per vertex of the family is
    R(rho) = min_y [ (3 + rho) log2(1 + y) - log2 lambda(y) ] / (8 + rho),
maximised over rho >= 0.  This is a numerical evaluation, not a proof.  The maximum
sits where the interior minimum in y meets the limit y -> 0, whose value 5/(8 + rho) is the cost of
the trial t = 0 (inclusion-exclusion over all 5L terminals).
Usage: python3 dst_obstruction.py
"""
from math import log2, sqrt, exp


def comp(P, Q):
    return (P[0] * (Q[0] + Q[1]), P[1] * (Q[0] / 2 + Q[1]))


def parts(y):
    term = (1.0, 0.0)
    tooth = comp(comp((y, 1.0), term), term)          # Steiner with two terminal leaves
    odd = comp(comp((y, 1.0), term), tooth)           # one leaf and one tooth
    even = comp(comp((y, 1.0), term), term)           # two leaves
    return odd, even


def lam(y):
    (A1, B1), (A2, B2) = parts(y)
    M1 = [[A1, A1], [B1 / 2, B1]]
    M2 = [[A2, A2], [B2 / 2, B2]]
    T = [[sum(M1[i][k] * M2[k][j] for k in range(2)) for j in range(2)] for i in range(2)]
    tr, det = T[0][0] + T[1][1], T[0][0] * T[1][1] - T[0][1] * T[1][0]
    return (tr + sqrt(tr * tr - 4 * det)) / 2


def inner(rho, step=0.01):
    """min over y > 0, by a grid in u = ln y on [-30, 6] and golden-section refinement.
    As y -> 0 the bracket tends to 5 / (8 + rho) (the trial t = 0), which the grid reaches."""
    f = lambda u: ((3 + rho) * log2(1 + exp(u)) - log2(lam(exp(u)))) / (8 + rho)
    N = int(36 / step)
    vals = [(f(-30 + step * i), -30 + step * i) for i in range(N + 1)]
    v, u = min(vals)
    lo, hi = u - step, u + step
    g = (sqrt(5) - 1) / 2
    for _ in range(80):
        a, b = hi - g * (hi - lo), lo + g * (hi - lo)
        if f(a) < f(b):
            hi = b
        else:
            lo = a
    u2 = (lo + hi) / 2
    return min(v, f(u2)), exp(u2 if f(u2) < v else u)


if __name__ == "__main__":
    grid = [i * 0.05 for i in range(0, 161)]
    v, r = max((inner(r, 0.02)[0], r) for r in grid)
    lo, hi = max(r - 0.05, 0), r + 0.05
    for _ in range(60):
        a, b = lo + (hi - lo) / 3, hi - (hi - lo) / 3
        if inner(a, 0.002)[0] < inner(b, 0.002)[0]:
            lo = a
        else:
            hi = b
    r = (lo + hi) / 2
    v, ystar = inner(r, 0.002)
    print(f"max_rho R(rho) = {v:.9f} bits = {2 ** v:.6f}^n at rho = {r:.4f}, y = {ystar:.5f}")
    print(f"value of the trial t = 0 there: 5/(8 + rho) = {5 / (8 + r):.9f}")


==> anc/families.out <==
star of stars m=0:1.00037 m=1:1.41586 m=2:1.56053 m=3:1.58779 m=4:1.56654 m=5:1.52833 m=6:1.48687 m=7:1.44767 m=8:1.41255  max base 1.58779 at m = 3
path m=0:1.02413 m=1:1.67218 m=2:1.69719 m=3:1.65885 m=4:1.60347 m=5:1.54731 m=6:1.49651 m=7:1.45251 m=8:1.41496  max base 1.69719 at m = 2

real	2m25.328s
user	0m18.339s
sys	0m0.030s


==> anc/families.py <==
"""Rate min_y [log2(1+y) - log2 W(y)/n] of RS-theta (generating-function form, exact up to the
polynomial factor n+1 by Remark rem:gf) for stars of stars and paths with m pendants per solution
vertex.  G[S] = F and pendant outside vertices, so Lemma E is an equality.  Float, rescaled."""
import math
def init(y, m): return [y / 2, 0.0, 2.0 ** (-m)]
def mrg(P, Q):
    A, B, C = P; a, b, c = Q
    return [A * (2 * a + b + c), B * (a + b + c / 2) + C * a, C * (b + c / 2)]
def logW_star(s, m, y):
    P = init(y, m); lg = 0.0; leaf = init(y, m)
    for _ in range(s - 1):
        P = mrg(P, leaf); sc = max(P); P = [x / sc for x in P]; lg += math.log2(sc)
    return lg + math.log2(P[0] + P[1] + P[2] / 2)
def logW_path(s, m, y):
    P = init(y, m); lg = 0.0
    for _ in range(s - 1):
        P = mrg(init(y, m), P); sc = max(P); P = [x / sc for x in P]; lg += math.log2(sc)
    return lg + math.log2(P[0] + P[1] + P[2] / 2)
def rate(f, s, m):
    n = s * (m + 1)
    g = lambda y: math.log2(1 + y) - f(s, m, y) / n
    lo, hi = 1e-4, 20.0
    for _ in range(200):
        a, b = lo + (hi - lo) / 3, hi - (hi - lo) / 3
        if g(a) < g(b): hi = b
        else: lo = a
    return g((lo + hi) / 2), (lo + hi) / 2
for name, f in (('star of stars', logW_star), ('path', logW_path)):
    best = max((rate(f, 2000, m)[0], m) for m in range(0, 9))
    print(name, ' '.join(f"m={m}:{2 ** rate(f, 2000, m)[0]:.5f}" for m in range(0, 9)), ' max base', f"{2 ** best[0]:.5f}", 'at m =', best[1])


==> anc/formal/MaxLeafFormal.lean <==
import MaxLeafFormal.MLS
import MaxLeafFormal.Antinorm3
import MaxLeafFormal.CDS
import MaxLeafFormal.Antinorm8
import MaxLeafFormal.DSTCert
import MaxLeafFormal.DSTGraph
import MaxLeafFormal.DetRate
import MaxLeafFormal.Enclose
import MaxLeafFormal.EncloseH
import MaxLeafFormal.RSThetaRate
import MaxLeafFormal.RSXConst
import MaxLeafFormal.PDRate
import MaxLeafFormal.Lobster
import MaxLeafFormal.LobsterGraph
import MaxLeafFormal.CCRate
import MaxLeafFormal.RSRate
import MaxLeafFormal.RateAssembly
import MaxLeafFormal.RSCCert
import MaxLeafFormal.RSCParams
import MaxLeafFormal.Budget
import MaxLeafFormal.RSCTrials
import MaxLeafFormal.RSCRec
import MaxLeafFormal.RSCTreeModel
import MaxLeafFormal.RSCGraph
import MaxLeafFormal.RSCCompose
import MaxLeafFormal.CCGibbs
import MaxLeafFormal.CCT
import MaxLeafFormal.SteinerDir
import MaxLeafFormal.SteinerCDS
import MaxLeafFormal.RSCSteiner
import MaxLeafFormal.RSRateAB
import MaxLeafFormal.MLSNec
import MaxLeafFormal.PDGraph


==> anc/formal/MaxLeafFormal/Antinorm3.lean <==
import Mathlib
import MaxLeafFormal.Rooted
import MaxLeafFormal.RSThetaCert

/-!
# The antinorm certificates for RS-θ
-/

namespace MaxLeafFormal

open Finset

variable {V : Type*} [Fintype V] [DecidableEq V]

open Classical in
/-- The potential Π_{F,ν}(X) of `eq:rst-Phi`. -/
noncomputable def treePotential (T : SimpleGraph V) (ν : V → ℕ) (X : Finset V) : ℕ :=
  (∑ v ∈ univ \ X, ν v)
  + (univ.filter (fun v => v ∉ X ∧ ∀ u, T.Adj v u → u ∉ X)).card
  + Nat.card (T.induce (X : Set V)).ConnectedComponent

/-- W_{F,ν}(y). -/
noncomputable def treeW (T : SimpleGraph V) (ν : V → ℕ) (y : ℝ) : ℝ :=
  ∑ X ∈ (univ : Finset V).powerset, y ^ X.card * (1/2 : ℝ) ^ treePotential T ν X

namespace Antinorm3

open Pointwise

noncomputable section

/-! ### Messages, the cumulative cone and `𝒫_Z` -/

/-- The merge `P ∘ Q` of `eq:rst-merge`. -/
def merge (P Q : ℝ × ℝ × ℝ) : ℝ × ℝ × ℝ :=
  (P.1 * (2 * Q.1 + Q.2.1 + Q.2.2), P.2.1 * (Q.1 + Q.2.1 + Q.2.2 / 2) + P.2.2 * Q.1,
    P.2.2 * (Q.2.1 + Q.2.2 / 2))

def fin (P : ℝ × ℝ × ℝ) : ℝ := P.1 + P.2.1 + P.2.2 / 2

def init (y : ℝ) (j : ℕ) : ℝ × ℝ × ℝ := (y / 2, 0, (1/2 : ℝ) ^ j)

def Kcum : Set (ℝ × ℝ × ℝ) := {P | 0 ≤ P.1 ∧ 0 ≤ P.1 + P.2.1 ∧ 0 ≤ P.1 + P.2.1 + P.2.2}

def PZ (Z : Finset (ℝ × ℝ × ℝ)) : Set (ℝ × ℝ × ℝ) := convexHull ℝ (Z : Set _) + Kcum

noncomputable def cZ (Z : Finset (ℝ × ℝ × ℝ)) (hZ : Z.Nonempty) : ℝ := Z.inf' hZ fin

theorem merge_add_left (P P' Q : ℝ × ℝ × ℝ) : merge (P + P') Q = merge P Q + merge P' Q := by
  simp only [merge, Prod.fst_add, Prod.snd_add, Prod.mk_add_mk]; ext <;> simp <;> ring

theorem merge_add_right (P Q Q' : ℝ × ℝ × ℝ) : merge P (Q + Q') = merge P Q + merge P Q' := by
  simp only [merge, Prod.fst_add, Prod.snd_add, Prod.mk_add_mk]; ext <;> simp <;> ring

theorem merge_smul_left (a : ℝ) (P Q : ℝ × ℝ × ℝ) : merge (a • P) Q = a • merge P Q := by
  simp only [merge, Prod.smul_fst, Prod.smul_snd, Prod.smul_mk, smul_eq_mul]; ext <;> simp <;> ring

theorem merge_smul_right (a : ℝ) (P Q : ℝ × ℝ × ℝ) : merge P (a • Q) = a • merge P Q := by
  simp only [merge, Prod.smul_fst, Prod.smul_snd, Prod.smul_mk, smul_eq_mul]; ext <;> simp <;> ring

theorem merge_zero_left (Q : ℝ × ℝ × ℝ) : merge 0 Q = 0 := by
  simpa using merge_smul_left 0 0 Q

theorem merge_zero_right (P : ℝ × ℝ × ℝ) : merge P 0 = 0 := by
  simpa using merge_smul_right 0 P 0

theorem merge_sum_left {ι : Type*} (s : Finset ι) (f : ι → ℝ × ℝ × ℝ) (Q : ℝ × ℝ × ℝ) :
    merge (∑ i ∈ s, f i) Q = ∑ i ∈ s, merge (f i) Q := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [merge_zero_left]
  | insert a s ha ih => rw [sum_insert ha, sum_insert ha, merge_add_left, ih]

theorem merge_sum_right {ι : Type*} (s : Finset ι) (P : ℝ × ℝ × ℝ) (f : ι → ℝ × ℝ × ℝ) :
    merge P (∑ i ∈ s, f i) = ∑ i ∈ s, merge P (f i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [merge_zero_right]
  | insert a s ha ih => rw [sum_insert ha, sum_insert ha, merge_add_right, ih]

theorem fin_add (P Q : ℝ × ℝ × ℝ) : fin (P + Q) = fin P + fin Q := by
  simp only [fin, Prod.fst_add, Prod.snd_add]; ring

theorem fin_smul (a : ℝ) (P : ℝ × ℝ × ℝ) : fin (a • P) = a * fin P := by
  simp only [fin, Prod.smul_fst, Prod.smul_snd, smul_eq_mul]; ring

theorem nonneg_iff (P : ℝ × ℝ × ℝ) : 0 ≤ P ↔ 0 ≤ P.1 ∧ 0 ≤ P.2.1 ∧ 0 ≤ P.2.2 := by
  rw [Prod.le_def, Prod.le_def]; rfl

theorem merge_nonneg {P Q : ℝ × ℝ × ℝ} (hP : 0 ≤ P) (hQ : 0 ≤ Q) : 0 ≤ merge P Q := by
  rw [nonneg_iff] at *
  obtain ⟨a, b, c⟩ := hP; obtain ⟨d, e, f⟩ := hQ
  simp only [merge]
  refine ⟨by positivity, by positivity, by positivity⟩

/-! ### `lem:rst-closure` -/

theorem Kcum_add {P Q : ℝ × ℝ × ℝ} (hP : P ∈ Kcum) (hQ : Q ∈ Kcum) : P + Q ∈ Kcum := by
  obtain ⟨a, b, c⟩ := hP; obtain ⟨d, e, f⟩ := hQ
  simp only [Kcum, Set.mem_ofPred_eq, Prod.fst_add, Prod.snd_add]
  exact ⟨by linarith, by linarith, by linarith⟩

theorem Kcum_smul {a : ℝ} (ha : 0 ≤ a) {P : ℝ × ℝ × ℝ} (hP : P ∈ Kcum) : a • P ∈ Kcum := by
  obtain ⟨b, c, d⟩ := hP
  simp only [Kcum, Set.mem_ofPred_eq, Prod.smul_fst, Prod.smul_snd, smul_eq_mul]
  refine ⟨by positivity, by nlinarith, by nlinarith⟩

theorem Kcum_of_nonneg {P : ℝ × ℝ × ℝ} (hP : 0 ≤ P) : P ∈ Kcum := by
  rw [nonneg_iff] at hP
  obtain ⟨a, b, c⟩ := hP
  exact ⟨a, by linarith, by linarith⟩

theorem zero_mem_Kcum : (0 : ℝ × ℝ × ℝ) ∈ Kcum := Kcum_of_nonneg le_rfl

/-- `lem:rst-closure` (a), first half. -/
theorem merge_Kcum_left {Δ Q : ℝ × ℝ × ℝ} (hΔ : Δ ∈ Kcum) (hQ : 0 ≤ Q) : merge Δ Q ∈ Kcum := by
  obtain ⟨a, b, c⟩ := hΔ
  rw [nonneg_iff] at hQ
  obtain ⟨d, e, f⟩ := hQ
  simp only [Kcum, merge, Set.mem_ofPred_eq]
  refine ⟨by positivity, ?_, ?_⟩
  · nlinarith [mul_nonneg b d, mul_nonneg a d, mul_nonneg a f,
      mul_nonneg c (add_nonneg e (div_nonneg f (by norm_num : (0:ℝ) ≤ 2))) ]
  · nlinarith [mul_nonneg c d, mul_nonneg a d, mul_nonneg a f,
      mul_nonneg c (add_nonneg e (div_nonneg f (by norm_num : (0:ℝ) ≤ 2))) ]

/-- `lem:rst-closure` (a), second half. -/
theorem merge_Kcum_right {Q Δ : ℝ × ℝ × ℝ} (hQ : 0 ≤ Q) (hΔ : Δ ∈ Kcum) : merge Q Δ ∈ Kcum := by
  obtain ⟨a, b, c⟩ := hΔ
  rw [nonneg_iff] at hQ
  obtain ⟨d, e, f⟩ := hQ
  simp only [Kcum, merge, Set.mem_ofPred_eq]
  refine ⟨by nlinarith, by nlinarith, by nlinarith⟩

/-- `lem:rst-closure` (b). -/
theorem fin_nonneg_of_Kcum {Δ : ℝ × ℝ × ℝ} (hΔ : Δ ∈ Kcum) : 0 ≤ fin Δ := by
  obtain ⟨a, b, c⟩ := hΔ
  simp only [fin]; linarith

theorem convexHull_nonneg {Z : Finset (ℝ × ℝ × ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z) {z : ℝ × ℝ × ℝ}
    (hz : z ∈ convexHull ℝ (Z : Set _)) : 0 ≤ z := by
  have : convexHull ℝ (Z : Set (ℝ × ℝ × ℝ)) ⊆ Set.Ici 0 :=
    convexHull_min (fun z hz => hZ0 z hz) (convex_Ici 0)
  exact this hz

/-- `lem:rst-abstract` (a) for the cone `K_cum`, first half (used with `lem:rst-closure`). -/
theorem PZ_add_Kcum {Z : Finset (ℝ × ℝ × ℝ)} {P Δ : ℝ × ℝ × ℝ} (hP : P ∈ PZ Z) (hΔ : Δ ∈ Kcum) :
    P + Δ ∈ PZ Z := by
  obtain ⟨z, hz, Δ', hΔ', rfl⟩ := hP
  exact ⟨z, hz, Δ' + Δ, Kcum_add hΔ' hΔ, by rw [add_assoc]⟩

theorem smul_PZ_add_Kcum {Z : Finset (ℝ × ℝ × ℝ)} {η : ℝ} (hη : 0 < η) {P Δ : ℝ × ℝ × ℝ}
    (hP : P ∈ η • PZ Z) (hΔ : Δ ∈ Kcum) : P + Δ ∈ η • PZ Z := by
  obtain ⟨P', hP', rfl⟩ := hP
  refine ⟨P' + η⁻¹ • Δ, PZ_add_Kcum hP' (Kcum_smul (inv_nonneg.2 hη.le) hΔ), ?_⟩
  simp only [smul_add, smul_smul, mul_inv_cancel₀ hη.ne', one_smul]

/-- `lem:rst-abstract` (a) for the cone `K_cum`, second half (used with `lem:rst-closure`). -/
theorem smul_PZ_mono {Z : Finset (ℝ × ℝ × ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z) {η η' : ℝ} (hη' : 0 < η')
    (hle : η' ≤ η) {P : ℝ × ℝ × ℝ} (hP : P ∈ η • PZ Z) : P ∈ η' • PZ Z := by
  obtain ⟨_, ⟨z, hz, Δ, hΔ, rfl⟩, rfl⟩ := hP
  refine ⟨z + (((η - η') / η') • z + (η / η') • Δ), ⟨z, hz, _, Kcum_add
    (Kcum_of_nonneg (smul_nonneg (div_nonneg (by linarith) hη'.le) (convexHull_nonneg hZ0 hz)))
    (Kcum_smul (div_nonneg (by linarith) hη'.le) hΔ), rfl⟩, ?_⟩
  simp only [smul_add, smul_smul]
  rw [mul_div_cancel₀ _ hη'.ne', mul_div_cancel₀ _ hη'.ne', sub_smul]
  abel

theorem convex_PZ (Z : Finset (ℝ × ℝ × ℝ)) : Convex ℝ (PZ Z) :=
  (convex_convexHull ℝ _).add (by
    intro P hP Q hQ a b ha hb _
    exact Kcum_add (Kcum_smul ha hP) (Kcum_smul hb hQ))

/-! ### Rooted trees: descendants and tops -/

section Rooted

open CDS SimpleGraph

variable {F : SimpleGraph V} (hF : F.IsTree) (r : V)

theorem par_root : par hF r r = r := by
  unfold par; rw [dif_pos rfl]

theorem dist_par (x : V) : F.dist r (par hF r x) = F.dist r x - 1 := by
  by_cases hx : x = r
  · subst hx; rw [par_root]; simp
  · have := (par_spec hF r hx).2; omega

theorem dist_iter (k : ℕ) (u : V) : F.dist r ((par hF r)^[k] u) = F.dist r u - k := by
  induction k with
  | zero => simp
  | succ k ih => rw [Function.iterate_succ_apply', dist_par, ih]; omega

include hF in
theorem eq_root_of_dist {x : V} (h : F.dist r x = 0) : x = r :=
  ((hF.connected.preconnected r x).dist_eq_zero_iff.1 h).symm

include hF in
theorem dist_pos_of_ne {x : V} (h : x ≠ r) : 0 < F.dist r x :=
  Nat.pos_of_ne_zero (fun h' => h (eq_root_of_dist hF r h'))

/-- `u` is a descendant of `c` (inclusive). -/
def desc (c u : V) : Prop := ∃ k, (par hF r)^[k] u = c

open Classical in
/-- The vertex set of the subtree `F_c`. -/
noncomputable def D (c : V) : Finset V := univ.filter (desc hF r c)

theorem mem_D {c u : V} : u ∈ D hF r c ↔ desc hF r c u := by
  simp [D]

/-- The children of `v`. -/
noncomputable def children (v : V) : Finset V := univ.filter (fun w => w ≠ r ∧ par hF r w = v)

theorem mem_children {v w : V} : w ∈ children hF r v ↔ w ≠ r ∧ par hF r w = v := by
  simp [children]

theorem desc_dist {c u : V} (h : desc hF r c u) : F.dist r c ≤ F.dist r u := by
  obtain ⟨k, rfl⟩ := h; rw [dist_iter]; omega

theorem desc_eq_of_dist {c c' u : V} (h : desc hF r c u) (h' : desc hF r c' u) (hc : c ≠ r)
    (hd : F.dist r c = F.dist r c') : c = c' := by
  obtain ⟨k, hk⟩ := h; obtain ⟨k', hk'⟩ := h'
  have h1 := dist_iter hF r k u; have h2 := dist_iter hF r k' u
  rw [hk] at h1; rw [hk'] at h2
  have := dist_pos_of_ne hF r hc
  rw [show k = k' by omega] at hk
  exact hk.symm.trans hk'

theorem iter_root (k : ℕ) : (par hF r)^[k] r = r :=
  Function.iterate_fixed (par_root hF r) k

theorem self_mem_D (v : V) : v ∈ D hF r v := (mem_D hF r).2 ⟨0, rfl⟩

theorem dist_child {v w : V} (hw : w ∈ children hF r v) : F.dist r w = F.dist r v + 1 := by
  obtain ⟨hwr, rfl⟩ := (mem_children hF r).1 hw
  have := (par_spec hF r hwr).2; omega

theorem mem_D_iff {v u : V} : u ∈ D hF r v ↔ u = v ∨ ∃ w ∈ children hF r v, u ∈ D hF r w := by
  constructor
  · intro h
    have hex : ∃ k, (par hF r)^[k] u = v := (mem_D hF r).1 h
    classical
    rcases hk : Nat.find hex with _ | m
    · left; have := Nat.find_spec hex; rw [hk] at this; exact this
    · right
      have hspec := Nat.find_spec hex
      rw [hk, Function.iterate_succ_apply'] at hspec
      have hne : (par hF r)^[m] u ≠ v := Nat.find_min hex (by omega)
      have hner : (par hF r)^[m] u ≠ r := by
        intro h'; rw [h', par_root] at hspec; exact hne (h'.trans hspec)
      exact ⟨_, (mem_children hF r).2 ⟨hner, hspec⟩, (mem_D hF r).2 ⟨m, rfl⟩⟩
  · rintro (rfl | ⟨w, hw, hu⟩)
    · exact self_mem_D hF r u
    · obtain ⟨k, hk⟩ := (mem_D hF r).1 hu
      obtain ⟨-, hpw⟩ := (mem_children hF r).1 hw
      exact (mem_D hF r).2 ⟨k + 1, by rw [Function.iterate_succ_apply', hk, hpw]⟩

theorem D_eq (v : V) : D hF r v = insert v ((children hF r v).biUnion (D hF r)) := by
  ext u; rw [mem_D_iff, mem_insert, mem_biUnion]

theorem D_sub_of_child {v w : V} (hw : w ∈ children hF r v) : D hF r w ⊆ D hF r v :=
  fun u hu => (mem_D_iff hF r).2 (Or.inr ⟨w, hw, hu⟩)

theorem not_mem_D_child {v w : V} (hw : w ∈ children hF r v) : v ∉ D hF r w := by
  intro h
  have := desc_dist hF r ((mem_D hF r).1 h)
  have := dist_child hF r hw
  omega

theorem card_D_child_lt {v w : V} (hw : w ∈ children hF r v) :
    (D hF r w).card < (D hF r v).card :=
  card_lt_card ((ssubset_iff_of_subset (D_sub_of_child hF r hw)).2
    ⟨v, self_mem_D hF r v, not_mem_D_child hF r hw⟩)

theorem D_disjoint {v w w' : V} (hw : w ∈ children hF r v) (hw' : w' ∈ children hF r v)
    (hne : w ≠ w') : Disjoint (D hF r w) (D hF r w') := by
  rw [Finset.disjoint_left]
  intro u hu hu'
  exact hne (desc_eq_of_dist hF r ((mem_D hF r).1 hu) ((mem_D hF r).1 hu')
    ((mem_children hF r).1 hw).1 (by rw [dist_child hF r hw, dist_child hF r hw']))

theorem D_par_mem {w u : V} (hwr : w ≠ r) (hu : u ∈ D hF r w) (huw : u ≠ w) :
    u ≠ r ∧ par hF r u ∈ D hF r w := by
  obtain ⟨k, hk⟩ := (mem_D hF r).1 hu
  have hur : u ≠ r := by rintro rfl; rw [iter_root] at hk; exact hwr hk.symm
  refine ⟨hur, ?_⟩
  rcases k with _ | m
  · exact absurd hk huw
  · exact (mem_D hF r).2 ⟨m, by rw [← Function.iterate_succ_apply]; exact hk⟩

theorem D_edge {w a b : V} (hwr : w ≠ r) (hb : b ∈ D hF r w) (ha : a ∉ D hF r w)
    (hab : F.Adj a b) : b = w ∧ a = par hF r w := by
  rcases (adj_iff_par hF r).1 hab with ⟨har, hpa⟩ | ⟨hbr, hpb⟩
  · exfalso; apply ha
    obtain ⟨k, hk⟩ := (mem_D hF r).1 hb
    exact (mem_D hF r).2 ⟨k + 1, by rw [Function.iterate_succ_apply, hpa, hk]⟩
  · by_cases hbw : b = w
    · exact ⟨hbw, by rw [← hpb, hbw]⟩
    · exfalso; apply ha
      rw [← hpb]; exact (D_par_mem hF r hwr hb hbw).2

theorem D_root : D hF r r = univ := by
  ext u
  simp only [mem_univ, iff_true]
  refine (mem_D hF r).2 ⟨F.dist r u, eq_root_of_dist hF r ?_⟩
  rw [dist_iter]; omega

/-- The tops of `X`: its vertices whose parent is not in `X`, and the root. -/
def tops (X : Finset V) : Finset V := X.filter (fun t => ¬ (t ≠ r ∧ par hF r t ∈ X))

/-- The top of the component of `x` in `F[X]`, found by following parents. -/
noncomputable def topOf (X : Finset V) (x : V) : V :=
  if h : x ≠ r ∧ par hF r x ∈ X then topOf X (par hF r x) else x
termination_by F.dist r x
decreasing_by have := (par_spec hF r h.1).2; omega

theorem topOf_par {X : Finset V} {x : V} (h : x ≠ r ∧ par hF r x ∈ X) :
    topOf hF r X x = topOf hF r X (par hF r x) := by
  rw [topOf]; exact dite_cond_eq_true (eq_true h)

theorem topOf_top {X : Finset V} {x : V} (h : ¬ (x ≠ r ∧ par hF r x ∈ X)) :
    topOf hF r X x = x := by
  rw [topOf]; exact dite_cond_eq_false (eq_false h)

theorem topOf_adj {X : Finset V} {x x' : V} (hx : x ∈ X) (hx' : x' ∈ X) (h : F.Adj x x') :
    topOf hF r X x = topOf hF r X x' := by
  rcases (adj_iff_par hF r).1 h with ⟨hxr, hp⟩ | ⟨hxr, hp⟩
  · rw [topOf_par hF r ⟨hxr, hp ▸ hx'⟩, hp]
  · rw [topOf_par hF r ⟨hxr, hp ▸ hx⟩, hp]

theorem topOf_reach {X : Finset V} {x x' : (X : Set V)}
    (h : (F.induce (X : Set V)).Reachable x x') : topOf hF r X x.1 = topOf hF r X x'.1 := by
  obtain ⟨p⟩ := h
  induction p with
  | nil => rfl
  | cons hadj _ ih =>
    rw [← ih]
    exact topOf_adj hF r (Subtype.prop _) (Subtype.prop _) (by simpa using hadj)

/-- In a tree, the components of `F[X]` correspond to the tops of `X`. -/
theorem comp_eq_tops (X : Finset V) : comp F X = (tops hF r X).card := by
  apply le_antisymm (comp_le_tops hF r X)
  show (tops hF r X).card ≤ _
  unfold comp
  rw [← Fintype.card_coe (tops hF r X), ← Nat.card_eq_fintype_card]
  apply Nat.card_le_card_of_injective
    (fun t : (tops hF r X : Set V) => (F.induce (X : Set V)).connectedComponentMk
      ⟨t.1, (mem_filter.1 t.2).1⟩)
  intro t t' h
  have := topOf_reach hF r (ConnectedComponent.exact h)
  simp only at this
  rw [topOf_top hF r (mem_filter.1 t.2).2, topOf_top hF r (mem_filter.1 t'.2).2] at this
  exact Subtype.ext this

end Rooted

/-! ### `lem:rst-treerec`: the three-state recursion -/

section Recursion

open CDS SimpleGraph

/-- The vertices `u ∈ S`, `u ≠ v`, with `N_F[u] ∩ X = ∅`. -/
def dom (F : SimpleGraph V) [DecidableRel F.Adj] (S : Finset V) (v : V) (X : Finset V) :
    Finset V :=
  (S.erase v).filter (fun u => u ∉ X ∧ ∀ x, F.Adj u x → x ∉ X)

/-- The state of `v` for `X`, as a unit vector: `v ∈ X`; `v ∉ X` with a neighbour in `X`;
`v ∉ X` with no neighbour in `X`. -/
def sv (F : SimpleGraph V) [DecidableRel F.Adj] (v : V) (X : Finset V) : ℝ × ℝ × ℝ :=
  if v ∈ X then (1, 0, 0) else if ∀ u, F.Adj v u → u ∉ X then (0, 0, 1) else (0, 1, 0)

variable {F : SimpleGraph V} [DecidableRel F.Adj] (hF : F.IsTree) (r : V) (ν : V → ℕ) (y : ℝ)

/-- The inner potential `Π^in` of a partial subtree `S` with top `v`. -/
def Pin (S : Finset V) (v : V) (X : Finset V) : ℕ :=
  (∑ u ∈ S \ X, ν u) + (dom F S v X).card + (tops hF r X).card

/-- The message (triple) of a partial subtree `S` with top `v`. -/
def triple (S : Finset V) (v : V) : ℝ × ℝ × ℝ :=
  ∑ X ∈ S.powerset, (y ^ X.card * (1/2 : ℝ) ^ Pin hF r ν S v X) • sv F v X

theorem sv_nonneg (v : V) (X : Finset V) : 0 ≤ sv F v X := by
  unfold sv; split_ifs <;> simp [nonneg_iff]

theorem triple_nonneg (hy : 0 ≤ y) (S : Finset V) (v : V) : 0 ≤ triple hF r ν y S v :=
  sum_nonneg fun X _ => smul_nonneg (by positivity) (sv_nonneg v X)

theorem tops_singleton (v : V) : tops hF r {v} = {v} := by
  ext u
  simp only [tops, mem_filter, mem_singleton]
  constructor
  · exact fun h => h.1
  · rintro rfl
    refine ⟨rfl, fun ⟨hv, hp⟩ => ?_⟩
    exact F.loopless.irrefl _ (hp ▸ (par_spec hF r hv).1)

/-- Base case of `lem:rst-treerec`: one vertex. -/
theorem triple_single (v : V) : triple hF r ν y {v} v = init y (ν v) := by
  unfold triple
  have hP : ({v} : Finset V).powerset = {∅, {v}} := by
    ext X; simp [subset_singleton_iff]
  rw [hP, sum_pair (by simp)]
  have h0 : Pin hF r ν {v} v ∅ = ν v := by simp [Pin, dom, tops]
  have h1 : Pin hF r ν {v} v {v} = 1 := by simp [Pin, dom, tops_singleton]
  rw [h0, h1]
  simp only [sv, card_empty, card_singleton, pow_zero, one_mul, pow_one, mem_singleton,
    if_true, notMem_empty, not_false_eq_true, implies_true, if_false]
  ext <;> simp [init] <;> ring

theorem sum_powerset_union {M : Type*} [AddCommMonoid M] {A B : Finset V} (hAB : Disjoint A B)
    (f : Finset V → M) :
    ∑ X ∈ (A ∪ B).powerset, f X = ∑ Y ∈ A.powerset, ∑ Z ∈ B.powerset, f (Y ∪ Z) := by
  rw [← sum_product']
  refine sum_nbij' (fun X => (X ∩ A, X ∩ B)) (fun p => p.1 ∪ p.2) ?_ ?_ ?_ ?_ ?_
  · intro X _; simp [mem_product, mem_powerset, inter_subset_right]
  · intro p hp
    simp only [mem_product, mem_powerset, coe_product, Set.mem_prod, mem_coe] at hp ⊢
    exact union_subset_union hp.1 hp.2
  · intro X hX
    simp only [mem_coe, mem_powerset] at hX
    simp only [← inter_union_distrib_left, inter_eq_left.2 hX]
  · intro p hp
    simp only [mem_coe, mem_product, mem_powerset] at hp
    have h1 : p.2 ∩ A = ∅ := disjoint_iff_inter_eq_empty.1
      (disjoint_of_subset_left hp.2 hAB.symm)
    have h2 : p.1 ∩ B = ∅ := disjoint_iff_inter_eq_empty.1 (disjoint_of_subset_left hp.1 hAB)
    ext1
    · simp [union_inter_distrib_right, h1, inter_eq_left.2 hp.1]
    · simp [union_inter_distrib_right, h2, inter_eq_left.2 hp.2]
  · intro X hX
    simp only [mem_powerset] at hX
    simp only [← inter_union_distrib_left, inter_eq_left.2 hX]

section Split

variable {A B : Finset V} {v w : V} (hAB : Disjoint A B) (hv : v ∈ A) (hw : w ∈ B)
  (hwr : w ≠ r) (hpw : par hF r w = v)
  (hedge : ∀ a ∈ A, ∀ b ∈ B, F.Adj a b → a = v ∧ b = w)
  (hB : ∀ u ∈ B, u ≠ w → u ≠ r ∧ par hF r u ∈ B)
  (hA : ∀ u ∈ A, u ≠ r → par hF r u ∉ B)
  {Y Z : Finset V} (hY : Y ⊆ A) (hZ : Z ⊆ B)

include hAB hY hZ in
theorem nu_split :
    ∑ u ∈ (A ∪ B) \ (Y ∪ Z), ν u = (∑ u ∈ A \ Y, ν u) + ∑ u ∈ B \ Z, ν u := by
  rw [← sum_union (disjoint_of_subset_left sdiff_subset (disjoint_of_subset_right sdiff_subset hAB))]
  congr 1
  ext u
  simp only [mem_sdiff, mem_union, not_or]
  constructor
  · rintro ⟨hu | hu, h1, h2⟩
    · exact Or.inl ⟨hu, h1⟩
    · exact Or.inr ⟨hu, h2⟩
  · rintro (⟨hu, h1⟩ | ⟨hu, h2⟩)
    · exact ⟨Or.inl hu, h1, fun h => disjoint_left.1 hAB hu (hZ h)⟩
    · exact ⟨Or.inr hu, fun h => disjoint_left.1 hAB (hY h) hu, h2⟩

include hAB hv hw hwr hpw hedge hY hZ in
theorem dom_split :
    (dom F (A ∪ B) v (Y ∪ Z)).card + 0 = (dom F A v Y).card + (dom F B w Z).card
      + (if (w ∉ Z ∧ ∀ x, F.Adj w x → x ∉ Z) ∧ v ∉ Y then 1 else 0) := by
  have hvB : v ∉ B := fun h => disjoint_left.1 hAB hv h
  have hadj : F.Adj w v := by rw [← hpw]; exact (par_spec hF r hwr).1
  simp only [dom, card_filter, add_zero]
  rw [erase_union_distrib, erase_eq_of_notMem hvB, sum_union (disjoint_of_subset_left
    (erase_subset _ _) hAB), ← add_sum_erase B _ hw]
  have h1 : (∑ u ∈ A.erase v, if u ∉ Y ∪ Z ∧ ∀ x, F.Adj u x → x ∉ Y ∪ Z then 1 else 0)
      = ∑ u ∈ A.erase v, if u ∉ Y ∧ ∀ x, F.Adj u x → x ∉ Y then 1 else 0 := by
    apply sum_congr rfl
    intro u hu
    have huA : u ∈ A := mem_of_mem_erase hu
    have huv : u ≠ v := ne_of_mem_erase hu
    have huZ : u ∉ Z := fun h => disjoint_left.1 hAB huA (hZ h)
    congr 1
    apply propext
    simp only [mem_union, not_or]
    constructor
    · exact fun ⟨⟨h1, _⟩, h2⟩ => ⟨h1, fun x hx => (h2 x hx).1⟩
    · refine fun ⟨h1, h2⟩ => ⟨⟨h1, huZ⟩, fun x hx => ⟨h2 x hx, fun hxZ => huv ?_⟩⟩
      exact (hedge u huA x (hZ hxZ) hx).1
  have h2 : (∑ u ∈ B.erase w, if u ∉ Y ∪ Z ∧ ∀ x, F.Adj u x → x ∉ Y ∪ Z then 1 else 0)
      = ∑ u ∈ B.erase w, if u ∉ Z ∧ ∀ x, F.Adj u x → x ∉ Z then 1 else 0 := by
    apply sum_congr rfl
    intro u hu
    have huB : u ∈ B := mem_of_mem_erase hu
    have huw : u ≠ w := ne_of_mem_erase hu
    have huY : u ∉ Y := fun h => disjoint_left.1 hAB (hY h) huB
    congr 1
    apply propext
    simp only [mem_union, not_or]
    constructor
    · exact fun ⟨⟨_, h1⟩, h2⟩ => ⟨h1, fun x hx => (h2 x hx).2⟩
    · refine fun ⟨h1, h2⟩ => ⟨⟨huY, h1⟩, fun x hx => ⟨fun hxY => huw ?_, h2 x hx⟩⟩
      exact (hedge x (hY hxY) u huB hx.symm).2
  have h3 : (if w ∉ Y ∪ Z ∧ ∀ x, F.Adj w x → x ∉ Y ∪ Z then 1 else 0)
      = if (w ∉ Z ∧ ∀ x, F.Adj w x → x ∉ Z) ∧ v ∉ Y then 1 else 0 := by
    have hwY : w ∉ Y := fun h => disjoint_left.1 hAB (hY h) hw
    congr 1
    apply propext
    simp only [mem_union, not_or]
    constructor
    · exact fun ⟨⟨_, h1⟩, h2⟩ => ⟨⟨h1, fun x hx => (h2 x hx).2⟩, (h2 v hadj).1⟩
    · refine fun ⟨⟨h1, h2⟩, h3⟩ => ⟨⟨hwY, h1⟩, fun x hx => ⟨fun hxY => ?_, h2 x hx⟩⟩
      obtain ⟨rfl, -⟩ := hedge x (hY hxY) w hw hx.symm
      exact h3 hxY
  rw [h1, h2, h3]
  ring

include hAB hv hw hwr hpw hB hA hY hZ in
theorem tops_split :
    (tops hF r (Y ∪ Z)).card + (if v ∈ Y ∧ w ∈ Z then 1 else 0)
      = (tops hF r Y).card + (tops hF r Z).card := by
  have hYZ : Disjoint Y Z := disjoint_of_subset_left hY (disjoint_of_subset_right hZ hAB)
  have hvB : v ∉ B := fun h => disjoint_left.1 hAB hv h
  simp only [tops, card_filter]
  rw [sum_union hYZ]
  have h1 : (∑ u ∈ Y, if ¬ (u ≠ r ∧ par hF r u ∈ Y ∪ Z) then 1 else 0)
      = ∑ u ∈ Y, if ¬ (u ≠ r ∧ par hF r u ∈ Y) then 1 else 0 := by
    apply sum_congr rfl
    intro u hu
    congr 1
    apply propext
    simp only [mem_union]
    constructor
    · exact fun h h' => h ⟨h'.1, Or.inl h'.2⟩
    · rintro h ⟨hur, hp | hp⟩
      · exact h ⟨hur, hp⟩
      · exact hA u (hY hu) hur (hZ hp)
  have h2 : (∑ u ∈ Z, if ¬ (u ≠ r ∧ par hF r u ∈ Y ∪ Z) then 1 else 0)
      + (if v ∈ Y ∧ w ∈ Z then 1 else 0)
      = ∑ u ∈ Z, if ¬ (u ≠ r ∧ par hF r u ∈ Z) then 1 else 0 := by
    have key : ∀ u ∈ Z, u ≠ w → ((¬ (u ≠ r ∧ par hF r u ∈ Y ∪ Z)) ↔ ¬ (u ≠ r ∧ par hF r u ∈ Z)) := by
      intro u hu huw
      obtain ⟨hur, hpB⟩ := hB u (hZ hu) huw
      have : par hF r u ∉ Y := fun h => disjoint_left.1 hAB (hY h) hpB
      simp [mem_union, this]
    by_cases hwZ : w ∈ Z
    · rw [← add_sum_erase Z _ hwZ, ← add_sum_erase Z _ hwZ,
        sum_congr rfl (fun u hu => by rw [if_congr (key u (mem_of_mem_erase hu)
          (ne_of_mem_erase hu)) rfl rfl])]
      have hvZ : v ∉ Z := fun h => hvB (hZ h)
      by_cases hvY : v ∈ Y <;> simp [hpw, hwr, hvY, hvZ, hwZ] <;> ring
    · simp only [hwZ, and_false, if_false, add_zero]
      exact sum_congr rfl (fun u hu => by
        rw [if_congr (key u hu (fun h => hwZ (h ▸ hu))) rfl rfl])
  omega

include hAB hv hw hwr hpw hedge hZ in
theorem sv_split :
    sv F v (Y ∪ Z) = if v ∈ Y then (1, 0, 0)
      else if (∀ u, F.Adj v u → u ∉ Y) ∧ w ∉ Z then (0, 0, 1) else (0, 1, 0) := by
  have hvZ : v ∉ Z := fun h => disjoint_left.1 hAB hv (hZ h)
  have hadj : F.Adj v w := by rw [← hpw]; exact (par_spec hF r hwr).1.symm
  have e1 : v ∈ Y ∪ Z ↔ v ∈ Y := by simp [hvZ]
  have e2 : (∀ u, F.Adj v u → u ∉ Y ∪ Z) ↔ (∀ u, F.Adj v u → u ∉ Y) ∧ w ∉ Z := by
    simp only [mem_union, not_or]
    constructor
    · exact fun h => ⟨fun u hu => (h u hu).1, (h w hadj).2⟩
    · refine fun ⟨h, hwZ⟩ u hu => ⟨h u hu, fun huZ => hwZ ?_⟩
      obtain ⟨-, rfl⟩ := hedge v hv u (hZ huZ) hu
      exact huZ
  unfold sv
  simp only [e1, e2]

include hAB hv hw hwr hpw hedge hB hA hY hZ in
theorem term_split :
    (y ^ (Y ∪ Z).card * (1/2 : ℝ) ^ Pin hF r ν (A ∪ B) v (Y ∪ Z)) • sv F v (Y ∪ Z)
      = merge ((y ^ Y.card * (1/2 : ℝ) ^ Pin hF r ν A v Y) • sv F v Y)
          ((y ^ Z.card * (1/2 : ℝ) ^ Pin hF r ν B w Z) • sv F w Z) := by
  have hYZ : Disjoint Y Z := disjoint_of_subset_left hY (disjoint_of_subset_right hZ hAB)
  have hPin : Pin hF r ν (A ∪ B) v (Y ∪ Z) + (if v ∈ Y ∧ w ∈ Z then 1 else 0)
      = Pin hF r ν A v Y + Pin hF r ν B w Z
        + (if (w ∉ Z ∧ ∀ x, F.Adj w x → x ∉ Z) ∧ v ∉ Y then 1 else 0) := by
    unfold Pin
    rw [nu_split ν hAB hY hZ]
    have := dom_split hF r hAB hv hw hwr hpw hedge hY hZ
    have := tops_split hF r hAB hv hw hwr hpw hB hA hY hZ
    omega
  have hc : (1/2 : ℝ) ^ Pin hF r ν (A ∪ B) v (Y ∪ Z) * (1/2) ^ (if v ∈ Y ∧ w ∈ Z then 1 else 0)
      = (1/2) ^ Pin hF r ν A v Y * (1/2) ^ Pin hF r ν B w Z
        * (1/2) ^ (if (w ∉ Z ∧ ∀ x, F.Adj w x → x ∉ Z) ∧ v ∉ Y then 1 else 0) := by
    rw [← pow_add, ← pow_add, ← pow_add, hPin]
  rw [merge_smul_left, merge_smul_right, smul_smul, card_union_of_disjoint hYZ, pow_add,
    sv_split hF r hAB hv hw hwr hpw hedge hZ]
  generalize (1/2 : ℝ) ^ Pin hF r ν (A ∪ B) v (Y ∪ Z) = c at hc ⊢
  generalize (1/2 : ℝ) ^ Pin hF r ν A v Y = a at hc ⊢
  generalize (1/2 : ℝ) ^ Pin hF r ν B w Z = b at hc ⊢
  unfold sv
  split_ifs at hc ⊢ <;> simp only [pow_zero, pow_one, mul_one] at hc <;> ext <;>
    simp [merge] <;>
    first
    | linear_combination (y ^ Y.card * y ^ Z.card) * hc
    | linear_combination (2 * y ^ Y.card * y ^ Z.card) * hc
    | (exfalso; tauto)

include hAB hv hw hwr hpw hedge hB hA in
/-- The step of `lem:rst-treerec`: adding the subtree `B` of the child `w` to the partial
subtree `A` of `v`. -/
theorem triple_split :
    triple hF r ν y (A ∪ B) v = merge (triple hF r ν y A v) (triple hF r ν y B w) := by
  unfold triple
  rw [sum_powerset_union hAB, merge_sum_left]
  apply sum_congr rfl
  intro Y hY
  rw [merge_sum_right]
  apply sum_congr rfl
  intro Z hZ
  exact term_split hF r ν y hAB hv hw hwr hpw hedge hB hA (mem_powerset.1 hY) (mem_powerset.1 hZ)

end Split

theorem fin_zero : fin 0 = 0 := by simp [fin]

theorem fin_sum {ι : Type*} (s : Finset ι) (f : ι → ℝ × ℝ × ℝ) :
    fin (∑ i ∈ s, f i) = ∑ i ∈ s, fin (f i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [fin_zero]
  | insert a s ha ih => rw [sum_insert ha, sum_insert ha, fin_add, ih]

/-- The root step of `lem:rst-treerec`: `W_{F,ν}(y) = fin(ψ_r)`. -/
theorem treeW_eq_fin : treeW F ν y = fin (triple hF r ν y univ r) := by
  unfold triple treeW
  rw [fin_sum]
  apply sum_congr rfl
  intro X _
  rw [fin_smul]
  have hTP : treePotential F ν X = Pin hF r ν univ r X
      + (if r ∉ X ∧ ∀ u, F.Adj r u → u ∉ X then 1 else 0) := by
    unfold treePotential Pin
    rw [show Nat.card (F.induce (X : Set V)).ConnectedComponent = (tops hF r X).card from
      comp_eq_tops hF r X]
    have key : ∀ (inst : DecidablePred fun v => v ∉ X ∧ ∀ u, F.Adj v u → u ∉ X),
        (@filter V (fun v => v ∉ X ∧ ∀ u, F.Adj v u → u ∉ X) inst univ).card
        = (dom F univ r X).card + (if r ∉ X ∧ ∀ u, F.Adj r u → u ∉ X then 1 else 0) := by
      intro inst
      unfold dom
      rw [card_filter, card_filter, ← add_sum_erase univ _ (mem_univ r), add_comm]
      congr 1
      refine sum_congr rfl (fun u _ => ?_)
      by_cases h : u ∉ X ∧ ∀ x, F.Adj u x → x ∉ X
      · rw [if_pos h, if_pos h]
      · rw [if_neg h, if_neg h]
    rw [key]
    ring_nf
  rw [hTP, pow_add, mul_assoc]
  congr 2
  by_cases h1 : r ∈ X
  · rw [if_neg (fun h => h.1 h1)]; unfold sv; rw [if_pos h1]; simp [fin]
  · by_cases h2 : ∀ u, F.Adj r u → u ∉ X
    · rw [if_pos ⟨h1, h2⟩]; unfold sv; rw [if_neg h1, if_pos h2]; simp [fin]
    · rw [if_neg (fun h => h2 h.2)]; unfold sv; rw [if_neg h1, if_neg h2]; simp [fin]

end Recursion

/-! ### `lem:rst-F` -/

section Certificate

variable {Z : Finset (ℝ × ℝ × ℝ)}

theorem merge_hull (ha : ∀ z ∈ Z, ∀ z' ∈ Z, merge z z' ∈ PZ Z) {z z' : ℝ × ℝ × ℝ}
    (hz : z ∈ convexHull ℝ (Z : Set _)) (hz' : z' ∈ convexHull ℝ (Z : Set _)) :
    merge z z' ∈ PZ Z := by
  have step1 : ∀ z' ∈ Z, ∀ z ∈ convexHull ℝ (Z : Set (ℝ × ℝ × ℝ)), merge z z' ∈ PZ Z := by
    intro z' hz' z hz
    refine (convexHull_min (fun x hx => ha x hx z' hz') ?_ :
      convexHull ℝ (Z : Set (ℝ × ℝ × ℝ)) ⊆ {x | merge x z' ∈ PZ Z}) hz
    intro a ha' b hb s t hs ht hst
    show merge (s • a + t • b) z' ∈ PZ Z
    rw [merge_add_left, merge_smul_left, merge_smul_left]
    exact convex_PZ Z ha' hb hs ht hst
  refine (convexHull_min (fun x hx => step1 x hx z hz) ?_ :
    convexHull ℝ (Z : Set (ℝ × ℝ × ℝ)) ⊆ {x | merge z x ∈ PZ Z}) hz'
  intro a ha' b hb s t hs ht hst
  show merge z (s • a + t • b) ∈ PZ Z
  rw [merge_add_right, merge_smul_right, merge_smul_right]
  exact convex_PZ Z ha' hb hs ht hst

/-- The merge step of the proof of `lem:rst-F` (`lem:rst-abstract` (b) with `Y = Y' = Z`). -/
theorem merge_mem_smul_PZ (hZ0 : ∀ z ∈ Z, 0 ≤ z) (ha : ∀ z ∈ Z, ∀ z' ∈ Z, merge z z' ∈ PZ Z)
    {η η' : ℝ} (hη' : 0 < η') {P Q : ℝ × ℝ × ℝ} (hP : P ∈ η • PZ Z) (hQ : Q ∈ η' • PZ Z)
    (hQ0 : 0 ≤ Q) : merge P Q ∈ (η * η') • PZ Z := by
  obtain ⟨_, ⟨z, hz, Δ, hΔ, rfl⟩, rfl⟩ := hP
  obtain ⟨Qh, hQh, rfl⟩ := hQ
  have hQh0 : 0 ≤ Qh := by
    have := smul_nonneg (inv_nonneg.2 hη'.le) hQ0
    rwa [smul_smul, inv_mul_cancel₀ hη'.ne', one_smul] at this
  obtain ⟨z', hz', Δ', hΔ', rfl⟩ := hQh
  refine ⟨merge z z' + merge z Δ' + merge Δ (z' + Δ'),
    PZ_add_Kcum (PZ_add_Kcum (merge_hull ha hz hz')
      (merge_Kcum_right (convexHull_nonneg hZ0 hz) hΔ')) (merge_Kcum_left hΔ hQh0), ?_⟩
  simp only [merge_smul_left, merge_smul_right, merge_add_left, merge_add_right]
  module

/-- The tail claim of `lem:rst-F`: if `e₂ ≤ 1`, condition (b) for `j ≤ j₀` and the vector
`(y/2, 0, 0)` at scale `e₁ e₂^(j₀+1)` give (b) for every `j`. -/
theorem init_all (hZ0 : ∀ z ∈ Z, 0 ≤ z) {y e₁ e₂ : ℝ} (he₁ : 0 < e₁) (he₂ : 0 < e₂)
    (he₂1 : e₂ ≤ 1) (j₀ : ℕ) (hb : ∀ j ≤ j₀, init y j ∈ (e₁ * e₂ ^ j) • PZ Z)
    (htail : ((y / 2, 0, 0) : ℝ × ℝ × ℝ) ∈ (e₁ * e₂ ^ (j₀ + 1)) • PZ Z) :
    ∀ j, init y j ∈ (e₁ * e₂ ^ j) • PZ Z := by
  intro j
  by_cases hj : j ≤ j₀
  · exact hb j hj
  · have h1 : init y j = ((y / 2, 0, 0) : ℝ × ℝ × ℝ) + (0, 0, (1/2 : ℝ) ^ j) := by
      simp [init]
    rw [h1]
    refine smul_PZ_mono hZ0 (by positivity) ?_
      (smul_PZ_add_Kcum (by positivity) htail (Kcum_of_nonneg ?_))
    · exact mul_le_mul_of_nonneg_left (pow_le_pow_of_le_one he₂.le he₂1 (by omega)) he₁.le
    · rw [nonneg_iff]; exact ⟨le_rfl, le_rfl, by positivity⟩

theorem cZ_le_fin (hZ : Z.Nonempty) {z : ℝ × ℝ × ℝ} (hz : z ∈ convexHull ℝ (Z : Set _)) :
    cZ Z hZ ≤ fin z := by
  refine (convexHull_min (fun x hx => inf'_le fin hx) ?_ :
    convexHull ℝ (Z : Set (ℝ × ℝ × ℝ)) ⊆ {x | cZ Z hZ ≤ fin x}) hz
  intro a ha b hb s t hs ht hst
  show cZ Z hZ ≤ fin (s • a + t • b)
  rw [fin_add, fin_smul, fin_smul]
  have ha' : cZ Z hZ ≤ fin a := ha
  have hb' : cZ Z hZ ≤ fin b := hb
  have h1 := mul_le_mul_of_nonneg_left ha' hs
  have h2 := mul_le_mul_of_nonneg_left hb' ht
  have h3 : (s + t) * cZ Z hZ = cZ Z hZ := by rw [hst, one_mul]
  linarith

open CDS SimpleGraph in
/-- The induction in the proof of `lem:rst-F`: every subtree message lies in its scaled `𝒫_Z`. -/
theorem triple_D_mem {F : SimpleGraph V} [DecidableRel F.Adj] (hF : F.IsTree) (r : V)
    (ν : V → ℕ) {y e₁ e₂ : ℝ} (hy : 0 ≤ y) (he₁ : 0 < e₁) (he₂ : 0 < e₂)
    (hZ0 : ∀ z ∈ Z, 0 ≤ z) (ha : ∀ z ∈ Z, ∀ z' ∈ Z, merge z z' ∈ PZ Z)
    (hb : ∀ j : ℕ, init y j ∈ (e₁ * e₂ ^ j) • PZ Z) (v : V) :
    triple hF r ν y (D hF r v) v
      ∈ (e₁ ^ (D hF r v).card * e₂ ^ (∑ u ∈ D hF r v, ν u)) • PZ Z := by
  induction hn : (D hF r v).card using Nat.strong_induction_on generalizing v with
  | _ n ih =>
    subst hn
    have key : ∀ C ⊆ children hF r v,
        triple hF r ν y (insert v (C.biUnion (D hF r))) v
          ∈ (e₁ ^ (insert v (C.biUnion (D hF r))).card
              * e₂ ^ (∑ u ∈ insert v (C.biUnion (D hF r)), ν u)) • PZ Z := by
      intro C
      induction C using Finset.induction_on with
      | empty =>
        intro _
        simp only [biUnion_empty, insert_empty, card_singleton, pow_one, sum_singleton]
        rw [triple_single]
        exact hb _
      | insert w C hwC ihC =>
        intro hC
        have hw : w ∈ children hF r v := hC (mem_insert_self w C)
        have hCv : C ⊆ children hF r v := fun c hc => hC (mem_insert_of_mem hc)
        obtain ⟨hwr, hpw⟩ := (mem_children hF r).1 hw
        set A := insert v (C.biUnion (D hF r)) with hAdef
        have hAB : Disjoint A (D hF r w) := by
          rw [hAdef, disjoint_insert_left, disjoint_biUnion_left]
          refine ⟨not_mem_D_child hF r hw, fun c hc => D_disjoint hF r (hCv hc) hw ?_⟩
          rintro rfl; exact hwC hc
        have hU : insert v ((insert w C).biUnion (D hF r)) = A ∪ D hF r w := by
          rw [biUnion_insert, hAdef]
          ext u; simp only [mem_insert, mem_union]; tauto
        have hedge : ∀ a ∈ A, ∀ b ∈ D hF r w, F.Adj a b → a = v ∧ b = w := by
          intro a ha b hb hab
          obtain ⟨h1, h2⟩ := D_edge hF r hwr hb (fun h => disjoint_left.1 hAB ha h) hab
          exact ⟨h2.trans hpw, h1⟩
        have hBp : ∀ u ∈ D hF r w, u ≠ w → u ≠ r ∧ par hF r u ∈ D hF r w :=
          fun u hu huw => D_par_mem hF r hwr hu huw
        have hAp : ∀ u ∈ A, u ≠ r → par hF r u ∉ D hF r w := by
          intro u hu hur hp
          have huD : u ∉ D hF r w := fun h => disjoint_left.1 hAB hu h
          obtain ⟨h1, h2⟩ := D_edge hF r hwr hp huD (par_spec hF r hur).1
          rw [hpw] at h2
          subst h2
          have := (par_spec hF r hur).2
          have := dist_child hF r hw
          rw [h1] at *
          omega
        rw [hU, triple_split hF r ν y hAB (mem_insert_self v _) (self_mem_D hF r w) hwr hpw
          hedge hBp hAp, card_union_of_disjoint hAB, sum_union hAB, pow_add, pow_add,
          show e₁ ^ A.card * e₁ ^ (D hF r w).card * (e₂ ^ (∑ u ∈ A, ν u)
              * e₂ ^ (∑ u ∈ D hF r w, ν u))
            = (e₁ ^ A.card * e₂ ^ (∑ u ∈ A, ν u))
              * (e₁ ^ (D hF r w).card * e₂ ^ (∑ u ∈ D hF r w, ν u)) by ring]
        exact merge_mem_smul_PZ hZ0 ha (by positivity) (ihC hCv)
          (ih _ (card_D_child_lt hF r hw) w rfl) (triple_nonneg hF r ν y hy _ w)
    have := key (children hF r v) subset_rfl
    rwa [← D_eq] at this

open CDS in
/-- `lem:rst-F`, for an arbitrary certificate. -/
theorem tree_bound_of_certificate (y e₁ e₂ : ℝ) (hy : 0 ≤ y) (he₁ : 0 < e₁) (he₂ : 0 < e₂)
    (Z : Finset (ℝ × ℝ × ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (ha : ∀ z ∈ Z, ∀ z' ∈ Z, merge z z' ∈ PZ Z)
    (hb : ∀ j : ℕ, init y j ∈ (e₁ * e₂ ^ j) • PZ Z)
    (T : SimpleGraph V) [DecidableRel T.Adj] (hT : T.IsTree) (ν : V → ℕ) :
    cZ Z hZ * e₁ ^ Fintype.card V * e₂ ^ (∑ v, ν v) ≤ treeW T ν y := by
  obtain ⟨r⟩ := hT.connected.nonempty
  have hm := triple_D_mem hT r ν hy he₁ he₂ hZ0 ha hb r
  rw [D_root] at hm
  rw [treeW_eq_fin hT r ν y]
  obtain ⟨_, ⟨z, hz, Δ, hΔ, rfl⟩, heq⟩ := hm
  rw [← heq, fin_smul, fin_add, card_univ]
  have hη : 0 < e₁ ^ Fintype.card V * e₂ ^ (∑ v, ν v) := by positivity
  have h1 := cZ_le_fin hZ hz
  have h2 := fin_nonneg_of_Kcum hΔ
  calc cZ Z hZ * e₁ ^ Fintype.card V * e₂ ^ (∑ v, ν v)
      = (e₁ ^ Fintype.card V * e₂ ^ (∑ v, ν v)) * cZ Z hZ := by ring
    _ ≤ (e₁ ^ Fintype.card V * e₂ ^ (∑ v, ν v)) * (fin z + fin Δ) :=
        mul_le_mul_of_nonneg_left (by linarith) hη.le

end Certificate

/-! ### Exact rational checks of certificate data -/

section Check

/-- The merge over `ℚ`. -/
def mergeQ (P Q : ℚ × ℚ × ℚ) : ℚ × ℚ × ℚ :=
  (P.1 * (2 * Q.1 + Q.2.1 + Q.2.2), P.2.1 * (Q.1 + Q.2.1 + Q.2.2 / 2) + P.2.2 * Q.1,
    P.2.2 * (Q.2.1 + Q.2.2 / 2))

/-- `P ∈ 𝒦_cum`, decided over `ℚ`. -/
def cumOK (P : ℚ × ℚ × ℚ) : Bool :=
  decide (0 ≤ P.1) && decide (0 ≤ P.1 + P.2.1) && decide (0 ≤ P.1 + P.2.1 + P.2.2)

/-- `∑ μ_k z_k` for a list of pairs `(k, μ_k)`. -/
def combQ (Z : List (ℚ × ℚ × ℚ)) (mu : List (ℕ × ℚ)) : ℚ × ℚ × ℚ :=
  mu.foldr (fun km acc => (acc.1 + km.2 * (Z.getD km.1 0).1,
    acc.2.1 + km.2 * (Z.getD km.1 0).2.1, acc.2.2 + km.2 * (Z.getD km.1 0).2.2)) (0, 0, 0)

/-- The coefficients form a probability vector on valid indices. -/
def muOK (n : ℕ) (mu : List (ℕ × ℚ)) : Bool :=
  mu.all (fun km => decide (km.1 < n) && decide (0 ≤ km.2)) && decide ((mu.map Prod.snd).sum = 1)

/-- `P - s ∑ μ_k z_k ∈ 𝒦_cum`, the check of `verify_cert.dominated`. -/
def domQ (Z : List (ℚ × ℚ × ℚ)) (P : ℚ × ℚ × ℚ) (s : ℚ) (mu : List (ℕ × ℚ)) : Bool :=
  muOK Z.length mu &&
    cumOK (P.1 - s * (combQ Z mu).1, P.2.1 - s * (combQ Z mu).2.1, P.2.2 - s * (combQ Z mu).2.2)

/-- Condition (a) for every ordered pair. -/
def checkPairs (Z : List (ℚ × ℚ × ℚ)) (pairs : List (List (ℕ × ℚ))) : Bool :=
  (List.range Z.length).all fun i => (List.range Z.length).all fun j =>
    domQ Z (mergeQ (Z.getD i 0) (Z.getD j 0)) 1 (pairs.getD (i * Z.length + j) [])

def initQ (y : ℚ) (j : ℕ) : ℚ × ℚ × ℚ := (y / 2, 0, (1/2 : ℚ) ^ j)

/-- Condition (b) for `j ≤ m₀`, and the tail vector at scale `e₁ e₂^(m₀+1)`. -/
def checkInits (Z : List (ℚ × ℚ × ℚ)) (y e₁ e₂ : ℚ) (m₀ : ℕ) (inits : List (List (ℕ × ℚ)))
    (tail : List (ℕ × ℚ)) : Bool :=
  (List.range (m₀ + 1)).all (fun j => domQ Z (initQ y j) (e₁ * e₂ ^ j) (inits.getD j [])) &&
    domQ Z (y / 2, 0, 0) (e₁ * e₂ ^ (m₀ + 1)) tail

/-- `Z ≠ ∅`, `Z ≥ 0` and `fin z ≥ c` on `Z`. -/
def checkZ (Z : List (ℚ × ℚ × ℚ)) (c : ℚ) : Bool :=
  !Z.isEmpty && Z.all (fun z => decide (0 ≤ z.1) && decide (0 ≤ z.2.1) && decide (0 ≤ z.2.2) &&
    decide (c ≤ z.1 + z.2.1 + z.2.2 / 2))

/-- Coordinatewise cast `ℚ³ → ℝ³`. -/
def castT (P : ℚ × ℚ × ℚ) : ℝ × ℝ × ℝ := ((P.1 : ℝ), (P.2.1 : ℝ), (P.2.2 : ℝ))

/-- The real point set of a rational list. -/
def ZR (Z : List (ℚ × ℚ × ℚ)) : Finset (ℝ × ℝ × ℝ) := (Z.map castT).toFinset

theorem castT_merge (P Q : ℚ × ℚ × ℚ) : castT (mergeQ P Q) = merge (castT P) (castT Q) := by
  simp only [castT, mergeQ, merge]; push_cast; rfl

theorem cumOK_sound {P : ℚ × ℚ × ℚ} (h : cumOK P = true) : castT P ∈ Kcum := by
  simp only [cumOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨h1, h2⟩, h3⟩ := h
  refine ⟨?_, ?_, ?_⟩ <;> simp only [castT]
  · exact_mod_cast h1
  · exact_mod_cast h2
  · exact_mod_cast h3

theorem getD_mem_ZR {Z : List (ℚ × ℚ × ℚ)} {k : ℕ} (hk : k < Z.length) :
    castT (Z.getD k 0) ∈ ZR Z := by
  rw [ZR, List.mem_toFinset, List.getD_eq_getElem _ _ hk]
  exact List.mem_map_of_mem (List.getElem_mem hk)

theorem combQ_mem {Z : List (ℚ × ℚ × ℚ)} (hZ : Z ≠ []) :
    ∀ mu : List (ℕ × ℚ), (∀ km ∈ mu, km.1 < Z.length ∧ 0 ≤ km.2) →
      castT (combQ Z mu) ∈ (((mu.map Prod.snd).sum : ℚ) : ℝ) • convexHull ℝ (ZR Z : Set _) := by
  have hne : (convexHull ℝ (ZR Z : Set (ℝ × ℝ × ℝ))).Nonempty := by
    obtain ⟨z, hz⟩ := List.exists_mem_of_ne_nil Z hZ
    exact ⟨castT z, subset_convexHull ℝ _
      (mem_coe.2 (List.mem_toFinset.2 (List.mem_map_of_mem hz)))⟩
  intro mu
  induction mu with
  | nil =>
    intro _
    obtain ⟨z, hz⟩ := hne
    have : castT (combQ Z []) = (0 : ℝ) • z := by simp [castT, combQ]
    simpa [this] using Set.smul_mem_smul_set (a := (0 : ℝ)) hz
  | cons km mu ih =>
    intro hmu
    have hk := hmu km (List.mem_cons_self ..)
    have ih' := ih (fun x hx => hmu x (List.mem_cons_of_mem _ hx))
    have hs : (0 : ℝ) ≤ (((mu.map Prod.snd).sum : ℚ) : ℝ) := by
      exact_mod_cast List.sum_nonneg (fun x hx => by
        obtain ⟨km', hkm', rfl⟩ := List.mem_map.1 hx
        exact (hmu km' (List.mem_cons_of_mem _ hkm')).2)
    have hm : (0 : ℝ) ≤ (km.2 : ℝ) := by exact_mod_cast hk.2
    have hsplit : castT (combQ Z (km :: mu))
        = (km.2 : ℝ) • castT (Z.getD km.1 0) + castT (combQ Z mu) := by
      simp only [castT, combQ, List.foldr_cons]
      push_cast
      ext <;> simp <;> ring
    rw [hsplit, List.map_cons, List.sum_cons, Rat.cast_add,
      (convex_convexHull ℝ _).add_smul hm hs]
    exact Set.add_mem_add (Set.smul_mem_smul_set (subset_convexHull ℝ _ (getD_mem_ZR hk.1))) ih'

theorem domQ_sound {Z : List (ℚ × ℚ × ℚ)} (hZ : Z ≠ []) {P : ℚ × ℚ × ℚ} {s : ℚ} (hs : 0 < s)
    {mu : List (ℕ × ℚ)} (h : domQ Z P s mu = true) : castT P ∈ (s : ℝ) • PZ (ZR Z) := by
  simp only [domQ, muOK, Bool.and_eq_true, List.all_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨hmu, hsum⟩, hcum⟩ := h
  have hc := combQ_mem hZ mu (fun km hkm => hmu km hkm)
  rw [hsum, Rat.cast_one, one_smul] at hc
  have hΔ := cumOK_sound hcum
  have hsR : (0 : ℝ) < s := by exact_mod_cast hs
  refine ⟨castT (combQ Z mu) + (s : ℝ)⁻¹ • castT (P.1 - s * (combQ Z mu).1,
      P.2.1 - s * (combQ Z mu).2.1, P.2.2 - s * (combQ Z mu).2.2),
    ⟨_, hc, _, Kcum_smul (inv_nonneg.2 hsR.le) hΔ, rfl⟩, ?_⟩
  simp only [castT, smul_add, smul_smul, mul_inv_cancel₀ hsR.ne', one_smul]
  push_cast
  ext <;> simp

theorem checkPairs_sound {Z : List (ℚ × ℚ × ℚ)} (hZ : Z ≠ []) {pairs : List (List (ℕ × ℚ))}
    (h : checkPairs Z pairs = true) :
    ∀ z ∈ ZR Z, ∀ z' ∈ ZR Z, merge z z' ∈ PZ (ZR Z) := by
  intro z hz z' hz'
  simp only [ZR, List.mem_toFinset, List.mem_map] at hz hz'
  obtain ⟨a, ha, rfl⟩ := hz
  obtain ⟨b, hb, rfl⟩ := hz'
  obtain ⟨i, hi, rfl⟩ := List.getElem_of_mem ha
  obtain ⟨j, hj, rfl⟩ := List.getElem_of_mem hb
  simp only [checkPairs, List.all_eq_true, List.mem_range] at h
  have := domQ_sound hZ one_pos (h i hi j hj)
  rw [Rat.cast_one, one_smul, castT_merge, List.getD_eq_getElem _ _ hi,
    List.getD_eq_getElem _ _ hj] at this
  exact this

theorem castT_initQ (y : ℚ) (j : ℕ) : castT (initQ y j) = init (y : ℝ) j := by
  simp [castT, initQ, init]

theorem checkInits_sound {Z : List (ℚ × ℚ × ℚ)} (hZ : Z ≠ []) (hZ0 : ∀ z ∈ ZR Z, 0 ≤ z)
    {y e₁ e₂ : ℚ} (he₁ : 0 < e₁) (he₂ : 0 < e₂) (he₂1 : e₂ ≤ 1) {m₀ : ℕ}
    {inits : List (List (ℕ × ℚ))} {tail : List (ℕ × ℚ)}
    (h : checkInits Z y e₁ e₂ m₀ inits tail = true) :
    ∀ j : ℕ, init (y : ℝ) j ∈ ((e₁ : ℝ) * (e₂ : ℝ) ^ j) • PZ (ZR Z) := by
  simp only [checkInits, Bool.and_eq_true, List.all_eq_true, List.mem_range] at h
  obtain ⟨h1, h2⟩ := h
  have he₁R : (0 : ℝ) < e₁ := by exact_mod_cast he₁
  have he₂R : (0 : ℝ) < e₂ := by exact_mod_cast he₂
  refine init_all hZ0 he₁R he₂R (by exact_mod_cast he₂1) m₀ (fun j hj => ?_) ?_
  · have := domQ_sound hZ (by positivity) (h1 j (by omega))
    rwa [castT_initQ, Rat.cast_mul, Rat.cast_pow] at this
  · have := domQ_sound hZ (by positivity) h2
    rw [Rat.cast_mul, Rat.cast_pow] at this
    convert this using 1
    simp [castT]

theorem checkZ_nonempty {Z : List (ℚ × ℚ × ℚ)} {c : ℚ} (h : checkZ Z c = true) : Z ≠ [] := by
  intro hZ; simp [checkZ, hZ] at h

theorem ZR_nonempty {Z : List (ℚ × ℚ × ℚ)} (hZ : Z ≠ []) : (ZR Z).Nonempty := by
  obtain ⟨z, hz⟩ := List.exists_mem_of_ne_nil Z hZ
  exact ⟨castT z, List.mem_toFinset.2 (List.mem_map_of_mem hz)⟩

theorem checkZ_sound {Z : List (ℚ × ℚ × ℚ)} {c : ℚ} (h : checkZ Z c = true) :
    (∀ z ∈ ZR Z, 0 ≤ z) ∧ (c : ℝ) ≤ cZ (ZR Z) (ZR_nonempty (checkZ_nonempty h)) := by
  have h' := h
  simp only [checkZ, Bool.and_eq_true, List.all_eq_true, decide_eq_true_eq] at h'
  obtain ⟨-, hall⟩ := h'
  have key : ∀ z ∈ ZR Z, 0 ≤ z ∧ (c : ℝ) ≤ fin z := by
    intro z hz
    simp only [ZR, List.mem_toFinset, List.mem_map] at hz
    obtain ⟨a, ha, rfl⟩ := hz
    obtain ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩ := hall a ha
    refine ⟨(nonneg_iff _).2 ⟨?_, ?_, ?_⟩, ?_⟩ <;> simp only [castT, fin]
    · exact_mod_cast h1
    · exact_mod_cast h2
    · exact_mod_cast h3
    · exact_mod_cast h4
  exact ⟨fun z hz => (key z hz).1, le_inf' _ _ (fun z hz => (key z hz).2)⟩

/-- Everything `tree_bound_of_certificate` needs, from the Boolean checks. -/
theorem tree_bound_of_checks {Z : List (ℚ × ℚ × ℚ)} {pairs inits : List (List (ℕ × ℚ))}
    {tail : List (ℕ × ℚ)} {y e₁ e₂ c : ℚ} {m₀ : ℕ} (hy : 0 ≤ y) (he₁ : 0 < e₁) (he₂ : 0 < e₂)
    (he₂1 : e₂ ≤ 1) (hZc : checkZ Z c = true) (hpairs : checkPairs Z pairs = true)
    (hinits : checkInits Z y e₁ e₂ m₀ inits tail = true)
    (T : SimpleGraph V) [DecidableRel T.Adj] (hT : T.IsTree) (ν : V → ℕ) :
    (c : ℝ) * (e₁ : ℝ) ^ Fintype.card V * (e₂ : ℝ) ^ (∑ v, ν v) ≤ treeW T ν (y : ℝ) := by
  have hZ := checkZ_nonempty hZc
  obtain ⟨hZ0, hcZ⟩ := checkZ_sound hZc
  have he₁R : (0 : ℝ) < e₁ := by exact_mod_cast he₁
  have he₂R : (0 : ℝ) < e₂ := by exact_mod_cast he₂
  refine le_trans ?_ (tree_bound_of_certificate (y : ℝ) e₁ e₂ (by exact_mod_cast hy) he₁R he₂R
    (ZR Z) (ZR_nonempty hZ) hZ0 (checkPairs_sound hZ hpairs)
    (checkInits_sound hZ hZ0 he₁ he₂ he₂1 hinits) T hT ν)
  have : (0 : ℝ) ≤ (e₁ : ℝ) ^ Fintype.card V * (e₂ : ℝ) ^ (∑ v, ν v) := by positivity
  rw [mul_assoc, mul_assoc]
  exact mul_le_mul_of_nonneg_right hcZ this

end Check

end

end Antinorm3

/-! ### `prop:rst-certs`: the two stored certificates, checked in the kernel -/

namespace RSThetaCert

open Antinorm3

theorem cert0_Z : checkZ Z0 (q 6212 10000) = true := by decide +kernel
theorem cert0_pairs : checkPairs Z0 pairs0 = true := by decide +kernel
theorem cert0_inits : checkInits Z0 y0 e1_0 e2_0 m0_0 inits0 tail0 = true := by decide +kernel

theorem cert1_Z : checkZ Z1 (q 6293 10000) = true := by decide +kernel
theorem cert1_pairs : checkPairs Z1 pairs1 = true := by decide +kernel
theorem cert1_inits : checkInits Z1 y1 e1_1 e2_1 m0_1 inits1 tail1 = true := by decide +kernel

end RSThetaCert

open Antinorm3 RSThetaCert in
/-- `prop:rst-certs` + `lem:rst-F`: the first RS-θ tree bound. -/
theorem rstheta_tree_bound_0 (T : SimpleGraph V) [DecidableRel T.Adj] (hT : T.IsTree)
    (ν : V → ℕ) :
    (6212/10000 : ℝ) * (747593601/960952792 : ℝ) ^ Fintype.card V
        * (512099210/652701491 : ℝ) ^ (∑ v, ν v)
      ≤ treeW T ν (69/200) := by
  have h := tree_bound_of_checks (by norm_num [y0, q]) (by norm_num [e1_0, q])
    (by norm_num [e2_0, q]) (by norm_num [e2_0, q]) cert0_Z cert0_pairs cert0_inits T hT ν
  convert h using 3 <;> norm_num [y0, e1_0, e2_0, q]

open Antinorm3 RSThetaCert in
/-- `prop:rst-certs` + `lem:rst-F`: the second RS-θ tree bound. -/
theorem rstheta_tree_bound_1 (T : SimpleGraph V) [DecidableRel T.Adj] (hT : T.IsTree)
    (ν : V → ℕ) :
    (6293/10000 : ℝ) * (248231700/312721579 : ℝ) ^ Fintype.card V
        * (568097827/739289481 : ℝ) ^ (∑ v, ν v)
      ≤ treeW T ν (17/50) := by
  have h := tree_bound_of_checks (by norm_num [y1, q]) (by norm_num [e1_1, q])
    (by norm_num [e2_1, q]) (by norm_num [e2_1, q]) cert1_Z cert1_pairs cert1_inits T hT ν
  convert h using 3 <;> norm_num [y1, e1_1, e2_1, q]

end MaxLeafFormal


==> anc/formal/MaxLeafFormal/Antinorm8.lean <==
import Mathlib

/-!
# The abstract RSC certificate lemma

Transcribes `sec:rsc-rec` (states, merge, `Init`), the order and cone of `sec:rsc-cert`, `def:rsc-light`
and the admissible triples of the paper, and proves `lem:rsc-cone` (b), (c) and
`lem:rsc-cert`.
-/

namespace MaxLeafFormal.Antinorm8

open Finset Pointwise

/-- Ordered rooted trees with a label at each node. -/
inductive RTree (α : Type) where
  | node : α → List (RTree α) → RTree α

noncomputable section

/-! ### States `A, C₀, C₁, C₂, O₀₀, O₀₁, O₁, O₂` (indices `0, …, 7`), merge and `fin` -/

/-- `χ_S(Q)`. -/
def chiS (p : ℝ) (Q : Fin 8 → ℝ) : ℝ :=
  2 * Q 0 + 2 * Q 2 + 2 * Q 3 + Q 4 + Q 5 + (1 - p) * (Q 6 + Q 7)
/-- `χ^s_C(Q)`. -/
def chiCs (Q : Fin 8 → ℝ) : ℝ := 2 * Q 0
/-- `χ^u_C(Q)`. -/
def chiCu (p : ℝ) (Q : Fin 8 → ℝ) : ℝ := 2 * Q 3 + Q 4 + Q 5 + Q 6 + (1 - p) * Q 7
/-- `χ^s_O(Q)`. -/
def chiOs (Q : Fin 8 → ℝ) : ℝ := Q 0
/-- `χ^x_O(Q)`. -/
def chiOx (Q : Fin 8 → ℝ) : ℝ := Q 3
/-- `χ^u_O(Q)`. -/
def chiOu (p : ℝ) (Q : Fin 8 → ℝ) : ℝ := Q 4 / 2 + Q 5 + Q 6 + (1 - p) * Q 7

/-- The merge `P ∘ Q` of `sec:rsc-rec`. -/
def merge (p : ℝ) (P Q : Fin 8 → ℝ) : Fin 8 → ℝ :=
  ![P 0 * chiS p Q,
    P 1 * chiCu p Q,
    P 2 * chiCu p Q + P 1 * chiCs Q,
    P 3 * (chiCu p Q + chiCs Q) + P 2 * chiCs Q,
    P 4 * chiOu p Q,
    P 5 * (chiOu p Q + chiOx Q) + P 4 * chiOx Q,
    P 6 * (chiOu p Q + chiOx Q) + (P 4 + P 5) * chiOs Q,
    P 7 * (chiOu p Q + chiOx Q + chiOs Q) + P 6 * chiOs Q]

def fin (p : ℝ) (P : Fin 8 → ℝ) : ℝ := P 0 + P 3 + P 4 / 2 + P 5 + P 6 + (1 - p) * P 7

/-- `Init(ν, ν')`. -/
def init (p y : ℝ) (ν ν' : ℕ) : Fin 8 → ℝ :=
  ![(1 - p) ^ ν' * y / 2, (1 - p) ^ ν' * p / 2, 0, 0, (1/2 : ℝ) ^ ν, 0, 0, 0]

/-- `Init(∞)`. -/
def initInf (p y : ℝ) : Fin 8 → ℝ := ![y / 2, p / 2, 0, 0, 0, 0, 0, 0]

/-- `Ex_j`: the first four coordinates multiplied by `q^j`. -/
def ex (p : ℝ) (j : ℕ) (P : Fin 8 → ℝ) : Fin 8 → ℝ :=
  fun i => if i.val < 4 then (1 - p) ^ j * P i else P i

/-! ### The order, `𝒦_pos` and `𝒫_Z` -/

/-- The generating relations `x ≺ x'` of the order: `C₁ ≺ C₂`, `C₀ ≺ C₁`, `O₀₁ ≺ C₂`,
`O₀₀ ≺ O₀₁`, `O₁ ≺ O₀₁`, `O₂ ≺ O₁`. -/
def covers (x x' : Fin 8) : Prop :=
  (x = 2 ∧ x' = 3) ∨ (x = 1 ∧ x' = 2) ∨ (x = 5 ∧ x' = 3) ∨ (x = 4 ∧ x' = 5) ∨
    (x = 6 ∧ x' = 5) ∨ (x = 7 ∧ x' = 6)

/-- `x ≼ x'`: the reflexive and transitive closure. -/
def below (x x' : Fin 8) : Prop := Relation.ReflTransGen covers x x'

def IsUpSet (U : Finset (Fin 8)) : Prop := ∀ x x', below x x' → x ∈ U → x' ∈ U

def Kpos : Set (Fin 8 → ℝ) := {P | ∀ U, IsUpSet U → 0 ≤ ∑ i ∈ U, P i}

def PZ (Z : Finset (Fin 8 → ℝ)) : Set (Fin 8 → ℝ) := convexHull ℝ (Z : Set _) + Kpos

def cZ (p : ℝ) (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) : ℝ := Z.inf' hZ (fin p)

/-- `def:rsc-light`, with `q = 1 - p`, `𝖻 = 2 + 2p/y`, `δ = ln(2q)`, `δ' = -ln q` (`sec:rsc`). -/
def Light (p y : ℝ) (ν d : ℕ) : Prop :=
  (1 - p) * (1/2 : ℝ) ^ ν * ((2 + 2 * p / y) ^ d)⁻¹
    ≥ (1 + p / y) * (-Real.log (1 - p)) * y / Real.log (2 * (1 - p))

/-! ### Trees: messages, admissibility, sizes -/

mutual
/-- `M_v` of `lem:rsc-recursion` with the empty forcing. -/
def message (p y : ℝ) : RTree (ℕ × ℕ) → Fin 8 → ℝ
  | .node (ν, ν') cs => mergeAll p y (init p y ν ν') cs
/-- Merge the children's messages one by one, in order. -/
def mergeAll (p y : ℝ) : (Fin 8 → ℝ) → List (RTree (ℕ × ℕ)) → Fin 8 → ℝ
  | P, [] => P
  | P, c :: cs => mergeAll p y (merge p P (message p y c)) cs
end

mutual
/-- Admissibility at every node, for a lightness predicate `L`; `hasParent` adds `1` to the
degree. -/
def AdmAt (L : ℕ → ℕ → Prop) : Bool → RTree (ℕ × ℕ) → Prop
  | hasParent, .node (ν, ν') cs =>
    (ν' ≤ ν ∧ ((L ν (cs.length + if hasParent then 1 else 0) ∨
        cs.length + (if hasParent then 1 else 0) = 0) → ν' = 0) ∧
      ((cs.length + (if hasParent then 1 else 0) = 1 ∧ 1 ≤ ν') → ν' ≤ ν - 1)) ∧ AdmAll L cs
def AdmAll (L : ℕ → ℕ → Prop) : List (RTree (ℕ × ℕ)) → Prop
  | [] => True
  | c :: cs => AdmAt L true c ∧ AdmAll L cs
end

/-- Admissible triples (for `p`, `y`); the root's degree is its number of children. -/
def Admissible (p y : ℝ) (t : RTree (ℕ × ℕ)) : Prop := AdmAt (Light p y) false t

mutual
def size {α : Type} : RTree α → ℕ
  | .node _ cs => 1 + sizeAll cs
def sizeAll {α : Type} : List (RTree α) → ℕ
  | [] => 0
  | c :: cs => size c + sizeAll cs
end

mutual
def nuSum : RTree (ℕ × ℕ) → ℕ
  | .node (ν, _) cs => ν + nuSumAll cs
def nuSumAll : List (RTree (ℕ × ℕ)) → ℕ
  | [] => 0
  | c :: cs => nuSum c + nuSumAll cs
end

/-! ### Algebra of the merge -/

section Algebra

variable {p : ℝ}

theorem merge_add_left (P P' Q : Fin 8 → ℝ) : merge p (P + P') Q = merge p P Q + merge p P' Q := by
  funext i; fin_cases i <;> simp [merge] <;> ring

theorem merge_add_right (P Q Q' : Fin 8 → ℝ) : merge p P (Q + Q') = merge p P Q + merge p P Q' := by
  funext i; fin_cases i <;> simp [merge, chiS, chiCs, chiCu, chiOs, chiOx, chiOu] <;> ring

theorem merge_smul_left (a : ℝ) (P Q : Fin 8 → ℝ) : merge p (a • P) Q = a • merge p P Q := by
  funext i; fin_cases i <;> simp [merge] <;> ring

theorem merge_smul_right (a : ℝ) (P Q : Fin 8 → ℝ) : merge p P (a • Q) = a • merge p P Q := by
  funext i; fin_cases i <;> simp [merge, chiS, chiCs, chiCu, chiOs, chiOx, chiOu] <;> ring

theorem fin_add (P Q : Fin 8 → ℝ) : fin p (P + Q) = fin p P + fin p Q := by
  simp only [fin, Pi.add_apply]; ring

theorem fin_smul (a : ℝ) (P : Fin 8 → ℝ) : fin p (a • P) = a * fin p P := by
  simp only [fin, Pi.smul_apply, smul_eq_mul]; ring

theorem merge_nonneg (hp1 : p ≤ 1) {P Q : Fin 8 → ℝ} (hP : 0 ≤ P) (hQ : 0 ≤ Q) :
    0 ≤ merge p P Q := by
  have hq : 0 ≤ 1 - p := by linarith
  have h : ∀ i, 0 ≤ P i := fun i => hP i
  have g : ∀ i, 0 ≤ Q i := fun i => hQ i
  intro i
  fin_cases i <;> simp [merge, chiS, chiCs, chiCu, chiOs, chiOx, chiOu] <;>
    repeat (first | exact h _ | exact g _ | exact hq | apply add_nonneg | apply mul_nonneg | norm_num)

end Algebra

/-! ### `lem:rsc-cone` -/

section Cone

theorem below_of_covers {x x' : Fin 8} (h : covers x x') : below x x' :=
  Relation.ReflTransGen.single h

theorem mono_below {w : Fin 8 → ℝ} (hw : ∀ x x', covers x x' → w x ≤ w x') {x x' : Fin 8}
    (h : below x x') : w x ≤ w x' := by
  induction h with
  | refl => exact le_rfl
  | tail _ hc ih => exact ih.trans (hw _ _ hc)

/-- `lem:rsc-cone` (a), the direction that is used: a nonnegative functional that is monotone
along the order is nonnegative on `𝒦_pos` (layer-cake decomposition, by induction on the size of
the support). -/
theorem layer_cake : ∀ (n : ℕ) (w : Fin 8 → ℝ), (univ.filter (fun x => w x ≠ 0)).card = n →
    (∀ x, 0 ≤ w x) → (∀ x x', covers x x' → w x ≤ w x') → ∀ Δ ∈ Kpos, 0 ≤ ∑ x, w x * Δ x := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
  intro w hn hw0 hwm Δ hΔ
  by_cases hU : (univ.filter (fun x => 0 < w x)).Nonempty
  · set U := univ.filter (fun x => 0 < w x) with hUdef
    set m := U.inf' hU w with hmdef
    have hm : 0 < m := (lt_inf'_iff hU).2 (fun x hx => (mem_filter.1 hx).2)
    have hUup : IsUpSet U := by
      intro x x' hb hx
      simp only [hUdef, mem_filter, mem_univ, true_and] at hx ⊢
      exact lt_of_lt_of_le hx (mono_below hwm hb)
    have hzero : ∀ x, x ∉ U → w x = 0 := fun x hx =>
      le_antisymm (by simpa [hUdef] using hx) (hw0 x)
    obtain ⟨x0, hx0, hx0m⟩ := exists_mem_eq_inf' hU w
    set w'' : Fin 8 → ℝ := fun x => w x - if x ∈ U then m else 0 with hw''
    have h0 : ∀ x, 0 ≤ w'' x := by
      intro x; simp only [hw'']; split_ifs with hx
      · linarith [inf'_le w hx]
      · linarith [hw0 x]
    have hmono : ∀ x x', covers x x' → w'' x ≤ w'' x' := by
      intro x x' hc
      by_cases hx : x ∈ U
      · have hx' : x' ∈ U := hUup x x' (below_of_covers hc) hx
        simp only [hw'', if_pos hx, if_pos hx']; linarith [hwm x x' hc]
      · have : w'' x = 0 := by simp only [hw'', if_neg hx, hzero x hx, sub_zero]
        rw [this]; exact h0 x'
    have hcard : (univ.filter (fun x => w'' x ≠ 0)).card < n := by
      rw [← hn]
      apply card_lt_card
      rw [ssubset_iff_of_subset]
      · refine ⟨x0, ?_, ?_⟩
        · simp only [mem_filter, mem_univ, true_and]
          exact ne_of_gt (mem_filter.1 hx0).2
        · simp only [mem_filter, mem_univ, true_and, not_not, hw'', if_pos hx0, ← hx0m]
          exact sub_eq_zero.2 hmdef.symm
      · intro x hx
        simp only [mem_filter, mem_univ, true_and] at hx ⊢
        intro h; apply hx
        have hxU : x ∉ U := fun hxU => by
          have := (mem_filter.1 hxU).2; rw [h] at this; exact lt_irrefl _ this
        simp only [hw'', if_neg hxU, h, sub_zero]
    have key := ih _ hcard w'' rfl h0 hmono Δ hΔ
    have hpt : ∀ x, w x * Δ x = w'' x * Δ x + (if x ∈ U then m * Δ x else 0) := by
      intro x; simp only [hw'']; split_ifs <;> ring
    rw [sum_congr rfl (fun x _ => hpt x), sum_add_distrib, ← sum_filter, filter_mem_eq_inter,
      univ_inter, ← mul_sum]
    exact add_nonneg key (mul_nonneg hm.le (hΔ U hUup))
  · have : ∀ x, w x = 0 := fun x => le_antisymm
      (by by_contra h; exact hU ⟨x, by simp only [mem_filter, mem_univ, true_and]; linarith⟩)
      (hw0 x)
    simp [this]

theorem func_nonneg (c : Fin 8 → ℝ) (h0 : ∀ x, 0 ≤ c x) (hm : ∀ x x', covers x x' → c x ≤ c x')
    {Δ : Fin 8 → ℝ} (hΔ : Δ ∈ Kpos) : 0 ≤ ∑ x, c x * Δ x :=
  layer_cake _ c rfl h0 hm Δ hΔ

theorem Kpos_of_nonneg {P : Fin 8 → ℝ} (h : 0 ≤ P) : P ∈ Kpos :=
  fun U _ => sum_nonneg (fun i _ => h i)

theorem Kpos_add {P Q : Fin 8 → ℝ} (hP : P ∈ Kpos) (hQ : Q ∈ Kpos) : P + Q ∈ Kpos := by
  intro U hU; simp only [Pi.add_apply, sum_add_distrib]; exact add_nonneg (hP U hU) (hQ U hU)

theorem Kpos_smul {a : ℝ} (ha : 0 ≤ a) {P : Fin 8 → ℝ} (hP : P ∈ Kpos) : a • P ∈ Kpos := by
  intro U hU; simp only [Pi.smul_apply, smul_eq_mul, ← mul_sum]; exact mul_nonneg ha (hP U hU)

theorem sum_upset (U : Finset (Fin 8)) (f : Fin 8 → ℝ) :
    ∑ i ∈ U, f i = ∑ x, (if x ∈ U then 1 else 0) * f x := by
  simp only [boole_mul]
  rw [← sum_filter, filter_mem_eq_inter, univ_inter]

theorem indicator_mono {U : Finset (Fin 8)} (hU : IsUpSet U) :
    ∀ x x', covers x x' → (if x ∈ U then (1 : ℝ) else 0) ≤ if x' ∈ U then 1 else 0 := by
  intro x x' hc
  by_cases hx : x ∈ U
  · rw [if_pos hx, if_pos (hU x x' (below_of_covers hc) hx)]
  · rw [if_neg hx]; split_ifs <;> norm_num

variable {p : ℝ}

/-- The dual functional `w'` with `w(Δ ∘ Q) = w'(Δ)` (proof of `lem:rsc-cone` (b)). -/
def dualL (p : ℝ) (Q w : Fin 8 → ℝ) : Fin 8 → ℝ :=
  ![chiS p Q * w 0,
    chiCu p Q * w 1 + chiCs Q * w 2,
    chiCu p Q * w 2 + chiCs Q * w 3,
    (chiCu p Q + chiCs Q) * w 3,
    chiOu p Q * w 4 + chiOx Q * w 5 + chiOs Q * w 6,
    (chiOu p Q + chiOx Q) * w 5 + chiOs Q * w 6,
    (chiOu p Q + chiOx Q) * w 6 + chiOs Q * w 7,
    (chiOu p Q + chiOx Q + chiOs Q) * w 7]

theorem sum_merge_left (Q w Δ : Fin 8 → ℝ) :
    ∑ x, w x * merge p Δ Q x = ∑ x, dualL p Q w x * Δ x := by
  simp only [Fin.sum_univ_eight, merge, dualL]
  simp
  ring

/-- `lem:rsc-cone` (b), `Δ ∘ Q`. -/
theorem merge_Kpos_left (hp1 : p ≤ 1) {Δ Q : Fin 8 → ℝ} (hΔ : Δ ∈ Kpos) (hQ : 0 ≤ Q) :
    merge p Δ Q ∈ Kpos := by
  intro U hU
  rw [sum_upset, sum_merge_left]
  have hq : 0 ≤ 1 - p := by linarith
  have g : ∀ i, 0 ≤ Q i := fun i => hQ i
  set w : Fin 8 → ℝ := fun x => if x ∈ U then 1 else 0 with hw
  have hw0 : ∀ x, 0 ≤ w x := fun x => by simp only [hw]; split_ifs <;> norm_num
  have hwm := indicator_mono hU
  have hS : 0 ≤ chiS p Q := by
    simp only [chiS]; have := mul_nonneg hq (add_nonneg (g 6) (g 7)); linarith [g 0, g 2, g 3, g 4, g 5]
  have hCs : 0 ≤ chiCs Q := by simp only [chiCs]; linarith [g 0]
  have hCu : 0 ≤ chiCu p Q := by
    simp only [chiCu]; have := mul_nonneg hq (g 7); linarith [g 3, g 4, g 5, g 6]
  have hOs : 0 ≤ chiOs Q := g 0
  have hOx : 0 ≤ chiOx Q := g 3
  have hOu : 0 ≤ chiOu p Q := by
    simp only [chiOu]; have := mul_nonneg hq (g 7); linarith [g 4, g 5, g 6]
  have hgap : chiOu p Q + chiOx Q + chiOs Q ≤ chiCu p Q + chiCs Q := by
    simp only [chiOu, chiOx, chiOs, chiCu, chiCs]; linarith [g 0, g 3, g 4]
  apply func_nonneg
  · intro x
    fin_cases x <;> simp [dualL] <;> positivity
  · have c23 : w 2 ≤ w 3 := hwm 2 3 (Or.inl ⟨rfl, rfl⟩)
    have c12 : w 1 ≤ w 2 := hwm 1 2 (Or.inr (Or.inl ⟨rfl, rfl⟩))
    have c53 : w 5 ≤ w 3 := hwm 5 3 (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))
    have c45 : w 4 ≤ w 5 := hwm 4 5 (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩))))
    have c65 : w 6 ≤ w 5 := hwm 6 5 (Or.inr (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))))
    have c76 : w 7 ≤ w 6 := hwm 7 6 (Or.inr (Or.inr (Or.inr (Or.inr (Or.inr ⟨rfl, rfl⟩)))))
    clear_value w
    rintro x x' (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) <;>
      simp [dualL]
    · nlinarith [mul_nonneg hCu (sub_nonneg.2 c23)]
    · nlinarith [mul_nonneg hCu (sub_nonneg.2 c12), mul_nonneg hCs (sub_nonneg.2 c23)]
    · nlinarith [mul_nonneg (sub_nonneg.2 hgap) (hw0 3),
        mul_nonneg (add_nonneg hOu hOx) (sub_nonneg.2 (c53.trans le_rfl)),
        mul_nonneg hOs (sub_nonneg.2 (c65.trans c53)), mul_nonneg hOs (sub_nonneg.2 c65)]
    · nlinarith [mul_nonneg hOu (sub_nonneg.2 c45)]
    · nlinarith [mul_nonneg (add_nonneg hOu hOx) (sub_nonneg.2 c65),
        mul_nonneg hOs (sub_nonneg.2 c76)]
    · nlinarith [mul_nonneg (add_nonneg hOu hOx) (sub_nonneg.2 c76)]
  · exact hΔ

/-- `lem:rsc-cone` (b), `Q ∘ Δ`. -/
theorem merge_Kpos_right (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {Q Δ : Fin 8 → ℝ} (hQ : 0 ≤ Q) (hΔ : Δ ∈ Kpos) :
    merge p Q Δ ∈ Kpos := by
  have hq : 0 ≤ 1 - p := by linarith
  have g : ∀ i, 0 ≤ Q i := fun i => hQ i
  -- the eight functionals of the child message, nonnegative and monotone
  have F : ∀ c : Fin 8 → ℝ, (∀ x, 0 ≤ c x) → c 2 ≤ c 3 → c 1 ≤ c 2 → c 5 ≤ c 3 → c 4 ≤ c 5 →
      c 6 ≤ c 5 → c 7 ≤ c 6 → 0 ≤ ∑ x, c x * Δ x := by
    intro c h0 h23 h12 h53 h45 h65 h76
    refine func_nonneg c h0 ?_ hΔ
    rintro x x' (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) <;>
      assumption
  have nn : ∀ (a b c d e f g h : ℝ), 0 ≤ a → 0 ≤ b → 0 ≤ c → 0 ≤ d → 0 ≤ e → 0 ≤ f → 0 ≤ g →
      0 ≤ h → ∀ x, 0 ≤ (![a, b, c, d, e, f, g, h] : Fin 8 → ℝ) x := by
    intro a b c d e f g h ha hb hc hd he hf hg hh x
    fin_cases x <;> simpa
  have hS : 0 ≤ chiS p Δ := by
    have := F ![2, 0, 2, 2, 1, 1, 1 - p, 1 - p] (nn _ _ _ _ _ _ _ _ (by norm_num) le_rfl
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) hq hq) (by simp) (by simp)
      (by simp) (by simp) (by simp; linarith) (by simp)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiS]; linarith
  have hCs : 0 ≤ chiCs Δ := by
    have := F ![2, 0, 0, 0, 0, 0, 0, 0] (nn _ _ _ _ _ _ _ _ (by norm_num) le_rfl le_rfl le_rfl
      le_rfl le_rfl le_rfl le_rfl) (by simp) (by simp) (by simp) (by simp) (by simp) (by simp)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiCs]; linarith
  have hCu : 0 ≤ chiCu p Δ := by
    have := F ![0, 0, 0, 2, 1, 1, 1, 1 - p] (nn _ _ _ _ _ _ _ _ le_rfl le_rfl le_rfl (by norm_num)
      (by norm_num) (by norm_num) (by norm_num) hq) (by simp) (by simp) (by simp) (by simp)
      (by simp) (by simp; linarith)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiCu]; linarith
  have hCuCs : 0 ≤ chiCu p Δ + chiCs Δ := by
    have := F ![2, 0, 0, 2, 1, 1, 1, 1 - p] (nn _ _ _ _ _ _ _ _ (by norm_num) le_rfl le_rfl
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) hq) (by simp) (by simp) (by simp)
      (by simp) (by simp) (by simp; linarith)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiCu, chiCs]; linarith
  have hOs : 0 ≤ chiOs Δ := by
    have := F ![1, 0, 0, 0, 0, 0, 0, 0] (nn _ _ _ _ _ _ _ _ (by norm_num) le_rfl le_rfl le_rfl
      le_rfl le_rfl le_rfl le_rfl) (by simp) (by simp) (by simp) (by simp) (by simp) (by simp)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiOs]; linarith
  have hOx : 0 ≤ chiOx Δ := by
    have := F ![0, 0, 0, 1, 0, 0, 0, 0] (nn _ _ _ _ _ _ _ _ le_rfl le_rfl le_rfl (by norm_num)
      le_rfl le_rfl le_rfl le_rfl) (by simp) (by simp) (by simp) (by simp) (by simp) (by simp)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiOx]; linarith
  have hOuOx : 0 ≤ chiOu p Δ + chiOx Δ := by
    have := F ![0, 0, 0, 1, 1/2, 1, 1, 1 - p] (nn _ _ _ _ _ _ _ _ le_rfl le_rfl le_rfl
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) hq) (by simp) (by simp) (by simp)
      (by norm_num) (by simp) (by simp; linarith)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiOu, chiOx]; linarith
  have hO : 0 ≤ chiOu p Δ + chiOx Δ + chiOs Δ := by
    have := F ![1, 0, 0, 1, 1/2, 1, 1, 1 - p] (nn _ _ _ _ _ _ _ _ (by norm_num) le_rfl le_rfl
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) hq) (by simp) (by simp) (by simp)
      (by norm_num) (by simp) (by simp; linarith)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiOu, chiOx, chiOs]; linarith
  -- coordinates of `Q ∘ Δ`
  set M := merge p Q Δ with hM
  have hc : ∀ x, x ≠ 4 → 0 ≤ M x := by
    intro x hx
    fin_cases x <;> simp [hM, merge] at hx ⊢
    · exact mul_nonneg (g 0) hS
    · exact mul_nonneg (g 1) hCu
    · exact add_nonneg (mul_nonneg (g 2) hCu) (mul_nonneg (g 1) hCs)
    · exact add_nonneg (mul_nonneg (g 3) hCuCs) (mul_nonneg (g 2) hCs)
    · exact add_nonneg (mul_nonneg (g 5) hOuOx) (mul_nonneg (g 4) hOx)
    · exact add_nonneg (mul_nonneg (g 6) hOuOx) (mul_nonneg (add_nonneg (g 4) (g 5)) hOs)
    · exact add_nonneg (mul_nonneg (g 7) hO) (mul_nonneg (g 6) hOs)
  have h45 : 0 ≤ M 4 + M 5 := by
    simp only [hM, merge]; simp
    nlinarith [mul_nonneg (add_nonneg (g 4) (g 5)) hOuOx]
  intro U hU
  by_cases h4 : (4 : Fin 8) ∈ U
  · have h5 : (5 : Fin 8) ∈ U := hU 4 5 (below_of_covers (Or.inr (Or.inr (Or.inr (Or.inl
      ⟨rfl, rfl⟩))))) h4
    rw [← add_sum_erase U _ h4, ← add_sum_erase _ _ (mem_erase.2 ⟨by decide, h5⟩)]
    have : 0 ≤ ∑ x ∈ (U.erase 4).erase 5, M x :=
      sum_nonneg (fun x hx => hc x (ne_of_mem_erase (mem_of_mem_erase hx)))
    linarith
  · exact sum_nonneg (fun x hx => hc x (fun h => h4 (h ▸ hx)))

/-- `lem:rsc-cone` (c). -/
theorem fin_nonneg_of_Kpos (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {Δ : Fin 8 → ℝ} (hΔ : Δ ∈ Kpos) : 0 ≤ fin p Δ := by
  have hq : 0 ≤ 1 - p := by linarith
  have := func_nonneg ![1, 0, 0, 1, 1/2, 1, 1, 1 - p]
    (by intro x; fin_cases x <;> simp; linarith)
    (by
      rintro x x' (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) <;>
        simp <;> linarith)
    hΔ
  simp only [Fin.sum_univ_eight] at this; simp at this
  simp only [fin]; linarith

/-! ### `𝒫_Z` -/

theorem convexHull_nonneg {Y : Finset (Fin 8 → ℝ)} (hY0 : ∀ y ∈ Y, 0 ≤ y) {z : Fin 8 → ℝ}
    (hz : z ∈ convexHull ℝ (Y : Set _)) : 0 ≤ z :=
  (convexHull_min (fun z hz => hY0 z hz) (convex_Ici 0) :
    convexHull ℝ (Y : Set (Fin 8 → ℝ)) ⊆ Set.Ici 0) hz

theorem convex_hullKpos (Y : Finset (Fin 8 → ℝ)) : Convex ℝ (convexHull ℝ (Y : Set _) + Kpos) :=
  (convex_convexHull ℝ _).add (by
    intro P hP Q hQ a b ha hb _
    exact Kpos_add (Kpos_smul ha hP) (Kpos_smul hb hQ))

theorem hullKpos_add {Y : Finset (Fin 8 → ℝ)} {P Δ : Fin 8 → ℝ}
    (hP : P ∈ convexHull ℝ (Y : Set _) + Kpos) (hΔ : Δ ∈ Kpos) :
    P + Δ ∈ convexHull ℝ (Y : Set _) + Kpos := by
  obtain ⟨z, hz, Δ', hΔ', rfl⟩ := hP
  exact ⟨z, hz, Δ' + Δ, Kpos_add hΔ' hΔ, by rw [add_assoc]⟩

/-- The closure step behind Step 1 and Step 3 of `lem:rsc-cert`. -/
theorem merge_hull (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {Y Y' Z : Finset (Fin 8 → ℝ)} (hY0 : ∀ y ∈ Y, 0 ≤ y)
    (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (h : ∀ y ∈ Y, ∀ z ∈ Z, merge p y z ∈ convexHull ℝ (Y' : Set _) + Kpos)
    {x Q : Fin 8 → ℝ} (hx : x ∈ convexHull ℝ (Y : Set _) + Kpos)
    (hQ : Q ∈ convexHull ℝ (Z : Set _) + Kpos) (hQ0 : 0 ≤ Q) :
    merge p x Q ∈ convexHull ℝ (Y' : Set _) + Kpos := by
  have hconv := convex_hullKpos Y'
  have step1 : ∀ z ∈ Z, ∀ u ∈ convexHull ℝ (Y : Set (Fin 8 → ℝ)),
      merge p u z ∈ convexHull ℝ (Y' : Set _) + Kpos := by
    intro z hz u hu
    refine (convexHull_min (fun y hy => h y hy z hz) ?_ :
      convexHull ℝ (Y : Set (Fin 8 → ℝ)) ⊆ {u | merge p u z ∈ convexHull ℝ (Y' : Set _) + Kpos})
      hu
    intro a ha b hb s t hs ht hst
    show merge p (s • a + t • b) z ∈ convexHull ℝ (Y' : Set (Fin 8 → ℝ)) + Kpos
    rw [merge_add_left, merge_smul_left, merge_smul_left]
    exact hconv ha hb hs ht hst
  have step2 : ∀ u ∈ convexHull ℝ (Y : Set (Fin 8 → ℝ)), ∀ u' ∈ convexHull ℝ (Z : Set (Fin 8 → ℝ)),
      merge p u u' ∈ convexHull ℝ (Y' : Set _) + Kpos := by
    intro u hu u' hu'
    refine (convexHull_min (fun z hz => step1 z hz u hu) ?_ :
      convexHull ℝ (Z : Set (Fin 8 → ℝ)) ⊆ {v | merge p u v ∈ convexHull ℝ (Y' : Set _) + Kpos})
      hu'
    intro a ha b hb s t hs ht hst
    show merge p u (s • a + t • b) ∈ convexHull ℝ (Y' : Set (Fin 8 → ℝ)) + Kpos
    rw [merge_add_right, merge_smul_right, merge_smul_right]
    exact hconv ha hb hs ht hst
  obtain ⟨u, hu, Δ, hΔ, rfl⟩ := hx
  obtain ⟨u', hu', Δ', hΔ', rfl⟩ := hQ
  rw [merge_add_left, merge_add_right, add_assoc]
  exact hullKpos_add (step2 u hu u' hu')
    (Kpos_add (merge_Kpos_right hp0 hp1 (convexHull_nonneg hY0 hu) hΔ')
      (merge_Kpos_left hp1 hΔ hQ0))

/-- Step 1 of `lem:rsc-cert` (supermultiplicativity). -/
theorem merge_mem_smul_PZ (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {Z : Finset (Fin 8 → ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p z z' ∈ PZ Z) {η η' : ℝ} (hη : 0 < η) (hη' : 0 < η')
    {P Q : Fin 8 → ℝ} (hP : P ∈ η • PZ Z) (hQ : Q ∈ η' • PZ Z) (hQ0 : 0 ≤ Q) :
    merge p P Q ∈ (η * η') • PZ Z := by
  obtain ⟨P', hP', rfl⟩ := hP
  obtain ⟨Q', hQ', rfl⟩ := hQ
  have hQ'0 : 0 ≤ Q' := by
    have := smul_nonneg (inv_nonneg.2 hη'.le) hQ0
    rwa [smul_smul, inv_mul_cancel₀ hη'.ne', one_smul] at this
  refine ⟨merge p P' Q', merge_hull hp0 hp1 hZ0 hZ0 C1 hP' hQ' hQ'0, ?_⟩
  simp only [merge_smul_left, merge_smul_right, smul_smul, mul_comm η' η]

theorem smul_PZ_add_Kpos {Z : Finset (Fin 8 → ℝ)} {η : ℝ} (hη : 0 < η) {P Δ : Fin 8 → ℝ}
    (hP : P ∈ η • PZ Z) (hΔ : Δ ∈ Kpos) : P + Δ ∈ η • PZ Z := by
  obtain ⟨P', hP', rfl⟩ := hP
  refine ⟨P' + η⁻¹ • Δ, hullKpos_add hP' (Kpos_smul (inv_nonneg.2 hη.le) hΔ), ?_⟩
  simp only [smul_add, smul_smul, mul_inv_cancel₀ hη.ne', one_smul]

theorem smul_PZ_mono {Z : Finset (Fin 8 → ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z) {η η' : ℝ} (hη' : 0 < η')
    (hle : η' ≤ η) {P : Fin 8 → ℝ} (hP : P ∈ η • PZ Z) : P ∈ η' • PZ Z := by
  obtain ⟨_, ⟨z, hz, Δ, hΔ, rfl⟩, rfl⟩ := hP
  refine ⟨z + (((η - η') / η') • z + (η / η') • Δ), ⟨z, hz, _, Kpos_add
    (Kpos_of_nonneg (smul_nonneg (div_nonneg (by linarith) hη'.le) (convexHull_nonneg hZ0 hz)))
    (Kpos_smul (div_nonneg (by linarith) hη'.le) hΔ), rfl⟩, ?_⟩
  simp only [smul_add, smul_smul]
  rw [mul_div_cancel₀ _ hη'.ne', mul_div_cancel₀ _ hη'.ne', sub_smul]
  abel

theorem cZ_le_fin {Z : Finset (Fin 8 → ℝ)} (hZ : Z.Nonempty) {z : Fin 8 → ℝ}
    (hz : z ∈ convexHull ℝ (Z : Set _)) : cZ p Z hZ ≤ fin p z := by
  refine (convexHull_min (fun x hx => inf'_le (fin p) hx) ?_ :
    convexHull ℝ (Z : Set (Fin 8 → ℝ)) ⊆ {x | cZ p Z hZ ≤ fin p x}) hz
  intro a ha b hb s t hs ht hst
  show cZ p Z hZ ≤ fin p (s • a + t • b)
  rw [fin_add, fin_smul, fin_smul]
  have ha' : cZ p Z hZ ≤ fin p a := ha
  have hb' : cZ p Z hZ ≤ fin p b := hb
  have h1 := mul_le_mul_of_nonneg_left ha' hs
  have h2 := mul_le_mul_of_nonneg_left hb' ht
  have h3 : (s + t) * cZ p Z hZ = cZ p Z hZ := by rw [hst, one_mul]
  linarith

end Cone

/-! ### Trees -/

section Tree

theorem size_node {α : Type} (a : α) (cs : List (RTree α)) :
    size (.node a cs) = 1 + sizeAll cs := by rw [size]

theorem sizeAll_cons {α : Type} (c : RTree α) (cs : List (RTree α)) :
    sizeAll (c :: cs) = size c + sizeAll cs := by rw [sizeAll]

theorem sizeAll_append {α : Type} (l₁ l₂ : List (RTree α)) :
    sizeAll (l₁ ++ l₂) = sizeAll l₁ + sizeAll l₂ := by
  induction l₁ with
  | nil => simp [sizeAll]
  | cons c l ih => rw [List.cons_append, sizeAll_cons, sizeAll_cons, ih]; ring

theorem nuSum_node (ν ν' : ℕ) (cs : List (RTree (ℕ × ℕ))) :
    nuSum (.node (ν, ν') cs) = ν + nuSumAll cs := by rw [nuSum]

theorem nuSumAll_cons (c : RTree (ℕ × ℕ)) (cs : List (RTree (ℕ × ℕ))) :
    nuSumAll (c :: cs) = nuSum c + nuSumAll cs := by rw [nuSumAll]

theorem nuSumAll_append (l₁ l₂ : List (RTree (ℕ × ℕ))) :
    nuSumAll (l₁ ++ l₂) = nuSumAll l₁ + nuSumAll l₂ := by
  induction l₁ with
  | nil => simp [nuSumAll]
  | cons c l ih => rw [List.cons_append, nuSumAll_cons, nuSumAll_cons, ih]; ring

theorem size_le_of_mem {α : Type} {c : RTree α} {cs : List (RTree α)} (h : c ∈ cs) :
    size c ≤ sizeAll cs := by
  induction cs with
  | nil => simp at h
  | cons c' l ih =>
    rw [sizeAll_cons]
    rcases List.mem_cons.1 h with rfl | h
    · omega
    · have := ih h; omega

/-- Induction over `RTree`, with the hypothesis for all children. -/
theorem RTree.ind {α : Type} (P : RTree α → Prop)
    (h : ∀ a cs, (∀ c ∈ cs, P c) → P (.node a cs)) : ∀ t, P t := by
  intro t
  induction hn : size t using Nat.strong_induction_on generalizing t with
  | _ n ih =>
    cases t with
    | node a cs =>
      apply h
      intro c hc
      have := size_le_of_mem hc
      rw [size_node] at hn
      exact ih _ (by omega) c rfl

theorem AdmAll_iff (L : ℕ → ℕ → Prop) (cs : List (RTree (ℕ × ℕ))) :
    AdmAll L cs ↔ ∀ c ∈ cs, AdmAt L true c := by
  induction cs with
  | nil => simp [AdmAll]
  | cons c l ih => rw [AdmAll, ih, List.forall_mem_cons]

variable {p y : ℝ}

theorem message_node (ν ν' : ℕ) (cs : List (RTree (ℕ × ℕ))) :
    message p y (.node (ν, ν') cs) = mergeAll p y (init p y ν ν') cs := by rw [message]

theorem mergeAll_nil (P : Fin 8 → ℝ) : mergeAll p y P [] = P := by rw [mergeAll]

theorem mergeAll_cons (P : Fin 8 → ℝ) (c : RTree (ℕ × ℕ)) (cs : List (RTree (ℕ × ℕ))) :
    mergeAll p y P (c :: cs) = mergeAll p y (merge p P (message p y c)) cs := by rw [mergeAll]

theorem mergeAll_append (P : Fin 8 → ℝ) (l₁ l₂ : List (RTree (ℕ × ℕ))) :
    mergeAll p y P (l₁ ++ l₂) = mergeAll p y (mergeAll p y P l₁) l₂ := by
  induction l₁ generalizing P with
  | nil => rw [List.nil_append, mergeAll_nil]
  | cons c l ih => rw [List.cons_append, mergeAll_cons, mergeAll_cons, ih]

theorem init_nonneg (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hy : 0 ≤ y) (ν ν' : ℕ) :
    0 ≤ init p y ν ν' := by
  have hq : 0 ≤ 1 - p := by linarith
  intro i
  fin_cases i <;> simp [init] <;> positivity

theorem message_nonneg (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hy : 0 ≤ y) :
    ∀ t, 0 ≤ message p y t := by
  refine RTree.ind _ ?_
  rintro ⟨ν, ν'⟩ cs ih
  rw [message_node]
  have key : ∀ (l : List (RTree (ℕ × ℕ))), (∀ c ∈ l, 0 ≤ message p y c) →
      ∀ P, 0 ≤ P → 0 ≤ mergeAll p y P l := by
    intro l
    induction l with
    | nil => intro _ P hP; rwa [mergeAll_nil]
    | cons c l ihl =>
      intro hl P hP
      rw [mergeAll_cons]
      exact ihl (fun c' hc' => hl c' (List.mem_cons_of_mem _ hc')) _
        (merge_nonneg hp1 hP (hl c (List.mem_cons_self ..)))
  exact key cs ih _ (init_nonneg hp0 hp1 hy ν ν')

end Tree

/-! ### `lem:rsc-cert` -/

section Certificate

variable {p y : ℝ}

theorem mem_smul_PZ_iff {Z : Finset (Fin 8 → ℝ)} {η : ℝ} (hη : 0 < η) {P : Fin 8 → ℝ} :
    P ∈ η • PZ Z ↔ η⁻¹ • P ∈ PZ Z := by
  constructor
  · rintro ⟨w, hw, rfl⟩; rwa [smul_smul, inv_mul_cancel₀ hη.ne', one_smul]
  · intro h; exact ⟨_, h, by show η • (η⁻¹ • P) = P; rw [smul_smul, mul_inv_cancel₀ hη.ne', one_smul]⟩

/-- Step 1 along a list of children. -/
theorem mergeAll_mem (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {Z : Finset (Fin 8 → ℝ)}
    (hZ0 : ∀ z ∈ Z, 0 ≤ z) (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p z z' ∈ PZ Z) {ê : ℝ} (hê : 0 < ê) :
    ∀ (cs : List (RTree (ℕ × ℕ))) (P : Fin 8 → ℝ) (η : ℝ), 0 < η → P ∈ η • PZ Z →
      (∀ c ∈ cs, message p y c ∈ ê ^ (size c + nuSum c) • PZ Z ∧ 0 ≤ message p y c) →
      mergeAll p y P cs ∈ (η * ê ^ (sizeAll cs + nuSumAll cs)) • PZ Z := by
  intro cs
  induction cs with
  | nil => intro P η _ hP _; simpa [mergeAll_nil, sizeAll, nuSumAll] using hP
  | cons c l ih =>
    intro P η hη hP hl
    rw [mergeAll_cons]
    have hc := hl c (List.mem_cons_self ..)
    have := ih _ _ (mul_pos hη (pow_pos hê _))
      (merge_mem_smul_PZ hp0 hp1 hZ0 C1 hη (pow_pos hê _) hP hc.1 hc.2)
      (fun c' hc' => hl c' (List.mem_cons_of_mem _ hc'))
    convert this using 2
    rw [sizeAll_cons, nuSumAll_cons, mul_assoc, ← pow_add]
    ring_nf

/-- Step 3: the first `j` merges of a vertex with few owned vertices, through `Y₀, …, Y_j`. -/
theorem chain (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {Z : Finset (Fin 8 → ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    {ê : ℝ} (hê : 0 < ê) (Ys : ℕ → Finset (Fin 8 → ℝ)) (j : ℕ) (hYj : Ys j = Z)
    (hYnn : ∀ i < j, ∀ x ∈ Ys i, 0 ≤ x)
    (hY : ∀ i, 1 ≤ i → i ≤ j → ∀ x ∈ Ys (i - 1), ∀ z ∈ Z,
      merge p x z ∈ convexHull ℝ (Ys i : Set _) + Kpos) :
    ∀ (n i : ℕ) (cs : List (RTree (ℕ × ℕ))) (P : Fin 8 → ℝ) (σ : ℝ), i + n = j →
      n ≤ cs.length → 0 < σ → σ⁻¹ • P ∈ convexHull ℝ (Ys i : Set _) + Kpos →
      (∀ c ∈ cs, message p y c ∈ ê ^ (size c + nuSum c) • PZ Z ∧ 0 ≤ message p y c) →
      mergeAll p y P (cs.take n)
        ∈ (σ * ê ^ (sizeAll (cs.take n) + nuSumAll (cs.take n))) • PZ Z := by
  intro n
  induction n with
  | zero =>
    intro i cs P σ hi _ hσ hP _
    simp only [List.take_zero, mergeAll_nil, sizeAll, nuSumAll, add_zero, pow_zero, mul_one]
    rw [mem_smul_PZ_iff hσ, PZ, ← hYj, ← hi, add_zero]
    exact hP
  | succ n ih =>
    intro i cs P σ hi hlen hσ hP hcs
    obtain ⟨c, cs', rfl⟩ : ∃ c cs', cs = c :: cs' := by
      cases cs with
      | nil => simp at hlen
      | cons c cs' => exact ⟨c, cs', rfl⟩
    have hc := hcs c (List.mem_cons_self ..)
    set η := ê ^ (size c + nuSum c) with hη
    have hηpos : 0 < η := pow_pos hê _
    rw [List.take_succ_cons, mergeAll_cons]
    have hstep : (σ * η)⁻¹ • merge p P (message p y c)
        ∈ convexHull ℝ (Ys (i + 1) : Set _) + Kpos := by
      rw [show (σ * η)⁻¹ • merge p P (message p y c)
          = merge p (σ⁻¹ • P) (η⁻¹ • message p y c) by
        rw [merge_smul_left, merge_smul_right, smul_smul, mul_inv]]
      refine merge_hull hp0 hp1 (hYnn i (by omega)) hZ0 ?_ hP ((mem_smul_PZ_iff hηpos).1 hc.1)
        (smul_nonneg (inv_nonneg.2 hηpos.le) hc.2)
      have := hY (i + 1) (by omega) (by omega)
      simpa using this
    have := ih (i + 1) cs' _ (σ * η) (by omega) (by simp at hlen; omega) (mul_pos hσ hηpos)
      hstep (fun c' hc' => hcs c' (List.mem_cons_of_mem _ hc'))
    convert this using 2
    rw [sizeAll_cons, nuSumAll_cons, hη, mul_assoc, ← pow_add]
    ring_nf

/-- Step 2 of `lem:rsc-cert`: the initial message of a vertex that needs no Step 3. -/
theorem init_mem (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hy : 0 ≤ y) {ê : ℝ} (hê : 0 < ê)
    (hêq : ê < 1 - p) {Z : Finset (Fin 8 → ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z) (ν₀ νE : ℕ)
    (dmin : ℕ → ℕ)
    (C2 : (∀ ν ≤ ν₀, init p y ν 0 ∈ ê ^ (1 + ν) • PZ Z) ∧ initInf p y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C4 : ∀ ν, 1 ≤ ν → ν ≤ νE → dmin ν ≤ 1 → ex p (ν - 1) (init p y ν 0) ∈ ê ^ (1 + ν) • PZ Z)
    (C6 : ((1 - p) / ê) ^ (νE + 1) ≥ ê⁻¹ ^ (ν₀ + 1))
    {ν ν' : ℕ} (hνν : ν' ≤ ν)
    (hcase : ν' = 0 ∨ νE < ν ∨ (1 ≤ ν ∧ ν ≤ νE ∧ dmin ν ≤ 1 ∧ ν' ≤ ν - 1)) :
    init p y ν ν' ∈ ê ^ (1 + ν) • PZ Z := by
  have hq : 0 ≤ 1 - p := by linarith
  have hq1 : 1 - p ≤ 1 := by linarith
  have hê1 : ê ≤ 1 := by linarith
  rcases hcase with rfl | hνE | ⟨h1, h2, h3, h4⟩
  · by_cases hν : ν ≤ ν₀
    · exact C2.1 ν hν
    · have hsplit : init p y ν 0 = initInf p y + ![0, 0, 0, 0, (1/2 : ℝ) ^ ν, 0, 0, 0] := by
        funext i; fin_cases i <;> simp [init, initInf]
      rw [hsplit]
      refine smul_PZ_mono hZ0 (pow_pos hê _) ?_
        (smul_PZ_add_Kpos (pow_pos hê _) C2.2 (Kpos_of_nonneg ?_))
      · exact pow_le_pow_of_le_one hê.le hê1 (by omega)
      · intro i; fin_cases i <;> simp
  · have hpow : (1 - p) ^ ν ≤ (1 - p) ^ ν' := pow_le_pow_of_le_one hq hq1 hνν
    have hqpos : 0 < (1 - p) ^ ν := pow_pos (by linarith) _
    have hsplit : init p y ν ν' = (1 - p) ^ ν • initInf p y
        + ![((1 - p) ^ ν' - (1 - p) ^ ν) * y / 2, ((1 - p) ^ ν' - (1 - p) ^ ν) * p / 2, 0, 0,
            (1/2 : ℝ) ^ ν, 0, 0, 0] := by
      funext i; fin_cases i <;> simp [init, initInf] <;> ring
    have hInf : (1 - p) ^ ν • initInf p y ∈ ((1 - p) ^ ν * ê ^ (ν₀ + 2)) • PZ Z := by
      obtain ⟨w, hw, hw'⟩ := C2.2
      refine ⟨w, hw, ?_⟩
      show ((1 - p) ^ ν * ê ^ (ν₀ + 2)) • w = (1 - p) ^ ν • initInf p y
      rw [← hw']
      show ((1 - p) ^ ν * ê ^ (ν₀ + 2)) • w = (1 - p) ^ ν • (ê ^ (ν₀ + 2) • w)
      rw [smul_smul]
    have hscale : ê ^ (1 + ν) ≤ (1 - p) ^ ν * ê ^ (ν₀ + 2) := by
      have hr : 1 ≤ (1 - p) / ê := by rw [le_div_iff₀ hê]; linarith
      have h1 : ((1 - p) / ê) ^ (νE + 1) ≤ ((1 - p) / ê) ^ ν := pow_le_pow_right₀ hr (by omega)
      have h2 : ê⁻¹ ^ (ν₀ + 1) ≤ ((1 - p) / ê) ^ ν := C6.le.trans h1
      rw [div_pow, inv_pow, le_div_iff₀ (pow_pos hê _)] at h2
      have hB : 0 < ê ^ (ν₀ + 1) := pow_pos hê _
      have h3 : ê ^ ν ≤ (1 - p) ^ ν * ê ^ (ν₀ + 1) := by
        have := mul_le_mul_of_nonneg_left h2 hB.le
        rwa [← mul_assoc, mul_inv_cancel₀ hB.ne', one_mul, mul_comm (ê ^ (ν₀ + 1))] at this
      calc ê ^ (1 + ν) = ê * ê ^ ν := by ring
        _ ≤ ê * ((1 - p) ^ ν * ê ^ (ν₀ + 1)) := mul_le_mul_of_nonneg_left h3 hê.le
        _ = (1 - p) ^ ν * ê ^ (ν₀ + 2) := by ring
    rw [hsplit]
    refine smul_PZ_mono hZ0 (pow_pos hê _) hscale
      (smul_PZ_add_Kpos (by positivity) hInf (Kpos_of_nonneg ?_))
    have e1 := mul_nonneg (sub_nonneg.2 hpow) hy
    have e2 := mul_nonneg (sub_nonneg.2 hpow) hp0
    intro i; fin_cases i <;> simp <;> positivity
  · have hpow : (1 - p) ^ (ν - 1) ≤ (1 - p) ^ ν' := pow_le_pow_of_le_one hq hq1 h4
    have hsplit : init p y ν ν' = ex p (ν - 1) (init p y ν 0)
        + ![((1 - p) ^ ν' - (1 - p) ^ (ν - 1)) * y / 2,
            ((1 - p) ^ ν' - (1 - p) ^ (ν - 1)) * p / 2, 0, 0, 0, 0, 0, 0] := by
      funext i; fin_cases i <;> simp [init, ex] <;> ring
    rw [hsplit]
    refine smul_PZ_add_Kpos (pow_pos hê _) (C4 ν h1 h2 h3) (Kpos_of_nonneg ?_)
    have e1 := mul_nonneg (sub_nonneg.2 hpow) hy
    have e2 := mul_nonneg (sub_nonneg.2 hpow) hp0
    intro i; fin_cases i <;> simp <;> positivity

/-- Steps 1–4 of `lem:rsc-cert`, for an arbitrary lightness predicate `L`: every message of an
`L`-admissible tree lies in `ê ^ (size + Σ ν) • 𝒫_Z`. -/
theorem message_mem (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hy : 0 ≤ y) {ê : ℝ} (hê : 0 < ê)
    (hêq : ê < 1 - p) {Z : Finset (Fin 8 → ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z) (L : ℕ → ℕ → Prop)
    (ν₀ νE : ℕ) (dmin : ℕ → ℕ)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p y ν 0 ∈ ê ^ (1 + ν) • PZ Z) ∧ initInf p y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C3 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ d, 1 ≤ d → d < dmin ν → L ν d)
    (C4 : ∀ ν, 1 ≤ ν → ν ≤ νE → dmin ν ≤ 1 → ex p (ν - 1) (init p y ν 0) ∈ ê ^ (1 + ν) • PZ Z)
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∃ Ys : ℕ → Finset (Fin 8 → ℝ),
      let j := max 1 (dmin ν - 1)
      Ys 0 = {(ê ^ (1 + ν))⁻¹ • ex p ν (init p y ν 0)} ∧ Ys j = Z ∧
      (∀ i < j, ∀ x ∈ Ys i, 0 ≤ x) ∧
      ∀ i, 1 ≤ i → i ≤ j → ∀ x ∈ Ys (i - 1), ∀ z ∈ Z,
        merge p x z ∈ convexHull ℝ (Ys i : Set _) + Kpos)
    (C6 : ((1 - p) / ê) ^ (νE + 1) ≥ ê⁻¹ ^ (ν₀ + 1)) :
    ∀ t (b : Bool), AdmAt L b t → message p y t ∈ ê ^ (size t + nuSum t) • PZ Z := by
  have hq : 0 ≤ 1 - p := by linarith
  have hq1 : 1 - p ≤ 1 := by linarith
  refine RTree.ind _ ?_
  rintro ⟨ν, ν'⟩ cs ih b hadm
  rw [AdmAt] at hadm
  obtain ⟨⟨hνν, hL, h1⟩, hcs⟩ := hadm
  rw [AdmAll_iff] at hcs
  have hch : ∀ c ∈ cs, message p y c ∈ ê ^ (size c + nuSum c) • PZ Z ∧ 0 ≤ message p y c :=
    fun c hc => ⟨ih c hc true (hcs c hc), message_nonneg hp0 hp1 hy c⟩
  rw [message_node, size_node, nuSum_node]
  set d := cs.length + (if b then 1 else 0) with hd
  by_cases hcase : ν' = 0 ∨ νE < ν ∨ (1 ≤ ν ∧ ν ≤ νE ∧ dmin ν ≤ 1 ∧ ν' ≤ ν - 1)
  · have hi := init_mem hp0 hp1 hy hê hêq hZ0 ν₀ νE dmin C2 C4 C6 hνν hcase
    have := mergeAll_mem hp0 hp1 hZ0 C1 hê cs _ _ (pow_pos hê _) hi hch
    convert this using 2
    rw [← pow_add]; congr 1; ring
  · have hν'0 : ν' ≠ 0 := fun h => hcase (Or.inl h)
    have hννE : ν ≤ νE := by
      by_contra h; exact hcase (Or.inr (Or.inl (by omega)))
    have hν1 : 1 ≤ ν := by omega
    have hnot : ¬ (dmin ν ≤ 1 ∧ ν' ≤ ν - 1) :=
      fun h => hcase (Or.inr (Or.inr ⟨hν1, hννE, h.1, h.2⟩))
    have hnL : ¬ L ν d := fun h => hν'0 (hL (Or.inl h))
    have hd0 : d ≠ 0 := fun h => hν'0 (hL (Or.inr h))
    have hdmin : dmin ν ≤ d := by
      by_contra hlt
      exact hnL (C3 ν hν1 hννE d (by omega) (by omega))
    have hd2 : 2 ≤ d := by
      by_contra h2
      have hd1 : d = 1 := by omega
      have := h1 ⟨hd1, by omega⟩
      have : 1 < dmin ν := by
        by_contra h; exact hnot ⟨by omega, this⟩
      omega
    have hlen : d ≤ cs.length + 1 := by rw [hd]; split <;> omega
    obtain ⟨Ys, hYs⟩ := C5 ν hν1 hννE
    dsimp only at hYs
    obtain ⟨hY0, hYj, hYnn, hYstep⟩ := hYs
    set j := max 1 (dmin ν - 1) with hj
    have hjlen : j ≤ cs.length := by omega
    set σ := ê ^ (1 + ν) with hσ
    have hσpos : 0 < σ := pow_pos hê _
    have hpow : (1 - p) ^ ν ≤ (1 - p) ^ ν' := pow_le_pow_of_le_one hq hq1 hνν
    have hsplit : init p y ν ν' = ex p ν (init p y ν 0)
        + ![((1 - p) ^ ν' - (1 - p) ^ ν) * y / 2,
            ((1 - p) ^ ν' - (1 - p) ^ ν) * p / 2, 0, 0, 0, 0, 0, 0] := by
      funext i; fin_cases i <;> simp [init, ex] <;> ring
    have hD : (0 : Fin 8 → ℝ) ≤ ![((1 - p) ^ ν' - (1 - p) ^ ν) * y / 2,
        ((1 - p) ^ ν' - (1 - p) ^ ν) * p / 2, 0, 0, 0, 0, 0, 0] := by
      have e1 := mul_nonneg (sub_nonneg.2 hpow) hy
      have e2 := mul_nonneg (sub_nonneg.2 hpow) hp0
      intro i; fin_cases i <;> simp <;> positivity
    have hP : σ⁻¹ • init p y ν ν' ∈ convexHull ℝ (Ys 0 : Set _) + Kpos := by
      rw [hsplit, smul_add]
      refine Set.add_mem_add (subset_convexHull ℝ _ ?_)
        (Kpos_of_nonneg (smul_nonneg (inv_nonneg.2 hσpos.le) hD))
      rw [hY0]; simp
    have htake := chain hp0 hp1 hZ0 hê Ys j hYj hYnn hYstep j 0 cs _ σ (by omega) hjlen hσpos
      hP hch
    have hdrop := mergeAll_mem hp0 hp1 hZ0 C1 hê (cs.drop j) _ _ (by positivity) htake
      (fun c hc => hch c (List.mem_of_mem_drop hc))
    have e1 : mergeAll p y (init p y ν ν') cs
        = mergeAll p y (mergeAll p y (init p y ν ν') (cs.take j)) (cs.drop j) := by
      rw [← mergeAll_append, List.take_append_drop]
    have e2 : sizeAll cs = sizeAll (cs.take j) + sizeAll (cs.drop j) := by
      rw [← sizeAll_append, List.take_append_drop]
    have e3 : nuSumAll cs = nuSumAll (cs.take j) + nuSumAll (cs.drop j) := by
      rw [← nuSumAll_append, List.take_append_drop]
    rw [e1]
    convert hdrop using 2
    rw [e2, e3, hσ, ← pow_add, ← pow_add]; congr 1; ring

/-- `lem:rsc-cert` for an arbitrary lightness predicate `L`. -/
theorem certificate_conditions_of (p y ê : ℝ) (hp : 0 < p ∧ p < 1/2) (hy : 0 < y)
    (hê : 0 < ê ∧ ê < 1 - p)
    (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (L : ℕ → ℕ → Prop) (ν₀ νE : ℕ) (dmin : ℕ → ℕ)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p y ν 0 ∈ ê ^ (1 + ν) • PZ Z) ∧ initInf p y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C3 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ d, 1 ≤ d → d < dmin ν → L ν d)
    (C4 : ∀ ν, 1 ≤ ν → ν ≤ νE → dmin ν ≤ 1 → ex p (ν - 1) (init p y ν 0) ∈ ê ^ (1 + ν) • PZ Z)
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∃ Ys : ℕ → Finset (Fin 8 → ℝ),
            let j := max 1 (dmin ν - 1)
            Ys 0 = {(ê ^ (1 + ν))⁻¹ • ex p ν (init p y ν 0)} ∧ Ys j = Z ∧
            (∀ i < j, ∀ x ∈ Ys i, 0 ≤ x) ∧
            ∀ i, 1 ≤ i → i ≤ j → ∀ x ∈ Ys (i - 1), ∀ z ∈ Z,
              merge p x z ∈ convexHull ℝ (Ys i : Set _) + Kpos)
    (C6 : ((1 - p) / ê) ^ (νE + 1) ≥ ê⁻¹ ^ (ν₀ + 1))
    (t : RTree (ℕ × ℕ)) (ht : AdmAt L false t) :
    cZ p Z hZ * ê ^ (size t + nuSum t) ≤ fin p (message p y t) := by
  have hp0 : 0 ≤ p := hp.1.le
  have hp1 : p ≤ 1 := by linarith [hp.2]
  have hm := message_mem hp0 hp1 hy.le hê.1 hê.2 hZ0 L ν₀ νE dmin C1 C2 C3 C4 C5 C6 t false ht
  obtain ⟨w, ⟨a, ha, k, hk, rfl⟩, hw⟩ := hm
  have hw' : message p y t = ê ^ (size t + nuSum t) • (a + k) := hw.symm
  rw [hw', fin_smul, fin_add, mul_comm]
  have hη : 0 ≤ ê ^ (size t + nuSum t) := pow_nonneg hê.1.le _
  have := cZ_le_fin (p := p) hZ ha
  have := fin_nonneg_of_Kpos hp0 hp1 hk
  nlinarith

/-- `lem:rsc-cert`. -/
theorem certificate_conditions (p y ê : ℝ) (hp : 0 < p ∧ p < 1/2) (hy : 0 < y)
    (hê : 0 < ê ∧ ê < 1 - p)
    (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z) (hc : 0 < cZ p Z hZ)
    (ν₀ νE : ℕ) (hνE : 1 ≤ νE) (dmin : ℕ → ℕ) (hdmin : ∀ ν, 1 ≤ ν → ν ≤ νE → 1 ≤ dmin ν)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p y ν 0 ∈ ê ^ (1 + ν) • PZ Z) ∧ initInf p y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C3 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ d, 1 ≤ d → d < dmin ν → Light p y ν d)
    (C4 : ∀ ν, 1 ≤ ν → ν ≤ νE → dmin ν ≤ 1 → ex p (ν - 1) (init p y ν 0) ∈ ê ^ (1 + ν) • PZ Z)
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∃ Ys : ℕ → Finset (Fin 8 → ℝ),
            let j := max 1 (dmin ν - 1)
            Ys 0 = {(ê ^ (1 + ν))⁻¹ • ex p ν (init p y ν 0)} ∧ Ys j = Z ∧
            (∀ i < j, ∀ x ∈ Ys i, 0 ≤ x) ∧
            ∀ i, 1 ≤ i → i ≤ j → ∀ x ∈ Ys (i - 1), ∀ z ∈ Z,
              merge p x z ∈ convexHull ℝ (Ys i : Set _) + Kpos)
    (C6 : ((1 - p) / ê) ^ (νE + 1) ≥ ê⁻¹ ^ (ν₀ + 1))
    (t : RTree (ℕ × ℕ)) (ht : Admissible p y t) :
    cZ p Z hZ * ê ^ (size t + nuSum t) ≤ fin p (message p y t) :=
  certificate_conditions_of p y ê hp hy hê Z hZ hZ0 (Light p y) ν₀ νE dmin C1 C2 C3 C4 C5 C6 t ht

end Certificate

end

end MaxLeafFormal.Antinorm8


==> anc/formal/MaxLeafFormal/Budget.lean <==
import Mathlib
import MaxLeafFormal.MLS
import MaxLeafFormal.CDS

/-!
# Budgeted trials (Theorem 3.14) and the connected-domination wrapper

Formalises the threshold lemma on `[0,∞]` (`lem:fw-threshold-prob`), budgeted trials
(`thm:fw-budgeted`), the first accepted size (`lem:cds-first-accepted`) and the
budgeted trials for connected domination (`cor:cds-budgeted`).
-/

namespace MaxLeafFormal.Budget

open MeasureTheory ProbabilityTheory Finset
open scoped ENNReal

/-- `2^{-x}` on `[0,∞]`, with `2^{-∞} = 0`. -/
noncomputable def twoPowNeg (x : ℝ≥0∞) : ℝ :=
  if x = ⊤ then 0 else (2:ℝ) ^ (-x.toReal)

/-- The event `{ξ ≤ θ}` for a real threshold `θ`. -/
def leEvent {Ξ : Type*} (ξ : Ξ → ℝ≥0∞) (θ : ℝ) : Set Ξ :=
  {x | ξ x ≠ ⊤ ∧ (ξ x).toReal ≤ θ}

/-! ### `twoPowNeg` -/

theorem measurable_twoPowNeg : Measurable twoPowNeg := by
  unfold twoPowNeg
  refine Measurable.ite (measurableSet_singleton ⊤) measurable_const ?_
  exact measurable_const.pow (ENNReal.measurable_toReal.neg)

theorem twoPowNeg_mem_Icc (x : ℝ≥0∞) : twoPowNeg x ∈ Set.Icc (0:ℝ) 1 := by
  unfold twoPowNeg
  split_ifs with h
  · norm_num
  · refine ⟨Real.rpow_nonneg (by norm_num) _, ?_⟩
    exact Real.rpow_le_one_of_one_le_of_nonpos (by norm_num)
      (neg_nonpos.2 ENNReal.toReal_nonneg)

theorem cap_condition_iff (E : ℝ) (hE : 0 < E) (Θ : ℝ) :
    (2:ℝ) ^ (-Θ) ≤ E / 2 ↔ 1 + Real.logb 2 (1 / E) ≤ Θ := by
  have hE2 : (0:ℝ) < E / 2 := by positivity
  have hlog : Real.logb 2 (E / 2) = -Real.logb 2 (1 / E) - 1 := by
    rw [one_div, Real.logb_inv, Real.logb_div hE.ne' (by norm_num),
      Real.logb_self_eq_one (by norm_num)]
    ring
  have h1 : (2:ℝ) ^ (-Θ) ≤ E / 2 ↔ (2:ℝ) ^ (-Θ) ≤ (2:ℝ) ^ (Real.logb 2 (E / 2)) := by
    rw [Real.rpow_logb (by norm_num) (by norm_num) hE2]
  rw [h1, Real.rpow_le_rpow_left_iff (by norm_num : (1:ℝ) < 2), hlog]
  constructor <;> intro h <;> linarith

theorem integral_twoPowNeg_pos {Ξ : Type*} [MeasurableSpace Ξ] (Q : Measure Ξ)
    [IsProbabilityMeasure Q] (ξ : Ξ → ℝ≥0∞) (hξ : Measurable ξ)
    (hfin : 0 < Q {x | ξ x < ⊤}) :
    0 < ∫ x, twoPowNeg (ξ x) ∂Q := by
  have hnn : 0 ≤ fun x => twoPowNeg (ξ x) := fun x => (twoPowNeg_mem_Icc (ξ x)).1
  have hint : Integrable (fun x => twoPowNeg (ξ x)) Q := by
    refine Integrable.of_bound ((measurable_twoPowNeg.comp hξ).aestronglyMeasurable) 1
      (Filter.Eventually.of_forall (fun x => ?_))
    rw [Real.norm_of_nonneg (twoPowNeg_mem_Icc (ξ x)).1]
    exact (twoPowNeg_mem_Icc (ξ x)).2
  rw [integral_pos_iff_support_of_nonneg hnn hint]
  have hs : Function.support (fun x => twoPowNeg (ξ x)) = {x | ξ x < ⊤} := by
    ext x
    have hpos : (2:ℝ) ^ (-(ξ x).toReal) ≠ 0 := (Real.rpow_pos_of_pos (by norm_num) _).ne'
    by_cases h : ξ x = ⊤
    · simp [Function.mem_support, twoPowNeg, h]
    · simp [Function.mem_support, twoPowNeg, h, hpos, lt_top_iff_ne_top]
  rw [hs]
  exact hfin

/-! ### `lem:fw-threshold-prob` -/

/-- Supporting form of (a) without `hfin` (used by `budgeted_success`). -/
theorem twoPowNeg_le_pointwise {Ξ : Type*} (ξ : Ξ → ℝ≥0∞) (Θ : ℕ) (x : Ξ) :
    twoPowNeg (ξ x) ≤ (2:ℝ)^(-(Θ:ℝ)) +
      ∑ θ ∈ range (Θ+1), 2 * (leEvent ξ (θ:ℝ)).indicator (fun _ => (2:ℝ)^(-(θ:ℝ))) x := by
  have hterm : ∀ θ : ℕ, 0 ≤ 2 * (leEvent ξ (θ:ℝ)).indicator (fun _ => (2:ℝ)^(-(θ:ℝ))) x :=
    fun θ => mul_nonneg (by norm_num)
      (Set.indicator_nonneg (fun _ _ => Real.rpow_nonneg (by norm_num) _) x)
  have hsum : 0 ≤ ∑ θ ∈ range (Θ+1), 2 * (leEvent ξ (θ:ℝ)).indicator (fun _ => (2:ℝ)^(-(θ:ℝ))) x :=
    Finset.sum_nonneg (fun θ _ => hterm θ)
  have hc0 : (0:ℝ) ≤ (2:ℝ)^(-(Θ:ℝ)) := Real.rpow_nonneg (by norm_num) _
  by_cases htop : ξ x = ⊤
  · have h0 : twoPowNeg (ξ x) = 0 := by
      unfold twoPowNeg
      rw [ite_eq_left htop]
    rw [h0]
    linarith
  · have hval : twoPowNeg (ξ x) = (2:ℝ)^(-(ξ x).toReal) := by
      unfold twoPowNeg
      rw [ite_eq_right htop]
    rw [hval]
    by_cases hr : (ξ x).toReal ≤ (Θ:ℝ)
    · have hc : ⌈(ξ x).toReal⌉₊ ≤ Θ := Nat.ceil_le.2 hr
      have hr0 : (0:ℝ) ≤ (ξ x).toReal := ENNReal.toReal_nonneg
      have hxmem : x ∈ leEvent ξ ((⌈(ξ x).toReal⌉₊ : ℕ) : ℝ) :=
        ⟨htop, Nat.le_ceil _⟩
      have hlt : ((⌈(ξ x).toReal⌉₊ : ℕ) : ℝ) < (ξ x).toReal + 1 :=
        Nat.ceil_lt_add_one hr0
      have hpow : (2:ℝ)^(-(ξ x).toReal) ≤ 2 * (2:ℝ)^(-((⌈(ξ x).toReal⌉₊ : ℕ) : ℝ)) := by
        have hid : (2:ℝ)^(-(ξ x).toReal) = 2 * (2:ℝ)^(-(ξ x).toReal - 1) := by
          rw [Real.rpow_sub (by norm_num), Real.rpow_one]
          ring
        rw [hid]
        refine mul_le_mul_of_nonneg_left ?_ (by norm_num)
        refine Real.rpow_le_rpow_of_exponent_le (by norm_num) ?_
        linarith
      have hsingle : 2 * (leEvent ξ ((⌈(ξ x).toReal⌉₊ : ℕ) : ℝ)).indicator
            (fun _ => (2:ℝ)^(-((⌈(ξ x).toReal⌉₊ : ℕ) : ℝ))) x
          ≤ ∑ θ ∈ range (Θ+1), 2 * (leEvent ξ (θ:ℝ)).indicator (fun _ => (2:ℝ)^(-(θ:ℝ))) x :=
        Finset.single_le_sum
          (f := fun θ : ℕ => 2 * (leEvent ξ (θ:ℝ)).indicator (fun _ => (2:ℝ)^(-(θ:ℝ))) x)
          (fun θ _ => hterm θ) (Finset.mem_range.2 (Nat.lt_succ_of_le hc))
      simp only [Set.indicator_of_mem hxmem] at hsingle
      linarith
    · push Not at hr
      have : (2:ℝ)^(-(ξ x).toReal) ≤ (2:ℝ)^(-(Θ:ℝ)) :=
        Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
      linarith

theorem threshold_prob_aux {Ξ : Type*} [MeasurableSpace Ξ] (Q : Measure Ξ)
    [IsProbabilityMeasure Q] (ξ : Ξ → ℝ≥0∞) (hξ : Measurable ξ)
    (Θ : ℕ) (hΘ : (2:ℝ) ^ (-(Θ : ℝ)) ≤ (∫ x, twoPowNeg (ξ x) ∂Q) / 2) :
    ∃ θ : ℕ, θ ≤ Θ ∧
      (∫ x, twoPowNeg (ξ x) ∂Q) / (4 * ((Θ : ℝ) + 1))
        ≤ Q.real (leEvent ξ θ) * (2:ℝ) ^ (-(θ : ℝ)) := by
  have hmeasS : ∀ t : ℝ, MeasurableSet (leEvent ξ t) := fun t => by
    have hs : MeasurableSet {y : ℝ≥0∞ | y ≠ ⊤ ∧ y.toReal ≤ t} := by
      refine MeasurableSet.inter ((measurableSet_singleton ⊤).compl) ?_
      exact measurableSet_le ENNReal.measurable_toReal measurable_const
    exact hξ hs
  have hgint : Integrable (fun x => twoPowNeg (ξ x)) Q := by
    refine Integrable.of_bound ((measurable_twoPowNeg.comp hξ).aestronglyMeasurable) 1
      (Filter.Eventually.of_forall (fun x => ?_))
    rw [Real.norm_of_nonneg (twoPowNeg_mem_Icc (ξ x)).1]
    exact (twoPowNeg_mem_Icc (ξ x)).2
  have hterm : ∀ θ : ℕ, Integrable
      (fun x => 2 * (leEvent ξ (θ:ℝ)).indicator (fun _ => (2:ℝ)^(-(θ:ℝ))) x) Q :=
    fun θ => ((integrable_const _).indicator (hmeasS _)).const_mul 2
  have hRint : Integrable (fun x => (2:ℝ)^(-(Θ:ℝ)) +
      ∑ θ ∈ range (Θ+1), 2 * (leEvent ξ (θ:ℝ)).indicator (fun _ => (2:ℝ)^(-(θ:ℝ))) x) Q :=
    (integrable_const _).add (integrable_finsetSum _ (fun θ _ => hterm θ))
  have hE : ∫ x, twoPowNeg (ξ x) ∂Q ≤ ∫ x, ((2:ℝ)^(-(Θ:ℝ)) +
      ∑ θ ∈ range (Θ+1), 2 * (leEvent ξ (θ:ℝ)).indicator (fun _ => (2:ℝ)^(-(θ:ℝ))) x) ∂Q :=
    integral_mono hgint hRint (fun x => twoPowNeg_le_pointwise ξ Θ x)
  have hRval : ∫ x, ((2:ℝ)^(-(Θ:ℝ)) +
      ∑ θ ∈ range (Θ+1), 2 * (leEvent ξ (θ:ℝ)).indicator (fun _ => (2:ℝ)^(-(θ:ℝ))) x) ∂Q
      = (2:ℝ)^(-(Θ:ℝ)) + 2 * ∑ θ ∈ range (Θ+1), Q.real (leEvent ξ (θ:ℝ)) * (2:ℝ)^(-(θ:ℝ)) := by
    rw [integral_add (integrable_const _) (integrable_finsetSum _ (fun θ _ => hterm θ)),
      integral_const, probReal_univ, one_smul,
      integral_finsetSum _ (fun θ _ => hterm θ), Finset.mul_sum]
    congr 1
    apply Finset.sum_congr rfl
    intro θ _
    rw [integral_const_mul, integral_indicator_const _ (hmeasS _), smul_eq_mul]
  rw [hRval] at hE
  by_contra hcon
  push Not at hcon
  have hΘ1 : (0:ℝ) < (Θ:ℝ) + 1 := by positivity
  have hS : ∑ θ ∈ range (Θ+1), Q.real (leEvent ξ (θ:ℝ)) * (2:ℝ)^(-(θ:ℝ))
      < (∫ x, twoPowNeg (ξ x) ∂Q) / 4 := by
    calc ∑ θ ∈ range (Θ+1), Q.real (leEvent ξ (θ:ℝ)) * (2:ℝ)^(-(θ:ℝ))
        < ∑ θ ∈ range (Θ+1), (∫ x, twoPowNeg (ξ x) ∂Q) / (4 * ((Θ:ℝ)+1)) :=
          Finset.sum_lt_sum_of_nonempty ⟨0, by simp⟩
            (fun θ hθ => hcon θ (Nat.lt_succ_iff.1 (Finset.mem_range.1 hθ)))
      _ = (∫ x, twoPowNeg (ξ x) ∂Q) / 4 := by
          rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
          push_cast
          field_simp
  linarith

-- lem:fw-threshold-prob (a)
theorem threshold_prob {Ξ : Type*} [MeasurableSpace Ξ] (Q : Measure Ξ)
    [IsProbabilityMeasure Q] (ξ : Ξ → ℝ≥0∞) (hξ : Measurable ξ)
    (_hfin : 0 < Q {x | ξ x < ⊤})
    (Θ : ℕ) (hΘ : (2:ℝ) ^ (-(Θ : ℝ)) ≤ (∫ x, twoPowNeg (ξ x) ∂Q) / 2) :
    ∃ θ : ℕ, θ ≤ Θ ∧
      (∫ x, twoPowNeg (ξ x) ∂Q) / (4 * ((Θ : ℝ) + 1))
        ≤ Q.real (leEvent ξ θ) * (2:ℝ) ^ (-(θ : ℝ)) :=
  threshold_prob_aux Q ξ hξ Θ hΘ

-- lem:fw-threshold-prob (b)
theorem threshold_prob_upper {Ξ : Type*} [MeasurableSpace Ξ] (Q : Measure Ξ)
    [IsProbabilityMeasure Q] (ξ : Ξ → ℝ≥0∞) (hξ : Measurable ξ)
    (_hfin : 0 < Q {x | ξ x < ⊤}) (θ : ℤ) :
    Q.real (leEvent ξ θ) * (2:ℝ) ^ (-(θ : ℝ)) ≤ ∫ x, twoPowNeg (ξ x) ∂Q := by
  have hmeas : MeasurableSet (leEvent ξ (θ : ℝ)) := by
    have hs : MeasurableSet {y : ℝ≥0∞ | y ≠ ⊤ ∧ y.toReal ≤ (θ : ℝ)} := by
      refine MeasurableSet.inter ((measurableSet_singleton ⊤).compl) ?_
      exact measurableSet_le ENNReal.measurable_toReal measurable_const
    exact hξ hs
  have hint : Integrable (fun x => twoPowNeg (ξ x)) Q := by
    refine Integrable.of_bound ((measurable_twoPowNeg.comp hξ).aestronglyMeasurable) 1
      (Filter.Eventually.of_forall (fun x => ?_))
    rw [Real.norm_of_nonneg (twoPowNeg_mem_Icc (ξ x)).1]
    exact (twoPowNeg_mem_Icc (ξ x)).2
  have h1 : ∫ x, (leEvent ξ (θ : ℝ)).indicator (fun _ => (2:ℝ) ^ (-(θ : ℝ))) x ∂Q
      = Q.real (leEvent ξ (θ : ℝ)) * (2:ℝ) ^ (-(θ : ℝ)) := by
    rw [integral_indicator_const _ hmeas, smul_eq_mul]
  rw [← h1]
  apply integral_mono ((integrable_const _).indicator hmeas) hint
  intro x
  by_cases hx : x ∈ leEvent ξ (θ : ℝ)
  · rw [Set.indicator_of_mem hx]
    have hx' : ξ x ≠ ⊤ ∧ (ξ x).toReal ≤ (θ : ℝ) := hx
    show _ ≤ (if ξ x = ⊤ then 0 else (2:ℝ) ^ (-(ξ x).toReal))
    rw [ite_eq_right hx'.1]
    exact Real.rpow_le_rpow_of_exponent_le (by norm_num) (neg_le_neg hx'.2)
  · rw [Set.indicator_of_notMem hx]
    exact (twoPowNeg_mem_Icc (ξ x)).1

/-! ### alg:fw-budgeted -/

abbrev BSlot (ι : Type*) (Θ : ℕ) (m : ι → ℕ → ℕ) : Type _ :=
  Σ p : ι × Fin (Θ + 1), Fin (m p.1 p.2)

abbrev BOutcome {ι : Type*} (Ω : ι → ℕ → Type*) (Θ : ℕ) (m : ι → ℕ → ℕ) : Type _ :=
  (j : BSlot ι Θ m) → Ω j.1.1 j.1.2

noncomputable def budgetMeasure {ι : Type*} [Fintype ι] {Ω : ι → ℕ → Type*}
    [∀ i θ, MeasurableSpace (Ω i θ)] (P : ∀ i θ, Measure (Ω i θ))
    (Θ : ℕ) (m : ι → ℕ → ℕ) : Measure (BOutcome Ω Θ m) :=
  Measure.pi fun j => P j.1.1 j.1.2

def BAccepts {ι : Type*} {Ω : ι → ℕ → Type*} (A : ∀ i θ, Set (Ω i θ))
    {Θ : ℕ} {m : ι → ℕ → ℕ} (o : BOutcome Ω Θ m) : Prop :=
  ∃ j, o j ∈ A j.1.1 j.1.2

/-- `M_{ι,θ}` of eq:fw-params. -/
noncomputable def Mcount (n : ℕ) (ω Γ κ : ℝ) (Θ θ : ℕ) : ℝ :=
  4 * κ * Γ * ((Θ : ℝ) + 1) * (2:ℝ) ^ (ω * n - θ)

/-- eq:fw-params, with `ι` in place of `t`. -/
def AdmissibleParams {ι : Type*} (n : ℕ) (ω Γ κ : ℝ) (Θ : ℕ) (m : ι → ℕ → ℕ) : Prop :=
  ω * n + Real.logb 2 Γ + 1 ≤ Θ ∧ (Θ : ℝ) ≤ ω * n + Real.logb 2 Γ + 3 ∧
  ∀ i θ, θ ≤ Θ → Mcount n ω Γ κ Θ θ ≤ m i θ ∧ (m i θ : ℝ) ≤ 2 * Mcount n ω Γ κ Θ θ + 1

-- thm:fw-budgeted, soundness (every outcome)
theorem budgeted_sound {U : Type*} (sol : Finset U → Prop) (k : ℕ)
    {ι : Type*} {Ω : ι → ℕ → Type*} (A : ∀ i θ, Set (Ω i θ))
    (hT2 : ∀ i θ, ∀ x ∈ A i θ, ∃ S, sol S ∧ S.card ≤ k)
    {Θ : ℕ} {m : ι → ℕ → ℕ} (o : BOutcome Ω Θ m) (h : BAccepts A o) :
    ∃ S, sol S ∧ S.card ≤ k := by
  obtain ⟨j, hj⟩ := h
  exact hT2 _ _ _ hj

/-- The acceptance event is measurable. -/
theorem measurableSet_bAccepts {ι : Type*} [Fintype ι] {Ω : ι → ℕ → Type*}
    [∀ i θ, MeasurableSpace (Ω i θ)] (A : ∀ i θ, Set (Ω i θ))
    (hA : ∀ i θ, MeasurableSet (A i θ)) (Θ : ℕ) (m : ι → ℕ → ℕ) :
    MeasurableSet {o : BOutcome Ω Θ m | BAccepts A o} := by
  classical
  have h : {o : BOutcome Ω Θ m | BAccepts A o}
      = ⋃ j : BSlot ι Θ m, (fun o : BOutcome Ω Θ m => o j) ⁻¹' A j.1.1 j.1.2 := by
    ext o
    simp only [Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_preimage, BAccepts]
  rw [h]
  exact MeasurableSet.iUnion fun j => measurable_pi_apply j (hA _ _)

-- Supporting: all `m i θ` copies of one trial fail
theorem budget_fail_le {ι : Type*} [Fintype ι]
    {Ω : ι → ℕ → Type*} [∀ i θ, MeasurableSpace (Ω i θ)]
    (P : ∀ i θ, Measure (Ω i θ)) [∀ i θ, IsProbabilityMeasure (P i θ)]
    (A : ∀ i θ, Set (Ω i θ)) (hA : ∀ i θ, MeasurableSet (A i θ))
    (Θ : ℕ) (m : ι → ℕ → ℕ) (i : ι) (θ : ℕ) (hθ : θ ≤ Θ) :
    (budgetMeasure P Θ m).real {o | ¬ BAccepts A o}
      ≤ (1 - (P i θ).real (A i θ)) ^ (m i θ) := by
  classical
  have hsub : {o : BOutcome Ω Θ m | ¬ BAccepts A o} ⊆
      Set.pi Set.univ (fun j : BSlot ι Θ m =>
        if j.1 = (i, (⟨θ, Nat.lt_succ_of_le hθ⟩ : Fin (Θ + 1))) then (A j.1.1 j.1.2)ᶜ
        else Set.univ) := by
    intro o ho j _
    dsimp only
    split_ifs with hj
    · exact fun h => ho ⟨j, h⟩
    · exact Set.mem_univ _
  have hc : ((P i θ) (A i θ)ᶜ).toReal = 1 - ((P i θ) (A i θ)).toReal := by
    rw [prob_compl_eq_one_sub (hA _ _), ENNReal.toReal_sub_of_le prob_le_one ENNReal.one_ne_top,
      ENNReal.toReal_one]
  have hB : (budgetMeasure P Θ m).real (Set.pi Set.univ (fun j : BSlot ι Θ m =>
        if j.1 = (i, (⟨θ, Nat.lt_succ_of_le hθ⟩ : Fin (Θ + 1))) then (A j.1.1 j.1.2)ᶜ
        else Set.univ))
      = (1 - (P i θ).real (A i θ)) ^ (m i θ) := by
    unfold budgetMeasure
    rw [measureReal_def, Measure.pi_pi, ENNReal.toReal_prod, Fintype.prod_sigma,
      Fintype.prod_eq_single (i, (⟨θ, Nat.lt_succ_of_le hθ⟩ : Fin (Θ + 1)))]
    · simp only [ite_true]
      rw [Finset.prod_congr rfl (fun _ _ => hc), Finset.prod_const, Finset.card_univ,
        Fintype.card_fin]
      rfl
    · intro a ha
      refine Finset.prod_eq_one fun b _ => ?_
      simp [ha]
  have : IsFiniteMeasure (budgetMeasure P Θ m) := by
    unfold budgetMeasure
    infer_instance
  calc (budgetMeasure P Θ m).real {o | ¬ BAccepts A o}
      ≤ (budgetMeasure P Θ m).real (Set.pi Set.univ (fun j : BSlot ι Θ m =>
        if j.1 = (i, (⟨θ, Nat.lt_succ_of_le hθ⟩ : Fin (Θ + 1))) then (A j.1.1 j.1.2)ᶜ
        else Set.univ)) := measureReal_mono hsub (measure_ne_top _ _)
    _ = _ := hB

-- thm:fw-budgeted, success probability
theorem budgeted_success {ι : Type*} [Fintype ι]
    {Ω : ι → ℕ → Type*} [∀ i θ, MeasurableSpace (Ω i θ)]
    (P : ∀ i θ, Measure (Ω i θ)) [∀ i θ, IsProbabilityMeasure (P i θ)]
    (A : ∀ i θ, Set (Ω i θ)) (hA : ∀ i θ, MeasurableSet (A i θ))
    {Ξ : ι → Type*} [∀ i, MeasurableSpace (Ξ i)]
    (Q : ∀ i, Measure (Ξ i)) [∀ i, IsProbabilityMeasure (Q i)]
    (ξ : ∀ i, Ξ i → ℝ≥0∞) (hξ : ∀ i, Measurable (ξ i))
    (hT3 : ∀ i (θ : ℕ), (Q i).real (leEvent (ξ i) θ) ≤ (P i θ).real (A i θ))
    (n : ℕ) (ω Γ κ : ℝ) (_hω : 0 ≤ ω) (hΓ : 1 ≤ Γ) (hκ : 0 < κ)
    (Θ : ℕ) (hΘ : ω * n + Real.logb 2 Γ + 1 ≤ Θ)
    (m : ι → ℕ → ℕ) (hm : ∀ i θ, θ ≤ Θ → Mcount n ω Γ κ Θ θ ≤ m i θ)
    (hsucc : ∃ i, (2:ℝ) ^ (-(ω * n)) / Γ ≤ ∫ x, twoPowNeg (ξ i x) ∂(Q i)) :
    1 - Real.exp (-κ) ≤ (budgetMeasure P Θ m).real {o | BAccepts A o} := by
  obtain ⟨i, hi⟩ := hsucc
  set E := ∫ x, twoPowNeg (ξ i x) ∂(Q i) with hE
  have hΓ0 : 0 < Γ := by linarith
  -- the cap is high enough
  have hcap : (2:ℝ) ^ (-(Θ : ℝ)) ≤ E / 2 := by
    calc (2:ℝ) ^ (-(Θ : ℝ)) ≤ (2:ℝ) ^ (-(ω * n + Real.logb 2 Γ + 1)) := by
          apply Real.rpow_le_rpow_of_exponent_le (by norm_num)
          linarith
      _ = (2:ℝ) ^ (-(ω * n)) / Γ / 2 := by
          rw [show -(ω * n + Real.logb 2 Γ + 1) = -(ω * n) + -Real.logb 2 Γ + -1 by ring,
            Real.rpow_add (by norm_num), Real.rpow_add (by norm_num),
            Real.rpow_neg (by norm_num : (0:ℝ) ≤ 2) (Real.logb 2 Γ),
            Real.rpow_logb (by norm_num) (by norm_num) hΓ0, Real.rpow_neg_one]
          ring
      _ ≤ E / 2 := by linarith
  obtain ⟨θ, hθΘ, hθ⟩ := threshold_prob_aux (Q i) (ξ i) (hξ i) Θ hcap
  set q := (Q i).real (leEvent (ξ i) θ) with hq
  set p := (P i θ).real (A i θ) with hp
  have hqp : q ≤ p := hT3 i θ
  have hq0 : 0 ≤ q := measureReal_nonneg
  have hp1 : p ≤ 1 := measureReal_le_one
  have hM := hm i θ hθΘ
  have hΘ1 : (0:ℝ) < Θ + 1 := by positivity
  have hinv : (2:ℝ) ^ (ω * n) * 2 ^ (-(ω * n)) = 1 := by
    rw [← Real.rpow_add (by norm_num)]; simp
  have hsplit : (2:ℝ) ^ (ω * n - θ) = 2 ^ (ω * n) * 2 ^ (-(θ : ℝ)) := by
    rw [sub_eq_add_neg, Real.rpow_add (by norm_num)]
  -- `κ ≤ p * m`
  have hpm : κ ≤ p * m i θ := by
    have h1 : κ ≤ E * κ * Γ * 2 ^ (ω * n) := by
      have := mul_le_mul_of_nonneg_right hi
        (by positivity : (0:ℝ) ≤ κ * Γ * 2 ^ (ω * n))
      calc κ = (2:ℝ) ^ (-(ω * n)) / Γ * (κ * Γ * 2 ^ (ω * n)) := by
            rw [show (2:ℝ) ^ (-(ω * n)) / Γ * (κ * Γ * 2 ^ (ω * n))
                = κ * (2 ^ (ω * n) * 2 ^ (-(ω * n))) by field_simp, hinv, mul_one]
        _ ≤ E * (κ * Γ * 2 ^ (ω * n)) := this
        _ = E * κ * Γ * 2 ^ (ω * n) := by ring
    have h2 : E * κ * Γ * 2 ^ (ω * n) ≤ q * Mcount n ω Γ κ Θ θ := by
      have := mul_le_mul_of_nonneg_right hθ
        (by positivity : (0:ℝ) ≤ 4 * κ * Γ * ((Θ : ℝ) + 1) * 2 ^ (ω * n))
      calc E * κ * Γ * 2 ^ (ω * n)
          = E / (4 * ((Θ : ℝ) + 1)) * (4 * κ * Γ * ((Θ : ℝ) + 1) * 2 ^ (ω * n)) := by
            field_simp
        _ ≤ q * 2 ^ (-(θ : ℝ)) * (4 * κ * Γ * ((Θ : ℝ) + 1) * 2 ^ (ω * n)) := this
        _ = q * Mcount n ω Γ κ Θ θ := by
            unfold Mcount; rw [hsplit]; ring
    have h3 : q * Mcount n ω Γ κ Θ θ ≤ p * m i θ :=
      mul_le_mul hqp hM (by unfold Mcount; positivity) (hq0.trans hqp)
    linarith
  -- failure probability
  have hfail := budget_fail_le P A hA Θ m i θ hθΘ
  have hexp : (1 - p) ^ (m i θ) ≤ Real.exp (-κ) := by
    calc (1 - p) ^ (m i θ) ≤ (Real.exp (-p)) ^ (m i θ) := by
          apply pow_le_pow_left₀ (by linarith)
          linarith [Real.add_one_le_exp (-p)]
      _ = Real.exp (-(p * m i θ)) := by rw [← Real.exp_nat_mul]; ring_nf
      _ ≤ Real.exp (-κ) := Real.exp_le_exp.2 (by linarith)
  have hprob : IsProbabilityMeasure (budgetMeasure P Θ m) := by
    unfold budgetMeasure; infer_instance
  have hcompl := measureReal_add_measureReal_compl (μ := budgetMeasure P Θ m)
    (measurableSet_bAccepts A hA Θ m)
  have hc : ({o : BOutcome Ω Θ m | BAccepts A o})ᶜ = {o | ¬ BAccepts A o} := rfl
  rw [hc, probReal_univ] at hcompl
  linarith

-- thm:fw-budgeted, success probability, literal form
theorem budgeted_success_of_admissible {ι : Type*} [Fintype ι]
    {Ω : ι → ℕ → Type*} [∀ i θ, MeasurableSpace (Ω i θ)]
    (P : ∀ i θ, Measure (Ω i θ)) [∀ i θ, IsProbabilityMeasure (P i θ)]
    (A : ∀ i θ, Set (Ω i θ)) (hA : ∀ i θ, MeasurableSet (A i θ))
    {Ξ : ι → Type*} [∀ i, MeasurableSpace (Ξ i)]
    (Q : ∀ i, Measure (Ξ i)) [∀ i, IsProbabilityMeasure (Q i)]
    (ξ : ∀ i, Ξ i → ℝ≥0∞) (hξ : ∀ i, Measurable (ξ i))
    (hT3 : ∀ i (θ : ℕ), (Q i).real (leEvent (ξ i) θ) ≤ (P i θ).real (A i θ))
    (n : ℕ) (ω Γ κ : ℝ) (hω : 0 ≤ ω) (hΓ : 1 ≤ Γ) (hκ : 0 < κ)
    (Θ : ℕ) (m : ι → ℕ → ℕ) (hpar : AdmissibleParams n ω Γ κ Θ m)
    (hsucc : ∃ i, (2:ℝ) ^ (-(ω * n)) / Γ ≤ ∫ x, twoPowNeg (ξ i x) ∂(Q i)) :
    1 - Real.exp (-κ) ≤ (budgetMeasure P Θ m).real {o | BAccepts A o} :=
  budgeted_success P A hA Q ξ hξ hT3 n ω Γ κ hω hΓ hκ Θ hpar.1 m
    (fun i θ hθ => (hpar.2.2 i θ hθ).1) hsucc

theorem params_admissible (ι : Type*) (n : ℕ) (ω Γ κ : ℝ)
    (hω : 0 ≤ ω) (hΓ : 1 ≤ Γ) (hκ : 0 < κ) :
    AdmissibleParams (ι := ι) n ω Γ κ (MLS.cap n ω Γ) (fun _ θ => MLS.trials n ω Γ κ θ) := by
  have hx : 0 ≤ ω * n + Real.logb 2 Γ :=
    add_nonneg (by positivity) (Real.logb_nonneg (by norm_num) hΓ)
  have hΓ0 : 0 < Γ := by linarith
  have hc1 := Nat.le_ceil (ω * n + Real.logb 2 Γ)
  have hc2 := Nat.ceil_lt_add_one hx
  have hcap : ((MLS.cap n ω Γ : ℕ) : ℝ) = (⌈ω * n + Real.logb 2 Γ⌉₊ : ℝ) + 1 := by
    unfold MLS.cap
    push_cast
    ring
  have hM : ∀ θ : ℕ, 0 ≤ Mcount n ω Γ κ (MLS.cap n ω Γ) θ := fun θ => by
    unfold Mcount
    exact mul_nonneg (mul_nonneg (mul_nonneg (mul_nonneg (by norm_num) hκ.le) hΓ0.le)
      (by positivity)) (by positivity)
  have hT : ∀ θ : ℕ, MLS.trials n ω Γ κ θ = ⌈Mcount n ω Γ κ (MLS.cap n ω Γ) θ⌉₊ := by
    intro θ
    unfold MLS.trials Mcount
    congr 1
  unfold AdmissibleParams
  refine ⟨?_, ?_, fun i θ _ => ⟨?_, ?_⟩⟩
  · rw [hcap]
    linarith
  · rw [hcap]
    linarith
  · dsimp only
    rw [hT θ]
    exact Nat.le_ceil _
  · dsimp only
    rw [hT θ]
    have := Nat.ceil_lt_add_one (hM θ)
    linarith [hM θ]

/-! ### lem:cds-first-accepted -/

open Classical in
noncomputable def firstAccepted (n : ℕ) (acc : ℕ → Prop) : ℕ :=
  if h : ((Finset.Icc 1 n).filter acc).Nonempty
  then ((Finset.Icc 1 n).filter acc).min' h else n

theorem first_accepted {U : Type*} [Fintype U] (sol : Finset U → Prop)
    (hne : ∃ S, sol S) (hempty : ¬ sol ∅)
    {Ω : Type*} [MeasurableSpace Ω] (P : Measure Ω) [IsProbabilityMeasure P]
    (acc : ℕ → Ω → Prop)
    (hsound : ∀ s o, 1 ≤ s → s ≤ Fintype.card U → acc s o → ∃ S, sol S ∧ S.card ≤ s) :
    let opt := sInf {s | ∃ S, sol S ∧ S.card = s}
    (∀ o, opt ≤ firstAccepted (Fintype.card U) (fun s => acc s o)) ∧
    P.real {o | acc opt o}
      ≤ P.real {o | firstAccepted (Fintype.card U) (fun s => acc s o) = opt} := by
  intro opt
  classical
  have hmem : ∃ s, ∃ S, sol S ∧ S.card = s := by
    obtain ⟨S, hS⟩ := hne
    exact ⟨S.card, S, hS, rfl⟩
  have hopt_mem : opt ∈ {s | ∃ S, sol S ∧ S.card = s} := Nat.sInf_mem hmem
  obtain ⟨S0, hS0, hS0card⟩ := hopt_mem
  have hopt_eq : opt = S0.card := hS0card.symm
  have hS0ne : S0 ≠ ∅ := by
    rintro rfl
    exact hempty hS0
  have hopt_pos : 1 ≤ opt := by
    rw [hopt_eq]
    exact Finset.card_pos.mpr (Finset.nonempty_iff_ne_empty.mpr hS0ne)
  have hopt_le : opt ≤ Fintype.card U := by
    rw [hopt_eq]
    exact Finset.card_le_univ S0
  have key : ∀ s o, 1 ≤ s → s ≤ Fintype.card U → acc s o → opt ≤ s := by
    intro s o h1 h2 h3
    obtain ⟨S', hS', hcard⟩ := hsound s o h1 h2 h3
    exact le_trans (Nat.sInf_le ⟨S', hS', rfl⟩) hcard
  have hfa : ∀ o, opt ≤ firstAccepted (Fintype.card U) (fun s => acc s o) := by
    intro o
    unfold firstAccepted
    split_ifs with h
    · have hm := Finset.min'_mem _ h
      rw [Finset.mem_filter, Finset.mem_Icc] at hm
      exact key _ o hm.1.1 hm.1.2 hm.2
    · exact hopt_le
  have hpt : ∀ o, acc opt o → firstAccepted (Fintype.card U) (fun s => acc s o) = opt := by
    intro o ho
    have hopt_mem' : opt ∈ (Finset.Icc 1 (Fintype.card U)).filter (fun s => acc s o) :=
      Finset.mem_filter.mpr ⟨Finset.mem_Icc.mpr ⟨hopt_pos, hopt_le⟩, ho⟩
    have hne' : ((Finset.Icc 1 (Fintype.card U)).filter (fun s => acc s o)).Nonempty :=
      ⟨opt, hopt_mem'⟩
    have hge := hfa o
    unfold firstAccepted at hge ⊢
    rw [dite_eq_left hne'] at hge ⊢
    exact le_antisymm (Finset.min'_le _ _ hopt_mem') hge
  refine ⟨hfa, ?_⟩
  exact measureReal_mono (fun o ho => hpt o ho) (measure_ne_top P _)

/-! ### cor:cds-budgeted -/

abbrev RunOutcome (Ω : ℕ → ℕ → ℕ → Type*) (Θ : ℕ → ℕ) (m : ℕ → ℕ → ℕ → ℕ)
    (s : ℕ) : Type _ :=
  BOutcome (ι := Fin (s + 1)) (fun t θ => Ω s t θ) (Θ s) (fun t θ => m s t θ)

/-- One independent run for each `s = i + 1`, `i : Fin n`. -/
abbrev CdsOutcome (n : ℕ) (Ω : ℕ → ℕ → ℕ → Type*) (Θ : ℕ → ℕ)
    (m : ℕ → ℕ → ℕ → ℕ) : Type _ :=
  (i : Fin n) → RunOutcome Ω Θ m ((i : ℕ) + 1)

noncomputable def cdsMeasure (n : ℕ) {Ω : ℕ → ℕ → ℕ → Type*}
    [∀ s t θ, MeasurableSpace (Ω s t θ)] (P : ∀ s t θ, Measure (Ω s t θ))
    (Θ : ℕ → ℕ) (m : ℕ → ℕ → ℕ → ℕ) : Measure (CdsOutcome n Ω Θ m) :=
  Measure.pi fun i =>
    budgetMeasure (fun (t : Fin ((i : ℕ) + 1 + 1)) θ => P ((i : ℕ) + 1) t θ)
      (Θ ((i : ℕ) + 1)) (fun t θ => m ((i : ℕ) + 1) t θ)

def cdsAcc {n : ℕ} {Ω : ℕ → ℕ → ℕ → Type*} {Θ : ℕ → ℕ} {m : ℕ → ℕ → ℕ → ℕ}
    (A : ∀ s t θ, Set (Ω s t θ)) (o : CdsOutcome n Ω Θ m) (s : ℕ) : Prop :=
  ∃ i : Fin n, (i : ℕ) + 1 = s ∧
    BAccepts (fun (t : Fin ((i : ℕ) + 1 + 1)) θ => A ((i : ℕ) + 1) t θ) (o i)

noncomputable def cdsOutput (n : ℕ) {Ω : ℕ → ℕ → ℕ → Type*} {Θ : ℕ → ℕ}
    {m : ℕ → ℕ → ℕ → ℕ} (A : ∀ s t θ, Set (Ω s t θ))
    (o : CdsOutcome n Ω Θ m) : ℕ :=
  firstAccepted n (cdsAcc A o)

open MaxLeafFormal.CDS

/-- Helper: the whole vertex set is a CDS of a connected graph. -/
theorem isCDS_univ {V : Type*} [Fintype V] [DecidableEq V] (G : SimpleGraph V)
    (hG : G.Connected) : IsCDS G univ := by
  refine ⟨?_, fun v => Or.inl (Finset.mem_univ v)⟩
  rw [Finset.coe_univ]
  exact ((SimpleGraph.induceUnivIso G).connected_iff).mpr hG

theorem cds_budgeted {V : Type*} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    {Ω : ℕ → ℕ → ℕ → Type*} [∀ s t θ, MeasurableSpace (Ω s t θ)]
    (P : ∀ s t θ, Measure (Ω s t θ))
    (hP : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → IsProbabilityMeasure (P s t θ))
    (A : ∀ s t θ, Set (Ω s t θ))
    (hA : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → MeasurableSet (A s t θ))
    (hT2 : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → ∀ x ∈ A s t θ, γc G ≤ s)
    (ω Γ κ : ℝ) (hω : 0 ≤ ω) (hΓ : 1 ≤ Γ) (hκ : 0 < κ)
    (Θ : ℕ → ℕ)
    (hΘ : ∀ s, 1 ≤ s → s ≤ Fintype.card V → ω * Fintype.card V + Real.logb 2 Γ + 1 ≤ Θ s)
    (m : ℕ → ℕ → ℕ → ℕ)
    (hm : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → θ ≤ Θ s →
      Mcount (Fintype.card V) ω Γ κ (Θ s) θ ≤ m s t θ)
    {Ξ : ℕ → Type*} [∀ t, MeasurableSpace (Ξ t)] (Q : ∀ t, Measure (Ξ t))
    (hQ : ∀ t ≤ γc G, IsProbabilityMeasure (Q t))
    (ξ : ∀ t, Ξ t → ℝ≥0∞) (hξ : ∀ t ≤ γc G, Measurable (ξ t))
    (hT3 : ∀ t (θ : ℕ), t ≤ γc G →
      (Q t).real (leEvent (ξ t) θ) ≤ (P (γc G) t θ).real (A (γc G) t θ))
    (hmax : ∃ t ≤ γc G,
      (2:ℝ) ^ (-(ω * Fintype.card V)) / Γ ≤ ∫ x, twoPowNeg (ξ t x) ∂(Q t)) :
    (∀ o : CdsOutcome (Fintype.card V) Ω Θ m, γc G ≤ cdsOutput (Fintype.card V) A o) ∧
    1 - Real.exp (-κ)
      ≤ (cdsMeasure (Fintype.card V) P Θ m).real
          {o | cdsOutput (Fintype.card V) A o = γc G} := by
  set n := Fintype.card V with hn
  -- a minimum CDS
  have hne : {s | ∃ S, IsCDS G S ∧ S.card = s}.Nonempty := ⟨_, _, isCDS_univ G hG, rfl⟩
  obtain ⟨S0, hS0, hS0c⟩ := Nat.sInf_mem hne
  change S0.card = γc G at hS0c
  have hempty : ¬ IsCDS G (∅ : Finset V) := by
    rintro ⟨hc, -⟩
    obtain ⟨v⟩ := hc.nonempty
    simpa using v.2
  have hγ1 : 1 ≤ γc G := by
    rw [← hS0c, Nat.one_le_iff_ne_zero]
    intro h0
    rw [Finset.card_eq_zero] at h0
    exact hempty (h0 ▸ hS0)
  have hγn : γc G ≤ n := hS0c ▸ Finset.card_le_univ S0
  -- the product measure is a probability measure
  have hPi : ∀ (i : Fin n) (t : Fin ((i : ℕ) + 1 + 1)) (θ : ℕ),
      IsProbabilityMeasure (P ((i : ℕ) + 1) t θ) := fun i t θ =>
    hP _ _ _ (by omega) (by omega) (by omega)
  have hB : ∀ i : Fin n, IsProbabilityMeasure
      (budgetMeasure (fun (t : Fin ((i : ℕ) + 1 + 1)) θ => P ((i : ℕ) + 1) t θ)
        (Θ ((i : ℕ) + 1)) (fun t θ => m ((i : ℕ) + 1) t θ)) := fun i => by
    unfold budgetMeasure; infer_instance
  have hprob : IsProbabilityMeasure (cdsMeasure n P Θ m) := by
    unfold cdsMeasure budgetMeasure; infer_instance
  -- first accepted size
  have hsound : ∀ s (o : CdsOutcome n Ω Θ m), 1 ≤ s → s ≤ Fintype.card V →
      cdsAcc A o s → ∃ S, IsCDS G S ∧ S.card ≤ s := by
    rintro s o - - ⟨i, hi, j, hj⟩
    have := hT2 _ _ _ (by omega) (by omega) (by omega) _ hj
    exact ⟨S0, hS0, by omega⟩
  obtain ⟨hlow, hacc⟩ := first_accepted (IsCDS G) ⟨_, isCDS_univ G hG⟩ hempty
    (cdsMeasure n P Θ m) (fun s o => cdsAcc A o s) hsound
  refine ⟨hlow, le_trans ?_ hacc⟩
  -- the run at `s = γc G`
  set i0 : Fin n := ⟨γc G - 1, by omega⟩ with hi0
  have hs : (i0 : ℕ) + 1 = γc G := by simp only [hi0]; omega
  have hsub : {o : CdsOutcome n Ω Θ m |
      BAccepts (fun (t : Fin ((i0 : ℕ) + 1 + 1)) θ => A ((i0 : ℕ) + 1) t θ) (o i0)}
      ⊆ {o | cdsAcc A o (γc G)} := fun o ho => ⟨i0, hs, ho⟩
  refine le_trans ?_ (measureReal_mono hsub)
  have hmeasA : MeasurableSet {o' : RunOutcome Ω Θ m ((i0 : ℕ) + 1) |
      BAccepts (fun (t : Fin ((i0 : ℕ) + 1 + 1)) θ => A ((i0 : ℕ) + 1) t θ) o'} :=
    measurableSet_bAccepts _ (fun t θ => hA _ _ _ (by omega) (by omega) (by omega)) _ _
  have hpres := measurePreserving_eval
    (fun i : Fin n => budgetMeasure (fun (t : Fin ((i : ℕ) + 1 + 1)) θ => P ((i : ℕ) + 1) t θ)
      (Θ ((i : ℕ) + 1)) (fun t θ => m ((i : ℕ) + 1) t θ)) i0
  have heq : (cdsMeasure n P Θ m).real {o : CdsOutcome n Ω Θ m |
      BAccepts (fun (t : Fin ((i0 : ℕ) + 1 + 1)) θ => A ((i0 : ℕ) + 1) t θ) (o i0)}
      = (budgetMeasure (fun (t : Fin ((i0 : ℕ) + 1 + 1)) θ => P ((i0 : ℕ) + 1) t θ)
          (Θ ((i0 : ℕ) + 1)) (fun t θ => m ((i0 : ℕ) + 1) t θ)).real
          {o' | BAccepts (fun (t : Fin ((i0 : ℕ) + 1 + 1)) θ => A ((i0 : ℕ) + 1) t θ) o'} := by
    unfold Measure.real
    rw [← hpres.measure_preimage hmeasA.nullMeasurableSet]
    rfl
  rw [heq]
  -- budgeted trials at `s = i0 + 1`
  rw [← hs] at hT3 hQ hξ hmax
  have : ∀ t : Fin ((i0 : ℕ) + 1 + 1), IsProbabilityMeasure (Q t) := fun t =>
    hQ t (by omega)
  obtain ⟨t0, ht0, hmax0⟩ := hmax
  exact budgeted_success (fun (t : Fin ((i0 : ℕ) + 1 + 1)) θ => P ((i0 : ℕ) + 1) t θ)
    (fun t θ => A ((i0 : ℕ) + 1) t θ) (fun t θ => hA _ _ _ (by omega) (by omega) (by omega))
    (Ξ := fun t => Ξ t) (fun t => Q t) (fun t => ξ t) (fun t => hξ t (by omega))
    (fun t θ => hT3 t θ (by omega)) n ω Γ κ hω hΓ hκ (Θ ((i0 : ℕ) + 1))
    (hΘ _ (by omega) (by omega)) (fun t θ => m ((i0 : ℕ) + 1) t θ)
    (fun t θ hθ => hm _ _ _ (by omega) (by omega) (by omega) hθ)
    ⟨⟨t0, by omega⟩, hmax0⟩

theorem cds_budgeted_maxLeaf {V : Type*} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    {Ω : ℕ → ℕ → ℕ → Type*} [∀ s t θ, MeasurableSpace (Ω s t θ)]
    (P : ∀ s t θ, Measure (Ω s t θ))
    (hP : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → IsProbabilityMeasure (P s t θ))
    (A : ∀ s t θ, Set (Ω s t θ))
    (hA : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → MeasurableSet (A s t θ))
    (hT2 : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → ∀ x ∈ A s t θ, γc G ≤ s)
    (ω Γ κ : ℝ) (hω : 0 ≤ ω) (hΓ : 1 ≤ Γ) (hκ : 0 < κ)
    (Θ : ℕ → ℕ)
    (hΘ : ∀ s, 1 ≤ s → s ≤ Fintype.card V → ω * Fintype.card V + Real.logb 2 Γ + 1 ≤ Θ s)
    (m : ℕ → ℕ → ℕ → ℕ)
    (hm : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → θ ≤ Θ s →
      Mcount (Fintype.card V) ω Γ κ (Θ s) θ ≤ m s t θ)
    {Ξ : ℕ → Type*} [∀ t, MeasurableSpace (Ξ t)] (Q : ∀ t, Measure (Ξ t))
    (hQ : ∀ t ≤ γc G, IsProbabilityMeasure (Q t))
    (ξ : ∀ t, Ξ t → ℝ≥0∞) (hξ : ∀ t ≤ γc G, Measurable (ξ t))
    (hT3 : ∀ t (θ : ℕ), t ≤ γc G →
      (Q t).real (leEvent (ξ t) θ) ≤ (P (γc G) t θ).real (A (γc G) t θ))
    (hmax : ∃ t ≤ γc G,
      (2:ℝ) ^ (-(ω * Fintype.card V)) / Γ ≤ ∫ x, twoPowNeg (ξ t x) ∂(Q t))
    (hn : 3 ≤ Fintype.card V) :
    1 - Real.exp (-κ)
      ≤ (cdsMeasure (Fintype.card V) P Θ m).real
          {o | IsGreatest {ℓ | ∃ F : SimpleGraph V, F ≤ G ∧ F.IsTree ∧ numLeaves F = ℓ}
                 (Fintype.card V - cdsOutput (Fintype.card V) A o)} := by
  have hPi : ∀ (i : Fin (Fintype.card V)) (t : Fin ((i : ℕ) + 1 + 1)) (θ : ℕ),
      IsProbabilityMeasure (P ((i : ℕ) + 1) t θ) := fun i t θ =>
    hP _ _ _ (by omega) (by omega) (by omega)
  have hB : ∀ i : Fin (Fintype.card V), IsProbabilityMeasure
      (budgetMeasure (fun (t : Fin ((i : ℕ) + 1 + 1)) θ => P ((i : ℕ) + 1) t θ)
        (Θ ((i : ℕ) + 1)) (fun t θ => m ((i : ℕ) + 1) t θ)) := fun i => by
    unfold budgetMeasure; infer_instance
  have hprob : IsProbabilityMeasure (cdsMeasure (Fintype.card V) P Θ m) := by
    unfold cdsMeasure; infer_instance
  obtain ⟨-, h⟩ := cds_budgeted G hG P hP A hA hT2 ω Γ κ hω hΓ hκ Θ hΘ m hm Q hQ ξ hξ hT3 hmax
  refine h.trans (measureReal_mono ?_)
  intro o ho
  simp only [Set.mem_ofPred_eq] at ho ⊢
  rw [ho]
  exact maxLeaf_eq G hG hn

end MaxLeafFormal.Budget


==> anc/formal/MaxLeafFormal/CCData.lean <==
import Mathlib

/-!
# Graph Motif rate certificate data (generated)

Generated by `formal/scripts/export_cc_cert.py`, recomputing the parameters of
`outputs/sample-dependent-mls/ancillary/component_count_rate_interval.py`, SHA-256 `4ce8f7323b39dbb6fcce68425f52503d152b5384ec4195087f70f21c664ce1dc`.
Entry `j` is `y_j` for the interval `[0.7175 + j/10^4, 0.7175 + (j+1)/10^4]`.
Do not edit by hand. This file is data, not proof: every condition is re-checked in
`MaxLeafFormal.CCRate`.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.CCRate

/-- The rational `a / b`. -/
def q (a b : ℕ) : ℚ := (a : ℚ) / b

/-- The parameters `y_j`, `j = 0, …, 924`. -/
def ys : List ℚ := [
  q 64731 50000,
  q 5183 4000,
  q 16211 12500,
  q 64901 50000,
  q 25983 20000,
  q 32507 25000,
  q 65071 50000,
  q 26051 20000,
  q 4074 3125,
  q 65241 50000,
  q 26119 20000,
  q 130709 100000,
  q 65411 50000,
  q 16367 12500,
  q 2621 2000,
  q 131163 100000,
  q 131277 100000,
  q 131391 100000,
  q 26301 20000,
  q 131619 100000,
  q 32933 25000,
  q 65923 50000,
  q 3299 2500,
  q 66037 50000,
  q 33047 25000,
  q 132303 100000,
  q 132417 100000,
  q 132531 100000,
  q 26529 20000,
  q 132759 100000,
  q 66437 50000,
  q 33247 25000,
  q 66551 50000,
  q 133217 100000,
  q 133331 100000,
  q 66723 50000,
  q 3339 2500,
  q 5347 4000,
  q 133789 100000,
  q 8369 6250,
  q 134019 100000,
  q 134133 100000,
  q 16781 12500,
  q 134363 100000,
  q 67239 50000,
  q 134593 100000,
  q 33677 25000,
  q 134823 100000,
  q 67469 50000,
  q 135053 100000,
  q 4224 3125,
  q 135283 100000,
  q 67699 50000,
  q 67757 50000,
  q 135629 100000,
  q 4242 3125,
  q 6793 5000,
  q 5439 4000,
  q 136091 100000,
  q 68103 50000,
  q 68161 50000,
  q 136437 100000,
  q 136553 100000,
  q 136669 100000,
  q 27357 20000,
  q 1369 1000,
  q 17127 12500,
  q 34283 25000,
  q 4289 3125,
  q 34341 25000,
  q 3437 2500,
  q 34399 25000,
  q 8607 6250,
  q 137829 100000,
  q 27589 20000,
  q 138061 100000,
  q 138177 100000,
  q 69147 50000,
  q 13841 10000,
  q 138527 100000,
  q 138643 100000,
  q 3469 2500,
  q 34719 25000,
  q 138993 100000,
  q 13911 10000,
  q 69613 50000,
  q 139343 100000,
  q 6973 5000,
  q 139577 100000,
  q 69847 50000,
  q 139811 100000,
  q 17491 12500,
  q 28009 20000,
  q 70081 50000,
  q 140279 100000,
  q 140397 100000,
  q 70257 50000,
  q 140631 100000,
  q 140749 100000,
  q 70433 50000,
  q 17623 12500,
  q 141101 100000,
  q 141219 100000,
  q 141337 100000,
  q 70727 50000,
  q 35393 25000,
  q 14169 10000,
  q 8863 6250,
  q 70963 50000,
  q 35511 25000,
  q 71081 50000,
  q 3557 2500,
  q 71199 50000,
  q 35629 25000,
  q 71317 50000,
  q 142753 100000,
  q 142871 100000,
  q 142989 100000,
  q 35777 25000,
  q 71613 50000,
  q 28669 20000,
  q 143463 100000,
  q 71791 50000,
  q 143701 100000,
  q 7191 5000,
  q 71969 50000,
  q 144057 100000,
  q 9011 6250,
  q 28859 20000,
  q 72207 50000,
  q 144533 100000,
  q 144653 100000,
  q 36193 25000,
  q 144891 100000,
  q 14501 10000,
  q 14513 10000,
  q 145249 100000,
  q 145369 100000,
  q 9093 6250,
  q 18201 12500,
  q 145727 100000,
  q 145847 100000,
  q 145967 100000,
  q 146087 100000,
  q 146207 100000,
  q 146327 100000,
  q 146447 100000,
  q 146567 100000,
  q 146687 100000,
  q 146807 100000,
  q 146927 100000,
  q 18381 12500,
  q 4599 3125,
  q 18411 12500,
  q 147409 100000,
  q 147529 100000,
  q 2953 2000,
  q 147771 100000,
  q 147891 100000,
  q 37003 25000,
  q 148133 100000,
  q 74127 50000,
  q 1187 800,
  q 9281 6250,
  q 148617 100000,
  q 74369 50000,
  q 148859 100000,
  q 7449 5000,
  q 74551 50000,
  q 149223 100000,
  q 29869 20000,
  q 74733 50000,
  q 37397 25000,
  q 149709 100000,
  q 149831 100000,
  q 149953 100000,
  q 75037 50000,
  q 37549 25000,
  q 75159 50000,
  q 3761 2500,
  q 75281 50000,
  q 37671 25000,
  q 75403 50000,
  q 150929 100000,
  q 151051 100000,
  q 151173 100000,
  q 4728 3125,
  q 75709 50000,
  q 151541 100000,
  q 151663 100000,
  q 75893 50000,
  q 151909 100000,
  q 4751 3125,
  q 30431 20000,
  q 152277 100000,
  q 381 250,
  q 38131 25000,
  q 152647 100000,
  q 15277 10000,
  q 152893 100000,
  q 19127 12500,
  q 7657 5000,
  q 153263 100000,
  q 153387 100000,
  q 15351 10000,
  q 76817 50000,
  q 76879 50000,
  q 76941 50000,
  q 30801 20000,
  q 154129 100000,
  q 154253 100000,
  q 154377 100000,
  q 154501 100000,
  q 77313 50000,
  q 619 400,
  q 77437 50000,
  q 154999 100000,
  q 155123 100000,
  q 155247 100000,
  q 38843 25000,
  q 155497 100000,
  q 155621 100000,
  q 77873 50000,
  q 155871 100000,
  q 38999 25000,
  q 156121 100000,
  q 78123 50000,
  q 156371 100000,
  q 9781 6250,
  q 78311 50000,
  q 156747 100000,
  q 19609 12500,
  q 78499 50000,
  q 157123 100000,
  q 157249 100000,
  q 1259 800,
  q 63 40,
  q 78813 50000,
  q 19719 12500,
  q 78939 50000,
  q 39501 25000,
  q 15813 10000,
  q 9891 6250,
  q 158383 100000,
  q 158509 100000,
  q 31727 20000,
  q 79381 50000,
  q 19861 12500,
  q 31803 20000,
  q 79571 50000,
  q 39817 25000,
  q 31879 20000,
  q 79761 50000,
  q 159649 100000,
  q 4993 3125,
  q 159903 100000,
  q 16003 10000,
  q 80079 50000,
  q 32057 20000,
  q 40103 25000,
  q 8027 5000,
  q 160667 100000,
  q 32159 20000,
  q 160923 100000,
  q 3221 2000,
  q 80589 50000,
  q 80653 50000,
  q 80717 50000,
  q 80781 50000,
  q 16169 10000,
  q 161819 100000,
  q 161947 100000,
  q 6483 4000,
  q 40551 25000,
  q 40583 25000,
  q 162461 100000,
  q 162589 100000,
  q 81359 50000,
  q 162847 100000,
  q 5093 3125,
  q 32621 20000,
  q 81617 50000,
  q 163363 100000,
  q 40873 25000,
  q 163621 100000,
  q 163751 100000,
  q 4097 2500,
  q 16401 10000,
  q 164139 100000,
  q 164269 100000,
  q 164399 100000,
  q 10283 6250,
  q 82329 50000,
  q 41197 25000,
  q 82459 50000,
  q 20631 12500,
  q 165179 100000,
  q 165309 100000,
  q 165439 100000,
  q 16557 10000,
  q 1657 1000,
  q 165831 100000,
  q 165961 100000,
  q 41523 25000,
  q 166223 100000,
  q 83177 50000,
  q 33297 20000,
  q 20827 12500,
  q 166747 100000,
  q 83439 50000,
  q 16701 10000,
  q 167141 100000,
  q 167273 100000,
  q 41851 25000,
  q 10471 6250,
  q 167667 100000,
  q 167799 100000,
  q 167931 100000,
  q 168063 100000,
  q 33639 20000,
  q 168327 100000,
  q 168459 100000,
  q 10537 6250,
  q 42181 25000,
  q 21107 12500,
  q 168989 100000,
  q 84561 50000,
  q 84627 50000,
  q 169387 100000,
  q 2119 1250,
  q 169653 100000,
  q 84893 50000,
  q 169919 100000,
  q 42513 25000,
  q 34037 20000,
  q 170319 100000,
  q 42613 25000,
  q 85293 50000,
  q 170719 100000,
  q 170853 100000,
  q 170987 100000,
  q 171121 100000,
  q 34251 20000,
  q 171389 100000,
  q 171523 100000,
  q 171657 100000,
  q 171791 100000,
  q 85963 50000,
  q 8603 5000,
  q 34439 20000,
  q 172329 100000,
  q 10779 6250,
  q 172599 100000,
  q 86367 50000,
  q 172869 100000,
  q 43251 25000,
  q 173139 100000,
  q 86637 50000,
  q 17341 10000,
  q 34709 20000,
  q 2171 1250,
  q 21727 12500,
  q 5436 3125,
  q 174087 100000,
  q 174223 100000,
  q 174359 100000,
  q 34899 20000,
  q 174631 100000,
  q 10923 6250,
  q 21863 12500,
  q 1094 625,
  q 175177 100000,
  q 175313 100000,
  q 3509 2000,
  q 175587 100000,
  q 43931 25000,
  q 8793 5000,
  q 175997 100000,
  q 35227 20000,
  q 11017 6250,
  q 176409 100000,
  q 88273 50000,
  q 44171 25000,
  q 176821 100000,
  q 176959 100000,
  q 177097 100000,
  q 35447 20000,
  q 44343 25000,
  q 17751 10000,
  q 177649 100000,
  q 177787 100000,
  q 7117 4000,
  q 178063 100000,
  q 89101 50000,
  q 8917 5000,
  q 178479 100000,
  q 89309 50000,
  q 178757 100000,
  q 11181 6250,
  q 35807 20000,
  q 89587 50000,
  q 179313 100000,
  q 44863 25000,
  q 22449 12500,
  q 179731 100000,
  q 179871 100000,
  q 18001 10000,
  q 3603 2000,
  q 18029 10000,
  q 18043 10000,
  q 18057 10000,
  q 18071 10000,
  q 3617 2000,
  q 180991 100000,
  q 181131 100000,
  q 22659 12500,
  q 45353 25000,
  q 181553 100000,
  q 90847 50000,
  q 36367 20000,
  q 22747 12500,
  q 182117 100000,
  q 91129 50000,
  q 228 125,
  q 182541 100000,
  q 91341 50000,
  q 22853 12500,
  q 91483 50000,
  q 183107 100000,
  q 183249 100000,
  q 183391 100000,
  q 183533 100000,
  q 45919 25000,
  q 91909 50000,
  q 4599 2500,
  q 184103 100000,
  q 36849 20000,
  q 46097 25000,
  q 184531 100000,
  q 92337 50000,
  q 184817 100000,
  q 1156 625,
  q 185103 100000,
  q 92623 50000,
  q 18539 10000,
  q 185533 100000,
  q 185677 100000,
  q 9291 5000,
  q 46491 25000,
  q 46527 25000,
  q 46563 25000,
  q 46599 25000,
  q 9327 5000,
  q 46671 25000,
  q 186829 100000,
  q 186973 100000,
  q 93559 50000,
  q 187263 100000,
  q 187407 100000,
  q 5861 3125,
  q 187697 100000,
  q 93921 50000,
  q 46997 25000,
  q 188133 100000,
  q 94139 50000,
  q 23553 12500,
  q 188569 100000,
  q 37743 20000,
  q 188861 100000,
  q 189007 100000,
  q 189153 100000,
  q 189299 100000,
  q 37889 20000,
  q 23699 12500,
  q 94869 50000,
  q 37977 20000,
  q 190031 100000,
  q 95089 50000,
  q 7613 4000,
  q 23809 12500,
  q 190619 100000,
  q 95383 50000,
  q 95457 50000,
  q 191061 100000,
  q 191209 100000,
  q 47839 25000,
  q 11969 6250,
  q 47913 25000,
  q 959 500,
  q 47987 25000,
  q 6003 3125,
  q 48061 25000,
  q 192393 100000,
  q 192541 100000,
  q 19269 10000,
  q 96419 50000,
  q 192987 100000,
  q 12071 6250,
  q 38657 20000,
  q 96717 50000,
  q 12099 6250,
  q 193733 100000,
  q 96941 50000,
  q 12127 6250,
  q 97091 50000,
  q 194331 100000,
  q 194481 100000,
  q 194631 100000,
  q 194781 100000,
  q 48733 25000,
  q 97541 50000,
  q 6101 3125,
  q 195383 100000,
  q 97767 50000,
  q 39137 20000,
  q 39167 20000,
  q 97993 50000,
  q 98069 50000,
  q 196289 100000,
  q 4911 2500,
  q 12287 6250,
  q 196743 100000,
  q 39379 20000,
  q 197047 100000,
  q 197199 100000,
  q 197351 100000,
  q 197503 100000,
  q 39531 20000,
  q 12363 6250,
  q 4949 2500,
  q 198113 100000,
  q 39653 20000,
  q 99209 50000,
  q 198571 100000,
  q 49681 25000,
  q 198877 100000,
  q 199031 100000,
  q 12449 6250,
  q 99669 50000,
  q 199491 100000,
  q 39929 20000,
  q 199799 100000,
  q 199953 100000,
  q 200107 100000,
  q 200261 100000,
  q 6263 3125,
  q 20057 10000,
  q 8029 4000,
  q 200879 100000,
  q 100517 50000,
  q 201189 100000,
  q 6292 3125,
  q 201499 100000,
  q 40331 20000,
  q 20181 10000,
  q 100983 50000,
  q 202121 100000,
  q 202277 100000,
  q 202433 100000,
  q 202589 100000,
  q 40549 20000,
  q 202901 100000,
  q 101529 50000,
  q 101607 50000,
  q 203371 100000,
  q 25441 12500,
  q 50921 25000,
  q 203841 100000,
  q 203999 100000,
  q 51039 25000,
  q 204313 100000,
  q 204471 100000,
  q 51157 25000,
  q 102393 50000,
  q 12809 6250,
  q 102551 50000,
  q 10263 5000,
  q 102709 50000,
  q 25697 12500,
  q 41147 20000,
  q 205893 100000,
  q 51513 25000,
  q 206211 100000,
  q 20637 10000,
  q 206529 100000,
  q 6459 3125,
  q 206847 100000,
  q 207007 100000,
  q 103583 50000,
  q 103663 50000,
  q 103743 50000,
  q 103823 50000,
  q 103903 50000,
  q 103983 50000,
  q 104063 50000,
  q 208287 100000,
  q 6514 3125,
  q 6519 3125,
  q 208769 100000,
  q 20893 10000,
  q 209091 100000,
  q 52313 25000,
  q 104707 50000,
  q 8383 4000,
  q 209737 100000,
  q 209899 100000,
  q 10503 5000,
  q 105111 50000,
  q 13149 6250,
  q 210547 100000,
  q 210709 100000,
  q 26359 12500,
  q 105517 50000,
  q 211197 100000,
  q 1321 625,
  q 211523 100000,
  q 105843 50000,
  q 211849 100000,
  q 212013 100000,
  q 13261 6250,
  q 10617 5000,
  q 26563 12500,
  q 53167 25000,
  q 6651 3125,
  q 53249 25000,
  q 213161 100000,
  q 8533 4000,
  q 21349 10000,
  q 106827 50000,
  q 213819 100000,
  q 6687 3125,
  q 214149 100000,
  q 42863 20000,
  q 2681 1250,
  q 107323 50000,
  q 214811 100000,
  q 214977 100000,
  q 215143 100000,
  q 215309 100000,
  q 8619 4000,
  q 107821 50000,
  q 6744 3125,
  q 8639 4000,
  q 108071 50000,
  q 216309 100000,
  q 54119 25000,
  q 216643 100000,
  q 21681 10000,
  q 108489 50000,
  q 43429 20000,
  q 217313 100000,
  q 217481 100000,
  q 217649 100000,
  q 217817 100000,
  q 43597 20000,
  q 109077 50000,
  q 109161 50000,
  q 218491 100000,
  q 10933 5000,
  q 218829 100000,
  q 109499 50000,
  q 219167 100000,
  q 219337 100000,
  q 109753 50000,
  q 54919 25000,
  q 109923 50000,
  q 13751 6250,
  q 110093 50000,
  q 55089 25000,
  q 220527 100000,
  q 220697 100000,
  q 55217 25000,
  q 221039 100000,
  q 22121 10000,
  q 221381 100000,
  q 13847 6250,
  q 221723 100000,
  q 44379 20000,
  q 222067 100000,
  q 111119 50000,
  q 22241 10000,
  q 111291 50000,
  q 44551 20000,
  q 222927 100000,
  q 2231 1000,
  q 27909 12500,
  q 44689 20000,
  q 111809 50000,
  q 223791 100000,
  q 44793 20000,
  q 112069 50000,
  q 28039 12500,
  q 44897 20000,
  q 224659 100000,
  q 224833 100000,
  q 225007 100000,
  q 112591 50000,
  q 56339 25000,
  q 225531 100000,
  q 112853 50000,
  q 225881 100000,
  q 28257 12500,
  q 226231 100000,
  q 113203 50000,
  q 113291 50000,
  q 226757 100000,
  q 226933 100000,
  q 227109 100000,
  q 45457 20000,
  q 227461 100000,
  q 113819 50000,
  q 113907 50000,
  q 227991 100000,
  q 28521 12500,
  q 45669 20000,
  q 114261 50000,
  q 2287 1000,
  q 228877 100000,
  q 45811 20000,
  q 14327 6250,
  q 22941 10000,
  q 229589 100000,
  q 229767 100000,
  q 45989 20000,
  q 57531 25000,
  q 115151 50000,
  q 230481 100000,
  q 11533 5000,
  q 5771 2500,
  q 231019 100000,
  q 115599 50000,
  q 115689 50000,
  q 115779 50000,
  q 115869 50000,
  q 115959 50000,
  q 116049 50000,
  q 232279 100000,
  q 232459 100000,
  q 1454 625,
  q 232821 100000,
  q 116501 50000,
  q 233183 100000,
  q 46673 20000,
  q 116773 50000,
  q 7304 3125,
  q 23391 10000,
  q 58523 25000,
  q 117137 50000,
  q 29307 12500,
  q 234639 100000,
  q 234821 100000,
  q 58751 25000,
  q 235187 100000,
  q 23537 10000,
  q 117777 50000,
  q 235737 100000,
  q 235921 100000,
  q 47221 20000,
  q 236289 100000,
  q 236473 100000,
  q 236657 100000,
  q 236841 100000,
  q 118513 50000,
  q 237211 100000,
  q 59349 25000,
  q 237581 100000,
  q 118883 50000,
  q 7436 3125,
  q 238137 100000,
  q 238323 100000,
  q 238509 100000,
  q 47739 20000,
  q 238881 100000,
  q 59767 25000,
  q 119627 50000,
  q 239441 100000,
  q 59907 25000,
  q 47963 20000,
  q 120001 50000,
  q 24019 10000,
  q 120189 50000,
  q 48113 20000,
  q 240753 100000,
  q 240941 100000,
  q 24113 10000,
  q 120659 50000,
  q 241507 100000,
  q 7553 3125,
  q 48377 20000,
  q 121037 50000,
  q 242263 100000,
  q 242453 100000,
  q 121321 50000,
  q 15177 6250,
  q 121511 50000,
  q 60803 25000,
  q 243403 100000,
  q 243593 100000,
  q 30473 12500,
  q 9759 4000,
  q 122083 50000,
  q 244357 100000,
  q 61137 25000,
  q 12237 5000,
  q 61233 25000,
  q 61281 25000,
  q 61329 25000,
  q 61377 25000,
  q 245701 100000,
  q 245893 100000,
  q 123043 50000,
  q 246279 100000,
  q 30809 12500,
  q 49333 20000,
  q 246859 100000,
  q 247053 100000,
  q 247247 100000,
  q 247441 100000,
  q 49527 20000,
  q 247829 100000,
  q 31003 12500,
  q 248219 100000,
  q 124207 50000,
  q 248609 100000,
  q 62201 25000,
  q 249 100,
  q 49839 20000,
  q 249391 100000,
  q 249587 100000,
  q 249783 100000,
  q 12499 5000,
  q 7818 3125,
  q 250373 100000,
  q 25057 10000,
  q 250767 100000,
  q 50193 20000,
  q 125581 50000,
  q 1571 625,
  q 125779 50000,
  q 62939 25000,
  q 125977 50000,
  q 31519 12500,
  q 252351 100000,
  q 5051 2000,
  q 252749 100000,
  q 63237 25000,
  q 253147 100000,
  q 253347 100000,
  q 253547 100000,
  q 253747 100000,
  q 253947 100000,
  q 254147 100000,
  q 63587 25000,
  q 63637 25000,
  q 254749 100000,
  q 5099 2000,
  q 15947 6250,
  q 255353 100000,
  q 51111 20000,
  q 255757 100000,
  q 255959 100000,
  q 256161 100000,
  q 256363 100000,
  q 128283 50000,
  q 256769 100000,
  q 64243 25000,
  q 10287 4000,
  q 128689 50000,
  q 128791 50000,
  q 128893 50000,
  q 25799 10000,
  q 129097 50000,
  q 129199 50000,
  q 258603 100000,
  q 258807 100000,
  q 64753 25000,
  q 259217 100000,
  q 259423 100000,
  q 64907 25000,
  q 129917 50000,
  q 6501 2500,
  q 130123 50000,
  q 65113 25000,
  q 260659 100000,
  q 130433 50000,
  q 261073 100000,
  q 1633 625,
  q 261487 100000,
  q 52339 20000,
  q 130951 50000,
  q 26211 10000,
  q 131159 50000,
  q 262527 100000,
  q 52547 20000,
  q 8217 3125,
  q 263153 100000,
  q 131681 50000,
  q 65893 25000,
  q 263781 100000,
  q 263991 100000,
  q 264201 100000,
  q 264411 100000,
  q 264621 100000,
  q 8276 3125,
  q 265043 100000,
  q 132627 50000,
  q 53093 20000,
  q 66419 25000,
  q 8309 3125,
  q 2661 1000,
  q 33289 12500,
  q 66631 25000,
  q 16671 6250,
  q 266949 100000,
  q 133581 50000,
  q 2139 800,
  q 66897 25000,
  q 133901 50000,
  q 16751 6250,
  q 268229 100000,
  q 67111 25000,
  q 134329 50000,
  q 33609 12500,
  q 269087 100000,
  q 134651 50000
]

end MaxLeafFormal.CCRate


==> anc/formal/MaxLeafFormal/CCGibbs.lean <==
import MaxLeafFormal.CCRate
import MaxLeafFormal.Rooted
import MaxLeafFormal.Antinorm3

/-!
# The tree partition function: `lem:cc-gibbs` and `lem:cc-path`

The paper's `def:cc-Z`, `lem:cc-gibbs` and `lem:cc-path`.

Proof routes. `cc_gibbs` follows this route: the subtree sums `g0`, `g1` of a
rooted tree (the subtree structure of `Antinorm3`), and the logarithmic potential
`Ψ = π₀ log g(0) + π₁ log g(1)`, which gains `log λ - π₁ log ζ` at every edge by two weighted
Jensen steps for `log` (`key_step`), with the stochastic matrix and the stationary law of the
Doob transform of `M_ζ`. `cc_path` uses the same split along the path and a scalar recursion for
the gap `(1 + ζ) λ^m - 𝒵`.
-/

namespace MaxLeafFormal.CCGibbs

open Finset SimpleGraph
open MaxLeafFormal.CCRate (spr spr_root)

variable {V : Type*} [Fintype V] [DecidableEq V]

open Classical in
/-- `e(F[X])`: the number of edges of `F` with both ends in `X` (`def:cc-Z`). -/
noncomputable def eIn (F : SimpleGraph V) (X : Finset V) : ℕ :=
  (F.edgeFinset.filter (fun e => ∀ v ∈ e, v ∈ X)).card

/-- `𝒵_F(ζ) = ∑_{X ⊆ V(F)} ζ^{|X|} 2^{e(F[X])}` (`def:cc-Z`). -/
noncomputable def Zpart (F : SimpleGraph V) (ζ : ℝ) : ℝ :=
  ∑ X ∈ (univ : Finset V).powerset, ζ ^ X.card * (2 : ℝ) ^ eIn F X

/-! ### Edge counts -/

omit [Fintype V] [DecidableEq V] in
theorem sym2_forall_mem_iff {p : V → Prop} (a b : V) :
    (∀ x ∈ s(a, b), p x) ↔ p a ∧ p b := by
  constructor
  · intro h
    exact ⟨h a (Sym2.mem_mk_left a b), h b (Sym2.mem_mk_right a b)⟩
  · rintro ⟨ha, hb⟩ x hx
    rcases Sym2.mem_iff.mp hx with rfl | rfl
    · exact ha
    · exact hb

theorem eIn_empty (F : SimpleGraph V) : eIn F ∅ = 0 := by
  classical
  unfold eIn
  rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
  intro e _ h
  induction e using Sym2.ind with
  | _ a b => simpa using h a (Sym2.mem_mk_left a b)

theorem eIn_singleton (F : SimpleGraph V) (v : V) : eIn F {v} = 0 := by
  classical
  unfold eIn
  rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
  intro e he h
  induction e using Sym2.ind with
  | _ a b =>
    have ha : a ∈ ({v} : Finset V) := h a (Sym2.mem_mk_left a b)
    have hb : b ∈ ({v} : Finset V) := h b (Sym2.mem_mk_right a b)
    rw [Finset.mem_singleton] at ha hb
    have hadj : F.Adj a b := by simpa using he
    rw [ha, hb] at hadj
    simp at hadj

/-- Edge count of a union of two pieces `Y ⊆ A`, `Z ⊆ B` of disjoint sets joined by the single
edge `v w`. -/
theorem eIn_union {F : SimpleGraph V} {A B Y Z : Finset V} {v w : V} (hAB : Disjoint A B)
    (hY : Y ⊆ A) (hZ : Z ⊆ B) (hv : v ∈ A) (hw : w ∈ B) (hvw : F.Adj v w)
    (hedge : ∀ a ∈ A, ∀ b ∈ B, F.Adj a b → a = v ∧ b = w) :
    eIn F (Y ∪ Z) = eIn F Y + eIn F Z + if v ∈ Y ∧ w ∈ Z then 1 else 0 := by
  classical
  unfold eIn
  have hdisj : Disjoint (F.edgeFinset.filter (fun e => ∀ x ∈ e, x ∈ Y))
      (F.edgeFinset.filter (fun e => ∀ x ∈ e, x ∈ Z)) := by
    rw [Finset.disjoint_left]
    intro e he1 he2
    rw [Finset.mem_filter] at he1 he2
    induction e using Sym2.ind with
    | _ a b =>
      exact Finset.disjoint_left.mp hAB (hY (he1.2 a (Sym2.mem_mk_left a b)))
        (hZ (he2.2 a (Sym2.mem_mk_left a b)))
  have hsplit : F.edgeFinset.filter (fun e => ∀ x ∈ e, x ∈ Y ∪ Z) =
      (F.edgeFinset.filter (fun e => ∀ x ∈ e, x ∈ Y) ∪
        F.edgeFinset.filter (fun e => ∀ x ∈ e, x ∈ Z)) ∪
      (if v ∈ Y ∧ w ∈ Z then {s(v, w)} else ∅) := by
    ext e
    induction e using Sym2.ind with
    | _ a b =>
      by_cases hc : v ∈ Y ∧ w ∈ Z
      · simp only [Finset.mem_filter, Finset.mem_union, SimpleGraph.mem_edgeFinset,
          SimpleGraph.mem_edgeSet, sym2_forall_mem_iff, if_pos hc, Finset.mem_singleton]
        constructor
        · rintro ⟨hadj, ha | ha, hb | hb⟩
          · exact Or.inl (Or.inl ⟨hadj, ha, hb⟩)
          · obtain ⟨h1, h2⟩ := hedge a (hY ha) b (hZ hb) hadj
            exact Or.inr (by rw [h1, h2])
          · obtain ⟨h1, h2⟩ := hedge b (hY hb) a (hZ ha) hadj.symm
            exact Or.inr (by rw [← h1, ← h2]; exact Sym2.eq_swap)
          · exact Or.inl (Or.inr ⟨hadj, ha, hb⟩)
        · rintro ((⟨hadj, ha, hb⟩ | ⟨hadj, ha, hb⟩) | heq)
          · exact ⟨hadj, Or.inl ha, Or.inl hb⟩
          · exact ⟨hadj, Or.inr ha, Or.inr hb⟩
          · rcases Sym2.eq_iff.mp heq with ⟨h1, h2⟩ | ⟨h1, h2⟩
            · subst h1
              subst h2
              exact ⟨hvw, Or.inl hc.1, Or.inr hc.2⟩
            · subst h1
              subst h2
              exact ⟨hvw.symm, Or.inr hc.2, Or.inl hc.1⟩
      · simp only [Finset.mem_filter, Finset.mem_union, SimpleGraph.mem_edgeFinset,
          SimpleGraph.mem_edgeSet, sym2_forall_mem_iff, if_neg hc]
        constructor
        · rintro ⟨hadj, ha | ha, hb | hb⟩
          · exact Or.inl (Or.inl ⟨hadj, ha, hb⟩)
          · obtain ⟨h1, h2⟩ := hedge a (hY ha) b (hZ hb) hadj
            exact (hc ⟨by rw [← h1]; exact ha, by rw [← h2]; exact hb⟩).elim
          · obtain ⟨h1, h2⟩ := hedge b (hY hb) a (hZ ha) hadj.symm
            exact (hc ⟨by rw [← h1]; exact hb, by rw [← h2]; exact ha⟩).elim
          · exact Or.inl (Or.inr ⟨hadj, ha, hb⟩)
        · rintro ((⟨hadj, ha, hb⟩ | ⟨hadj, ha, hb⟩) | heq)
          · exact ⟨hadj, Or.inl ha, Or.inl hb⟩
          · exact ⟨hadj, Or.inr ha, Or.inr hb⟩
          · simp at heq
  have hdisjR : Disjoint
      (F.edgeFinset.filter (fun e => ∀ x ∈ e, x ∈ Y) ∪
        F.edgeFinset.filter (fun e => ∀ x ∈ e, x ∈ Z))
      (if v ∈ Y ∧ w ∈ Z then {s(v, w)} else ∅) := by
    split_ifs with hc
    · rw [Finset.disjoint_singleton_right]
      intro h
      rcases Finset.mem_union.mp h with h | h
      · rw [Finset.mem_filter] at h
        exact Finset.disjoint_left.mp hAB (hY (h.2 w (Sym2.mem_mk_right v w))) hw
      · rw [Finset.mem_filter] at h
        exact Finset.disjoint_left.mp hAB hv (hZ (h.2 v (Sym2.mem_mk_left v w)))
    · simp
  rw [hsplit, Finset.card_union_of_disjoint hdisjR, Finset.card_union_of_disjoint hdisj]
  split_ifs <;> simp

theorem sym2_pair_map {α β : Type*} (f : α → β) (x y : α) :
    Sym2.map f s(x, y) = s(f x, f y) := rfl

omit [Fintype V] [DecidableEq V] in
theorem sym2_map_mem_edgeSet_iff {W : Type*} {F : SimpleGraph V} {G : SimpleGraph W}
    (σ : V ≃ W) (hσ : ∀ a b, F.Adj a b ↔ G.Adj (σ a) (σ b)) (a : Sym2 V) :
    Sym2.map σ a ∈ G.edgeSet ↔ a ∈ F.edgeSet := by
  refine Sym2.inductionOn a (fun x y => ?_)
  simp only [sym2_pair_map, SimpleGraph.mem_edgeSet]
  exact (hσ x y).symm

omit [Fintype V] [DecidableEq V] in
theorem sym2_map_symm_map {W : Type*} (σ : V ≃ W) (b : Sym2 W) :
    Sym2.map σ (Sym2.map σ.symm b) = b := by
  refine Sym2.inductionOn b (fun x y => ?_)
  simp only [sym2_pair_map, Equiv.apply_symm_apply]

omit [Fintype V] [DecidableEq V] in
theorem sym2_symm_map_map {W : Type*} (σ : V ≃ W) (a : Sym2 V) :
    Sym2.map σ.symm (Sym2.map σ a) = a := by
  refine Sym2.inductionOn a (fun x y => ?_)
  simp only [sym2_pair_map, Equiv.symm_apply_apply]

open Classical in
theorem eIn_map_equiv {W : Type*} [Fintype W] [DecidableEq W]
    {F : SimpleGraph V} {G : SimpleGraph W}
    (σ : V ≃ W) (hσ : ∀ a b, F.Adj a b ↔ G.Adj (σ a) (σ b)) (X : Finset V) :
    eIn G (X.map σ.toEmbedding) = eIn F X := by
  unfold eIn
  symm
  refine Finset.card_nbij' (Sym2.map σ) (Sym2.map σ.symm) ?_ ?_ ?_ ?_
  · intro a ha
    obtain ⟨ha1, ha2⟩ := Finset.mem_filter.mp ha
    apply Finset.mem_filter.mpr
    refine ⟨SimpleGraph.mem_edgeFinset.mpr
      ((sym2_map_mem_edgeSet_iff σ hσ a).mpr (SimpleGraph.mem_edgeFinset.mp ha1)),
      fun v hv => ?_⟩
    obtain ⟨c, hc, rfl⟩ := Sym2.mem_map.mp hv
    exact Finset.mem_map_of_mem _ (ha2 c hc)
  · intro b hb
    obtain ⟨hb1, hb2⟩ := Finset.mem_filter.mp hb
    apply Finset.mem_filter.mpr
    have hb' : Sym2.map σ.symm b ∈ F.edgeSet :=
      (sym2_map_mem_edgeSet_iff σ hσ (Sym2.map σ.symm b)).mp (by
        rw [sym2_map_symm_map]
        exact SimpleGraph.mem_edgeFinset.mp hb1)
    refine ⟨SimpleGraph.mem_edgeFinset.mpr hb', fun v hv => ?_⟩
    obtain ⟨c, hc, rfl⟩ := Sym2.mem_map.mp hv
    obtain ⟨x, hx, hxc⟩ := Finset.mem_map.mp (hb2 c hc)
    rw [← hxc]
    simpa using hx
  · intro a _
    exact sym2_symm_map_map σ a
  · intro b _
    exact sym2_map_symm_map σ b

theorem pg_two_edge (e : Sym2 (Fin 2)) : e ∈ (pathGraph 2).edgeSet → e = s(0, 1) := by
  refine Sym2.inductionOn e (fun x y => ?_)
  intro he
  have hadj : (pathGraph 2).Adj x y := (SimpleGraph.mem_edgeSet _).mp he
  have hne : x ≠ y := hadj.ne
  fin_cases x <;> fin_cases y <;>
    first
    | exact (hne rfl).elim
    | rfl
    | exact Sym2.eq_swap

open Classical in
/-- Filter membership for the edge filter of `eIn`, stated generically. -/
theorem mem_filter_edges (s : Finset (Sym2 V)) (X : Finset V) (e : Sym2 V) :
    e ∈ s.filter (fun e => ∀ v ∈ e, v ∈ X) ↔ e ∈ s ∧ ∀ v ∈ e, v ∈ X :=
  Finset.mem_filter

open Classical in
/-- `eIn` depends only on the edge set, given as a finset. -/
theorem eIn_eq_filter_of_edges (F : SimpleGraph V) (s : Finset (Sym2 V))
    (hs : ∀ e, e ∈ F.edgeSet ↔ e ∈ s) (X : Finset V) :
    eIn F X = (s.filter (fun e => ∀ v ∈ e, v ∈ X)).card := by
  unfold eIn
  congr 1
  ext e
  rw [mem_filter_edges, mem_filter_edges, SimpleGraph.mem_edgeFinset, hs]

open Classical in
theorem eIn_pg2 (X : Finset (Fin 2)) :
    eIn (pathGraph 2) X = if (0 ∈ X ∧ 1 ∈ X) then 1 else 0 := by
  have adj01 : (pathGraph 2).Adj 0 1 := by simp [SimpleGraph.pathGraph_adj]
  have hs : ∀ e, e ∈ (pathGraph 2).edgeSet ↔ e ∈ ({s(0, 1)} : Finset (Sym2 (Fin 2))) := by
    intro e
    rw [Finset.mem_singleton]
    constructor
    · exact pg_two_edge e
    · rintro rfl
      exact (SimpleGraph.mem_edgeSet _).mpr adj01
  rw [eIn_eq_filter_of_edges _ _ hs X]
  split_ifs with h
  · rw [Finset.card_eq_one]
    refine ⟨s(0, 1), ?_⟩
    ext e
    rw [mem_filter_edges]
    simp only [Finset.mem_singleton]
    constructor
    · rintro ⟨h', _⟩
      exact h'
    · rintro rfl
      refine ⟨rfl, fun v hv => ?_⟩
      rcases Sym2.mem_iff.mp hv with rfl | rfl
      · exact h.1
      · exact h.2
  · rw [Finset.card_eq_zero]
    ext e
    rw [mem_filter_edges, Finset.mem_singleton]
    constructor
    · rintro ⟨rfl, hP⟩
      exact (h ⟨hP 0 (Sym2.mem_mk_left _ _), hP 1 (Sym2.mem_mk_right _ _)⟩).elim
    · intro hm
      simp at hm

/-! ### The closed form `λ = spr ζ` and the weights of the potential -/

theorem one_add_le_spr (ζ : ℝ) : 1 + ζ ≤ spr ζ := by
  have h1 : Real.sqrt 1 ≤ Real.sqrt (1 + 4 * ζ ^ 2) :=
    Real.sqrt_le_sqrt (by nlinarith [sq_nonneg ζ])
  rw [Real.sqrt_one] at h1
  unfold spr
  linarith

theorem spr_pos_of_nonneg {ζ : ℝ} (hζ : 0 ≤ ζ) : 0 < spr ζ := by
  have := one_add_le_spr ζ
  linarith

lemma spr_gt {ζ : ℝ} (hζ : 0 < ζ) : 1 < spr ζ := by
  linarith [one_add_le_spr ζ]

/-- π₀ -/
noncomputable def piw (ζ : ℝ) : ℝ := ζ / (ζ + (spr ζ - 1) ^ 2)
/-- π₁ -/
noncomputable def piv (ζ : ℝ) : ℝ := (spr ζ - 1) ^ 2 / (ζ + (spr ζ - 1) ^ 2)

lemma pi_den_pos {ζ : ℝ} (hζ : 0 < ζ) : 0 < ζ + (spr ζ - 1) ^ 2 := by
  nlinarith [sq_nonneg (spr ζ - 1)]

theorem pi_facts {ζ : ℝ} (hζ : 0 < ζ) : 0 ≤ piw ζ ∧ 0 ≤ piv ζ ∧ piw ζ + piv ζ = 1 := by
  have hN := pi_den_pos hζ
  unfold piw piv
  refine ⟨div_nonneg hζ.le hN.le, div_nonneg (sq_nonneg _) hN.le, ?_⟩
  exact ((add_div _ _ _).symm).trans (div_self hN.ne')

/-- Two-point concavity of `log` (weighted Jensen). -/
theorem log_two_point {a b x y : ℝ} (ha : 0 ≤ a) (hb : 0 ≤ b) (hab : a + b = 1) (hx : 0 < x)
    (hy : 0 < y) : a * Real.log x + b * Real.log y ≤ Real.log (a * x + b * y) := by
  have h := (strictConcaveOn_log_Ioi.concaveOn).2 (Set.mem_Ioi.mpr hx) (Set.mem_Ioi.mpr hy) ha hb hab
  simpa only [smul_eq_mul] using h

lemma row0_log {l m b0 b1 : ℝ} (hl : 0 < l) (hm : 0 < m) (hsum : 1 / l + m / l = 1)
    (h0 : 0 < b0) (h1 : 0 < b1) :
    Real.log l + (1 / l) * Real.log b0 + (m / l) * Real.log b1 - (m / l) * Real.log m
      ≤ Real.log (b0 + b1) := by
  have hl0 : l ≠ 0 := hl.ne'
  have hm0 : m ≠ 0 := hm.ne'
  have key := log_two_point (a := 1 / l) (b := m / l) (x := l * b0) (y := l * b1 / m)
    (div_nonneg zero_le_one hl.le) (div_nonneg hm.le hl.le) hsum
    (mul_pos hl h0) (div_pos (mul_pos hl h1) hm)
  have e : 1 / l * (l * b0) + m / l * (l * b1 / m) = b0 + b1 := by
    field_simp
  rw [e, Real.log_mul hl0 h0.ne', Real.log_div (mul_ne_zero hl0 h1.ne') hm0,
    Real.log_mul hl0 h1.ne'] at key
  have hlog : Real.log l = (1 / l + m / l) * Real.log l := by rw [hsum, one_mul]
  have eq : Real.log l + (1 / l) * Real.log b0 + (m / l) * Real.log b1 - (m / l) * Real.log m
      = 1 / l * (Real.log l + Real.log b0) + m / l * (Real.log l + Real.log b1 - Real.log m) := by
    linear_combination hlog
  linarith [key, eq]

lemma row1_log {ζ l m b0 b1 : ℝ} (hζ : 0 < ζ) (hl : 0 < l) (hm : 0 < m)
    (hsum : ζ / (l * m) + 2 * ζ / l = 1) (h0 : 0 < b0) (h1 : 0 < b1) :
    Real.log l - Real.log ζ + (ζ / (l * m)) * Real.log m + (ζ / (l * m)) * Real.log b0
      + (2 * ζ / l) * Real.log b1 ≤ Real.log (b0 + 2 * b1) := by
  have hl0 : l ≠ 0 := hl.ne'
  have hm0 : m ≠ 0 := hm.ne'
  have hζ0 : ζ ≠ 0 := hζ.ne'
  have key := log_two_point (a := ζ / (l * m)) (b := 2 * ζ / l) (x := l * m * b0 / ζ)
    (y := l * b1 / ζ)
    (div_nonneg hζ.le (mul_pos hl hm).le) (div_nonneg (by linarith) hl.le) hsum
    (div_pos (mul_pos (mul_pos hl hm) h0) hζ) (div_pos (mul_pos hl h1) hζ)
  have e : ζ / (l * m) * (l * m * b0 / ζ) + 2 * ζ / l * (l * b1 / ζ) = b0 + 2 * b1 := by
    field_simp
  rw [e, Real.log_div (mul_ne_zero (mul_ne_zero hl0 hm0) h0.ne') hζ0,
    Real.log_mul (mul_ne_zero hl0 hm0) h0.ne', Real.log_mul hl0 hm0,
    Real.log_div (mul_ne_zero hl0 h1.ne') hζ0, Real.log_mul hl0 h1.ne'] at key
  have eq : ζ / (l * m) * (Real.log l + Real.log m + Real.log b0 - Real.log ζ)
      + 2 * ζ / l * (Real.log l + Real.log b1 - Real.log ζ)
      = Real.log l - Real.log ζ + (ζ / (l * m)) * Real.log m + (ζ / (l * m)) * Real.log b0
        + (2 * ζ / l) * Real.log b1 := by
    linear_combination (Real.log l - Real.log ζ) * hsum
  linarith [key, eq]

lemma coef_facts {ζ l : ℝ} (hζ : 0 < ζ) (hl : 1 < l) (hL : l ^ 2 - (1 + 2 * ζ) * l + ζ = 0) :
    ζ / (ζ + (l - 1) ^ 2) * (1 / l) + (l - 1) ^ 2 / (ζ + (l - 1) ^ 2) * (ζ / (l * (l - 1)))
        = ζ / (ζ + (l - 1) ^ 2) ∧
    ζ / (ζ + (l - 1) ^ 2) * ((l - 1) / l) + (l - 1) ^ 2 / (ζ + (l - 1) ^ 2) * (2 * ζ / l)
        = (l - 1) ^ 2 / (ζ + (l - 1) ^ 2) ∧
    -(ζ / (ζ + (l - 1) ^ 2) * ((l - 1) / l))
        + (l - 1) ^ 2 / (ζ + (l - 1) ^ 2) * (ζ / (l * (l - 1))) = 0 := by
  have hN : 0 < ζ + (l - 1) ^ 2 := by nlinarith [sq_nonneg (l - 1)]
  have hN0 : ζ + (l - 1) ^ 2 ≠ 0 := hN.ne'
  have hl0 : l ≠ 0 := (by linarith : (0:ℝ) < l).ne'
  have hm0 : l - 1 ≠ 0 := (by linarith : (0:ℝ) < l - 1).ne'
  refine ⟨?_, ?_, ?_⟩
  · field_simp <;> ring
  · rw [div_mul_div_comm, div_mul_div_comm, ← add_div,
      div_eq_div_iff (mul_ne_zero hN0 hl0) hN0]
    linear_combination (-(ζ + (l - 1) ^ 2) * (l - 1)) * hL
  · field_simp <;> ring

lemma jensen_combine {w v lL lz lb0 lb1 lm L0 L1 p00 p01 p10 p11 : ℝ}
    (hw : 0 ≤ w) (hv : 0 ≤ v) (hwv : w + v = 1)
    (c0 : w * p00 + v * p10 = w) (c1 : w * p01 + v * p11 = v)
    (c2 : -(w * p01) + v * p10 = 0)
    (R0 : lL + p00 * lb0 + p01 * lb1 - p01 * lm ≤ L0)
    (R1 : lL - lz + p10 * lm + p10 * lb0 + p11 * lb1 ≤ L1) :
    lL - v * lz + (w * lb0 + v * lb1) ≤ w * L0 + v * L1 := by
  have A := mul_le_mul_of_nonneg_left R0 hw
  have B := mul_le_mul_of_nonneg_left R1 hv
  have E : lL - v * lz + (w * lb0 + v * lb1)
      = w * (lL + p00 * lb0 + p01 * lb1 - p01 * lm)
        + v * (lL - lz + p10 * lm + p10 * lb0 + p11 * lb1) := by
    linear_combination (-lL) * hwv - lb0 * c0 - lb1 * c1 - lm * c2
  linarith [A, B, E]

theorem key_step {ζ : ℝ} (hζ : 0 < ζ) {b0 b1 : ℝ} (h0 : 0 < b0) (h1 : 0 < b1) :
    Real.log (spr ζ) - piv ζ * Real.log ζ + (piw ζ * Real.log b0 + piv ζ * Real.log b1)
      ≤ piw ζ * Real.log (b0 + b1) + piv ζ * Real.log (b0 + 2 * b1) := by
  have hgt := spr_gt hζ
  have hl : 0 < spr ζ := by linarith
  have hm : 0 < spr ζ - 1 := by linarith
  have hL := spr_root ζ
  obtain ⟨hw, hv, hwv⟩ := pi_facts hζ
  have hsum0 : 1 / spr ζ + (spr ζ - 1) / spr ζ = 1 := by
    rw [← add_div, div_eq_one_iff_eq hl.ne']
    ring
  have hsum1 : ζ / (spr ζ * (spr ζ - 1)) + 2 * ζ / spr ζ = 1 := by
    rw [div_add_div _ _ (mul_ne_zero hl.ne' hm.ne') hl.ne',
      div_eq_one_iff_eq (mul_ne_zero (mul_ne_zero hl.ne' hm.ne') hl.ne')]
    linear_combination (-(spr ζ)) * hL
  have R0 := row0_log hl hm hsum0 h0 h1
  have R1 := row1_log hζ hl hm hsum1 h0 h1
  have c0 : piw ζ * (1 / spr ζ) + piv ζ * (ζ / (spr ζ * (spr ζ - 1))) = piw ζ := by
    unfold piw piv
    exact (coef_facts hζ hgt hL).1
  have c1 : piw ζ * ((spr ζ - 1) / spr ζ) + piv ζ * (2 * ζ / spr ζ) = piv ζ := by
    unfold piw piv
    exact (coef_facts hζ hgt hL).2.1
  have c2 : -(piw ζ * ((spr ζ - 1) / spr ζ)) + piv ζ * (ζ / (spr ζ * (spr ζ - 1))) = 0 := by
    unfold piw piv
    exact (coef_facts hζ hgt hL).2.2
  exact jensen_combine hw hv hwv c0 c1 c2 R0 R1

theorem root_step {ζ : ℝ} (hζ : 0 < ζ) {p0 p1 : ℝ} (h0 : 0 < p0) (h1 : 0 < p1) :
    piw ζ * Real.log p0 + piv ζ * Real.log p1 ≤ Real.log (p0 + p1) := by
  obtain ⟨hw, hv, hwv⟩ := pi_facts hζ
  have hgt := spr_gt hζ
  have hm : 0 < spr ζ - 1 := by linarith
  have hN := pi_den_pos hζ
  have hwp : 0 < piw ζ := by unfold piw; exact div_pos hζ hN
  have hvp : 0 < piv ζ := by unfold piv; exact div_pos (pow_pos hm 2) hN
  have J := log_two_point hw hv hwv h0 h1
  have hw1 : piw ζ ≤ 1 := by linarith
  have hv1 : piv ζ ≤ 1 := by linarith
  have hle : piw ζ * p0 + piv ζ * p1 ≤ p0 + p1 := by
    nlinarith [mul_le_mul_of_nonneg_right hw1 h0.le, mul_le_mul_of_nonneg_right hv1 h1.le]
  have hpos : 0 < piw ζ * p0 + piv ζ * p1 := add_pos (mul_pos hwp h0) (mul_pos hvp h1)
  have hlog := Real.log_le_log hpos hle
  linarith [J, hlog]

theorem min_step {ζ : ℝ} (hζ : 0 < ζ) : Real.log (min 1 ζ) ≤ piv ζ * Real.log ζ := by
  obtain ⟨hw, hv, hwv⟩ := pi_facts hζ
  rcases le_total 1 ζ with h | h
  · rw [min_eq_left h, Real.log_one]
    exact mul_nonneg hv (Real.log_nonneg h)
  · rw [min_eq_right h]
    have hlog : Real.log ζ ≤ 0 := Real.log_nonpos hζ.le h
    have h3 : 0 ≤ piw ζ * (-Real.log ζ) := mul_nonneg hw (by linarith)
    have hp : piw ζ = 1 - piv ζ := by linarith
    rw [hp] at h3
    nlinarith [h3]

/-! ### Sums over the subsets of a vertex set, split on one vertex -/

section Sums

variable (F : SimpleGraph V) (ζ : ℝ)

/-- The weight `ζ^{|X|} 2^{e(F[X])}` of a set `X`. -/
noncomputable def tw (X : Finset V) : ℝ := ζ ^ X.card * (2 : ℝ) ^ eIn F X

/-- The sum of the weights of the subsets of `S` that avoid `v`. -/
noncomputable def g0 (S : Finset V) (v : V) : ℝ :=
  ∑ X ∈ S.powerset, if v ∈ X then 0 else tw F ζ X

/-- The sum of the weights of the subsets of `S` that contain `v`. -/
noncomputable def g1 (S : Finset V) (v : V) : ℝ :=
  ∑ X ∈ S.powerset, if v ∈ X then tw F ζ X else 0

theorem Zpart_eq_g (r : V) : Zpart F ζ = g0 F ζ univ r + g1 F ζ univ r := by
  unfold Zpart g0 g1
  rw [← sum_add_distrib]
  refine sum_congr rfl (fun X _ => ?_)
  unfold tw
  split_ifs <;> simp

theorem tw_nonneg (hζ : 0 ≤ ζ) (X : Finset V) : 0 ≤ tw F ζ X := by
  unfold tw; positivity

theorem tw_empty : tw F ζ ∅ = 1 := by simp [tw, eIn_empty]

theorem tw_singleton (v : V) : tw F ζ {v} = ζ := by simp [tw, eIn_singleton]

omit [Fintype V] in
theorem powerset_singleton' (v : V) : ({v} : Finset V).powerset = {∅, {v}} := by
  ext X; simp [subset_singleton_iff]

theorem g0_single (v : V) : g0 F ζ {v} v = 1 := by
  rw [g0, powerset_singleton', sum_pair (singleton_ne_empty v).symm]
  simp [tw_empty]

theorem g1_single (v : V) : g1 F ζ {v} v = ζ := by
  rw [g1, powerset_singleton', sum_pair (singleton_ne_empty v).symm]
  simp [tw_singleton]

theorem g0_pos (hζ : 0 ≤ ζ) (S : Finset V) (v : V) : 0 < g0 F ζ S v := by
  unfold g0
  have h := single_le_sum (f := fun X => if v ∈ X then 0 else tw F ζ X)
    (fun X _ => by split_ifs; exacts [le_rfl, tw_nonneg F ζ hζ X])
    (empty_mem_powerset S)
  simp only [notMem_empty, if_false, tw_empty] at h
  exact lt_of_lt_of_le one_pos h

theorem g1_pos (hζ : 0 < ζ) (S : Finset V) (v : V) (hv : v ∈ S) : 0 < g1 F ζ S v := by
  unfold g1
  have h := single_le_sum (f := fun X => if v ∈ X then tw F ζ X else 0)
    (fun X _ => by split_ifs; exacts [tw_nonneg F ζ hζ.le X, le_rfl])
    (mem_powerset.2 (singleton_subset_iff.2 hv))
  simp only [mem_singleton, if_true, tw_singleton] at h
  exact lt_of_lt_of_le hζ h

variable {F ζ}
variable {A B : Finset V} {v w : V} (hAB : Disjoint A B) (hv : v ∈ A) (hw : w ∈ B)
  (hvw : F.Adj v w) (hedge : ∀ a ∈ A, ∀ b ∈ B, F.Adj a b → a = v ∧ b = w)

include hAB hv hw hvw hedge in
theorem tw_union {Y Z : Finset V} (hY : Y ⊆ A) (hZ : Z ⊆ B) :
    tw F ζ (Y ∪ Z) = tw F ζ Y * tw F ζ Z * (if v ∈ Y ∧ w ∈ Z then 2 else 1) := by
  have hYZ : Disjoint Y Z := disjoint_of_subset_left hY (disjoint_of_subset_right hZ hAB)
  unfold tw
  rw [card_union_of_disjoint hYZ, eIn_union hAB hY hZ hv hw hvw hedge]
  simp only [pow_add]
  split_ifs <;> ring

include hAB hv hw hvw hedge in
/-- Adding the part `B` (tracked vertex `w`) below the vertex `v` of the part `A`. -/
theorem g_union :
    g0 F ζ (A ∪ B) v = g0 F ζ A v * (g0 F ζ B w + g1 F ζ B w) ∧
    g1 F ζ (A ∪ B) v = g1 F ζ A v * (g0 F ζ B w + 2 * g1 F ζ B w) := by
  have hvB : v ∉ B := fun h => disjoint_left.1 hAB hv h
  constructor
  · unfold g0 g1
    rw [Antinorm3.sum_powerset_union hAB, ← sum_add_distrib, sum_mul_sum]
    refine sum_congr rfl (fun Y hY => sum_congr rfl (fun Z hZ => ?_))
    rw [mem_powerset] at hY hZ
    have hvZ : v ∉ Z := fun h => hvB (hZ h)
    rw [tw_union hAB hv hw hvw hedge hY hZ]
    by_cases hvY : v ∈ Y <;> by_cases hwZ : w ∈ Z <;>
      simp only [mem_union, hvY, hwZ, hvZ, and_self, and_true, true_and, and_false,
        false_and, or_true, true_or, or_false, false_or, ↓reduceIte] <;> ring
  · unfold g0 g1
    rw [Antinorm3.sum_powerset_union hAB, mul_sum, ← sum_add_distrib, sum_mul_sum]
    refine sum_congr rfl (fun Y hY => sum_congr rfl (fun Z hZ => ?_))
    rw [mem_powerset] at hY hZ
    have hvZ : v ∉ Z := fun h => hvB (hZ h)
    rw [tw_union hAB hv hw hvw hedge hY hZ]
    by_cases hvY : v ∈ Y <;> by_cases hwZ : w ∈ Z <;>
      simp only [mem_union, hvY, hwZ, hvZ, and_self, and_true, true_and, and_false,
        false_and, or_true, true_or, or_false, false_or, ↓reduceIte] <;> ring

end Sums

/-! ### `lem:cc-gibbs`: the subtree recursion with a logarithmic potential -/

section Gibbs

open MaxLeafFormal.Antinorm3 (D children mem_children D_eq not_mem_D_child D_disjoint D_edge
  self_mem_D card_D_child_lt D_root)
open MaxLeafFormal.CDS (par par_spec)

/-- The potential `Ψ_{S,v} = π₀ log g_{S,v}(0) + π₁ log g_{S,v}(1)`. -/
noncomputable def psi (F : SimpleGraph V) (ζ : ℝ) (S : Finset V) (v : V) : ℝ :=
  piw ζ * Real.log (g0 F ζ S v) + piv ζ * Real.log (g1 F ζ S v)

theorem psi_union {F : SimpleGraph V} {ζ : ℝ} (hζ : 0 < ζ) {A B : Finset V} {v w : V}
    (hAB : Disjoint A B) (hv : v ∈ A) (hw : w ∈ B) (hvw : F.Adj v w)
    (hedge : ∀ a ∈ A, ∀ b ∈ B, F.Adj a b → a = v ∧ b = w) :
    psi F ζ A v + psi F ζ B w + (Real.log (spr ζ) - piv ζ * Real.log ζ)
      ≤ psi F ζ (A ∪ B) v := by
  obtain ⟨h0, h1⟩ := g_union hAB hv hw hvw hedge
  have a0 := g0_pos F ζ hζ.le A v
  have a1 := g1_pos F ζ hζ A v hv
  have b0 := g0_pos F ζ hζ.le B w
  have b1 := g1_pos F ζ hζ B w hw
  have K := key_step hζ b0 b1
  unfold psi
  rw [h0, h1, Real.log_mul a0.ne' (add_pos b0 b1).ne',
    Real.log_mul a1.ne' (by linarith : (0:ℝ) < g0 F ζ B w + 2 * g1 F ζ B w).ne',
    mul_add, mul_add]
  linarith

theorem psi_D {F : SimpleGraph V} {ζ : ℝ} (hζ : 0 < ζ) (hF : F.IsTree) (r v : V) :
    ((D hF r v).card : ℝ) * Real.log (spr ζ) - (Real.log (spr ζ) - piv ζ * Real.log ζ)
      ≤ psi F ζ (D hF r v) v := by
  induction hn : (D hF r v).card using Nat.strong_induction_on generalizing v with
  | _ n ih =>
    subst hn
    have key : ∀ C ⊆ children hF r v,
        ((insert v (C.biUnion (D hF r))).card : ℝ) * Real.log (spr ζ)
            - (Real.log (spr ζ) - piv ζ * Real.log ζ)
          ≤ psi F ζ (insert v (C.biUnion (D hF r))) v := by
      intro C
      induction C using Finset.induction_on with
      | empty =>
        intro _
        simp only [biUnion_empty, insert_empty, card_singleton]
        unfold psi
        rw [g0_single, g1_single, Real.log_one]
        apply le_of_eq
        push_cast
        ring
      | insert w C hwC ihC =>
        intro hC
        have hw : w ∈ children hF r v := hC (mem_insert_self w C)
        have hCv : C ⊆ children hF r v := fun c hc => hC (mem_insert_of_mem hc)
        obtain ⟨hwr, hpw⟩ := (mem_children hF r).1 hw
        set A := insert v (C.biUnion (D hF r)) with hAdef
        have hAB : Disjoint A (D hF r w) := by
          rw [hAdef, disjoint_insert_left, disjoint_biUnion_left]
          refine ⟨not_mem_D_child hF r hw, fun c hc => D_disjoint hF r (hCv hc) hw ?_⟩
          rintro rfl; exact hwC hc
        have hU : insert v ((insert w C).biUnion (D hF r)) = A ∪ D hF r w := by
          rw [biUnion_insert, hAdef]
          ext u; simp only [mem_insert, mem_union]; tauto
        have hedge : ∀ a ∈ A, ∀ b ∈ D hF r w, F.Adj a b → a = v ∧ b = w := by
          intro a ha b hb hab
          obtain ⟨h1, h2⟩ := D_edge hF r hwr hb (fun h => disjoint_left.1 hAB ha h) hab
          exact ⟨h2.trans hpw, h1⟩
        have hvw : F.Adj v w := by rw [← hpw]; exact (par_spec hF r hwr).1.symm
        have hstep := psi_union hζ hAB (mem_insert_self v _) (self_mem_D hF r w) hvw hedge
        have h1 := ihC hCv
        have h2 := ih _ (card_D_child_lt hF r hw) w rfl
        rw [hU, card_union_of_disjoint hAB, Nat.cast_add, add_mul]
        linarith
    have := key (children hF r v) subset_rfl
    rwa [← D_eq] at this

end Gibbs

/-! ### `lem:cc-path`: the transfer recursion along a path -/

section Path

/-- The pair `(g_{P_m}(0), g_{P_m}(1))` of the path on `m + 1` vertices, tracked at its end. -/
noncomputable def tr (ζ : ℝ) : ℕ → ℝ × ℝ
  | 0 => (1, ζ)
  | m + 1 => ((tr ζ m).1 + (tr ζ m).2, ζ * ((tr ζ m).1 + 2 * (tr ζ m).2))

theorem path_g (n : ℕ) (ζ : ℝ) : ∀ m (hm : m < n + 1),
    g0 (pathGraph (n + 1)) ζ (univ.filter (fun i : Fin (n + 1) => i.val ≤ m)) ⟨m, hm⟩
        = (tr ζ m).1 ∧
    g1 (pathGraph (n + 1)) ζ (univ.filter (fun i : Fin (n + 1) => i.val ≤ m)) ⟨m, hm⟩
        = (tr ζ m).2 := by
  intro m
  induction m with
  | zero =>
    intro hm
    have hS : (univ.filter (fun i : Fin (n + 1) => i.val ≤ 0)) = {⟨0, hm⟩} := by
      ext i
      simp only [mem_filter, mem_univ, true_and, mem_singleton, Fin.ext_iff]
      omega
    rw [hS, g0_single, g1_single]
    simp [tr]
  | succ m ih =>
    intro hm
    obtain ⟨ih0, ih1⟩ := ih (by omega)
    have hS : univ.filter (fun i : Fin (n + 1) => i.val ≤ m + 1)
        = {(⟨m + 1, hm⟩ : Fin (n + 1))} ∪ univ.filter (fun i : Fin (n + 1) => i.val ≤ m) := by
      ext i
      simp only [mem_filter, mem_univ, true_and, mem_union, mem_singleton, Fin.ext_iff]
      omega
    have hAB : Disjoint ({(⟨m + 1, hm⟩ : Fin (n + 1))} : Finset (Fin (n + 1)))
        (univ.filter (fun i : Fin (n + 1) => i.val ≤ m)) := by
      simp
    have hvw : (pathGraph (n + 1)).Adj (⟨m + 1, hm⟩ : Fin (n + 1)) ⟨m, by omega⟩ :=
      pathGraph_adj.2 (Or.inr rfl)
    have hw : (⟨m, by omega⟩ : Fin (n + 1)) ∈ univ.filter (fun i : Fin (n + 1) => i.val ≤ m) :=
      mem_filter.2 ⟨mem_univ _, le_rfl⟩
    have hedge : ∀ a ∈ ({(⟨m + 1, hm⟩ : Fin (n + 1))} : Finset (Fin (n + 1))),
        ∀ b ∈ univ.filter (fun i : Fin (n + 1) => i.val ≤ m),
        (pathGraph (n + 1)).Adj a b → a = ⟨m + 1, hm⟩ ∧ b = ⟨m, by omega⟩ := by
      intro a ha b hb hab
      rw [mem_singleton] at ha
      subst ha
      have hb' := (mem_filter.1 hb).2
      rw [pathGraph_adj] at hab
      refine ⟨rfl, Fin.ext ?_⟩
      dsimp only at hab ⊢
      omega
    obtain ⟨e0, e1⟩ := g_union hAB (mem_singleton_self _) hw hvw hedge
    rw [hS, e0, e1, g0_single, g1_single, ih0, ih1]
    simp [tr]

theorem path_Z (n : ℕ) (ζ : ℝ) :
    Zpart (pathGraph (n + 1)) ζ = (tr ζ n).1 + (tr ζ n).2 := by
  rw [Zpart_eq_g _ ζ ⟨n, by omega⟩]
  have hU : (univ : Finset (Fin (n + 1))) = univ.filter (fun i : Fin (n + 1) => i.val ≤ n) :=
    (filter_true_of_mem (fun i _ => Fin.is_le i)).symm
  obtain ⟨h0, h1⟩ := path_g n ζ n (by omega)
  rw [hU, h0, h1]

/-- The gap `(1 + ζ) λ^m - 𝒵_{P_{m+1}}`. -/
noncomputable def Ep (ζ : ℝ) (m : ℕ) : ℝ := (1 + ζ) * spr ζ ^ m - ((tr ζ m).1 + (tr ζ m).2)

theorem Ep_one_nonneg {ζ : ℝ} (hζ : 0 ≤ ζ) : 0 ≤ Ep ζ 1 := by
  have hR := Real.sq_sqrt (show (0:ℝ) ≤ 1 + 4 * ζ ^ 2 by positivity)
  have hR0 := Real.sqrt_nonneg (1 + 4 * ζ ^ 2)
  have hX0 : 0 ≤ (1 + ζ) * Real.sqrt (1 + 4 * ζ ^ 2) := mul_nonneg (by linarith) hR0
  have hB0 : 0 ≤ 1 + ζ + 2 * ζ ^ 2 := by positivity
  have key : (1 + ζ + 2 * ζ ^ 2) ^ 2 ≤ ((1 + ζ) * Real.sqrt (1 + 4 * ζ ^ 2)) ^ 2 := by
    rw [mul_pow, hR]
    nlinarith [pow_nonneg hζ 3]
  have hle : 1 + ζ + 2 * ζ ^ 2 ≤ (1 + ζ) * Real.sqrt (1 + 4 * ζ ^ 2) := by
    nlinarith [key, hX0, hB0]
  simp only [Ep, tr, spr, pow_one]
  nlinarith [hle]

theorem tr_bound {ζ : ℝ} (hζ : 0 ≤ ζ) (n : ℕ) :
    (tr ζ n).1 + (tr ζ n).2 ≤ (1 + ζ) * spr ζ ^ n := by
  have hl := spr_pos_of_nonneg hζ
  have hz : ζ / spr ζ = 1 + 2 * ζ - spr ζ := by
    rw [div_eq_iff hl.ne']
    linear_combination spr_root ζ
  have hsum : spr ζ + ζ / spr ζ = 1 + 2 * ζ := by rw [hz]; ring
  have hprod : spr ζ * (ζ / spr ζ) = ζ := by rw [hz]; linear_combination -(spr_root ζ)
  have hμ : 0 ≤ ζ / spr ζ := div_nonneg hζ hl.le
  have hrec : ∀ m, Ep ζ (m + 1 + 1) = (1 + 2 * ζ) * Ep ζ (m + 1) - ζ * Ep ζ m := by
    intro m
    simp only [Ep, tr]
    linear_combination (1 + ζ) * spr ζ ^ m * spr_root ζ
  have hind : ∀ m, 0 ≤ Ep ζ m ∧ ζ / spr ζ * Ep ζ m ≤ Ep ζ (m + 1) := by
    intro m
    induction m with
    | zero =>
      have h0 : Ep ζ 0 = 0 := by simp [Ep, tr]
      rw [h0, mul_zero]
      exact ⟨le_rfl, Ep_one_nonneg hζ⟩
    | succ m ih =>
      obtain ⟨h0, h1⟩ := ih
      have hid : Ep ζ (m + 1 + 1) - ζ / spr ζ * Ep ζ (m + 1)
          = spr ζ * (Ep ζ (m + 1) - ζ / spr ζ * Ep ζ m) := by
        rw [hrec m]
        linear_combination (-(Ep ζ (m + 1))) * hsum + Ep ζ m * hprod
      refine ⟨by nlinarith [mul_nonneg hμ h0], ?_⟩
      nlinarith [mul_nonneg hl.le (sub_nonneg.2 h1)]
  have := (hind n).1
  unfold Ep at this
  linarith

end Path

/-! ### The fixed statements -/

/-- The partition function is invariant under graph isomorphism. -/
theorem Zpart_iso {W : Type*} [Fintype W] [DecidableEq W]
    {F : SimpleGraph V} {G : SimpleGraph W} (e : F ≃g G) (ζ : ℝ) :
    Zpart F ζ = Zpart G ζ := by
  unfold Zpart
  refine Finset.sum_nbij' (fun X => X.map e.toEquiv.toEmbedding)
    (fun Y => Y.map e.toEquiv.symm.toEmbedding) ?_ ?_ ?_ ?_ ?_
  · intro X _
    exact Finset.mem_powerset.mpr (Finset.subset_univ _)
  · intro Y _
    exact Finset.mem_powerset.mpr (Finset.subset_univ _)
  · intro X _
    have hid : e.toEquiv.toEmbedding.trans e.toEquiv.symm.toEmbedding
        = Function.Embedding.refl V := by
      ext a
      exact e.toEquiv.symm_apply_apply a
    rw [Finset.map_map, hid, Finset.map_refl]
  · intro Y _
    have hid : e.toEquiv.symm.toEmbedding.trans e.toEquiv.toEmbedding
        = Function.Embedding.refl W := by
      ext a
      exact e.toEquiv.apply_symm_apply a
    rw [Finset.map_map, hid, Finset.map_refl]
  · intro X _
    rw [Finset.card_map, eIn_map_equiv e.toEquiv (fun a b => e.map_adj_iff.symm) X]

/-- `lem:cc-gibbs` (Gibbs bound, after Csikvári and Lin). `k = Fintype.card V ≥ 1` by `hF`. -/
theorem cc_gibbs (F : SimpleGraph V) (hF : F.IsTree) (ζ : ℝ) (hζ : 0 < ζ) :
    min 1 ζ * spr ζ ^ (Fintype.card V - 1) ≤ Zpart F ζ := by
  obtain ⟨r⟩ := hF.connected.nonempty
  have hk : 1 ≤ Fintype.card V := Fintype.card_pos_iff.2 ⟨r⟩
  have hl : 0 < spr ζ := spr_pos_of_nonneg hζ.le
  have hpsi := psi_D hζ hF r r
  rw [Antinorm3.D_root hF r, card_univ] at hpsi
  have p0 := g0_pos F ζ hζ.le univ r
  have p1 := g1_pos F ζ hζ univ r (mem_univ r)
  have hroot := root_step hζ p0 p1
  have hmin := min_step hζ
  have hm : 0 < min 1 ζ := lt_min one_pos hζ
  unfold psi at hpsi
  rw [Zpart_eq_g F ζ r, ← Real.log_le_log_iff (mul_pos hm (pow_pos hl _)) (add_pos p0 p1),
    Real.log_mul hm.ne' (pow_pos hl _).ne', Real.log_pow, Nat.cast_sub hk, Nat.cast_one,
    sub_mul, one_mul]
  linarith

/-- `lem:cc-path` (Paths). -/
theorem cc_path (k : ℕ) (hk : 1 ≤ k) (F : SimpleGraph V) (e : F ≃g SimpleGraph.pathGraph k)
    (ζ : ℝ) (hζ : 0 ≤ ζ) :
    Zpart F ζ ≤ (1 + ζ) * spr ζ ^ (k - 1) ∧ (1 + ζ) * spr ζ ^ (k - 1) ≤ 2 * spr ζ ^ k := by
  obtain ⟨n, rfl⟩ : ∃ n, k = n + 1 := ⟨k - 1, by omega⟩
  have hl := spr_pos_of_nonneg hζ
  have h1 := one_add_le_spr ζ
  refine ⟨?_, ?_⟩
  · rw [Zpart_iso e, path_Z, Nat.add_sub_cancel]
    exact tr_bound hζ n
  · rw [Nat.add_sub_cancel, pow_succ]
    nlinarith [mul_le_mul_of_nonneg_left h1 (pow_pos hl n).le, pow_pos hl n]

/-! ### Optional parts -/

/-- The remarks after `def:cc-Z`. -/
theorem spr_facts :
    spr 0 = 1 ∧ ContinuousOn spr (Set.Ici 0) ∧ StrictMonoOn spr (Set.Ici 0) ∧
    (∀ ζ : ℝ, 0 < ζ → 1 < spr ζ) ∧ (∀ ζ : ℝ, (1 + 2 * ζ) / 2 ≤ spr ζ) := by
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · unfold spr
    norm_num
  · have hc : Continuous spr := by
      unfold spr
      fun_prop
    exact hc.continuousOn
  · intro a ha b _ hab
    simp only [Set.mem_Ici] at ha
    have h1 : Real.sqrt (1 + 4 * a ^ 2) ≤ Real.sqrt (1 + 4 * b ^ 2) :=
      Real.sqrt_le_sqrt (by nlinarith)
    unfold spr
    linarith
  · intro ζ hζ
    have := one_add_le_spr ζ
    linarith
  · intro ζ
    have h1 := Real.sqrt_nonneg (1 + 4 * ζ ^ 2)
    unfold spr
    linarith

/-- `M_ζ` of `def:cc-Z`. -/
noncomputable def Mz (ζ : ℝ) : Matrix (Fin 2) (Fin 2) ℝ := !![1, ζ; 1, 2 * ζ]

/-- `M_ζ` has characteristic polynomial `X² - (1 + 2ζ)X + ζ`, which factors over `ℝ` as
`(X - spr ζ)(X - ζ / spr ζ)` with `0 ≤ ζ / spr ζ ≤ spr ζ`: both eigenvalues are real and
nonnegative, and `spr ζ` is the largest. Every complex root of the characteristic polynomial has
modulus at most `spr ζ`, so `spr ζ` is also the spectral radius (`def:cc-Z`). -/
theorem spr_eigen (ζ : ℝ) (hζ : 0 ≤ ζ) :
    (Mz ζ).charpoly = Polynomial.X ^ 2 - Polynomial.C (1 + 2 * ζ) * Polynomial.X + Polynomial.C ζ ∧
    (Mz ζ).charpoly =
      (Polynomial.X - Polynomial.C (spr ζ)) * (Polynomial.X - Polynomial.C (ζ / spr ζ)) ∧
    0 ≤ ζ / spr ζ ∧ ζ / spr ζ ≤ spr ζ ∧
    ∀ μ : ℂ, Polynomial.aeval μ (Mz ζ).charpoly = 0 → ‖μ‖ ≤ spr ζ := by
  have hpos : 0 < spr ζ := spr_pos_of_nonneg hζ
  have hl : spr ζ ≠ 0 := ne_of_gt hpos
  have hz : ζ / spr ζ = 1 + 2 * ζ - spr ζ := by
    rw [div_eq_iff hl]
    linear_combination spr_root ζ
  have hsum : spr ζ + ζ / spr ζ = 1 + 2 * ζ := by
    rw [hz]
    ring
  have hprod : spr ζ * (ζ / spr ζ) = ζ := by
    rw [hz]
    linear_combination -(spr_root ζ)
  have h1 : (Mz ζ).charpoly =
      Polynomial.X ^ 2 - Polynomial.C (1 + 2 * ζ) * Polynomial.X + Polynomial.C ζ := by
    rw [Matrix.charpoly, Matrix.det_fin_two]
    simp [Mz, map_ofNat Polynomial.C 2]
    ring
  have hfac : (Mz ζ).charpoly =
      (Polynomial.X - Polynomial.C (spr ζ)) * (Polynomial.X - Polynomial.C (ζ / spr ζ)) := by
    rw [h1]
    have e1 : Polynomial.C (1 + 2 * ζ) = Polynomial.C (spr ζ) + Polynomial.C (ζ / spr ζ) := by
      rw [← Polynomial.C_add, hsum]
    have e2 : Polynomial.C ζ = Polynomial.C (spr ζ) * Polynomial.C (ζ / spr ζ) := by
      rw [← Polynomial.C_mul, hprod]
    rw [e1, e2]
    ring
  have hm0 : 0 ≤ ζ / spr ζ := div_nonneg hζ hpos.le
  have hm1 : ζ / spr ζ ≤ spr ζ := by
    rw [div_le_iff₀ hpos]
    nlinarith [mul_le_mul (one_add_le_spr ζ) (one_add_le_spr ζ) (by linarith) hpos.le,
      sq_nonneg ζ]
  have key : ∀ r : ℝ, 0 ≤ r → ‖algebraMap ℝ ℂ r‖ = r := fun r hr => by
    simp [abs_of_nonneg hr]
  refine ⟨h1, hfac, hm0, hm1, ?_⟩
  intro μ hμ
  rw [hfac] at hμ
  simp only [map_mul, map_sub, Polynomial.aeval_X, Polynomial.aeval_C, mul_eq_zero,
    sub_eq_zero] at hμ
  rcases hμ with h | h
  · have := key _ hpos.le
    rw [← h] at this
    exact this.le
  · have := key _ hm0
    rw [← h] at this
    linarith

open Classical in
/-- `eIn F X = |E(F[X])|` for Mathlib's induced subgraph. -/
theorem eIn_eq_induce (F : SimpleGraph V) (X : Finset V) :
    eIn F X = (F.induce (X : Set V)).edgeFinset.card := by
  unfold eIn
  symm
  refine Finset.card_bij (fun b _ => Sym2.map Subtype.val b) ?_ ?_ ?_
  · intro b
    refine Sym2.inductionOn b (fun x y => ?_)
    intro hb
    have h1 : (F.induce (X : Set V)).Adj x y :=
      (SimpleGraph.mem_edgeSet _).mp (SimpleGraph.mem_edgeFinset.mp hb)
    have hadj : F.Adj x.1 y.1 := h1
    simp only [Finset.mem_filter, SimpleGraph.mem_edgeFinset, sym2_pair_map,
      SimpleGraph.mem_edgeSet]
    refine ⟨hadj, fun v hv => ?_⟩
    rcases Sym2.mem_iff.mp hv with rfl | rfl
    · exact Finset.mem_coe.mp x.2
    · exact Finset.mem_coe.mp y.2
  · intro a₁ _ a₂ _ h
    exact Sym2.map.injective Subtype.val_injective h
  · intro a
    refine Sym2.inductionOn a (fun x y => ?_)
    intro ha
    have hF := Finset.mem_filter.mp ha
    have hx : x ∈ X := hF.2 x (Sym2.mem_mk_left x y)
    have hy : y ∈ X := hF.2 y (Sym2.mem_mk_right x y)
    have hadj : F.Adj x y :=
      (SimpleGraph.mem_edgeSet _).mp (SimpleGraph.mem_edgeFinset.mp hF.1)
    refine ⟨s(⟨x, hx⟩, ⟨y, hy⟩), ?_, ?_⟩
    · rw [SimpleGraph.mem_edgeFinset, SimpleGraph.mem_edgeSet]
      exact hadj
    · rfl

/-- Paths minimize the partition function among trees with the same number of vertices, up to
the factor `min 1 ζ / (1 + ζ)` (`lem:cc-gibbs` and `lem:cc-path` combined). -/
theorem cc_path_min (F : SimpleGraph V) (hF : F.IsTree) (ζ : ℝ) (hζ : 0 < ζ) :
    min 1 ζ / (1 + ζ) * Zpart (SimpleGraph.pathGraph (Fintype.card V)) ζ ≤ Zpart F ζ := by
  obtain ⟨r⟩ := hF.connected.nonempty
  have hk : 1 ≤ Fintype.card V := Fintype.card_pos_iff.2 ⟨r⟩
  obtain ⟨hp, -⟩ := cc_path (Fintype.card V) hk (SimpleGraph.pathGraph (Fintype.card V))
    SimpleGraph.Iso.refl ζ hζ.le
  have hg := cc_gibbs F hF ζ hζ
  have hm : 0 ≤ min 1 ζ := le_min zero_le_one hζ.le
  have h1 : (0 : ℝ) < 1 + ζ := by linarith
  calc min 1 ζ / (1 + ζ) * Zpart (SimpleGraph.pathGraph (Fintype.card V)) ζ
      ≤ min 1 ζ / (1 + ζ) * ((1 + ζ) * spr ζ ^ (Fintype.card V - 1)) :=
        mul_le_mul_of_nonneg_left hp (div_nonneg hm h1.le)
    _ = min 1 ζ * spr ζ ^ (Fintype.card V - 1) := by field_simp
    _ ≤ Zpart F ζ := hg

/-- Sanity check of the definitions: computed directly from `eIn` and
`Zpart`, without the transfer recursion. -/
theorem Zpart_pathGraph_two (ζ : ℝ) :
    Zpart (SimpleGraph.pathGraph 2) ζ = 1 + 2 * ζ + 2 * ζ ^ 2 := by
  have hpow : (univ : Finset (Fin 2)).powerset = {∅, {0}, {1}, {0, 1}} := by decide
  have h1 : (∅ : Finset (Fin 2)) ∉ ({{0}, {1}, {0, 1}} : Finset (Finset (Fin 2))) := by
    decide
  have h2 : ({0} : Finset (Fin 2)) ∉ ({{1}, {0, 1}} : Finset (Finset (Fin 2))) := by
    decide
  have h3 : ({1} : Finset (Fin 2)) ∉ ({{0, 1}} : Finset (Finset (Fin 2))) := by decide
  have c01 : ({0, 1} : Finset (Fin 2)).card = 2 := by decide
  have v0 : eIn (SimpleGraph.pathGraph 2) ∅ = 0 := by
    rw [eIn_pg2]; decide
  have v1 : eIn (SimpleGraph.pathGraph 2) {0} = 0 := by
    rw [eIn_pg2]; decide
  have v2 : eIn (SimpleGraph.pathGraph 2) {1} = 0 := by
    rw [eIn_pg2]; decide
  have v3 : eIn (SimpleGraph.pathGraph 2) {0, 1} = 1 := by
    rw [eIn_pg2]; decide
  unfold Zpart
  rw [hpow, Finset.sum_insert h1, Finset.sum_insert h2, Finset.sum_insert h3,
    Finset.sum_singleton]
  simp only [v0, v1, v2, v3, Finset.card_empty, Finset.card_singleton, c01]
  ring

end MaxLeafFormal.CCGibbs


==> anc/formal/MaxLeafFormal/CCRate.lean <==
import MaxLeafFormal.CCData
import MaxLeafFormal.EncloseH

/-!
# Graph Motif: the rate certificate for `c = 2`, and the checks for `c = 3`

`lem:cc-cert` of the paper: every
`σ ∈ (0, 1]` satisfies (R1), (R2) or (R3) of `cor:cc-rate` with `c = 2`, `ω = 0.71755`, `Γ₀ = 16`,
and `0.71755 < log₂ 1.6444` (`Real.logb 2`). For `c = 3`, `cc_c3` proves the arithmetic facts of part B of
`ancillary/component_count_rate_interval.py`: `spr(6/5) = 3`, `(6/5)/3 < 3`, `1 + 2·(6/5)/3 = 9/5`,
`3^64 < 5^45` and `log₂(9/5) < H(26/45)`. It does not state `cor:cc-T`(b) itself; the manuscript
proves (B2) and (B3) by hand.
-/

namespace MaxLeafFormal.CCRate

open Enclose

/-- `spr(M_ζ) = (1 + 2ζ + √(1 + 4ζ²))/2`. -/
noncomputable def spr (ζ : ℝ) : ℝ := (1 + 2 * ζ + Real.sqrt (1 + 4 * ζ^2)) / 2
/-- `φ_{c,σ}(y) = log(1+y) - σ log(spr(M_{cy/2})/c)` (`eq:cc-phi`). -/
noncomputable def phi (c σ y : ℝ) : ℝ := Real.logb 2 (1 + y) - σ * Real.logb 2 (spr (c * y / 2) / c)
def R1 (c ω σ : ℝ) : Prop := σ * Real.logb 2 c ≤ ω
def R2 (ω σ : ℝ) : Prop := MLS.H2 σ ≤ ω
def R3 (c ω Γ₀ σ : ℝ) : Prop :=
  ∃ y > 0, phi c σ y ≤ ω ∧ spr (c * y / 2) / min 1 (c * y / 2) ≤ Γ₀

/-! ### The checker (over `ℚ`) -/

/-- An enclosure of `spr(ζ)` for rational `ζ ≥ 0`. -/
def sprQ (ζ : ℚ) : QI := ((QI.pt (1 + 2 * ζ)).add (sqrtQ (1 + 4 * ζ ^ 2) 80)).smul (1 / 2)

/-- The interval `[a, a + 10⁻⁴]` with parameter `y` (`c = 2`, so `ζ = y`): `y > 0`,
`max(φ_{2,a}(y), φ_{2,a+10⁻⁴}(y)) < 0.71755` with enclosures, and `spr(y)/min(1, y) ≤ 16`. -/
def intervalOK (a y : ℚ) : Bool :=
  let b := a + 1 / 10 ^ 4
  let S := sprQ y
  let L1 := log2Q (1 + y) 60 80
  let LS := log2I (S.smul (1 / 2)) 60 80
  decide (0 < y) && decide (0 < S.lo) &&
    decide (L1.hi - a * LS.lo < 71755 / 10 ^ 5) && decide (L1.hi - b * LS.lo < 71755 / 10 ^ 5) &&
    decide (0 ≤ a) && decide (S.hi ≤ 16 * min 1 y)

/-- Consecutive intervals of width `10⁻⁴` starting at `a`. -/
def checkIntervals : ℚ → List ℚ → Bool
  | _, [] => true
  | a, y :: rest => intervalOK a y && checkIntervals (a + 1 / 10 ^ 4) rest

/-! The kernel check, in chunks of 100 intervals (chunk `k` starts at `0.7175 + 100k/10^4`). -/
set_option maxRecDepth 100000 in
theorem intervals_ok_0 :
    checkIntervals (7175 / 10 ^ 4 + 0 / 10 ^ 4) ((ys.drop 0).take 100) = true := by
  decide +kernel
set_option maxRecDepth 100000 in
theorem intervals_ok_1 :
    checkIntervals (7175 / 10 ^ 4 + 100 / 10 ^ 4) ((ys.drop 100).take 100) = true := by
  decide +kernel
set_option maxRecDepth 100000 in
theorem intervals_ok_2 :
    checkIntervals (7175 / 10 ^ 4 + 200 / 10 ^ 4) ((ys.drop 200).take 100) = true := by
  decide +kernel
set_option maxRecDepth 100000 in
theorem intervals_ok_3 :
    checkIntervals (7175 / 10 ^ 4 + 300 / 10 ^ 4) ((ys.drop 300).take 100) = true := by
  decide +kernel
set_option maxRecDepth 100000 in
theorem intervals_ok_4 :
    checkIntervals (7175 / 10 ^ 4 + 400 / 10 ^ 4) ((ys.drop 400).take 100) = true := by
  decide +kernel
set_option maxRecDepth 100000 in
theorem intervals_ok_5 :
    checkIntervals (7175 / 10 ^ 4 + 500 / 10 ^ 4) ((ys.drop 500).take 100) = true := by
  decide +kernel
set_option maxRecDepth 100000 in
theorem intervals_ok_6 :
    checkIntervals (7175 / 10 ^ 4 + 600 / 10 ^ 4) ((ys.drop 600).take 100) = true := by
  decide +kernel
set_option maxRecDepth 100000 in
theorem intervals_ok_7 :
    checkIntervals (7175 / 10 ^ 4 + 700 / 10 ^ 4) ((ys.drop 700).take 100) = true := by
  decide +kernel
set_option maxRecDepth 100000 in
theorem intervals_ok_8 :
    checkIntervals (7175 / 10 ^ 4 + 800 / 10 ^ 4) ((ys.drop 800).take 100) = true := by
  decide +kernel
set_option maxRecDepth 100000 in
theorem intervals_ok_9 :
    checkIntervals (7175 / 10 ^ 4 + 900 / 10 ^ 4) ((ys.drop 900).take 100) = true := by
  decide +kernel
theorem ys_length : ys.length = 925 := by decide +kernel

/-! ### Soundness and the theorems -/

/-- Every entry of a checked list is an accepted interval. -/
theorem checkIntervals_sound (l : List ℚ) : ∀ (a : ℚ), checkIntervals a l = true →
    ∀ i, i < l.length → intervalOK (a + (i : ℚ) / 10 ^ 4) (l.getD i 0) = true := by
  induction l with
  | nil => intro a _ i hi; exact absurd hi (Nat.not_lt_zero _)
  | cons y rest ih =>
    intro a h i hi
    simp only [checkIntervals, Bool.and_eq_true] at h
    cases i with
    | zero => simpa using h.1
    | succ i =>
      have ih' := ih (a + 1 / 10 ^ 4) h.2 i (by simpa using hi)
      have e : a + ((i + 1 : ℕ) : ℚ) / 10 ^ 4 = a + 1 / 10 ^ 4 + (i : ℚ) / 10 ^ 4 := by
        push_cast; ring
      rw [e]
      simpa using ih'

/-- A chunk `s` covers the indices `s ≤ j < s + 100`. -/
theorem chunk (s : ℕ) (a : ℚ) (ha : a = 7175 / 10 ^ 4 + (s : ℚ) / 10 ^ 4)
    (hs : checkIntervals a ((ys.drop s).take 100) = true) (j : ℕ)
    (h1 : s ≤ j) (h2 : j < s + 100) (hj : j < 925) :
    intervalOK (7175 / 10 ^ 4 + (j : ℚ) / 10 ^ 4) (ys.getD j 0) = true := by
  have hlen : j - s < ((ys.drop s).take 100).length := by
    simp only [List.length_take, List.length_drop, ys_length]; omega
  have key := checkIntervals_sound _ a hs (j - s) hlen
  have e1 : a + ((j - s : ℕ) : ℚ) / 10 ^ 4 = 7175 / 10 ^ 4 + (j : ℚ) / 10 ^ 4 := by
    rw [ha, Nat.cast_sub h1]; ring
  have e2 : ((ys.drop s).take 100).getD (j - s) 0 = ys.getD j 0 := by
    rw [List.getD_eq_getElem?_getD, List.getD_eq_getElem?_getD, List.getElem?_take,
      ite_eq_left (show j - s < 100 by omega), List.getElem?_drop, show s + (j - s) = j by omega]
  rw [e1, e2] at key
  exact key

theorem all_ok (j : ℕ) (hj : j < 925) :
    intervalOK (7175 / 10 ^ 4 + (j : ℚ) / 10 ^ 4) (ys.getD j 0) = true := by
  obtain ⟨k, hk⟩ : ∃ k, j / 100 = k := ⟨_, rfl⟩
  have hk10 : k < 10 := by omega
  interval_cases k
  · exact chunk 0 _ (by norm_num) intervals_ok_0 j (by omega) (by omega) hj
  · exact chunk 100 _ (by norm_num) intervals_ok_1 j (by omega) (by omega) hj
  · exact chunk 200 _ (by norm_num) intervals_ok_2 j (by omega) (by omega) hj
  · exact chunk 300 _ (by norm_num) intervals_ok_3 j (by omega) (by omega) hj
  · exact chunk 400 _ (by norm_num) intervals_ok_4 j (by omega) (by omega) hj
  · exact chunk 500 _ (by norm_num) intervals_ok_5 j (by omega) (by omega) hj
  · exact chunk 600 _ (by norm_num) intervals_ok_6 j (by omega) (by omega) hj
  · exact chunk 700 _ (by norm_num) intervals_ok_7 j (by omega) (by omega) hj
  · exact chunk 800 _ (by norm_num) intervals_ok_8 j (by omega) (by omega) hj
  · exact chunk 900 _ (by norm_num) intervals_ok_9 j (by omega) (by omega) hj

theorem sprQ_sound (ζ : ℚ) : (sprQ ζ).Contains (spr (ζ : ℝ)) := by
  have h := QI.smul_sound (1 / 2 : ℚ)
    (QI.add_sound (QI.pt_sound (1 + 2 * ζ)) (sqrtQ_sound (q := 1 + 4 * ζ ^ 2) (by positivity) 80))
  have e : spr (ζ : ℝ) = ((1 / 2 : ℚ) : ℝ) *
      (((1 + 2 * ζ : ℚ) : ℝ) + Real.sqrt ((1 + 4 * ζ ^ 2 : ℚ) : ℝ)) := by
    unfold spr; push_cast; ring
  rw [e]
  exact h

/-- The real core of `R3` for one interval: `σ ∈ [a, b]`, affine in `σ`. -/
theorem R3_real {σ a b y L1 LS : ℝ} (hσ0 : 0 ≤ σ) (hσ1 : a ≤ σ) (hσ2 : σ ≤ b)
    (hA : Real.logb 2 (1 + y) ≤ L1) (hB : LS ≤ Real.logb 2 (spr y / 2))
    (hC : L1 - a * LS < 71755 / 10 ^ 5) (hD : L1 - b * LS < 71755 / 10 ^ 5) :
    Real.logb 2 (1 + y) - σ * Real.logb 2 (spr y / 2) ≤ 71755 / 10 ^ 5 := by
  have h2 := mul_le_mul_of_nonneg_left hB hσ0
  rcases le_total 0 LS with hL | hL
  · have h1 := mul_le_mul_of_nonneg_right hσ1 hL
    linarith
  · have h1 := mul_le_mul_of_nonpos_right hσ2 hL
    linarith

theorem intervalOK_R3 {a y : ℚ} (h : intervalOK a y = true) {σ : ℝ}
    (hσ1 : (a : ℝ) ≤ σ) (hσ2 : σ ≤ ((a + 1 / 10 ^ 4 : ℚ) : ℝ)) :
    R3 2 (71755 / 10 ^ 5) 16 σ := by
  simp only [intervalOK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨⟨⟨hy, hS0⟩, hL2⟩, hL3⟩, ha0⟩, hS1⟩ := h
  have hc : ((sprQ y).smul (1 / 2)).lo = 1 / 2 * (sprQ y).lo := by
    unfold QI.smul; rw [ite_eq_left (show (0:ℚ) ≤ 1 / 2 by norm_num)]
  have hpos : 0 < ((sprQ y).smul (1 / 2)).lo := by
    rw [hc]; exact mul_pos (by norm_num) hS0
  have hLS := log2I_sound (QI.smul_sound (1 / 2 : ℚ) (sprQ_sound y)) hpos 60 80
  have hA := log2Q_sound (q := 1 + y) (by linarith) 60 80
  have hS := sprQ_sound y
  simp only [QI.Contains] at hLS hA hS
  have e2 : ((1 / 2 : ℚ) : ℝ) * spr (y : ℝ) = spr (y : ℝ) / 2 := by push_cast; ring
  rw [e2] at hLS
  have hA' : Real.logb 2 (1 + (y : ℝ)) ≤ ((log2Q (1 + y) 60 80).hi : ℝ) := by
    have h := hA.2; push_cast at h; exact h
  have hσ2' : σ ≤ (a : ℝ) + 1 / 10 ^ 4 := by push_cast at hσ2; exact hσ2
  have hC : ((log2Q (1 + y) 60 80).hi : ℝ) - (a : ℝ) *
      ((log2I ((sprQ y).smul (1 / 2)) 60 80).lo : ℝ) < 71755 / 10 ^ 5 := by
    have := (Rat.cast_lt (K := ℝ)).mpr hL2
    push_cast at this; linarith
  have hD : ((log2Q (1 + y) 60 80).hi : ℝ) - ((a : ℝ) + 1 / 10 ^ 4) *
      ((log2I ((sprQ y).smul (1 / 2)) 60 80).lo : ℝ) < 71755 / 10 ^ 5 := by
    have := (Rat.cast_lt (K := ℝ)).mpr hL3
    push_cast at this; linarith
  have hσ0 : (0 : ℝ) ≤ σ := le_trans (Rat.cast_nonneg.mpr ha0) hσ1
  unfold R3
  refine ⟨(y : ℝ), by exact_mod_cast hy, ?_, ?_⟩
  · unfold phi
    rw [show (2 : ℝ) * (y : ℝ) / 2 = (y : ℝ) by ring]
    exact R3_real hσ0 hσ1 hσ2' hA' hLS.1 hC hD
  · rw [show (2 : ℝ) * (y : ℝ) / 2 = (y : ℝ) by ring]
    have hm : (0 : ℝ) < min 1 (y : ℝ) := lt_min one_pos (by exact_mod_cast hy)
    have hS1' : ((sprQ y).hi : ℝ) ≤ 16 * min 1 (y : ℝ) := by
      have := (Rat.cast_le (K := ℝ)).mpr hS1
      push_cast at this; exact this
    rw [div_le_iff₀ hm]
    linarith [hS.2]

/-- `spr(M_ζ)` is a root of `λ² - (1 + 2ζ)λ + ζ` (the characteristic polynomial of `M_ζ`). -/
theorem spr_root (ζ : ℝ) : spr ζ ^ 2 - (1 + 2 * ζ) * spr ζ + ζ = 0 := by
  have hs : Real.sqrt (1 + 4 * ζ ^ 2) ^ 2 = 1 + 4 * ζ ^ 2 :=
    Real.sq_sqrt (by positivity)
  unfold spr
  linear_combination (1 / 4 : ℝ) * hs

theorem cc_cert :
    (∀ σ ∈ Set.Ioc (0:ℝ) 1, R1 2 (71755/10^5) σ ∨ R2 (71755/10^5) σ ∨ R3 2 (71755/10^5) 16 σ) ∧
    (71755/10^5 : ℝ) < Real.logb 2 (16444/10^4) := by
  refine ⟨?_, ?_⟩
  · intro σ hσ
    obtain ⟨hσ0, hσ1⟩ := Set.mem_Ioc.mp hσ
    rcases le_total σ (7175 / 10 ^ 4) with h1 | h1
    · left
      unfold R1
      rw [Real.logb_self_eq_one (by norm_num)]
      linarith
    rcases lt_or_ge σ (81 / 100) with h2 | h2
    · right; right
      have ht0 : 0 ≤ (σ - 7175 / 10 ^ 4) * 10 ^ 4 := mul_nonneg (by linarith) (by norm_num)
      obtain ⟨j, hj⟩ : ∃ j : ℕ, j = ⌊(σ - 7175 / 10 ^ 4) * 10 ^ 4⌋₊ := ⟨_, rfl⟩
      have hf1 : (j : ℝ) ≤ (σ - 7175 / 10 ^ 4) * 10 ^ 4 := by
        rw [hj]; exact Nat.floor_le ht0
      have hf2 : (σ - 7175 / 10 ^ 4) * 10 ^ 4 < (j : ℝ) + 1 := by
        rw [hj]; exact Nat.lt_floor_add_one _
      have hj925 : j < 925 := by
        have : (j : ℝ) < 925 := by linarith
        exact_mod_cast this
      have hσa : ((7175 / 10 ^ 4 + (j : ℚ) / 10 ^ 4 : ℚ) : ℝ) ≤ σ := by
        push_cast; linarith
      have hσb : σ ≤ ((7175 / 10 ^ 4 + (j : ℚ) / 10 ^ 4 + 1 / 10 ^ 4 : ℚ) : ℝ) := by
        push_cast; linarith
      exact intervalOK_R3 (all_ok j hj925) hσa hσb
    · right; left
      unfold R2
      have hanti : Real.binEntropy σ ≤ Real.binEntropy (81 / 100) :=
        Real.binEntropy_strictAntiOn.antitoneOn
          ⟨by norm_num, by norm_num⟩ ⟨le_trans (by norm_num) h2, hσ1⟩ h2
      have hH : MLS.H2 σ ≤ MLS.H2 (81 / 100) := by
        unfold MLS.H2
        exact div_le_div_of_nonneg_right hanti (Real.log_nonneg (by norm_num))
      have hQ := H2Q_sound (x := 81 / 100) (by norm_num) (by norm_num) 60 80
      have hb : (H2Q (81 / 100) 60 80).hi < 71755 / 10 ^ 5 := by decide +kernel
      have hc : ((81 / 100 : ℚ) : ℝ) = 81 / 100 := by norm_num
      simp only [QI.Contains] at hQ
      rw [hc] at hQ
      have hbR := (Rat.cast_lt (K := ℝ)).mpr hb
      push_cast at hbR
      linarith [hQ.2]
  · have hL := log2Q_sound (q := 16444 / 10 ^ 4) (by norm_num) 60 80
    have hlo : (71755 / 10 ^ 5 : ℚ) < (log2Q (16444 / 10 ^ 4) 60 80).lo := by
      decide +kernel
    have hlo' := (Rat.cast_lt (K := ℝ)).mpr hlo
    push_cast at hlo'
    have hc : ((16444 / 10 ^ 4 : ℚ) : ℝ) = 16444 / 10 ^ 4 := by norm_num
    simp only [QI.Contains] at hL
    rw [hc] at hL
    linarith [hL.1]

theorem cc_c3 :
    spr (6/5) = 3 ∧ (6/5 : ℝ) / 3 < 3 ∧ (1 : ℝ) + 2 * (6/5) / 3 = 9/5 ∧
    (3:ℕ) ^ 64 < 5 ^ 45 ∧ Real.logb 2 (9/5) < MLS.H2 (26/45) := by
  have hsq : Real.sqrt (1 + 4 * (6 / 5 : ℝ) ^ 2) = 13 / 5 := by
    rw [show (1 : ℝ) + 4 * (6 / 5) ^ 2 = (13 / 5) ^ 2 by norm_num]
    exact Real.sqrt_sq (by norm_num)
  have hspr : spr (6 / 5) = 3 := by
    unfold spr; rw [hsq]; norm_num
  refine ⟨hspr, by norm_num, by norm_num, by norm_num, ?_⟩
  have hL := log2Q_sound (q := 9 / 5) (by norm_num) 60 80
  have hH := H2Q_sound (x := 26 / 45) (by norm_num) (by norm_num) 60 80
  have hcmp : (log2Q (9 / 5) 60 80).hi < (H2Q (26 / 45) 60 80).lo := by decide +kernel
  have hcmpR : (((log2Q (9 / 5) 60 80).hi : ℚ) : ℝ) < (((H2Q (26 / 45) 60 80).lo : ℚ) : ℝ) := by
    exact_mod_cast hcmp
  have e1 : ((9 / 5 : ℚ) : ℝ) = 9 / 5 := by norm_num
  have e2 : ((26 / 45 : ℚ) : ℝ) = 26 / 45 := by norm_num
  simp only [QI.Contains] at hL hH
  rw [e1] at hL
  rw [e2] at hH
  linarith [hL.2, hH.1]

end MaxLeafFormal.CCRate


==> anc/formal/MaxLeafFormal/CCT.lean <==
import MaxLeafFormal.MLS
import MaxLeafFormal.CCRate
import MaxLeafFormal.CCGibbs

/-!
# `cor:cc-T`(a): the generating function of a component-count running time

The paper's `def:cc-bound` and part (a) of `cor:cc-T`, with its proof.

`W_ge_Z` is step 1 (no tree needed, `y ≥ 0`), `cc_T_a_of_gibbs` is part (a) with the Gibbs
inequality as a hypothesis, and `cc_T_a` is part (a) as stated, using `CCGibbs.cc_gibbs`.
-/

namespace MaxLeafFormal.CCT

open Finset

variable {U : Type*} [Fintype U] [DecidableEq U]

/-- `eq:cc-bound` for the solution `S` of size `k`, the tree `F` on `S` and constants `c, γ`. -/
def CCBoundOn (g : Finset U → ℕ → ℝ) (S : Finset U) (k : ℕ) (c γ : ℝ) (F : SimpleGraph S) : Prop :=
  ∀ X ⊆ S, g X (k - X.card) ≤
    ((k : ℝ) - X.card) * Real.logb 2 c + X.card - (CCGibbs.eIn F (X.subtype (· ∈ S)) : ℝ) + γ

/-- `def:cc-bound` for one fixed instance: every solution of size at least 1 has a tree. -/
def HasCCBound (sol : Finset U → Prop) (g : Finset U → ℕ → ℝ) (c γ : ℝ) : Prop :=
  1 ≤ c ∧ 0 ≤ γ ∧
    ∀ S : Finset U, sol S → 1 ≤ S.card → ∃ F : SimpleGraph S, F.IsTree ∧ CCBoundOn g S S.card c γ F

/-! ### Real-number helpers -/

/-- `λ_max(M_ζ) ≥ 1` for `ζ ≥ 0`. -/
theorem one_le_spr {ζ : ℝ} (hζ : 0 ≤ ζ) : 1 ≤ CCRate.spr ζ := by
  unfold CCRate.spr
  have h : 1 ≤ Real.sqrt (1 + 4 * ζ ^ 2) := by
    calc (1:ℝ) = Real.sqrt 1 := Real.sqrt_one.symm
      _ ≤ Real.sqrt (1 + 4 * ζ ^ 2) := Real.sqrt_le_sqrt (by nlinarith)
  linarith

/-- `2^{m log₂ c} = c^m` for `c > 0`. -/
theorem rpow_logb_mul_nat {c : ℝ} (hc : 0 < c) (m : ℕ) :
    (2:ℝ) ^ ((m : ℝ) * Real.logb 2 c) = c ^ m := by
  rw [mul_comm, Real.rpow_mul (by norm_num : (0:ℝ) ≤ 2),
    Real.rpow_logb (by norm_num) (by norm_num) hc, Real.rpow_natCast]

/-- The termwise bound of step 1. -/
theorem termwise {c γ y gx : ℝ} (hc : 0 < c) (hy : 0 ≤ y) {k x e : ℕ} (hxk : x ≤ k)
    (hb : gx ≤ ((k : ℝ) - x) * Real.logb 2 c + x - (e : ℝ) + γ) :
    (2:ℝ) ^ (-γ) * (c ^ k)⁻¹ * ((c * y / 2) ^ x * (2:ℝ) ^ e) ≤ y ^ x * (2:ℝ) ^ (-gx) := by
  set E := ((k : ℝ) - x) * Real.logb 2 c + x - (e : ℝ) + γ with hE
  have hmono : (2:ℝ) ^ (-E) ≤ (2:ℝ) ^ (-gx) :=
    Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
  have hkey : (2:ℝ) ^ (-E) * (c ^ (k - x) * 2 ^ x) = (2:ℝ) ^ (-γ) * 2 ^ e := by
    rw [← rpow_logb_mul_nat hc, ← Real.rpow_natCast (2:ℝ) x, ← Real.rpow_natCast (2:ℝ) e]
    simp only [← Real.rpow_add (by norm_num : (0:ℝ) < 2)]
    congr 1
    rw [hE, Nat.cast_sub hxk]
    ring
  have hD : c ^ (k - x) * (2:ℝ) ^ x ≠ 0 := by positivity
  have h2E : (2:ℝ) ^ (-E) = (2:ℝ) ^ (-γ) * 2 ^ e / (c ^ (k - x) * 2 ^ x) := by
    rw [eq_div_iff hD]; exact hkey
  have hc0 : c ≠ 0 := hc.ne'
  calc (2:ℝ) ^ (-γ) * (c ^ k)⁻¹ * ((c * y / 2) ^ x * (2:ℝ) ^ e)
      = y ^ x * (2:ℝ) ^ (-E) := by
        rw [h2E, ← pow_sub_mul_pow c hxk, div_pow, mul_pow]
        field_simp
    _ ≤ y ^ x * (2:ℝ) ^ (-gx) := mul_le_mul_of_nonneg_left hmono (pow_nonneg hy _)

omit [Fintype U] in
/-- `𝒵_F(ζ)` as a sum over the subsets of `S`. -/
theorem Zpart_eq_sum_powerset (S : Finset U) (F : SimpleGraph S) (ζ : ℝ) :
    CCGibbs.Zpart F ζ =
      ∑ X ∈ S.powerset, ζ ^ X.card * (2:ℝ) ^ CCGibbs.eIn F (X.subtype (· ∈ S)) := by
  unfold CCGibbs.Zpart
  refine Finset.sum_nbij' (fun X' => X'.map (Function.Embedding.subtype (· ∈ S)))
    (fun X => X.subtype (· ∈ S)) ?_ ?_ ?_ ?_ ?_
  · intro X' _
    rw [Finset.mem_powerset]
    intro a ha
    rw [Finset.mem_map] at ha
    obtain ⟨b, _, rfl⟩ := ha
    exact b.2
  · intro X _
    exact Finset.mem_powerset.mpr (Finset.subset_univ _)
  · intro X' _
    ext b
    simp
  · intro X hX
    exact Finset.subtype_map_of_mem (fun x hx => Finset.mem_powerset.mp hX hx)
  · intro X' _
    have h : (X'.map (Function.Embedding.subtype (· ∈ S))).subtype (· ∈ S) = X' := by
      ext b
      simp
    rw [h, Finset.card_map]

/-! ### Step 1 -/

/-- Step 1 (first inequality of `cor:cc-T`(a)). No tree hypothesis; `y ≥ 0` suffices. -/
theorem W_ge_Z (g : Finset U → ℕ → ℝ) (S : Finset U) (k : ℕ) (hSk : S.card = k)
    (c γ : ℝ) (hc : 1 ≤ c) (F : SimpleGraph S) (hbound : CCBoundOn g S k c γ F)
    (y : ℝ) (hy : 0 ≤ y) :
    (2:ℝ) ^ (-γ) * (c ^ k)⁻¹ * CCGibbs.Zpart F (c * y / 2) ≤ MLS.W g S k y := by
  rw [Zpart_eq_sum_powerset, Finset.mul_sum]
  unfold MLS.W
  refine Finset.sum_le_sum fun X hX => ?_
  have hXS : X ⊆ S := Finset.mem_powerset.mp hX
  have hxk : X.card ≤ k := hSk ▸ Finset.card_le_card hXS
  exact termwise (by linarith) hy hxk (hbound X hXS)

/-! ### Step 2 -/

/-- The rescaled Gibbs inequality, graph-free. -/
theorem gibbs_rescale {c l m Z : ℝ} (hc : 0 < c) (hl : 0 < l) {k : ℕ} (hk : 1 ≤ k)
    (h : m * l ^ (k - 1) ≤ Z) : m / l * (l / c) ^ k ≤ (c ^ k)⁻¹ * Z := by
  have heq : m / l * (l / c) ^ k = (c ^ k)⁻¹ * (m * l ^ (k - 1)) := by
    obtain ⟨j, rfl⟩ : ∃ j, k = j + 1 := ⟨k - 1, by omega⟩
    rw [Nat.add_sub_cancel, div_pow, pow_succ]
    field_simp
  rw [heq]
  exact mul_le_mul_of_nonneg_left h (inv_nonneg.mpr (pow_nonneg hc.le _))

/-! ### Part (a) -/

/-- `cor:cc-T`(a), with `lem:cc-gibbs` for this `F` and `ζ = cy/2` as the hypothesis `hG`. -/
theorem cc_T_a_of_gibbs (g : Finset U → ℕ → ℝ) (S : Finset U) (k : ℕ) (hSk : S.card = k)
    (hk : 1 ≤ k) (c γ : ℝ) (hc : 1 ≤ c) (F : SimpleGraph S) (hbound : CCBoundOn g S k c γ F)
    (y : ℝ) (hy : 0 < y)
    (hG : min 1 (c * y / 2) * CCRate.spr (c * y / 2) ^ (k - 1) ≤ CCGibbs.Zpart F (c * y / 2)) :
    (2:ℝ) ^ (-γ) * (c ^ k)⁻¹ * CCGibbs.Zpart F (c * y / 2) ≤ MLS.W g S k y ∧
    (2:ℝ) ^ (-γ) * (min 1 (c * y / 2) / CCRate.spr (c * y / 2)) * (CCRate.spr (c * y / 2) / c) ^ k
      ≤ (2:ℝ) ^ (-γ) * (c ^ k)⁻¹ * CCGibbs.Zpart F (c * y / 2) ∧
    (1 + y) ^ Fintype.card U / MLS.W g S k y
      ≤ (2:ℝ) ^ γ * (CCRate.spr (c * y / 2) / min 1 (c * y / 2)) *
          (2:ℝ) ^ ((Fintype.card U : ℝ) * CCRate.phi c ((k : ℝ) / Fintype.card U) y) := by
  have hc0 : 0 < c := by linarith
  have hζ : 0 < c * y / 2 := by positivity
  have hl1 : 1 ≤ CCRate.spr (c * y / 2) := one_le_spr hζ.le
  have hl : 0 < CCRate.spr (c * y / 2) := by linarith
  have hm : 0 < min 1 (c * y / 2) := lt_min one_pos hζ
  have h2γ : (0:ℝ) < (2:ℝ) ^ (-γ) := Real.rpow_pos_of_pos (by norm_num) _
  have hA := W_ge_Z g S k hSk c γ hc F hbound y hy.le
  have hB : (2:ℝ) ^ (-γ) * (min 1 (c * y / 2) / CCRate.spr (c * y / 2)) *
      (CCRate.spr (c * y / 2) / c) ^ k
      ≤ (2:ℝ) ^ (-γ) * (c ^ k)⁻¹ * CCGibbs.Zpart F (c * y / 2) := by
    have h := gibbs_rescale hc0 hl hk hG
    calc (2:ℝ) ^ (-γ) * (min 1 (c * y / 2) / CCRate.spr (c * y / 2)) *
          (CCRate.spr (c * y / 2) / c) ^ k
        = (2:ℝ) ^ (-γ) * (min 1 (c * y / 2) / CCRate.spr (c * y / 2) *
          (CCRate.spr (c * y / 2) / c) ^ k) := by ring
      _ ≤ (2:ℝ) ^ (-γ) * ((c ^ k)⁻¹ * CCGibbs.Zpart F (c * y / 2)) :=
          mul_le_mul_of_nonneg_left h h2γ.le
      _ = (2:ℝ) ^ (-γ) * (c ^ k)⁻¹ * CCGibbs.Zpart F (c * y / 2) := by ring
  refine ⟨hA, hB, ?_⟩
  -- Step 3.
  have hkn : k ≤ Fintype.card U := hSk ▸ Finset.card_le_univ S
  have hn : (Fintype.card U : ℝ) ≠ 0 := by
    have : 0 < Fintype.card U := by omega
    positivity
  have hR : 0 < (2:ℝ) ^ (-γ) * (min 1 (c * y / 2) / CCRate.spr (c * y / 2)) *
      (CCRate.spr (c * y / 2) / c) ^ k := by positivity
  have hRW := le_trans hB hA
  have h1y : (0:ℝ) < 1 + y := by linarith
  have hlc : 0 < CCRate.spr (c * y / 2) / c := div_pos hl hc0
  have hnk : (Fintype.card U : ℝ) * ((k : ℝ) / Fintype.card U) = k := by field_simp
  have hphi : (2:ℝ) ^ ((Fintype.card U : ℝ) * CCRate.phi c ((k : ℝ) / Fintype.card U) y)
      = (1 + y) ^ Fintype.card U / (CCRate.spr (c * y / 2) / c) ^ k := by
    unfold CCRate.phi
    rw [mul_sub, ← mul_assoc, hnk, Real.rpow_sub (by norm_num : (0:ℝ) < 2),
      rpow_logb_mul_nat h1y, rpow_logb_mul_nat hlc]
  calc (1 + y) ^ Fintype.card U / MLS.W g S k y
      ≤ (1 + y) ^ Fintype.card U / ((2:ℝ) ^ (-γ) * (min 1 (c * y / 2) / CCRate.spr (c * y / 2)) *
          (CCRate.spr (c * y / 2) / c) ^ k) :=
        div_le_div_of_nonneg_left (by positivity) hR hRW
    _ = (2:ℝ) ^ γ * (CCRate.spr (c * y / 2) / min 1 (c * y / 2)) *
          (2:ℝ) ^ ((Fintype.card U : ℝ) * CCRate.phi c ((k : ℝ) / Fintype.card U) y) := by
        rw [hphi, Real.rpow_neg (by norm_num : (0:ℝ) ≤ 2)]
        have h2 : (0:ℝ) < (2:ℝ) ^ γ := Real.rpow_pos_of_pos (by norm_num) _
        field_simp

/-- `cor:cc-T`(a) as stated. It uses `CCGibbs.cc_gibbs`.
`1 ≤ k` is not a binder: it follows from `hF` and `hSk`. -/
theorem cc_T_a (g : Finset U → ℕ → ℝ) (S : Finset U) (k : ℕ) (hSk : S.card = k)
    (c γ : ℝ) (hc : 1 ≤ c) (F : SimpleGraph S) (hF : F.IsTree)
    (hbound : CCBoundOn g S k c γ F) (y : ℝ) (hy : 0 < y) :
    (2:ℝ) ^ (-γ) * (c ^ k)⁻¹ * CCGibbs.Zpart F (c * y / 2) ≤ MLS.W g S k y ∧
    (2:ℝ) ^ (-γ) * (min 1 (c * y / 2) / CCRate.spr (c * y / 2)) * (CCRate.spr (c * y / 2) / c) ^ k
      ≤ (2:ℝ) ^ (-γ) * (c ^ k)⁻¹ * CCGibbs.Zpart F (c * y / 2) ∧
    (1 + y) ^ Fintype.card U / MLS.W g S k y
      ≤ (2:ℝ) ^ γ * (CCRate.spr (c * y / 2) / min 1 (c * y / 2)) *
          (2:ℝ) ^ ((Fintype.card U : ℝ) * CCRate.phi c ((k : ℝ) / Fintype.card U) y) := by
  have hk : 1 ≤ k := by
    obtain ⟨⟨x, hx⟩⟩ := hF.1.nonempty
    rw [← hSk]
    exact Finset.card_pos.mpr ⟨x, hx⟩
  have hζ : 0 < c * y / 2 := by
    have : 0 < c := by linarith
    positivity
  have hG := CCGibbs.cc_gibbs F hF (c * y / 2) hζ
  rw [Fintype.card_coe, hSk] at hG
  exact cc_T_a_of_gibbs g S k hSk hk c γ hc F hbound y hy hG

/-- Optional (stage 2): the form "let `g` have a component-count bound". -/
theorem cc_T_a_of_hasCCBound (sol : Finset U → Prop) (g : Finset U → ℕ → ℝ) (c γ : ℝ)
    (hg : HasCCBound sol g c γ) (S : Finset U) (hS : sol S) (hk : 1 ≤ S.card) :
    ∃ F : SimpleGraph S, F.IsTree ∧ CCBoundOn g S S.card c γ F ∧
      ∀ y : ℝ, 0 < y →
        (2:ℝ) ^ (-γ) * (c ^ S.card)⁻¹ * CCGibbs.Zpart F (c * y / 2) ≤ MLS.W g S S.card y ∧
        (2:ℝ) ^ (-γ) * (min 1 (c * y / 2) / CCRate.spr (c * y / 2)) *
            (CCRate.spr (c * y / 2) / c) ^ S.card
          ≤ (2:ℝ) ^ (-γ) * (c ^ S.card)⁻¹ * CCGibbs.Zpart F (c * y / 2) ∧
        (1 + y) ^ Fintype.card U / MLS.W g S S.card y
          ≤ (2:ℝ) ^ γ * (CCRate.spr (c * y / 2) / min 1 (c * y / 2)) *
              (2:ℝ) ^ ((Fintype.card U : ℝ) *
                CCRate.phi c ((S.card : ℝ) / Fintype.card U) y) := by
  obtain ⟨hc, -, hS'⟩ := hg
  obtain ⟨F, hF, hb⟩ := hS' S hS hk
  exact ⟨F, hF, hb, fun y hy => cc_T_a g S S.card rfl c γ hc F hF hb y hy⟩

end MaxLeafFormal.CCT


==> anc/formal/MaxLeafFormal/CDS.lean <==
import Mathlib
import MaxLeafFormal.Antinorm3

/-!
# The MaxLeaf–CDS graph bridge
-/

namespace MaxLeafFormal.CDS

open Finset SimpleGraph

variable {V : Type*} [Fintype V] [DecidableEq V]

def closedNbhd (G : SimpleGraph V) [DecidableRel G.Adj] (X : Finset V) : Finset V :=
  X ∪ X.biUnion (fun x => G.neighborFinset x)

def IsCDS (G : SimpleGraph V) (S : Finset V) : Prop :=
  (G.induce (S : Set V)).Connected ∧ ∀ v, v ∈ S ∨ ∃ u ∈ S, G.Adj v u

noncomputable def γc (G : SimpleGraph V) : ℕ := sInf {s | ∃ S, IsCDS G S ∧ S.card = s}

noncomputable def numLeaves (F : SimpleGraph V) : ℕ :=
  (univ.filter (fun v => Nat.card (F.neighborSet v) = 1)).card

noncomputable def termCount (G : SimpleGraph V) [DecidableRel G.Adj] (X : Finset V) : ℕ :=
  Fintype.card V - (closedNbhd G X).card + comp G X

/-! ### General lemmas -/

theorem mem_closedNbhd (G : SimpleGraph V) [DecidableRel G.Adj] (X : Finset V) (v : V) :
    v ∈ closedNbhd G X ↔ v ∈ X ∨ ∃ x ∈ X, G.Adj x v := by
  simp [closedNbhd, mem_neighborFinset]

theorem closedNbhd_mono {F G : SimpleGraph V} [DecidableRel F.Adj] [DecidableRel G.Adj]
    (hFG : F ≤ G) (X : Finset V) : closedNbhd F X ⊆ closedNbhd G X := by
  intro v hv
  rw [mem_closedNbhd] at hv ⊢
  rcases hv with h | ⟨x, hx, h⟩
  · exact Or.inl h
  · exact Or.inr ⟨x, hx, hFG h⟩

/-- A surjective graph homomorphism does not increase the number of components. -/
theorem card_cc_le_of_surjective {α β : Type*} [Finite α] {H : SimpleGraph α} {K : SimpleGraph β}
    (f : H →g K) (hf : Function.Surjective f) :
    Nat.card K.ConnectedComponent ≤ Nat.card H.ConnectedComponent := by
  apply Nat.card_le_card_of_surjective (ConnectedComponent.map f)
  intro c
  induction c using ConnectedComponent.ind with
  | h b =>
    obtain ⟨a, rfl⟩ := hf b
    exact ⟨H.connectedComponentMk a, rfl⟩

/-- Spanning subgraphs have at least as many induced components. -/
theorem comp_le_comp_of_le {F G : SimpleGraph V} (hFG : F ≤ G) (X : Finset V) :
    comp G X ≤ comp F X := by
  unfold comp
  exact card_cc_le_of_surjective
    ⟨id, fun h => hFG h⟩ Function.surjective_id

/-- In a connected graph, a nonempty set closed under adjacency is everything. -/
theorem eq_univ_of_closed {H : SimpleGraph V} (hH : H.Connected) (A : Set V) (a : V)
    (ha : a ∈ A) (hA : ∀ u ∈ A, ∀ w, H.Adj u w → w ∈ A) (v : V) : v ∈ A := by
  obtain ⟨p⟩ := hH a v
  induction p with
  | nil => exact ha
  | cons h _ ih => exact ih (hA _ ha _ h)

/-! ### Rooted trees: a parent function -/


/-! ### 2. `lem:cds-tree` (inequality) -/

theorem tree_inequality (F : SimpleGraph V) [DecidableRel F.Adj] (hF : F.IsTree)
    (X : Finset V) (hX : X.Nonempty) :
    1 + ∑ x ∈ X, ((F.degree x : ℤ) - 1) ≤ ((closedNbhd F X).card : ℤ) - comp F X := by
  obtain ⟨r, hr⟩ := hX
  set A := univ.filter (fun w => w ≠ r ∧ par hF r w ∈ X)
  set Ain := X.filter (fun w => w ≠ r ∧ par hF r w ∈ X)
  set T := X.filter (fun t => ¬ (t ≠ r ∧ par hF r t ∈ X))
  -- the degree sum counts the children of `X`
  have hdeg : ∑ x ∈ X, ((F.degree x : ℤ) - 1) = (A.card : ℤ) - 1 := by
    have h1 : ∑ x ∈ X, (F.degree x : ℤ)
        = ∑ x ∈ X, ((univ.filter (fun w => w ≠ r ∧ par hF r w = x)).card : ℤ)
          + ∑ x ∈ X, ((if x = r then 0 else 1 : ℕ) : ℤ) := by
      rw [← sum_add_distrib]
      exact sum_congr rfl fun x _ => by rw [degree_eq_children hF r x]; push_cast; rfl
    have h2 : (A.card : ℤ) = ∑ x ∈ X, ((univ.filter (fun w => w ≠ r ∧ par hF r w = x)).card : ℤ) := by
      rw [card_eq_sum_card_fiberwise (f := par hF r) (t := X)
        (fun w hw => (mem_filter.1 hw).2.2)]
      push_cast
      refine sum_congr rfl fun x hx => ?_
      congr 2
      ext w
      simp only [A, mem_filter, mem_univ, true_and]
      constructor
      · rintro ⟨⟨h, -⟩, h'⟩; exact ⟨h, h'⟩
      · rintro ⟨h, h'⟩; exact ⟨⟨h, h' ▸ hx⟩, h'⟩
    have h3 : ∑ x ∈ X, ((if x = r then 0 else 1 : ℕ) : ℤ) = (X.card : ℤ) - 1 := by
      rw [← sum_erase_add _ _ hr, if_pos rfl, sum_congr rfl (fun x hx => by
        rw [if_neg (ne_of_mem_erase hx)])]
      have := card_pos.2 ⟨r, hr⟩
      simp [card_erase_of_mem hr]
      omega
    rw [sum_sub_distrib, h1, h2, h3, sum_const, nsmul_eq_mul, mul_one]
    ring
  -- children of `X` inside and outside `X`
  have hA : A.card = Ain.card + (A.filter (fun w => w ∉ X)).card := by
    rw [← card_filter_add_card_filter_not (fun w => w ∈ X)]
    congr 2
    ext w; simp [A, Ain, and_comm]
  have hout : (A.filter (fun w => w ∉ X)).card ≤ (closedNbhd F X).card - X.card := by
    have hsub : A.filter (fun w => w ∉ X) ⊆ closedNbhd F X \ X := by
      intro w hw
      simp only [A, mem_filter, mem_univ, true_and] at hw
      rw [mem_sdiff, mem_closedNbhd]
      exact ⟨Or.inr ⟨_, hw.1.2, (par_spec hF r hw.1.1).1.symm⟩, hw.2⟩
    have := card_le_card hsub
    rwa [card_sdiff_of_subset (fun x hx => (mem_closedNbhd F X x).2 (Or.inl hx))] at this
  have hXN : X.card ≤ (closedNbhd F X).card :=
    card_le_card (fun x hx => (mem_closedNbhd F X x).2 (Or.inl hx))
  have hT : Ain.card + T.card = X.card := card_filter_add_card_filter_not _
  have hc : comp F X ≤ T.card := comp_le_tops hF r X
  rw [hdeg]
  omega


/-! ### Spanning trees from connected dominating sets -/

theorem leaf_iff {F : SimpleGraph V} {v : V} :
    Nat.card (F.neighborSet v) = 1 ↔ ∃ u, F.neighborSet v = {u} := by
  rw [Nat.card_coe_set_eq, Set.ncard_eq_one]

theorem spanningTree_of_CDS (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    (S : Finset V) (hS : IsCDS G S) :
    ∃ F : SimpleGraph V, F ≤ G ∧ F.IsTree ∧
      (∀ v ∉ S, Nat.card (F.neighborSet v) = 1) ∧ Fintype.card V - S.card ≤ numLeaves F := by
  classical
  obtain ⟨hconn, hdom⟩ := hS
  have hown : ∀ v, v ∉ S → ∃ u ∈ S, G.Adj v u := fun v hv => (hdom v).resolve_left hv
  let own : V → V := fun v => if hv : v ∈ S then v else Classical.choose (hown v hv)
  have own_spec : ∀ v (hv : v ∉ S), own v ∈ S ∧ G.Adj v (own v) := fun v hv => by
    simp only [own, dif_neg hv]; exact Classical.choose_spec (hown v hv)
  -- `G[S]` together with one edge from each outside vertex to its owner
  let R : V → V → Prop := fun u v => G.Adj u v ∧
    ((u ∈ S ∧ v ∈ S) ∨ (u ∉ S ∧ v = own u) ∨ (v ∉ S ∧ u = own v))
  let G' : SimpleGraph V :=
    { Adj := R
      symm := ⟨fun u v h => ⟨h.1.symm, by tauto⟩⟩
      loopless := ⟨fun u h => G.loopless.irrefl u h.1⟩ }
  have hG' : ∀ u v, G'.Adj u v ↔ R u v := fun _ _ => Iff.rfl
  have hG'G : G' ≤ G := fun u v h => ((hG' u v).1 h).1
  obtain ⟨⟨s0, hs0⟩⟩ := hconn.nonempty
  have hφ : ∀ a b : (S : Set V), (G.induce (S : Set V)).Adj a b → G'.Adj a.1 b.1 :=
    fun a b h => (hG' _ _).2 ⟨by simpa using h, Or.inl ⟨a.2, b.2⟩⟩
  let φ : G.induce (S : Set V) →g G' := ⟨Subtype.val, fun {a b} h => hφ a b h⟩
  have hreachS : ∀ u ∈ S, G'.Reachable u s0 := fun u hu =>
    (hconn.preconnected ⟨u, hu⟩ ⟨s0, hs0⟩).map φ
  have hreach : ∀ u, G'.Reachable u s0 := by
    intro u
    by_cases hu : u ∈ S
    · exact hreachS u hu
    · exact (Adj.reachable ((hG' _ _).2 ⟨(own_spec u hu).2, Or.inr (Or.inl ⟨hu, rfl⟩)⟩)).trans
        (hreachS _ (own_spec u hu).1)
  have hG'conn : G'.Connected :=
    (connected_iff _).2 ⟨fun u v => (hreach u).trans (hreach v).symm, ⟨s0⟩⟩
  obtain ⟨T, hTG', hT⟩ := hG'conn.exists_isTree_le
  have hleaf : ∀ v ∉ S, Nat.card (T.neighborSet v) = 1 := by
    intro v hv
    have hsub : T.neighborSet v ⊆ {own v} := by
      intro w hw
      rcases ((hG' _ _).1 (hTG' hw)).2 with h | h | h
      · exact absurd h.1 hv
      · exact h.2
      · exact absurd ((own_spec w h.1).1) (h.2 ▸ hv)
    have hne : own v ∈ T.neighborSet v := by
      obtain ⟨p⟩ := hT.connected v (own v)
      have hnil : ¬ p.Nil := fun h => hv (h.eq ▸ (own_spec v hv).1)
      have h := p.adj_snd hnil
      have hw : p.snd = own v := hsub h
      rw [← hw]; exact h
    rw [leaf_iff]
    exact ⟨own v, Set.Subset.antisymm hsub (Set.singleton_subset_iff.2 hne)⟩
  refine ⟨T, hTG'.trans hG'G, hT, hleaf, ?_⟩
  unfold numLeaves
  calc Fintype.card V - S.card = (univ \ S).card := by rw [card_univ_sdiff]
    _ ≤ _ := card_le_card fun v hv => mem_filter.2 ⟨mem_univ _, hleaf v (mem_sdiff.1 hv).2⟩

/-- In a spanning tree with at least 3 vertices, the non-leaves form a connected dominating
set. -/
theorem nonleaves_isCDS (G : SimpleGraph V) (hn : 3 ≤ Fintype.card V)
    (F : SimpleGraph V) (hFG : F ≤ G) (hF : F.IsTree) :
    IsCDS G (univ.filter (fun v => ¬ Nat.card (F.neighborSet v) = 1)) := by
  set S := univ.filter (fun v => ¬ Nat.card (F.neighborSet v) = 1) with hSdef
  have memS : ∀ v, v ∈ S ↔ ¬ Nat.card (F.neighborSet v) = 1 := by simp [hSdef]
  -- the neighbour of a leaf is not a leaf
  have hnb : ∀ v u, F.neighborSet v = {u} → u ∈ S := by
    intro v u hv
    rw [memS, leaf_iff]
    rintro ⟨w, hu⟩
    have hvu : F.Adj v u := by
      have : u ∈ F.neighborSet v := by rw [hv]; rfl
      exact this
    have hw : w = v := by
      have : v ∈ F.neighborSet u := hvu.symm
      rw [hu] at this; exact this.symm
    subst hw
    have hall : ∀ x, x ∈ ({w, u} : Set V) := eq_univ_of_closed hF.connected {w, u} w
      (Set.mem_insert _ _) (by
        rintro a (rfl | rfl) b hab
        · have : b ∈ F.neighborSet a := hab
          rw [hv] at this; exact Or.inr this
        · have : b ∈ F.neighborSet a := hab
          rw [hu] at this; exact Or.inl this)
    have : (univ : Finset V) ⊆ {w, u} := fun x _ => by
      have := hall x
      simp only [Set.mem_insert_iff, Set.mem_singleton_iff] at this
      simp [this]
    have := card_le_card this
    rw [card_univ] at this
    have := card_le_two (a := w) (b := u)
    omega
  have hdom : ∀ v, v ∈ S ∨ ∃ u ∈ S, G.Adj v u := by
    intro v
    by_cases hv : v ∈ S
    · exact Or.inl hv
    · rw [memS, not_not, leaf_iff] at hv
      obtain ⟨u, hu⟩ := hv
      have hvu : F.Adj v u := by
        have : u ∈ F.neighborSet v := by rw [hu]; rfl
        exact this
      exact Or.inr ⟨u, hnb v u hu, hFG hvu⟩
  refine ⟨?_, hdom⟩
  -- connectivity: walks in `F` between non-leaves can be shortcut past leaves
  have hwalk : ∀ m, ∀ a b (p : F.Walk a b) (ha : a ∈ S) (hb : b ∈ S), p.length = m →
      (G.induce (S : Set V)).Reachable ⟨a, ha⟩ ⟨b, hb⟩ := by
    intro m
    induction m using Nat.strong_induction_on with
    | _ m ih =>
      intro a b p ha hb hm
      cases p with
      | nil => exact Reachable.refl _
      | @cons _ c _ h q =>
        by_cases hc : c ∈ S
        · have hadj : (G.induce (S : Set V)).Adj ⟨a, ha⟩ ⟨c, hc⟩ := by simpa using hFG h
          exact hadj.reachable.trans (ih q.length (by simp at hm; omega) c b q hc hb rfl)
        · rw [memS, not_not, leaf_iff] at hc
          obtain ⟨u, hu⟩ := hc
          have hca : u = a := by
            have : a ∈ F.neighborSet c := h.symm
            rw [hu] at this; exact this.symm
          cases q with
          | nil =>
            exact absurd (hnb _ _ hu) (by
              rw [hca, memS, not_not]
              rw [memS] at hb
              exact absurd (by rw [leaf_iff]; exact ⟨u, hu⟩) hb)
          | @cons _ d _ h' q' =>
            have hd : d = a := by
              have : d ∈ F.neighborSet c := h'
              rw [hu] at this; rw [← hca]; exact this
            subst hd
            exact ih q'.length (by simp at hm; omega) _ b q' ha hb rfl
  rw [connected_iff]
  refine ⟨fun x y => ?_, ?_⟩
  · obtain ⟨p⟩ := hF.connected x.1 y.1
    exact hwalk _ x.1 y.1 p x.2 y.2 rfl
  · obtain ⟨v⟩ : Nonempty V := ⟨(Fintype.card_pos_iff.1 (by omega)).some⟩
    rcases hdom v with h | ⟨u, hu, -⟩
    · exact ⟨⟨v, h⟩⟩
    · exact ⟨⟨u, hu⟩⟩

theorem numLeaves_add_card (F : SimpleGraph V) :
    numLeaves F + (univ.filter (fun v => ¬ Nat.card (F.neighborSet v) = 1)).card
      = Fintype.card V := by
  unfold numLeaves
  rw [card_filter_add_card_filter_not, card_univ]

/-! ### 1. `lem:cds-maxleaf` -/

theorem numLeaves_le (G : SimpleGraph V) (hn : 3 ≤ Fintype.card V)
    (F : SimpleGraph V) (hFG : F ≤ G) (hF : F.IsTree) :
    numLeaves F ≤ Fintype.card V - γc G := by
  have hS := nonleaves_isCDS G hn F hFG hF
  have hγ : γc G ≤ (univ.filter (fun v => ¬ Nat.card (F.neighborSet v) = 1)).card :=
    Nat.sInf_le ⟨_, hS, rfl⟩
  have := numLeaves_add_card F
  omega

theorem maxLeaf_eq (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    (hn : 3 ≤ Fintype.card V) :
    IsGreatest {ℓ | ∃ F : SimpleGraph V, F ≤ G ∧ F.IsTree ∧ numLeaves F = ℓ}
      (Fintype.card V - γc G) := by
  refine ⟨?_, ?_⟩
  · obtain ⟨T0, hT0G, hT0⟩ := hG.exists_isTree_le
    have hne : {s | ∃ S, IsCDS G S ∧ S.card = s}.Nonempty :=
      ⟨_, _, nonleaves_isCDS G hn T0 hT0G hT0, rfl⟩
    obtain ⟨S, hS, hSc⟩ := Nat.sInf_mem hne
    obtain ⟨F, hFG, hF, -, hle⟩ := spanningTree_of_CDS G hG S hS
    refine ⟨F, hFG, hF, le_antisymm (numLeaves_le G hn F hFG hF) ?_⟩
    change Fintype.card V - sInf _ ≤ _
    rwa [← hSc]
  · rintro ℓ ⟨F, hFG, hF, rfl⟩
    exact numLeaves_le G hn F hFG hF


/-- With at most two vertices, two vertices that differ from `v` are equal. -/
theorem eq_of_ne_of_card_le_two (hn : Fintype.card V ≤ 2) {v x y : V} (hx : x ≠ v) (hy : y ≠ v) :
    x = y := by
  by_contra hxy
  have h3 : ({v, x, y} : Finset V).card = 3 :=
    Finset.card_eq_three.mpr ⟨v, x, y, hx.symm, hy.symm, hxy, rfl⟩
  have := Finset.card_le_univ ({v, x, y} : Finset V)
  omega

/-- In a connected graph, a vertex with another vertex in the graph has a neighbour. -/
theorem exists_adj_of_connected {F : SimpleGraph V} (hF : F.Connected) {v w : V} (hvw : v ≠ w) :
    ∃ x, F.Adj v x := by
  obtain ⟨p⟩ := hF.preconnected v w
  cases p with
  | nil => exact absurd rfl hvw
  | cons h _ => exact ⟨_, h⟩

/-- `lem:cds-maxleaf`, the case `n ≤ 2`: the only spanning tree of `G` is `G` itself, with no leaf
if `n = 1` and two leaves if `n = 2`. -/
theorem maxLeaf_small (G : SimpleGraph V) (hG : G.Connected) (hn : Fintype.card V ≤ 2) :
    G.IsTree ∧ (∀ F : SimpleGraph V, F ≤ G → F.IsTree → F = G) ∧
      (Fintype.card V = 1 → numLeaves G = 0) ∧ (Fintype.card V = 2 → numLeaves G = 2) := by
  have key : ∀ F : SimpleGraph V, F ≤ G → F.IsTree → F = G := by
    intro F hFG hF
    ext u v
    constructor
    · intro h
      exact hFG h
    · intro h
      obtain ⟨x, hx⟩ := exists_adj_of_connected hF.connected (G.ne_of_adj h)
      have hxv : x = v :=
        eq_of_ne_of_card_le_two hn (F.ne_of_adj hx).symm (G.ne_of_adj h).symm
      rw [← hxv]
      exact hx
  obtain ⟨T, hTG, hT⟩ := hG.exists_isTree_le
  have hGt : G.IsTree := by
    rw [← key T hTG hT]
    exact hT
  refine ⟨hGt, key, ?_, ?_⟩
  · intro h1
    unfold numLeaves
    rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
    intro v _ hv
    obtain ⟨u, hu⟩ := leaf_iff.mp hv
    have hmem : u ∈ G.neighborSet v := by
      rw [hu]
      exact Set.mem_singleton u
    have hadj : G.Adj v u := (G.mem_neighborSet v u).mp hmem
    exact G.ne_of_adj hadj (Fintype.card_le_one_iff.mp (by omega) v u)
  · intro h2
    unfold numLeaves
    rw [Finset.filter_true_of_mem, Finset.card_univ, h2]
    intro v _
    obtain ⟨w, hw⟩ := Fintype.exists_ne_of_one_lt_card (by omega : 1 < Fintype.card V) v
    obtain ⟨x, hx⟩ := exists_adj_of_connected hGt.connected hw.symm
    refine leaf_iff.mpr ⟨x, ?_⟩
    ext y
    simp only [SimpleGraph.mem_neighborSet, Set.mem_singleton_iff]
    constructor
    · intro hy
      exact eq_of_ne_of_card_le_two hn (G.ne_of_adj hy).symm (G.ne_of_adj hx).symm
    · rintro rfl
      exact hx

/-! ### 3. `lem:cds-pointwise` -/

theorem pointwise (G : SimpleGraph V) [DecidableRel G.Adj] (hn : 2 ≤ Fintype.card V)
    (S : Finset V) (hS : IsCDS G S)
    (F : SimpleGraph V) [DecidableRel F.Adj] (hFG : F ≤ G) (hF : F.IsTree)
    (hleaf : ∀ v ∉ S, F.degree v = 1) :
    ∑ u ∈ S, ((F.degree u : ℤ) - 1) = Fintype.card V - 2 ∧
    ∀ X ⊆ S, X.Nonempty →
      1 + ∑ x ∈ X, ((F.degree x : ℤ) - 1) ≤ ((closedNbhd G X).card : ℤ) - comp G X := by
  refine ⟨?_, fun X _ hX => ?_⟩
  · have h1 : ∑ v, (F.degree v : ℤ) = 2 * ((Fintype.card V : ℤ) - 1) := by
      have := sum_degrees_eq_twice_card_edges F
      have h2 := hF.card_edgeFinset
      have : ∑ v, (F.degree v : ℤ) = 2 * (F.edgeFinset.card : ℤ) := by exact_mod_cast this
      rw [this]
      have : (F.edgeFinset.card : ℤ) + 1 = Fintype.card V := by exact_mod_cast h2
      linarith
    have h2 : ∑ v ∈ Sᶜ, (F.degree v : ℤ) = (Fintype.card V : ℤ) - S.card := by
      rw [sum_congr rfl fun v hv => by rw [hleaf v (mem_compl.1 hv)]]
      simp only [Nat.cast_one, sum_const, nsmul_eq_mul, mul_one]
      rw [card_compl, Nat.cast_sub (card_le_univ S)]
    have h3 := sum_add_sum_compl S (fun v => (F.degree v : ℤ))
    rw [sum_sub_distrib, sum_const, nsmul_eq_mul, mul_one]
    linarith
  · have h1 := tree_inequality F hF X hX
    have h2 : (closedNbhd F X).card ≤ (closedNbhd G X).card := card_le_card (closedNbhd_mono hFG X)
    have h3 := comp_le_comp_of_le hFG X
    have : ((closedNbhd F X).card : ℤ) - comp F X ≤ ((closedNbhd G X).card : ℤ) - comp G X := by
      push_cast; omega
    linarith

/-! ### 4. `lem:cds-C` -/

theorem choose_pred_mul (s t : ℕ) (ht1 : 1 ≤ t) (hts : t ≤ s) :
    ((s - 1).choose (t - 1) : ℝ) * s = (s.choose t : ℝ) * t := by
  obtain ⟨s', rfl⟩ : ∃ s', s = s' + 1 := ⟨s - 1, by omega⟩
  obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by omega⟩
  have := Nat.add_one_mul_choose_eq s' t'
  simp only [Nat.add_sub_cancel]
  rw [mul_comm]
  exact_mod_cast this

theorem mean_terminals (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    (hn : 2 ≤ Fintype.card V) (S : Finset V) (hS : IsCDS G S) (t : ℕ)
    (ht1 : 1 ≤ t) (hts : t ≤ S.card) :
    1 + (t : ℝ) * (Fintype.card V - 2) / S.card
      ≤ (∑ X ∈ S.powersetCard t, (((closedNbhd G X).card : ℝ) - comp G X))
          / S.card.choose t
    ∧ (∑ X ∈ S.powersetCard t, (termCount G X : ℝ)) / S.card.choose t
      ≤ Fintype.card V - 1 - (t : ℝ) * (Fintype.card V - 2) / S.card := by
  classical
  obtain ⟨F, hFG, hF, hleafF, -⟩ := spanningTree_of_CDS G hG S hS
  have hleaf : ∀ v ∉ S, F.degree v = 1 := fun v hv => by
    rw [← card_neighborSet_eq_degree, ← Nat.card_eq_fintype_card]; exact hleafF v hv
  obtain ⟨-, hpt⟩ := pointwise G hn S hS F hFG hF hleaf
  have hw := (pointwise G hn S hS F hFG hF hleaf).1
  set s := S.card with hs
  set P := S.powersetCard t
  set w : V → ℝ := fun x => (F.degree x : ℝ) - 1
  have hs0 : (0:ℝ) < s := by exact_mod_cast (show 0 < s by omega)
  have hN : (0:ℝ) < s.choose t := by exact_mod_cast Nat.choose_pos hts
  -- pointwise bound, summed
  have hX : ∀ X ∈ P, 1 + ∑ x ∈ X, w x ≤ ((closedNbhd G X).card : ℝ) - comp G X := by
    intro X hX
    rw [mem_powersetCard] at hX
    have hne : X.Nonempty := card_pos.1 (by omega)
    have := hpt X hX.1 hne
    have : ((1 + ∑ x ∈ X, ((F.degree x : ℤ) - 1) : ℤ) : ℝ)
        ≤ ((((closedNbhd G X).card : ℤ) - comp G X : ℤ) : ℝ) := by exact_mod_cast this
    push_cast at this
    exact this
  -- double counting
  have hcount : ∀ u ∈ S, (P.filter (fun X => u ∈ X)).card = (s - 1).choose (t - 1) := by
    intro u hu
    have := card_filter_powersetCard_subset {u} S t (singleton_subset_iff.2 hu)
      (by simp; omega)
    simp only [singleton_subset_iff, card_singleton] at this
    exact this
  have hdouble : ∑ X ∈ P, ∑ x ∈ X, w x = (s - 1).choose (t - 1) * ∑ u ∈ S, w u := by
    have : ∀ X ∈ P, ∑ x ∈ X, w x = ∑ u ∈ S, if u ∈ X then w u else 0 := by
      intro X hX
      rw [← sum_filter, filter_mem_eq_inter, inter_eq_right.2 (mem_powersetCard.1 hX).1]
    rw [sum_congr rfl this, sum_comm, mul_sum]
    refine sum_congr rfl fun u hu => ?_
    rw [← sum_filter, sum_const, nsmul_eq_mul, hcount u hu, mul_comm]
  have hwS : ∑ u ∈ S, w u = (Fintype.card V : ℝ) - 2 := by
    have : ((∑ u ∈ S, ((F.degree u : ℤ) - 1) : ℤ) : ℝ) = (((Fintype.card V : ℤ) - 2 : ℤ) : ℝ) := by
      rw [hw]
    push_cast at this
    exact this
  have hchoose : ((s - 1).choose (t - 1) : ℝ) * s = (s.choose t : ℝ) * t :=
    choose_pred_mul s t ht1 hts
  have hlow : (s.choose t : ℝ) + (s - 1).choose (t - 1) * ((Fintype.card V : ℝ) - 2)
      ≤ ∑ X ∈ P, (((closedNbhd G X).card : ℝ) - comp G X) := by
    calc (s.choose t : ℝ) + (s - 1).choose (t - 1) * ((Fintype.card V : ℝ) - 2)
        = ∑ X ∈ P, (1 + ∑ x ∈ X, w x) := by
          rw [sum_add_distrib, hdouble, hwS, sum_const, card_powersetCard, nsmul_eq_mul, mul_one]
      _ ≤ _ := sum_le_sum hX
  have hfirst : 1 + (t : ℝ) * (Fintype.card V - 2) / s
      ≤ (∑ X ∈ P, (((closedNbhd G X).card : ℝ) - comp G X)) / s.choose t := by
    rw [le_div_iff₀ hN]
    calc (1 + (t : ℝ) * (Fintype.card V - 2) / s) * s.choose t
        = (s.choose t : ℝ) + (s - 1).choose (t - 1) * ((Fintype.card V : ℝ) - 2) := by
          field_simp
          linear_combination (-((Fintype.card V : ℝ) - 2)) * hchoose
      _ ≤ _ := hlow
  refine ⟨hfirst, ?_⟩
  have hterm : ∀ X ∈ P, (termCount G X : ℝ)
      = Fintype.card V - (((closedNbhd G X).card : ℝ) - comp G X) := by
    intro X _
    unfold termCount
    rw [Nat.cast_add, Nat.cast_sub (card_le_univ _)]
    ring
  rw [sum_congr rfl hterm, sum_sub_distrib, sum_const, card_powersetCard, nsmul_eq_mul,
    sub_div, mul_div_cancel_left₀ _ hN.ne']
  linarith

/-! ### 5. `lem:rst-E` -/

theorem tree_reduction (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    (S : Finset V) (hS : IsCDS G S)
    (F : SimpleGraph S) (hFG : F ≤ G.induce (S : Set V)) (hF : F.IsTree)
    (o : {v // v ∉ S} → S) (ho : ∀ v, G.Adj v.1 (o v).1) :
    let ν : S → ℕ := fun u => (univ.filter (fun v => o v = u)).card
    (∀ X : Finset S, termCount G (X.map (Function.Embedding.subtype _))
                       ≤ treePotential F ν X) ∧
    ∀ y : ℝ, 0 ≤ y →
      treeW F ν y ≤ ∑ X ∈ S.powerset, y ^ X.card * (1/2 : ℝ) ^ termCount G X := by
  classical
  intro ν
  have hpot : ∀ X : Finset S, termCount G (X.map (Function.Embedding.subtype _))
      ≤ treePotential F ν X := by
    intro X
    set Xv := X.map (Function.Embedding.subtype _) with hXv
    set N := closedNbhd G Xv
    have memXv : ∀ v : S, v.1 ∈ Xv ↔ v ∈ X := fun v => by simp [hXv]
    -- (1) outside vertices not dominated by `X` have their owner outside `X`
    set B := univ.filter (fun w : {v // v ∉ S} => w.1 ∉ N)
    have hB : (univ.filter (fun w : V => w ∉ S ∧ w ∉ N)) = B.map (Function.Embedding.subtype _) := by
      ext w; simp [B, and_comm]
    have hBsub : B ⊆ univ.filter (fun w => o w ∉ X) := by
      intro w hw
      simp only [B, mem_filter, mem_univ, true_and] at hw ⊢
      intro hoX
      apply hw
      rw [mem_closedNbhd]
      exact Or.inr ⟨(o w).1, (memXv _).2 hoX, (ho w).symm⟩
    have hsumν : ∑ v ∈ univ \ X, ν v = (univ.filter (fun w => o w ∉ X)).card := by
      rw [card_eq_sum_card_fiberwise (f := o) (t := univ \ X)
        (fun w hw => by simpa using hw)]
      refine sum_congr rfl fun v hv => ?_
      simp only [ν]
      congr 1
      ext w
      simp only [mem_filter, mem_univ, true_and]
      constructor
      · intro h; exact ⟨h ▸ (mem_sdiff.1 hv).2, h⟩
      · exact fun h => h.2
    have h1 : (univ.filter (fun w : V => w ∉ S ∧ w ∉ N)).card ≤ ∑ v ∈ univ \ X, ν v := by
      rw [hB, card_map, hsumν]; exact card_le_card hBsub
    -- (2) solution vertices not dominated by `X` are not dominated within `F`
    set C := univ.filter (fun v : S => v.1 ∉ N)
    have hC : (univ.filter (fun w : V => w ∈ S ∧ w ∉ N)) = C.map (Function.Embedding.subtype _) := by
      ext w; simp [C, and_comm]
    have h2 : (univ.filter (fun w : V => w ∈ S ∧ w ∉ N)).card
        ≤ (univ.filter (fun v => v ∉ X ∧ ∀ u, F.Adj v u → u ∉ X)).card := by
      rw [hC, card_map]
      apply card_le_card
      intro v hv
      simp only [C, mem_filter, mem_univ, true_and] at hv ⊢
      refine ⟨fun hvX => hv ((mem_closedNbhd G Xv v.1).2 (Or.inl ((memXv v).2 hvX))), ?_⟩
      intro u hvu huX
      apply hv
      rw [mem_closedNbhd]
      have : (G.induce (S : Set V)).Adj v u := hFG hvu
      exact Or.inr ⟨u.1, (memXv u).2 huX, (by simpa using this : G.Adj v.1 u.1).symm⟩
    -- (3) components
    have h3 : comp G Xv ≤ Nat.card (F.induce (X : Set S)).ConnectedComponent := by
      unfold comp
      let f : F.induce (X : Set S) →g G.induce (Xv : Set V) :=
        ⟨fun x => ⟨x.1.1, (memXv x.1).2 x.2⟩, fun {a b} h => by
          have : (G.induce (S : Set V)).Adj a.1 b.1 := hFG h
          simpa using this⟩
      apply card_cc_le_of_surjective f
      intro x
      have hx : x.1 ∈ X.map (Function.Embedding.subtype _) := x.2
      obtain ⟨v, hvX, hv⟩ := mem_map.1 hx
      exact ⟨⟨v, hvX⟩, Subtype.ext hv⟩
    -- assemble
    have hsplit : Fintype.card V - N.card = (univ.filter (fun w : V => w ∉ S ∧ w ∉ N)).card
        + (univ.filter (fun w : V => w ∈ S ∧ w ∉ N)).card := by
      rw [← card_univ_sdiff, ← card_filter_add_card_filter_not (s := univ \ N) (fun w => w ∈ S),
        add_comm]
      congr 2 <;> ext w <;> simp [and_comm]
    unfold termCount treePotential
    rw [hsplit]
    omega
  refine ⟨hpot, fun y hy => ?_⟩
  unfold treeW
  have hle : ∀ X ∈ (univ : Finset S).powerset, y ^ X.card * (1/2 : ℝ) ^ treePotential F ν X
      ≤ y ^ X.card * (1/2 : ℝ) ^ termCount G (X.map (Function.Embedding.subtype _)) := by
    intro X _
    exact mul_le_mul_of_nonneg_left (pow_le_pow_of_le_one (by norm_num) (by norm_num) (hpot X))
      (pow_nonneg hy _)
  refine (sum_le_sum hle).trans (le_of_eq ?_)
  refine sum_nbij' (fun X => X.map (Function.Embedding.subtype _))
    (fun Y => Y.subtype (fun x => x ∈ S)) ?_ ?_ ?_ ?_ ?_
  · intro X _
    rw [mem_powerset]
    intro x hx
    rw [mem_map] at hx
    obtain ⟨v, -, rfl⟩ := hx
    exact v.2
  · intro Y _
    exact mem_powerset.2 (subset_univ _)
  · intro X _
    ext x; simp
  · intro Y hY
    rw [mem_powerset] at hY
    exact subtype_map_of_mem hY
  · intro X _
    rw [card_map]

/-! ### 6. Joint corollary with the RS-θ antinorm certificates -/

/-- The common step: a tree bound on every tree turns into a bound on `W_S(y)` for every
connected dominating set `S`. -/
theorem moment_bound_of_tree_bound.{u} (y c e₁ e₂ : ℝ) (hy : 0 ≤ y)
    (htree : ∀ (U : Type u) [Fintype U] [DecidableEq U] (T : SimpleGraph U) [DecidableRel T.Adj],
      T.IsTree → ∀ ν : U → ℕ, c * e₁ ^ Fintype.card U * e₂ ^ (∑ u, ν u) ≤ treeW T ν y)
    {V : Type u} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (S : Finset V) (hS : IsCDS G S) :
    c * e₁ ^ S.card * e₂ ^ (Fintype.card V - S.card)
      ≤ ∑ X ∈ S.powerset, y ^ X.card * (1/2 : ℝ) ^ termCount G X := by
  classical
  obtain ⟨F, hFG, hF⟩ := hS.1.exists_isTree_le
  have hown : ∀ v : {v // v ∉ S}, ∃ u : S, G.Adj v.1 u.1 := by
    intro v
    rcases hS.2 v.1 with h | ⟨u, hu, huv⟩
    · exact absurd h v.2
    · exact ⟨⟨u, hu⟩, huv⟩
  choose o ho using hown
  have hred := (tree_reduction G hG S hS F hFG hF o ho).2 y hy
  have hb := htree S F hF (fun u => (univ.filter (fun v => o v = u)).card)
  have hcard : Fintype.card S = S.card := Fintype.card_coe S
  have hsum : ∑ u : S, (univ.filter (fun v : {v // v ∉ S} => o v = u)).card
      = Fintype.card V - S.card := by
    rw [← card_eq_sum_card_fiberwise (fun v _ => mem_univ (o v)), card_univ,
      Fintype.card_subtype_compl, Fintype.card_coe]
  rw [hcard, hsum] at hb
  exact hb.trans hred

/-- The joint corollary for certificate 0. -/
theorem rstheta_moment_bound_0
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    (S : Finset V) (hS : IsCDS G S) :
    (6212/10000 : ℝ) * (747593601/960952792 : ℝ) ^ S.card
        * (512099210/652701491 : ℝ) ^ (Fintype.card V - S.card)
      ≤ ∑ X ∈ S.powerset, (69/200 : ℝ) ^ X.card * (1/2 : ℝ) ^ termCount G X :=
  moment_bound_of_tree_bound _ _ _ _ (by norm_num)
    (fun _ _ _ T _ hT ν => rstheta_tree_bound_0 T hT ν) G hG S hS

/-- The joint corollary for certificate 1. -/
theorem rstheta_moment_bound_1
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    (S : Finset V) (hS : IsCDS G S) :
    (6293/10000 : ℝ) * (248231700/312721579 : ℝ) ^ S.card
        * (568097827/739289481 : ℝ) ^ (Fintype.card V - S.card)
      ≤ ∑ X ∈ S.powerset, (17/50 : ℝ) ^ X.card * (1/2 : ℝ) ^ termCount G X :=
  moment_bound_of_tree_bound _ _ _ _ (by norm_num)
    (fun _ _ _ T _ hT ν => rstheta_tree_bound_1 T hT ν) G hG S hS

end MaxLeafFormal.CDS


==> anc/formal/MaxLeafFormal/DSTCert.lean <==
import MaxLeafFormal.DSTData
import MaxLeafFormal.Antinorm8
import MaxLeafFormal.Enclose

/-!
# Directed Steiner Tree: the three certificates

`prop:fa-dst-certs` of the paper, exact part:
the certificates of `DSTData.lean` satisfy the hypotheses (C1)–(C3) of `lem:fa-dst-cert`, with
`|Z_j| = 27, 10, 28`, `c_{Z_j} e_{2,j} ≥ 0.40, 0.41, 0.011`, and the weights `λ_j` form a
probability vector. The proof of `thm:fa-dst` uses `c_{Z_j} e_{2,j} ≥ 1/100`, which follows from the
three stated bounds (`0.011 ≥ 1/100`) and is not stated separately.

The finite part is a Boolean checker evaluated by `decide +kernel`; `checkCert_sound` turns its
`true` into the real statement `CertHyp`.
-/

namespace MaxLeafFormal.DSTCert

open Pointwise

noncomputable section

/-- The product `x ∘ x'` of `prop:fa-dst-certs`. -/
def comp (x x' : ℝ × ℝ) : ℝ × ℝ := (x.1 * (x'.1 + x'.2), x.2 * (x'.1 / 2 + x'.2))

/-- `ℛ_Z = conv(Z) + ℝ²_{≥0}`. -/
def RZ (Z : Finset (ℝ × ℝ)) : Set (ℝ × ℝ) := convexHull ℝ (Z : Set (ℝ × ℝ)) + {q | 0 ≤ q}

/-- `c_Z = min_{z ∈ Z} z₁`. -/
def cZ (Z : Finset (ℝ × ℝ)) (hZ : Z.Nonempty) : ℝ := Z.inf' hZ Prod.fst

/-- The hypotheses of lem:fa-dst-cert, verbatim. -/
def CertHyp (y e₁ e₂ : ℝ) (Z : Finset (ℝ × ℝ)) : Prop :=
  0 ≤ y ∧ 0 < e₁ ∧ 0 < e₂ ∧ (∀ z ∈ Z, 0 ≤ z ∧ 0 < z.1) ∧
  (∀ z ∈ Z, ∀ z' ∈ Z, comp z z' ∈ RZ Z) ∧                -- (C1)
  ((1, 0) : ℝ × ℝ) ∈ e₂ • RZ Z ∧                            -- (C2)
  (∀ z ∈ Z, comp (y, 1) z ∈ e₁ • RZ Z)                      -- (C3)

/-- Coordinatewise cast `ℚ² → ℝ²`. -/
def castP (z : ℚ × ℚ) : ℝ × ℝ := ((z.1 : ℝ), (z.2 : ℝ))

/-- The real point set of a rational list. -/
def ZL (Z : List (ℚ × ℚ)) : Finset (ℝ × ℝ) := (Z.map castP).toFinset

/-- The point set of certificate `j`. -/
def ZR (j : Fin 3) : Finset (ℝ × ℝ) := ((Zq j).map fun z => ((z.1 : ℝ), (z.2 : ℝ))).toFinset

end

theorem ZR_eq (j : Fin 3) : ZR j = ZL (Zq j) := rfl

/-! ### The checker -/

section Check

/-- The product over `ℚ`. -/
def compQ (x x' : ℚ × ℚ) : ℚ × ℚ := (x.1 * (x'.1 + x'.2), x.2 * (x'.1 / 2 + x'.2))

/-- `∑ μ_k z_k` for a list of pairs `(k, μ_k)`. -/
def combQ (Z : List (ℚ × ℚ)) (mu : List (ℕ × ℚ)) : ℚ × ℚ :=
  mu.foldr (fun km acc => (acc.1 + km.2 * (Z.getD km.1 0).1, acc.2 + km.2 * (Z.getD km.1 0).2))
    (0, 0)

/-- The coefficients form a probability vector on valid indices. -/
def muOK (n : ℕ) (mu : List (ℕ × ℚ)) : Bool :=
  mu.all (fun km => decide (km.1 < n) && decide (0 ≤ km.2)) && decide ((mu.map Prod.snd).sum = 1)

/-- `s ∑ μ_k z_k ≤ P` coordinatewise: the witness that `P ∈ s • ℛ_Z`. -/
def domQ (Z : List (ℚ × ℚ)) (P : ℚ × ℚ) (s : ℚ) (mu : List (ℕ × ℚ)) : Bool :=
  muOK Z.length mu && decide (s * (combQ Z mu).1 ≤ P.1) && decide (s * (combQ Z mu).2 ≤ P.2)

/-- (C1) for every ordered pair, row-major witnesses. -/
def checkPairs (Z : List (ℚ × ℚ)) (pairs : List (List (ℕ × ℚ))) : Bool :=
  (List.range Z.length).all fun a => (List.range Z.length).all fun b =>
    domQ Z (compQ (Z.getD a 0) (Z.getD b 0)) 1 (pairs.getD (a * Z.length + b) [])

/-- `Z ≠ ∅` and every point is nonnegative with positive first coordinate. -/
def checkZ (Z : List (ℚ × ℚ)) : Bool :=
  !Z.isEmpty && Z.all (fun z => decide (0 < z.1) && decide (0 ≤ z.2))

/-- All of `CertHyp`, decided over `ℚ` with the given witnesses. -/
def checkCert (y e₁ e₂ : ℚ) (Z : List (ℚ × ℚ)) (pairs : List (List (ℕ × ℚ)))
    (c2 : List (ℕ × ℚ)) (c3 : List (List (ℕ × ℚ))) : Bool :=
  decide (0 ≤ y) && decide (0 < e₁) && decide (0 < e₂) && checkZ Z && checkPairs Z pairs &&
    domQ Z (1, 0) e₂ c2 &&
    (List.range Z.length).all (fun a => domQ Z (compQ (y, 1) (Z.getD a 0)) e₁ (c3.getD a []))

/-- `b ≤ z₁ e` for every point: the bound on `c_Z e₂`. -/
def checkCZ (Z : List (ℚ × ℚ)) (e b : ℚ) : Bool := Z.all (fun z => decide (b ≤ z.1 * e))

end Check

/-! ### Soundness -/

section Sound

theorem castP_compQ (x x' : ℚ × ℚ) : castP (compQ x x') = comp (castP x) (castP x') := by
  simp only [castP, compQ, comp]; push_cast; rfl

theorem getD_mem_ZL {Z : List (ℚ × ℚ)} {k : ℕ} (hk : k < Z.length) :
    castP (Z.getD k 0) ∈ ZL Z := by
  rw [ZL, List.mem_toFinset, List.getD_eq_getElem _ _ hk]
  exact List.mem_map_of_mem (List.getElem_mem hk)

theorem combQ_mem {Z : List (ℚ × ℚ)} (hZ : Z ≠ []) :
    ∀ mu : List (ℕ × ℚ), (∀ km ∈ mu, km.1 < Z.length ∧ 0 ≤ km.2) →
      castP (combQ Z mu) ∈ (((mu.map Prod.snd).sum : ℚ) : ℝ) • convexHull ℝ (ZL Z : Set _) := by
  have hne : (convexHull ℝ (ZL Z : Set (ℝ × ℝ))).Nonempty := by
    obtain ⟨z, hz⟩ := List.exists_mem_of_ne_nil Z hZ
    exact ⟨castP z, subset_convexHull ℝ _
      (Finset.mem_coe.2 (List.mem_toFinset.2 (List.mem_map_of_mem hz)))⟩
  intro mu
  induction mu with
  | nil =>
    intro _
    obtain ⟨z, hz⟩ := hne
    have : castP (combQ Z []) = (0 : ℝ) • z := by simp [castP, combQ]
    simpa [this] using Set.smul_mem_smul_set (a := (0 : ℝ)) hz
  | cons km mu ih =>
    intro hmu
    have hk := hmu km (List.mem_cons_self ..)
    have ih' := ih (fun x hx => hmu x (List.mem_cons_of_mem _ hx))
    have hs : (0 : ℝ) ≤ (((mu.map Prod.snd).sum : ℚ) : ℝ) := by
      exact_mod_cast List.sum_nonneg (fun x hx => by
        obtain ⟨km', hkm', rfl⟩ := List.mem_map.1 hx
        exact (hmu km' (List.mem_cons_of_mem _ hkm')).2)
    have hm : (0 : ℝ) ≤ (km.2 : ℝ) := by exact_mod_cast hk.2
    have hsplit : castP (combQ Z (km :: mu))
        = (km.2 : ℝ) • castP (Z.getD km.1 0) + castP (combQ Z mu) := by
      simp only [castP, combQ, List.foldr_cons]
      push_cast
      ext <;> simp <;> ring
    rw [hsplit, List.map_cons, List.sum_cons, Rat.cast_add,
      (convex_convexHull ℝ _).add_smul hm hs]
    exact Set.add_mem_add (Set.smul_mem_smul_set (subset_convexHull ℝ _ (getD_mem_ZL hk.1))) ih'

theorem domQ_sound {Z : List (ℚ × ℚ)} (hZ : Z ≠ []) {P : ℚ × ℚ} {s : ℚ} (hs : 0 < s)
    {mu : List (ℕ × ℚ)} (h : domQ Z P s mu = true) : castP P ∈ (s : ℝ) • RZ (ZL Z) := by
  simp only [domQ, muOK, Bool.and_eq_true, List.all_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨hmu, hsum⟩, h1⟩, h2⟩ := h
  have hc := combQ_mem hZ mu (fun km hkm => hmu km hkm)
  rw [hsum, Rat.cast_one, one_smul] at hc
  have hsR : (0 : ℝ) < s := by exact_mod_cast hs
  have e1 : (s : ℝ) * ((combQ Z mu).1 : ℝ) ≤ (P.1 : ℝ) := by exact_mod_cast h1
  have e2 : (s : ℝ) * ((combQ Z mu).2 : ℝ) ≤ (P.2 : ℝ) := by exact_mod_cast h2
  have hd : (0 : ℝ × ℝ) ≤ (s : ℝ)⁻¹ • (castP P - (s : ℝ) • castP (combQ Z mu)) := by
    rw [Prod.le_def]
    simp only [Prod.fst_zero, Prod.snd_zero, Prod.smul_fst, Prod.smul_snd, Prod.fst_sub,
      Prod.snd_sub, castP, smul_eq_mul]
    constructor
    · exact mul_nonneg (inv_nonneg.2 hsR.le) (by linarith)
    · exact mul_nonneg (inv_nonneg.2 hsR.le) (by linarith)
  have key : (s : ℝ) • (castP (combQ Z mu) + (s : ℝ)⁻¹ • (castP P - (s : ℝ) • castP (combQ Z mu)))
      = castP P := by
    rw [smul_add, smul_smul, mul_inv_cancel₀ hsR.ne', one_smul]
    abel
  have hw : castP (combQ Z mu) + (s : ℝ)⁻¹ • (castP P - (s : ℝ) • castP (combQ Z mu))
      ∈ RZ (ZL Z) :=
    Set.mem_add.2 ⟨_, hc, _, hd, rfl⟩
  exact Set.mem_smul_set.2 ⟨_, hw, key⟩

theorem checkZ_nonempty {Z : List (ℚ × ℚ)} (h : checkZ Z = true) : Z ≠ [] := by
  intro hZ; simp [checkZ, hZ] at h

theorem ZL_nonempty {Z : List (ℚ × ℚ)} (hZ : Z ≠ []) : (ZL Z).Nonempty := by
  obtain ⟨z, hz⟩ := List.exists_mem_of_ne_nil Z hZ
  exact ⟨castP z, List.mem_toFinset.2 (List.mem_map_of_mem hz)⟩

theorem checkZ_sound {Z : List (ℚ × ℚ)} (h : checkZ Z = true) :
    ∀ z ∈ ZL Z, 0 ≤ z ∧ 0 < z.1 := by
  intro z hz
  simp only [ZL, List.mem_toFinset, List.mem_map] at hz
  obtain ⟨a, ha, rfl⟩ := hz
  simp only [checkZ, Bool.and_eq_true, List.all_eq_true, decide_eq_true_eq] at h
  obtain ⟨-, hall⟩ := h
  obtain ⟨h1, h2⟩ := hall a ha
  refine ⟨?_, ?_⟩
  · show ((0 : ℝ), (0 : ℝ)) ≤ ((a.1 : ℝ), (a.2 : ℝ))
    exact Prod.mk_le_mk.2 ⟨by exact_mod_cast h1.le, by exact_mod_cast h2⟩
  · show (0 : ℝ) < (a.1 : ℝ)
    exact_mod_cast h1

theorem checkPairs_sound {Z : List (ℚ × ℚ)} (hZ : Z ≠ []) {pairs : List (List (ℕ × ℚ))}
    (h : checkPairs Z pairs = true) :
    ∀ z ∈ ZL Z, ∀ z' ∈ ZL Z, comp z z' ∈ RZ (ZL Z) := by
  intro z hz z' hz'
  simp only [ZL, List.mem_toFinset, List.mem_map] at hz hz'
  obtain ⟨a, ha, rfl⟩ := hz
  obtain ⟨b, hb, rfl⟩ := hz'
  obtain ⟨i, hi, rfl⟩ := List.getElem_of_mem ha
  obtain ⟨j, hj, rfl⟩ := List.getElem_of_mem hb
  simp only [checkPairs, List.all_eq_true, List.mem_range] at h
  have := domQ_sound hZ one_pos (h i hi j hj)
  rw [Rat.cast_one, one_smul, castP_compQ, List.getD_eq_getElem _ _ hi,
    List.getD_eq_getElem _ _ hj] at this
  exact this

theorem checkCert_sound {y e₁ e₂ : ℚ} {Z : List (ℚ × ℚ)} {pairs : List (List (ℕ × ℚ))}
    {c2 : List (ℕ × ℚ)} {c3 : List (List (ℕ × ℚ))}
    (h : checkCert y e₁ e₂ Z pairs c2 c3 = true) :
    CertHyp (y : ℝ) (e₁ : ℝ) (e₂ : ℝ) (ZL Z) := by
  simp only [checkCert, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true,
    List.mem_range] at h
  obtain ⟨⟨⟨⟨⟨⟨hy, he₁⟩, he₂⟩, hZc⟩, hpairs⟩, hc2⟩, hc3⟩ := h
  have hZ := checkZ_nonempty hZc
  have he₁R : (0 : ℝ) < e₁ := by exact_mod_cast he₁
  have he₂R : (0 : ℝ) < e₂ := by exact_mod_cast he₂
  have h2 := domQ_sound hZ he₂ hc2
  have hP2 : castP ((1 : ℚ), (0 : ℚ)) = ((1 : ℝ), (0 : ℝ)) := by simp [castP]
  rw [hP2] at h2
  have h3 : castP ((y : ℚ), (1 : ℚ)) = ((y : ℝ), (1 : ℝ)) := by simp [castP]
  unfold CertHyp
  refine ⟨by exact_mod_cast hy, he₁R, he₂R, checkZ_sound hZc, checkPairs_sound hZ hpairs,
    h2, ?_⟩
  intro z hz
  simp only [ZL, List.mem_toFinset, List.mem_map] at hz
  obtain ⟨w, hw, rfl⟩ := hz
  obtain ⟨a, ha, rfl⟩ := List.getElem_of_mem hw
  have hd := domQ_sound hZ he₁ (hc3 a ha)
  rw [castP_compQ, h3, List.getD_eq_getElem _ _ ha] at hd
  exact hd

theorem checkCZ_sound {Z : List (ℚ × ℚ)} (hZ : Z ≠ []) {e b : ℚ} (he : 0 < e)
    (h : checkCZ Z e b = true) : (b : ℝ) ≤ cZ (ZL Z) (ZL_nonempty hZ) * (e : ℝ) := by
  have hall : ∀ z ∈ Z, b ≤ z.1 * e := by
    intro z hz
    simp only [checkCZ, List.all_eq_true, decide_eq_true_eq] at h
    exact h z hz
  have hR : (0 : ℝ) < e := by exact_mod_cast he
  have hb : (b : ℝ) / (e : ℝ) ≤ cZ (ZL Z) (ZL_nonempty hZ) := by
    unfold cZ
    apply Finset.le_inf'
    intro w hw
    simp only [ZL, List.mem_toFinset, List.mem_map] at hw
    obtain ⟨z, hz, rfl⟩ := hw
    show (b : ℝ) / (e : ℝ) ≤ ((z.1 : ℚ) : ℝ)
    rw [div_le_iff₀ hR]
    exact_mod_cast hall z hz
  exact (div_le_iff₀ hR).1 hb

theorem castP_injective : Function.Injective castP := by
  intro x y hxy
  simp only [castP, Prod.mk.injEq] at hxy
  exact Prod.ext (by exact_mod_cast hxy.1) (by exact_mod_cast hxy.2)

theorem card_ZL {Z : List (ℚ × ℚ)} (h : Z.Nodup) : (ZL Z).card = Z.length := by
  unfold ZL
  rw [List.toFinset_card_of_nodup (List.Nodup.map castP_injective h), List.length_map]

end Sound

/-! ### The data, checked in the kernel -/

theorem cert0_ok : checkCert (y 0) (e₁ 0) (e₂ 0) (Zq 0) (pairs 0) (c2w 0) (c3w 0) = true := by
  decide +kernel
theorem cert1_ok : checkCert (y 1) (e₁ 1) (e₂ 1) (Zq 1) (pairs 1) (c2w 1) (c3w 1) = true := by
  decide +kernel
theorem cert2_ok : checkCert (y 2) (e₁ 2) (e₂ 2) (Zq 2) (pairs 2) (c2w 2) (c3w 2) = true := by
  decide +kernel

theorem cz0_ok : checkCZ (Zq 0) (e₂ 0) (40/100) = true := by decide +kernel
theorem cz1_ok : checkCZ (Zq 1) (e₂ 1) (41/100) = true := by decide +kernel
theorem cz2_ok : checkCZ (Zq 2) (e₂ 2) (11/1000) = true := by decide +kernel

theorem Zq_nodup (j : Fin 3) : (Zq j).Nodup := by
  fin_cases j <;> decide +kernel

theorem Zq_ne_nil (j : Fin 3) : Zq j ≠ [] := by
  fin_cases j <;> decide +kernel

theorem ZR_nonempty (j : Fin 3) : (ZR j).Nonempty := ZL_nonempty (Zq_ne_nil j)

/-- prop:fa-dst-certs, exact part. -/
theorem dst_certs_exact :
    (∀ j, CertHyp (y j) (e₁ j) (e₂ j) (ZR j)) ∧
    (ZR 0).card = 27 ∧ (ZR 1).card = 10 ∧ (ZR 2).card = 28 ∧
    (40/100 : ℝ) ≤ cZ (ZR 0) (ZR_nonempty 0) * e₂ 0 ∧
    (41/100 : ℝ) ≤ cZ (ZR 1) (ZR_nonempty 1) * e₂ 1 ∧
    (11/1000 : ℝ) ≤ cZ (ZR 2) (ZR_nonempty 2) * e₂ 2 ∧
    (∀ j, 0 ≤ lam j) ∧ ∑ j, lam j = 1 := by
  have hC : ∀ j, CertHyp (y j) (e₁ j) (e₂ j) (ZR j) := by
    intro j
    fin_cases j
    · exact checkCert_sound cert0_ok
    · exact checkCert_sound cert1_ok
    · exact checkCert_sound cert2_ok
  have he0 : (0 : ℚ) < e₂ 0 := by norm_num [e₂, q]
  have he1 : (0 : ℚ) < e₂ 1 := by norm_num [e₂, q]
  have he2 : (0 : ℚ) < e₂ 2 := by norm_num [e₂, q]
  have c0 : ((40/100 : ℚ) : ℝ) ≤ cZ (ZR 0) (ZR_nonempty 0) * ((e₂ 0 : ℚ) : ℝ) :=
    checkCZ_sound (Zq_ne_nil 0) he0 cz0_ok
  have c1 : ((41/100 : ℚ) : ℝ) ≤ cZ (ZR 1) (ZR_nonempty 1) * ((e₂ 1 : ℚ) : ℝ) :=
    checkCZ_sound (Zq_ne_nil 1) he1 cz1_ok
  have c2 : ((11/1000 : ℚ) : ℝ) ≤ cZ (ZR 2) (ZR_nonempty 2) * ((e₂ 2 : ℚ) : ℝ) :=
    checkCZ_sound (Zq_ne_nil 2) he2 cz2_ok
  have k0 : ((40/100 : ℚ) : ℝ) = (40/100 : ℝ) := by norm_num
  have k1 : ((41/100 : ℚ) : ℝ) = (41/100 : ℝ) := by norm_num
  have k2 : ((11/1000 : ℚ) : ℝ) = (11/1000 : ℝ) := by norm_num
  rw [k0] at c0
  rw [k1] at c1
  rw [k2] at c2
  refine ⟨hC, ?_, ?_, ?_, c0, c1, c2, ?_, ?_⟩
  · rw [ZR_eq 0, card_ZL (Zq_nodup 0)]; rfl
  · rw [ZR_eq 1, card_ZL (Zq_nodup 1)]; rfl
  · rw [ZR_eq 2, card_ZL (Zq_nodup 2)]; rfl
  · intro j
    fin_cases j <;> norm_num [lam, q]
  · norm_num [lam, q, Fin.sum_univ_three]


/-! ### `lem:fa-dst-cert` for the two-state recursion

The vectors `ψ_v` of the paper on a rooted tree whose nodes are labelled `term` (a vertex of
`K ∪ {r}`) or `steiner` (a vertex of `S`); children are merged in list order. Under `CertHyp`,
`(ψ_r)₁ ≥ c_Z e₁^(count .steiner t) e₂^(count .term t)` for every tree with no Steiner leaf (`dst_tree_bound`).
When the root is labelled `term` (`rootKind t = .term`), as in `lem:fa-dst-cert`, `count .steiner t = s` and
`count .term t = p + 1` (the `p` terminals and the root). With `dst_rec` (below), the identity
`W_A = (ψ_r)₁` (`lem:fa-dst-rec`), this gives `lem:fa-dst-cert` for `W_A`: `dst_tree_bound_WA`. -/

section Recursion

open Antinorm8

/-- The label of a vertex: `term` for `K ∪ {r}`, `steiner` for `S`. -/
inductive Kind
  | term
  | steiner
  deriving DecidableEq

noncomputable section

/-- `Init_v`. -/
def initV (y : ℝ) : Kind → ℝ × ℝ
  | .term => (1, 0)
  | .steiner => (y, 1)

mutual
/-- `ψ_v`, the left fold over the children. -/
def psi (y : ℝ) : RTree Kind → ℝ × ℝ
  | .node k cs => psiFold y (initV y k) cs
/-- Merge the children's vectors one by one, in order. -/
def psiFold (y : ℝ) : ℝ × ℝ → List (RTree Kind) → ℝ × ℝ
  | acc, [] => acc
  | acc, c :: cs => psiFold y (comp acc (psi y c)) cs
end

end

mutual
/-- The number of nodes with label `k`. -/
def count (k : Kind) : RTree Kind → ℕ
  | .node k' cs => (if k' = k then 1 else 0) + countAll k cs
def countAll (k : Kind) : List (RTree Kind) → ℕ
  | [] => 0
  | c :: cs => count k c + countAll k cs
end

mutual
/-- Every node labelled `steiner` has a child. -/
def NoSteinerLeaf : RTree Kind → Prop
  | .node k cs => (k = .steiner → cs ≠ []) ∧ NoSteinerLeafAll cs
def NoSteinerLeafAll : List (RTree Kind) → Prop
  | [] => True
  | c :: cs => NoSteinerLeaf c ∧ NoSteinerLeafAll cs
end

/-- The label of the root. -/
def rootKind : RTree Kind → Kind
  | .node k _ => k

/-! ### Helper lemmas for `dst_tree_bound` -/

theorem rec_comp_smul_smul (c d : ℝ) (x x' : ℝ × ℝ) :
    comp (c • x) (d • x') = (c * d) • comp x x' := by
  ext <;> simp [comp] <;> ring

theorem rec_comp_add_right (x u v : ℝ × ℝ) (a b : ℝ) :
    comp x (a • u + b • v) = a • comp x u + b • comp x v := by
  ext <;> simp [comp] <;> ring

theorem rec_comp_add_left (u v x' : ℝ × ℝ) (a b : ℝ) :
    comp (a • u + b • v) x' = a • comp u x' + b • comp v x' := by
  ext <;> simp [comp] <;> ring

theorem rec_convex_RZ (Z : Finset (ℝ × ℝ)) : Convex ℝ (RZ Z) :=
  (convex_convexHull ℝ _).add (convex_Ici 0)

theorem rec_nonneg_comp {x x' : ℝ × ℝ} (hx : 0 ≤ x) (hx' : 0 ≤ x') : 0 ≤ comp x x' := by
  rw [Prod.le_def] at hx hx' ⊢
  simp only [Prod.fst_zero, Prod.snd_zero, comp] at hx hx' ⊢
  exact ⟨mul_nonneg hx.1 (by linarith [hx'.1, hx'.2]), mul_nonneg hx.2 (by linarith [hx'.1, hx'.2])⟩

theorem rec_nonneg_hull {Z : Finset (ℝ × ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z) {h : ℝ × ℝ}
    (hh : h ∈ convexHull ℝ (Z : Set (ℝ × ℝ))) : 0 ≤ h :=
  convexHull_min (fun z hz => hZ0 z hz) (convex_Ici 0) hh

theorem rec_mem_RZ_of_hull {Z : Finset (ℝ × ℝ)} {h : ℝ × ℝ}
    (hh : h ∈ convexHull ℝ (Z : Set (ℝ × ℝ))) : h ∈ RZ Z := by
  unfold RZ
  rw [Set.mem_add]
  exact ⟨h, hh, 0, le_refl (0 : ℝ × ℝ), add_zero h⟩

theorem rec_add_nonneg {Z : Finset (ℝ × ℝ)} {w r : ℝ × ℝ} (hw : w ∈ RZ Z) (hr : 0 ≤ r) :
    w + r ∈ RZ Z := by
  unfold RZ at *
  rw [Set.mem_add] at hw ⊢
  obtain ⟨h, hh, q, hq, rfl⟩ := hw
  exact ⟨h, hh, q + r, add_nonneg hq hr, by abel⟩

theorem rec_add_mem_smul {Z : Finset (ℝ × ℝ)} {c : ℝ} (hc : 0 < c) {a r : ℝ × ℝ}
    (ha : a ∈ c • RZ Z) (hr : 0 ≤ r) : a + r ∈ c • RZ Z := by
  obtain ⟨w, hw, rfl⟩ := Set.mem_smul_set.mp ha
  refine Set.mem_smul_set.mpr ⟨w + c⁻¹ • r, rec_add_nonneg hw (smul_nonneg (inv_nonneg.mpr hc.le) hr), ?_⟩
  rw [smul_add, smul_smul, mul_inv_cancel₀ hc.ne', one_smul]

theorem rec_comp_mem_of_Z {Z : Finset (ℝ × ℝ)} (hC1 : ∀ z ∈ Z, ∀ z' ∈ Z, comp z z' ∈ RZ Z)
    {z : ℝ × ℝ} (hz : z ∈ Z) {v : ℝ × ℝ} (hv : v ∈ convexHull ℝ (Z : Set (ℝ × ℝ))) :
    comp z v ∈ RZ Z := by
  have key : convexHull ℝ (Z : Set (ℝ × ℝ)) ⊆ {u | comp z u ∈ RZ Z} := by
    refine convexHull_min (fun z' hz' => hC1 z hz z' hz') ?_
    intro u hu w hw a b ha hb hab
    simp only [Set.mem_ofPred_eq] at hu hw ⊢
    rw [rec_comp_add_right]
    exact rec_convex_RZ Z hu hw ha hb hab
  exact key hv

theorem rec_comp_mem_hull {Z : Finset (ℝ × ℝ)} (hC1 : ∀ z ∈ Z, ∀ z' ∈ Z, comp z z' ∈ RZ Z)
    {v v' : ℝ × ℝ} (hv : v ∈ convexHull ℝ (Z : Set (ℝ × ℝ)))
    (hv' : v' ∈ convexHull ℝ (Z : Set (ℝ × ℝ))) : comp v v' ∈ RZ Z := by
  have key : convexHull ℝ (Z : Set (ℝ × ℝ)) ⊆
      {u | ∀ u' ∈ convexHull ℝ (Z : Set (ℝ × ℝ)), comp u u' ∈ RZ Z} := by
    refine convexHull_min ?_ ?_
    · intro z hz u' hu'
      exact rec_comp_mem_of_Z hC1 hz hu'
    · intro u hu w hw a b ha hb hab
      simp only [Set.mem_ofPred_eq] at hu hw ⊢
      intro u' hu'
      rw [rec_comp_add_left]
      exact rec_convex_RZ Z (hu u' hu') (hw u' hu') ha hb hab
  exact key hv v' hv'

theorem rec_comp_mem_RZ {Z : Finset (ℝ × ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (hC1 : ∀ z ∈ Z, ∀ z' ∈ Z, comp z z' ∈ RZ Z) {w w' : ℝ × ℝ} (hw : w ∈ RZ Z)
    (hw' : w' ∈ RZ Z) : comp w w' ∈ RZ Z := by
  unfold RZ at hw hw'
  rw [Set.mem_add] at hw hw'
  obtain ⟨h, hh, q, hq, rfl⟩ := hw
  obtain ⟨h', hh', q', hq', rfl⟩ := hw'
  have e : comp (h + q) (h' + q') = comp h h' + (comp h q' + comp q h' + comp q q') := by
    ext <;> simp [comp] <;> ring
  have hr : 0 ≤ comp h q' + comp q h' + comp q q' :=
    add_nonneg (add_nonneg (rec_nonneg_comp (rec_nonneg_hull hZ0 hh) hq')
      (rec_nonneg_comp hq (rec_nonneg_hull hZ0 hh'))) (rec_nonneg_comp hq hq')
  rw [e]
  exact rec_add_nonneg (rec_comp_mem_hull hC1 hh hh') hr

theorem rec_comp_smul_mem {Z : Finset (ℝ × ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (hC1 : ∀ z ∈ Z, ∀ z' ∈ Z, comp z z' ∈ RZ Z) {η η' : ℝ} {x x' : ℝ × ℝ}
    (hx : x ∈ η • RZ Z) (hx' : x' ∈ η' • RZ Z) : comp x x' ∈ (η * η') • RZ Z := by
  obtain ⟨w, hw, rfl⟩ := Set.mem_smul_set.mp hx
  obtain ⟨w', hw', rfl⟩ := Set.mem_smul_set.mp hx'
  rw [rec_comp_smul_smul]
  exact Set.smul_mem_smul_set (rec_comp_mem_RZ hZ0 hC1 hw hw')

theorem rec_comp_Y_mem {Z : Finset (ℝ × ℝ)} {y e₁ : ℝ} (hy : 0 ≤ y) (he₁ : 0 < e₁)
    (hC3 : ∀ z ∈ Z, comp (y, 1) z ∈ e₁ • RZ Z) {w : ℝ × ℝ} (hw : w ∈ RZ Z) :
    comp (y, 1) w ∈ e₁ • RZ Z := by
  have hY : (0 : ℝ × ℝ) ≤ (y, 1) := by
    rw [Prod.le_def]
    exact ⟨hy, zero_le_one⟩
  have key : convexHull ℝ (Z : Set (ℝ × ℝ)) ⊆ {u | comp (y, 1) u ∈ e₁ • RZ Z} := by
    refine convexHull_min (fun z hz => hC3 z hz) ?_
    intro u hu v hv a b ha hb hab
    simp only [Set.mem_ofPred_eq] at hu hv ⊢
    rw [rec_comp_add_right]
    exact ((rec_convex_RZ Z).smul e₁) hu hv ha hb hab
  unfold RZ at hw
  rw [Set.mem_add] at hw
  obtain ⟨h, hh, q, hq, rfl⟩ := hw
  have e : comp (y, 1) (h + q) = comp (y, 1) h + comp (y, 1) q := by
    ext <;> simp [comp] <;> ring
  rw [e]
  exact rec_add_mem_smul he₁ (key hh) (rec_nonneg_comp hY hq)

theorem rec_comp_Y_smul_mem {Z : Finset (ℝ × ℝ)} {y e₁ η : ℝ} (hy : 0 ≤ y) (he₁ : 0 < e₁)
    (hC3 : ∀ z ∈ Z, comp (y, 1) z ∈ e₁ • RZ Z) {x' : ℝ × ℝ} (hx' : x' ∈ η • RZ Z) :
    comp (y, 1) x' ∈ (e₁ * η) • RZ Z := by
  obtain ⟨w, hw, rfl⟩ := Set.mem_smul_set.mp hx'
  obtain ⟨u, hu, hue⟩ := Set.mem_smul_set.mp (rec_comp_Y_mem hy he₁ hC3 hw)
  refine Set.mem_smul_set.mpr ⟨u, hu, ?_⟩
  have e : comp (y, 1) (η • w) = η • comp (y, 1) w := by
    ext <;> simp [comp] <;> ring
  rw [e, ← hue, smul_smul, mul_comm]

theorem rec_cZ_le {Z : Finset (ℝ × ℝ)} (hZ : Z.Nonempty) {w : ℝ × ℝ} (hw : w ∈ RZ Z) :
    cZ Z hZ ≤ w.1 := by
  unfold RZ at hw
  rw [Set.mem_add] at hw
  obtain ⟨h, hh, q, hq, rfl⟩ := hw
  have hsub : (Z : Set (ℝ × ℝ)) ⊆ {p : ℝ × ℝ | cZ Z hZ ≤ p.1} := by
    intro z hz
    have := Finset.inf'_le (s := Z) Prod.fst (Finset.mem_coe.mp hz)
    simp only [Set.mem_ofPred_eq]
    unfold cZ
    exact this
  have hconv : Convex ℝ {p : ℝ × ℝ | cZ Z hZ ≤ p.1} := by
    intro x hx y hy a b ha hb hab
    simp only [Set.mem_ofPred_eq, Prod.smul_fst, Prod.fst_add, smul_eq_mul] at hx hy ⊢
    have hsum : a * cZ Z hZ + b * cZ Z hZ = cZ Z hZ := by
      rw [← add_mul, hab, one_mul]
    nlinarith [mul_le_mul_of_nonneg_left hx ha, mul_le_mul_of_nonneg_left hy hb]
  have hc : cZ Z hZ ≤ h.1 := convexHull_min hsub hconv hh
  have hq1 : (0 : ℝ) ≤ q.1 := (Prod.le_def.mp hq).1
  simp only [Prod.fst_add]
  linarith

theorem rec_noLeafAll_iff (cs : List (RTree Kind)) :
    NoSteinerLeafAll cs ↔ ∀ c ∈ cs, NoSteinerLeaf c := by
  induction cs with
  | nil => simp [NoSteinerLeafAll]
  | cons c cs ih => simp [NoSteinerLeafAll, ih]

theorem rec_fold_mem {y e₁ e₂ : ℝ} {Z : Finset (ℝ × ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (hC1 : ∀ z ∈ Z, ∀ z' ∈ Z, comp z z' ∈ RZ Z) :
    ∀ (cs : List (RTree Kind)) (acc : ℝ × ℝ) (η : ℝ),
      acc ∈ η • RZ Z →
      (∀ c ∈ cs, psi y c ∈ (e₁ ^ count .steiner c * e₂ ^ count .term c) • RZ Z) →
      psiFold y acc cs ∈ (η * e₁ ^ countAll .steiner cs * e₂ ^ countAll .term cs) • RZ Z := by
  intro cs
  induction cs with
  | nil =>
    intro acc η hacc _
    simpa [psiFold, countAll] using hacc
  | cons c cs ih =>
    intro acc η hacc hT
    have hc := hT c (by simp)
    have hT' : ∀ c' ∈ cs, psi y c' ∈ (e₁ ^ count .steiner c' * e₂ ^ count .term c') • RZ Z :=
      fun c' hc' => hT c' (by simp [hc'])
    have hacc' := rec_comp_smul_mem hZ0 hC1 hacc hc
    have key := ih (comp acc (psi y c)) _ hacc' hT'
    have e : (η * (e₁ ^ count .steiner c * e₂ ^ count .term c)) * e₁ ^ countAll .steiner cs *
        e₂ ^ countAll .term cs =
        η * e₁ ^ countAll .steiner (c :: cs) * e₂ ^ countAll .term (c :: cs) := by
      simp only [countAll]
      ring
    rw [e] at key
    simpa only [psiFold] using key

theorem rec_psi_mem {y e₁ e₂ : ℝ} {Z : Finset (ℝ × ℝ)} (hy : 0 ≤ y) (he₁ : 0 < e₁)
    (_he₂ : 0 < e₂) (hZ0 : ∀ z ∈ Z, 0 ≤ z) (hC1 : ∀ z ∈ Z, ∀ z' ∈ Z, comp z z' ∈ RZ Z)
    (hC2 : ((1, 0) : ℝ × ℝ) ∈ e₂ • RZ Z) (hC3 : ∀ z ∈ Z, comp (y, 1) z ∈ e₁ • RZ Z)
    (t : RTree Kind) :
    NoSteinerLeaf t → psi y t ∈ (e₁ ^ count .steiner t * e₂ ^ count .term t) • RZ Z := by
  refine RTree.ind (fun t => NoSteinerLeaf t →
    psi y t ∈ (e₁ ^ count .steiner t * e₂ ^ count .term t) • RZ Z) ?_ t
  intro a cs ih hl
  have hl' : (a = .steiner → cs ≠ []) ∧ NoSteinerLeafAll cs := hl
  have hT : ∀ c ∈ cs, psi y c ∈ (e₁ ^ count .steiner c * e₂ ^ count .term c) • RZ Z :=
    fun c hc => ih c hc ((rec_noLeafAll_iff cs).1 hl'.2 c hc)
  cases a with
  | term =>
    have hcount : e₁ ^ count .steiner (RTree.node Kind.term cs) *
        e₂ ^ count .term (RTree.node Kind.term cs) =
        e₂ * e₁ ^ countAll .steiner cs * e₂ ^ countAll .term cs := by
      simp [count]
      ring
    simp only [psi, initV]
    rw [hcount]
    exact rec_fold_mem hZ0 hC1 cs (1, 0) e₂ hC2 hT
  | steiner =>
    cases cs with
    | nil => exact absurd rfl (hl'.1 rfl)
    | cons c rest =>
      have hNL := (rec_noLeafAll_iff _).1 hl'.2
      have hc0 : NoSteinerLeaf c := hNL c (by simp)
      have hTc := ih c (by simp) hc0
      have hY := rec_comp_Y_smul_mem hy he₁ hC3 hTc
      have hTr : ∀ c' ∈ rest, psi y c' ∈ (e₁ ^ count .steiner c' * e₂ ^ count .term c') • RZ Z :=
        fun c' hc' => hT c' (by simp [hc'])
      have key := rec_fold_mem hZ0 hC1 rest _ _ hY hTr
      have hpsi : psi y (RTree.node Kind.steiner (c :: rest)) =
          psiFold y (comp (y, 1) (psi y c)) rest := by
        simp only [psi, initV, psiFold]
      have hcount : e₁ ^ count .steiner (RTree.node Kind.steiner (c :: rest)) *
          e₂ ^ count .term (RTree.node Kind.steiner (c :: rest)) =
          e₁ * (e₁ ^ count .steiner c * e₂ ^ count .term c) * e₁ ^ countAll .steiner rest *
            e₂ ^ countAll .term rest := by
        simp [count, countAll]
        ring
      rw [hpsi, hcount]
      exact key

/-- lem:fa-dst-cert for the recursion. -/
theorem dst_tree_bound (y e₁ e₂ : ℝ) (Z : Finset (ℝ × ℝ)) (hZ : Z.Nonempty)
    (h : CertHyp y e₁ e₂ Z) (t : RTree Kind) (hl : NoSteinerLeaf t) :
    cZ Z hZ * e₁ ^ count .steiner t * e₂ ^ count .term t ≤ (psi y t).1 := by
  obtain ⟨hy, he₁, he₂, hZp, hC1, hC2, hC3⟩ := h
  have hZ0 : ∀ z ∈ Z, 0 ≤ z := fun z hz => (hZp z hz).1
  obtain ⟨w, hw, hwe⟩ := Set.mem_smul_set.mp
    (rec_psi_mem hy he₁ he₂ hZ0 hC1 hC2 hC3 t hl)
  have hX : 0 < e₁ ^ count .steiner t * e₂ ^ count .term t :=
    mul_pos (pow_pos he₁ _) (pow_pos he₂ _)
  have hw1 : cZ Z hZ ≤ w.1 := rec_cZ_le hZ hw
  rw [← hwe, Prod.smul_fst, smul_eq_mul]
  nlinarith [mul_le_mul_of_nonneg_left hw1 hX.le]

/-! ### `lem:fa-dst-rec`, `W_A = (ψ_r)₁`

A node is addressed by its position, the list of child indices on the path from the root.
The definitions below model the paper's out-arborescence when the root is labelled `term`, as `r` is
(`rootKind t = .term`, the hypothesis of `dst_rec` and `dst_tree_bound_WA`); then `inKbar` contains
the root, as `\bar K_X` contains `r`. For a `steiner` root they are defined but are not the paper's. -/

/-- The label at a position (`none` off the tree). -/
def labelAt : RTree Kind → List ℕ → Option Kind
  | .node k _, [] => some k
  | .node _ cs, i :: p => (cs[i]?).bind (fun c => labelAt c p)

/-- `List.cons i` as an embedding. -/
def consEmb (i : ℕ) : List ℕ ↪ List ℕ := ⟨List.cons i, List.cons_injective⟩

mutual
/-- Positions of the nodes of `t`. -/
def positions : RTree Kind → Finset (List ℕ)
  | .node _ cs => insert [] (positionsAll 0 cs)
/-- Positions in a list of subtrees, the first of which has child index `i`. -/
def positionsAll : ℕ → List (RTree Kind) → Finset (List ℕ)
  | _, [] => ∅
  | i, c :: cs => (positions c).map (consEmb i) ∪ positionsAll (i + 1) cs
end

/-- The positions of `S`. -/
def steinerPos (t : RTree Kind) : Finset (List ℕ) :=
  (positions t).filter (fun p => labelAt t p = some .steiner)

/-- Membership in `\bar K_X = {r} ∪ K ∪ X`: the positions labelled `term`, and `X`. -/
abbrev inKbar (t : RTree Kind) (X : Finset (List ℕ)) (p : List ℕ) : Prop :=
  labelAt t p = some .term ∨ p ∈ X

/-- `Ψ_A(X)`: non-root nodes in `K ∪ X` whose parent is not in `\bar K_X`. -/
def PsiA (t : RTree Kind) (X : Finset (List ℕ)) : ℕ :=
  ((positions t).filter (fun p => p ≠ [] ∧ inKbar t X p ∧ ¬ inKbar t X p.dropLast)).card

/-- `W_A(y)` (`eq:fa-dst-W`). -/
noncomputable def WA (y : ℝ) (t : RTree Kind) : ℝ :=
  ∑ X ∈ (steinerPos t).powerset, y ^ X.card * (1 / 2 : ℝ) ^ PsiA t X

/-! #### Helpers for `dst_rec` -/

/-- The weight of one sample. -/
noncomputable def wtA (y : ℝ) (t : RTree Kind) (X : Finset (List ℕ)) : ℝ :=
  y ^ X.card * (1 / 2 : ℝ) ^ PsiA t X

/-- The two-coordinate version of `W_A`: the samples putting the root in state 1 (in `\bar K_X`)
and in state 2 (an unsampled Steiner root). -/
noncomputable def WA2 (y : ℝ) (t : RTree Kind) : ℝ × ℝ :=
  (∑ X ∈ (steinerPos t).powerset, if inKbar t X [] then wtA y t X else 0,
   ∑ X ∈ (steinerPos t).powerset, if inKbar t X [] then 0 else wtA y t X)

@[simp] theorem consEmb_apply (i : ℕ) (q : List ℕ) : consEmb i q = i :: q := rfl

theorem labelAt_nil (k : Kind) (cs : List (RTree Kind)) : labelAt (.node k cs) [] = some k := by
  rw [labelAt]

theorem labelAt_cons (k : Kind) (cs : List (RTree Kind)) (i : ℕ) (p : List ℕ) :
    labelAt (.node k cs) (i :: p) = (cs[i]?).bind (fun c => labelAt c p) := by
  rw [labelAt]

theorem positions_node (k : Kind) (cs : List (RTree Kind)) :
    positions (.node k cs) = insert [] (positionsAll 0 cs) := by
  rw [positions]

theorem positionsAll_nil (i : ℕ) : positionsAll i [] = ∅ := by
  rw [positionsAll]

theorem positionsAll_cons (i : ℕ) (c : RTree Kind) (cs : List (RTree Kind)) :
    positionsAll i (c :: cs) = (positions c).map (consEmb i) ∪ positionsAll (i + 1) cs := by
  rw [positionsAll]

theorem mem_positionsAll_aux (cs : List (RTree Kind))
    (hcs : ∀ c ∈ cs, ∀ p, p ∈ positions c ↔ (labelAt c p).isSome) :
    ∀ (i : ℕ) (p : List ℕ), p ∈ positionsAll i cs ↔
      ∃ a q, p = a :: q ∧ i ≤ a ∧ ((cs[a - i]?).bind (fun c => labelAt c q)).isSome := by
  induction cs with
  | nil => intro i p; simp [positionsAll_nil]
  | cons c cs ih =>
    intro i p
    have ih' := ih (fun c' hc' => hcs c' (List.mem_cons_of_mem _ hc'))
    have hc := hcs c (List.mem_cons_self ..)
    rw [positionsAll_cons, Finset.mem_union, Finset.mem_map, ih']
    constructor
    · rintro (⟨q, hq, rfl⟩ | ⟨a, q, rfl, ha, hs⟩)
      · refine ⟨i, q, rfl, le_rfl, ?_⟩
        simpa using (hc q).1 hq
      · refine ⟨a, q, rfl, by omega, ?_⟩
        have e : a - i = (a - (i + 1)) + 1 := by omega
        rw [e, List.getElem?_cons_succ]
        exact hs
    · rintro ⟨a, q, rfl, ha, hs⟩
      rcases Nat.eq_or_lt_of_le ha with rfl | hlt
      · left
        exact ⟨q, (hc q).2 (by simpa using hs), rfl⟩
      · right
        refine ⟨a, q, rfl, hlt, ?_⟩
        have e : a - i = (a - (i + 1)) + 1 := by omega
        rw [e, List.getElem?_cons_succ] at hs
        exact hs

/-- The positions are exactly the addresses with a label. -/
theorem mem_positions_iff {t : RTree Kind} {p : List ℕ} :
    p ∈ positions t ↔ (labelAt t p).isSome := by
  have key : ∀ t : RTree Kind, ∀ p, p ∈ positions t ↔ (labelAt t p).isSome := by
    refine RTree.ind (fun t => ∀ p, p ∈ positions t ↔ (labelAt t p).isSome) ?_
    intro k cs ih p
    rw [positions_node, Finset.mem_insert, mem_positionsAll_aux cs ih]
    cases p with
    | nil => simp [labelAt_nil]
    | cons a q => simp [labelAt_cons]
  exact key t p

theorem nil_mem_positions (t : RTree Kind) : [] ∈ positions t := by
  cases t with
  | node k cs => rw [mem_positions_iff, labelAt_nil]; rfl

/-- All first indices below `n`. -/
def OldPos (n : ℕ) (p : List ℕ) : Prop := ∀ i q, p = i :: q → i < n

theorem OldPos.dropLast {n : ℕ} {p : List ℕ} (hp : OldPos n p) : OldPos n p.dropLast := by
  match p, hp with
  | [], _ => intro i q h; simp at h
  | [_], _ => intro i q h; simp at h
  | a :: b :: r, hp =>
    intro i q h
    have h' : (a :: b :: r).dropLast = a :: (b :: r).dropLast := rfl
    rw [h'] at h
    obtain ⟨h1, -⟩ := List.cons.inj h
    rw [← h1]
    exact hp a (b :: r) rfl

theorem oldPos_nil (n : ℕ) : OldPos n [] := by
  intro i q h
  simp at h

theorem dropLast_cons_ne (j : ℕ) {q : List ℕ} (hq : q ≠ []) : (j :: q).dropLast = j :: q.dropLast := by
  match q, hq with
  | [], h => exact absurd rfl h
  | _ :: _, _ => rfl

theorem old_of_mem {k : Kind} {pre : List (RTree Kind)} {p : List ℕ}
    (hp : p ∈ positions (.node k pre)) : OldPos pre.length p := by
  rintro i q rfl
  rw [mem_positions_iff, labelAt_cons] at hp
  by_contra h
  push Not at h
  rw [List.getElem?_eq_none h] at hp
  simp at hp

theorem labelAt_snoc_old (k : Kind) (pre : List (RTree Kind)) (c : RTree Kind) {p : List ℕ}
    (hp : OldPos pre.length p) :
    labelAt (.node k (pre ++ [c])) p = labelAt (.node k pre) p := by
  cases p with
  | nil => rw [labelAt_nil, labelAt_nil]
  | cons i q => rw [labelAt_cons, labelAt_cons, List.getElem?_append_left (hp i q rfl)]

theorem labelAt_snoc_new (k : Kind) (pre : List (RTree Kind)) (c : RTree Kind) (q : List ℕ) :
    labelAt (.node k (pre ++ [c])) (pre.length :: q) = labelAt c q := by
  rw [labelAt_cons]
  simp

theorem positionsAll_append (c : RTree Kind) :
    ∀ (l : List (RTree Kind)) (i : ℕ),
      positionsAll i (l ++ [c]) = positionsAll i l ∪ (positions c).map (consEmb (i + l.length)) := by
  intro l
  induction l with
  | nil => intro i; simp [positionsAll_cons, positionsAll_nil]
  | cons d l ih =>
    intro i
    rw [List.cons_append, positionsAll_cons, positionsAll_cons, ih (i + 1), Finset.union_assoc,
      List.length_cons, show i + (l.length + 1) = i + 1 + l.length by omega]

theorem positions_snoc (k : Kind) (pre : List (RTree Kind)) (c : RTree Kind) :
    positions (.node k (pre ++ [c])) =
      positions (.node k pre) ∪ (positions c).map (consEmb pre.length) := by
  rw [positions_node, positions_node, positionsAll_append, zero_add, Finset.insert_union]

theorem disjoint_old {A B : Finset (List ℕ)} {n : ℕ} (hA : ∀ p ∈ A, OldPos n p) :
    Disjoint A (B.map (consEmb n)) := by
  rw [Finset.disjoint_left]
  intro p hp hpB
  obtain ⟨q, _, rfl⟩ := Finset.mem_map.1 hpB
  exact lt_irrefl _ (hA _ hp n q rfl)

theorem steinerPos_subset (t : RTree Kind) : steinerPos t ⊆ positions t :=
  Finset.filter_subset _ _

theorem steinerPos_snoc (k : Kind) (pre : List (RTree Kind)) (c : RTree Kind) :
    steinerPos (.node k (pre ++ [c])) =
      steinerPos (.node k pre) ∪ (steinerPos c).map (consEmb pre.length) := by
  ext p
  simp only [steinerPos, Finset.mem_union, Finset.mem_filter, Finset.mem_map, positions_snoc]
  constructor
  · rintro ⟨hp | ⟨q, hq, rfl⟩, hl⟩
    · exact Or.inl ⟨hp, by rwa [labelAt_snoc_old k pre c (old_of_mem hp)] at hl⟩
    · exact Or.inr ⟨q, ⟨hq, by rwa [consEmb_apply, labelAt_snoc_new] at hl⟩, rfl⟩
  · rintro (⟨hp, hl⟩ | ⟨q, ⟨hq, hl⟩, rfl⟩)
    · exact ⟨Or.inl hp, by rwa [labelAt_snoc_old k pre c (old_of_mem hp)]⟩
    · exact ⟨Or.inr ⟨q, hq, rfl⟩, by rwa [consEmb_apply, labelAt_snoc_new]⟩

/-- Sums over the subsets of a disjoint union `s ∪ e(t)`. -/
theorem sum_powerset_union_map {α β : Type} [DecidableEq α] [DecidableEq β] (e : α ↪ β)
    (s : Finset β) :
    ∀ (t : Finset α), Disjoint s (t.map e) → ∀ f : Finset β → ℝ,
      ∑ X ∈ (s ∪ t.map e).powerset, f X =
        ∑ U ∈ s.powerset, ∑ V ∈ t.powerset, f (U ∪ V.map e) := by
  intro t
  induction t using Finset.induction_on with
  | empty => intro _ f; simp
  | insert a t ha ih =>
    intro hd f
    rw [Finset.map_insert, Finset.disjoint_insert_right] at hd
    have hnot : e a ∉ s ∪ t.map e := by
      rw [Finset.mem_union, not_or]
      exact ⟨hd.1, fun h => ha (Finset.mem_map' e |>.1 h)⟩
    rw [Finset.map_insert, Finset.union_insert, Finset.sum_powerset_insert hnot, ih hd.2 f,
      ih hd.2 (fun X => f (insert (e a) X)), ← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl (fun U _ => ?_)
    rw [Finset.sum_powerset_insert ha]
    congr 1
    refine Finset.sum_congr rfl (fun V _ => ?_)
    rw [Finset.map_insert, Finset.union_insert]

theorem PsiA_eq_sum (t : RTree Kind) (X : Finset (List ℕ)) :
    PsiA t X = ∑ p ∈ positions t,
      if (p ≠ [] ∧ inKbar t X p ∧ ¬ inKbar t X p.dropLast) then 1 else 0 := by
  rw [PsiA, Finset.card_filter]

section Snoc

variable (k : Kind) (pre : List (RTree Kind)) (c : RTree Kind)
  {U V : Finset (List ℕ)}

theorem inKbar_snoc_old {p : List ℕ}
    (hp : OldPos pre.length p) :
    inKbar (.node k (pre ++ [c])) (U ∪ V.map (consEmb pre.length)) p ↔
      inKbar (.node k pre) U p := by
  have hnot : p ∉ V.map (consEmb pre.length) := by
    intro h
    obtain ⟨q, _, rfl⟩ := Finset.mem_map.1 h
    exact lt_irrefl _ (hp _ q rfl)
  simp only [inKbar, labelAt_snoc_old k pre c hp, Finset.mem_union, hnot, or_false]

theorem inKbar_snoc_new (hU : U ⊆ steinerPos (.node k pre)) (q : List ℕ) :
    inKbar (.node k (pre ++ [c])) (U ∪ V.map (consEmb pre.length)) (pre.length :: q) ↔
      inKbar c V q := by
  have hnot : pre.length :: q ∉ U := by
    intro h
    exact lt_irrefl _ (old_of_mem (steinerPos_subset _ (hU h)) _ q rfl)
  simp [inKbar, labelAt_snoc_new, hnot]

theorem PsiA_snoc (hU : U ⊆ steinerPos (.node k pre)) :
    PsiA (.node k (pre ++ [c])) (U ∪ V.map (consEmb pre.length)) =
      PsiA (.node k pre) U + PsiA c V +
        (if inKbar c V [] ∧ ¬ inKbar (.node k pre) U [] then 1 else 0) := by
  have hold : ∀ p ∈ positions (.node k pre), OldPos pre.length p := fun p hp => old_of_mem hp
  rw [PsiA_eq_sum (.node k (pre ++ [c])), positions_snoc, Finset.sum_union (disjoint_old hold),
    Finset.sum_map, PsiA_eq_sum (.node k pre) U, PsiA_eq_sum c V, add_assoc]
  congr 1
  · refine Finset.sum_congr rfl (fun p hp => if_congr ?_ rfl rfl)
    rw [inKbar_snoc_old k pre c (hold p hp), inKbar_snoc_old k pre c (hold p hp).dropLast]
  · have hsplit : ∀ q ∈ positions c,
        (if (consEmb pre.length q ≠ [] ∧
            inKbar (.node k (pre ++ [c])) (U ∪ V.map (consEmb pre.length)) (consEmb pre.length q) ∧
            ¬ inKbar (.node k (pre ++ [c])) (U ∪ V.map (consEmb pre.length))
              (consEmb pre.length q).dropLast) then 1 else 0) =
        (if (q ≠ [] ∧ inKbar c V q ∧ ¬ inKbar c V q.dropLast) then 1 else 0) +
          (if q = [] then
            (if inKbar c V [] ∧ ¬ inKbar (.node k pre) U [] then 1 else 0) else 0) := by
      intro q _
      by_cases hq : q = []
      · subst hq
        have hiff : (consEmb pre.length [] ≠ [] ∧
            inKbar (.node k (pre ++ [c])) (U ∪ V.map (consEmb pre.length)) (consEmb pre.length []) ∧
            ¬ inKbar (.node k (pre ++ [c])) (U ∪ V.map (consEmb pre.length))
              (consEmb pre.length []).dropLast) ↔
            (inKbar c V [] ∧ ¬ inKbar (.node k pre) U []) := by
          rw [consEmb_apply, inKbar_snoc_new k pre c hU,
            show ([pre.length] : List ℕ).dropLast = [] from rfl,
            inKbar_snoc_old k pre c (oldPos_nil _)]
          simp
        have e1 : ¬ (([] : List ℕ) ≠ [] ∧ inKbar c V [] ∧ ¬ inKbar c V ([] : List ℕ).dropLast) := by
          simp
        rw [if_congr hiff rfl rfl, ite_eq_right e1, ite_eq_left rfl, zero_add]
      · have hiff : (consEmb pre.length q ≠ [] ∧
            inKbar (.node k (pre ++ [c])) (U ∪ V.map (consEmb pre.length)) (consEmb pre.length q) ∧
            ¬ inKbar (.node k (pre ++ [c])) (U ∪ V.map (consEmb pre.length))
              (consEmb pre.length q).dropLast) ↔
            (q ≠ [] ∧ inKbar c V q ∧ ¬ inKbar c V q.dropLast) := by
          rw [consEmb_apply, inKbar_snoc_new k pre c hU, dropLast_cons_ne _ hq,
            inKbar_snoc_new k pre c hU]
          simp [hq]
        rw [if_congr hiff rfl rfl, ite_eq_right hq, add_zero]
    rw [Finset.sum_congr rfl hsplit, Finset.sum_add_distrib, Finset.sum_ite_eq',
      ite_eq_left (nil_mem_positions c)]

theorem card_snoc (hU : U ⊆ steinerPos (.node k pre)) :
    (U ∪ V.map (consEmb pre.length)).card = U.card + V.card := by
  rw [Finset.card_union_of_disjoint
    (disjoint_old (fun p hp => old_of_mem (steinerPos_subset _ (hU hp)))), Finset.card_map]

theorem WA2_snoc (y : ℝ) :
    WA2 y (.node k (pre ++ [c])) = comp (WA2 y (.node k pre)) (WA2 y c) := by
  have hold : ∀ p ∈ steinerPos (.node k pre), OldPos pre.length p :=
    fun p hp => old_of_mem (steinerPos_subset _ hp)
  have hsum : ∀ g : Finset (List ℕ) → ℝ,
      ∑ X ∈ (steinerPos (.node k (pre ++ [c]))).powerset, g X =
        ∑ U ∈ (steinerPos (.node k pre)).powerset, ∑ V ∈ (steinerPos c).powerset,
          g (U ∪ V.map (consEmb pre.length)) := by
    intro g
    rw [steinerPos_snoc]
    exact sum_powerset_union_map _ _ _ (disjoint_old hold) g
  -- the weight of a combined sample
  have hw : ∀ U ∈ (steinerPos (.node k pre)).powerset, ∀ V : Finset (List ℕ),
      wtA y (.node k (pre ++ [c])) (U ∪ V.map (consEmb pre.length)) =
        wtA y (.node k pre) U * wtA y c V *
          (1 / 2 : ℝ) ^ (if inKbar c V [] ∧ ¬ inKbar (.node k pre) U [] then 1 else 0) := by
    intro U hU V
    have hU' := Finset.mem_powerset.1 hU
    rw [wtA, wtA, wtA, card_snoc k pre hU', PsiA_snoc k pre c hU', pow_add, pow_add, pow_add]
    ring
  have hroot : ∀ U ∈ (steinerPos (.node k pre)).powerset, ∀ V : Finset (List ℕ),
      (inKbar (.node k (pre ++ [c])) (U ∪ V.map (consEmb pre.length)) [] ↔
        inKbar (.node k pre) U []) := fun U _ V =>
    inKbar_snoc_old k pre c (oldPos_nil _)
  refine Prod.ext ?_ ?_
  · simp only [WA2, comp]
    rw [hsum, ← Finset.sum_add_distrib, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun U hU => ?_)
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun V _ => ?_)
    rw [if_congr (hroot U hU V) rfl rfl, hw U hU V]
    by_cases h1 : inKbar (.node k pre) U [] <;> by_cases h2 : inKbar c V [] <;>
      simp [h1, h2]
  · simp only [WA2, comp]
    rw [hsum, Finset.sum_div, ← Finset.sum_add_distrib, Finset.sum_mul]
    refine Finset.sum_congr rfl (fun U hU => ?_)
    rw [Finset.mul_sum]
    refine Finset.sum_congr rfl (fun V _ => ?_)
    rw [if_congr (hroot U hU V) rfl rfl, hw U hU V]
    by_cases h1 : inKbar (.node k pre) U [] <;> by_cases h2 : inKbar c V [] <;>
      simp [h1, h2, div_eq_mul_inv, mul_assoc]

end Snoc

theorem WA2_leaf (y : ℝ) (k : Kind) : WA2 y (.node k []) = initV y k := by
  have hpos : positions (.node k []) = {[]} := by
    rw [positions_node, positionsAll_nil]
    rfl
  have hpsi : ∀ X, PsiA (.node k []) X = 0 := by
    intro X
    rw [PsiA_eq_sum, hpos, Finset.sum_singleton]
    simp
  cases k with
  | term =>
    have hs : steinerPos (.node .term []) = ∅ := by
      rw [steinerPos, hpos, Finset.filter_singleton, labelAt_nil]
      simp
    simp [WA2, hs, wtA, hpsi, labelAt_nil, initV]
  | steiner =>
    have hs : steinerPos (.node .steiner []) = {[]} := by
      rw [steinerPos, hpos, Finset.filter_singleton, labelAt_nil]
      simp
    have hP : (({[]} : Finset (List ℕ)).powerset) = insert ∅ {{[]}} := by decide
    rw [WA2, hs, hP, Finset.sum_pair (show (∅ : Finset (List ℕ)) ≠ {[]} by decide),
      Finset.sum_pair (show (∅ : Finset (List ℕ)) ≠ {[]} by decide)]
    simp [wtA, hpsi, inKbar, labelAt_nil, initV]

theorem psiFold_WA2 (y : ℝ) (k : Kind) :
    ∀ (rest pre : List (RTree Kind)), (∀ c ∈ rest, psi y c = WA2 y c) →
      psiFold y (WA2 y (.node k pre)) rest = WA2 y (.node k (pre ++ rest)) := by
  intro rest
  induction rest with
  | nil => intro pre _; simp only [psiFold, List.append_nil]
  | cons c rest ih =>
    intro pre h
    simp only [psiFold]
    rw [h c (List.mem_cons_self ..), ← WA2_snoc,
      ih (pre ++ [c]) (fun c' hc' => h c' (List.mem_cons_of_mem _ hc')), List.append_assoc,
      List.singleton_append]

theorem psi_eq_WA2 (y : ℝ) (t : RTree Kind) : psi y t = WA2 y t := by
  refine RTree.ind (fun t => psi y t = WA2 y t) ?_ t
  intro k cs ih
  simp only [psi]
  rw [← WA2_leaf, psiFold_WA2 y k cs [] ih, List.nil_append]

/-- lem:fa-dst-rec. -/
theorem dst_rec (y : ℝ) (t : RTree Kind) (hr : rootKind t = .term) :
    WA y t = (psi y t).1 := by
  rw [psi_eq_WA2]
  cases t with
  | node k cs =>
    have hk : k = .term := hr
    subst hk
    simp only [WA, WA2]
    refine Finset.sum_congr rfl (fun X _ => ?_)
    have hroot : inKbar (.node .term cs) X [] := Or.inl (labelAt_nil _ _)
    rw [ite_eq_left hroot, wtA]

/-- lem:fa-dst-cert as stated in the paper, for `W_A`. -/
theorem dst_tree_bound_WA (y e₁ e₂ : ℝ) (Z : Finset (ℝ × ℝ)) (hZ : Z.Nonempty)
    (h : CertHyp y e₁ e₂ Z) (t : RTree Kind)
    (hr : rootKind t = .term) (hl : NoSteinerLeaf t) :
    cZ Z hZ * e₁ ^ count .steiner t * e₂ ^ count .term t ≤ WA y t := by
  rw [dst_rec y t hr]
  exact dst_tree_bound y e₁ e₂ Z hZ h t hl

/-! #### Sanity checks against hand values (directly from the definitions) -/

example : positions (.node .term [.node .steiner [.node .term []]]) = {[], [0], [0, 0]} := by
  decide
example : labelAt (.node .term [.node .steiner [.node .term []]]) [] = some .term := rfl
example : labelAt (.node .term [.node .steiner [.node .term []]]) [0] = some .steiner := rfl
example : labelAt (.node .term [.node .steiner [.node .term []]]) [0, 0] = some .term := rfl
example : PsiA (.node .term [.node .steiner [.node .term []]]) ∅ = 1 := by decide
example : PsiA (.node .term [.node .steiner [.node .term []]]) {[0]} = 0 := by decide

example : positions (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]])
    = {[], [0], [0, 0], [0, 0, 0], [0, 1]} := by decide
example : PsiA (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]])
    ∅ = 2 := by decide
example : PsiA (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]])
    {[0]} = 1 := by decide
example : PsiA (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]])
    {[0, 0]} = 2 := by decide
example : PsiA (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]])
    {[0], [0, 0]} = 0 := by decide

example (y : ℝ) : WA y (.node .term [.node .steiner [.node .term []]]) = y + 1/2 := by
  have hs : steinerPos (.node .term [.node .steiner [.node .term []]]) = {[0]} := by decide
  have hP : (({[0]} : Finset (List ℕ)).powerset) = insert ∅ {{[0]}} := by decide
  have h0 : PsiA (.node .term [.node .steiner [.node .term []]]) ∅ = 1 := by decide
  have h1 : PsiA (.node .term [.node .steiner [.node .term []]]) {[0]} = 0 := by decide
  rw [WA, hs, hP, Finset.sum_pair (show (∅ : Finset (List ℕ)) ≠ {[0]} by decide), h0, h1]
  simp only [Finset.card_empty, Finset.card_singleton, pow_zero, pow_one]
  ring

example (y : ℝ) : WA y (.node .term [.node .steiner [.node .term [], .node .term []]]) = y + 1/4 := by
  have hs : steinerPos (.node .term [.node .steiner [.node .term [], .node .term []]]) = {[0]} := by
    decide
  have hP : (({[0]} : Finset (List ℕ)).powerset) = insert ∅ {{[0]}} := by decide
  have h0 : PsiA (.node .term [.node .steiner [.node .term [], .node .term []]]) ∅ = 2 := by decide
  have h1 : PsiA (.node .term [.node .steiner [.node .term [], .node .term []]]) {[0]} = 0 := by
    decide
  rw [WA, hs, hP, Finset.sum_pair (show (∅ : Finset (List ℕ)) ≠ {[0]} by decide), h0, h1]
  simp only [Finset.card_empty, Finset.card_singleton, pow_zero, pow_one]
  ring

example (y : ℝ) :
    WA y (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]]) =
      y ^ 2 + 3/4 * y + 1/4 := by
  have hs : steinerPos
      (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]]) =
      {[0], [0, 0]} := by decide
  have hP : (({[0], [0, 0]} : Finset (List ℕ)).powerset) =
      {∅, {[0]}, {[0, 0]}, {[0], [0, 0]}} := by decide
  rw [WA, hs, hP]
  rw [Finset.sum_insert (by decide), Finset.sum_insert (by decide), Finset.sum_pair (by decide)]
  have h0 : PsiA (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]])
      ∅ = 2 := by decide
  have h1 : PsiA (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]])
      {[0]} = 1 := by decide
  have h2 : PsiA (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]])
      {[0, 0]} = 2 := by decide
  have h3 : PsiA (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]])
      {[0], [0, 0]} = 0 := by decide
  have c3 : ({[0], [0, 0]} : Finset (List ℕ)).card = 2 := by decide
  rw [h0, h1, h2, h3, c3]
  simp only [Finset.card_empty, Finset.card_singleton, pow_zero, pow_one]
  ring

example (y : ℝ) :
    (psi y (.node .term [.node .steiner [.node .steiner [.node .term []], .node .term []]])).1 =
      y ^ 2 + 3/4 * y + 1/4 := by
  simp only [psi, psiFold, initV, comp]
  ring

end Recursion


/-! ### The rates

`prop:fa-dst-certs`: `α_j = (log(1+y_j) - log e_{1,j}, -log e_{2,j}, log(1+y_j))`, and
`max_i ∑_j λ_j α_{j,i} ∈ [0.4569669, 0.4569670)`, `< 0.457 < log₂ 1.3727`, with
`2^0.457 = 1.37268…`. -/

section Rates

open Enclose

/-- The rate vector of certificate `j`. -/
noncomputable def alpha (j : Fin 3) : Fin 3 → ℝ :=
  ![Real.logb 2 (1 + y j) - Real.logb 2 (e₁ j), -Real.logb 2 (e₂ j), Real.logb 2 (1 + y j)]

/-- Rational enclosure of `alpha j i` (logarithms by `log2Q`, precision 60/80). -/
def alphaI (j : Fin 3) : Fin 3 → QI := ![
  (log2Q (1 + y j) 60 80).sub (log2Q (e₁ j) 60 80),
  (log2Q (e₂ j) 60 80).neg,
  log2Q (1 + y j) 60 80]

/-- Rational enclosure of `∑_j λ_j α_{j,i}`. -/
def sumI (i : Fin 3) : QI :=
  ((alphaI 0 i).smul (lam 0)).add (((alphaI 1 i).smul (lam 1)).add ((alphaI 2 i).smul (lam 2)))

theorem alphaI_mem (j : Fin 3) (hy : 0 < 1 + y j) (he₁ : 0 < e₁ j) (he₂ : 0 < e₂ j)
    (i : Fin 3) : (alphaI j i).Contains (alpha j i) := by
  have hY : (log2Q (1 + y j) 60 80).Contains (Real.logb 2 (1 + (y j : ℝ))) := by
    have h := log2Q_sound hy 60 80
    push_cast at h
    exact h
  have hE1 : (log2Q (e₁ j) 60 80).Contains (Real.logb 2 (e₁ j : ℝ)) := log2Q_sound he₁ 60 80
  have hE2 : (log2Q (e₂ j) 60 80).Contains (Real.logb 2 (e₂ j : ℝ)) := log2Q_sound he₂ 60 80
  fin_cases i
  · exact QI.sub_sound hY hE1
  · exact QI.neg_sound hE2
  · exact hY

theorem sumI_mem (i : Fin 3) : (sumI i).Contains (∑ j, (lam j : ℝ) * alpha j i) := by
  have hpos : ∀ j : Fin 3, 0 < 1 + y j ∧ 0 < e₁ j ∧ 0 < e₂ j := by decide +kernel
  obtain ⟨a0, b0, c0⟩ := hpos 0
  obtain ⟨a1, b1, c1⟩ := hpos 1
  obtain ⟨a2, b2, c2⟩ := hpos 2
  rw [Fin.sum_univ_three, add_assoc]
  exact QI.add_sound (QI.smul_sound (lam 0) (alphaI_mem 0 a0 b0 c0 i))
    (QI.add_sound (QI.smul_sound (lam 1) (alphaI_mem 1 a1 b1 c1 i))
      (QI.smul_sound (lam 2) (alphaI_mem 2 a2 b2 c2 i)))

theorem dst_rates :
    (∀ i, ∑ j, (lam j : ℝ) * alpha j i < 4569670/10^7) ∧
    (∃ i, (4569669/10^7 : ℝ) ≤ ∑ j, (lam j : ℝ) * alpha j i) ∧
    (457/1000 : ℝ) < Real.logb 2 (13727/10000) ∧
    (137268/10^5 : ℝ) ≤ (2:ℝ) ^ (457/1000 : ℝ) ∧ (2:ℝ) ^ (457/1000 : ℝ) < 137269/10^5 := by
  have hU : ∀ i : Fin 3, (sumI i).hi < 4569670/10^7 := by decide +kernel
  have hL : (4569669/10^7 : ℚ) ≤ (sumI 0).lo := by decide +kernel
  have hq : (0:ℚ) < 13727/10000 := by norm_num
  have hlog : (457/1000 : ℚ) < (log2Q (13727/10000) 60 80).lo := by decide +kernel
  have hpow : (137268/10^5 : ℚ) ≤ (pow2Q (457/1000) 60 80).lo := by decide +kernel
  have hpow' : (pow2Q (457/1000) 60 80).hi < 137269/10^5 := by decide +kernel
  refine ⟨?_, ⟨0, ?_⟩, ?_, ?_, ?_⟩
  · intro i
    have h := sumI_mem i
    unfold QI.Contains at h
    have h2 := (Rat.cast_lt (K := ℝ)).mpr (hU i)
    push_cast at h2
    linarith [h.2]
  · have h := sumI_mem 0
    unfold QI.Contains at h
    have h2 := (Rat.cast_le (K := ℝ)).mpr hL
    push_cast at h2
    linarith [h.1]
  · have h := log2Q_sound hq 60 80
    unfold QI.Contains at h
    push_cast at h
    have h2 := (Rat.cast_lt (K := ℝ)).mpr hlog
    push_cast at h2
    linarith [h.1]
  · have h := pow2Q_sound (457/1000) 60 80
    unfold QI.Contains at h
    have hc : ((457/1000 : ℚ) : ℝ) = 457/1000 := by norm_num
    rw [hc] at h
    have h2 := (Rat.cast_le (K := ℝ)).mpr hpow
    push_cast at h2
    linarith [h.1]
  · have h := pow2Q_sound (457/1000) 60 80
    unfold QI.Contains at h
    have hc : ((457/1000 : ℚ) : ℝ) = 457/1000 := by norm_num
    rw [hc] at h
    have h2 := (Rat.cast_lt (K := ℝ)).mpr hpow'
    push_cast at h2
    linarith [h.2]

end Rates

end MaxLeafFormal.DSTCert


==> anc/formal/MaxLeafFormal/DSTData.lean <==
import Mathlib

/-!
# Directed Steiner Tree certificate data (generated)

Generated by `formal/scripts/export_dst_cert.py` from
`outputs/sample-dependent-mls/ancillary/dst_certificates.json`, SHA-256 `f0ca3bd5d6f3ca881374e596ce53bd93bdc674fb71b0a1a6788e9690445972a7`.
Do not edit by hand. This file is data, not proof: every condition is re-checked in
`MaxLeafFormal.DSTCert`.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.DSTCert

/-- The rational `a / b`. -/
def q (a b : ℕ) : ℚ := (a : ℚ) / b

/-! Certificate 0: |Z| = 27. -/

def Z0 : List (ℚ × ℚ) := [
  (q 122011476004000000000000000 233266568833673109847731143, q 246832256427000000000000000 316965519189303131112380779),
  (q 35644889599500000000000000 67465305976253401936394017, q 331684198469000000000000000 434921571459507407928128497),
  (q 24969920698600000000000000 47248557146275097036342849, q 11002078212000000000000000 14434101665556575399198333),
  (q 388959812954000000000000000 735067751773492489747548153, q 169725013463750000000000000 223208497108678927078402869),
  (q 32187178257250000000000000 60810916094918847578983899, q 109211505331500000000000000 143697082892630148012217093),
  (q 160835171975500000000000000 300838765496915822608534473, q 398058974669000000000000000 532909162455708550839937491),
  (q 225431097557500000000000000 420924165626907162508934331, q 723974180070000000000000000 972180236723781004137663179),
  (q 202972431103500000000000000 349351222644064528380877321, q 445335344340000000000000000 697420760521257226520139409),
  (q 17700562023500000000000000 28347049084450981029936627, q 21198207168720000000000000 37196437723280319030862273),
  (q 445337386930000000000000000 711946271859804660860628069, q 391603038166000000000000000 689233238550075986904861381),
  (q 514684986374000000000000000 816049360367394247905739551, q 438520516757000000000000000 782921723572707044713176349),
  (q 12262910804400000000000000 19409116301059068960583697, q 312071396520000000000000000 558856535205113787617364739),
  (q 440149380067000000000000000 656366666805362676946233129, q 1900362940125000000000000 3806898150619306378001849),
  (q 240296104199500000000000000 354751755271524469717544693, q 39352368604200000000000000 80497360904950183411339087),
  (q 545486999844000000000000000 805101054052489089485645867, q 327057182135000000000000000 669365494520062781175805413),
  (q 330959979937500000000000000 487857203280213791809896671, q 767657765500000000000000 1574914992842506925785007),
  (q 453340716956000000000000000 668063847756192947153852177, q 16909129091000000000000000 34707664974672055937377879),
  (q 658437190836000000000000000 960642344506934804897355397, q 308081329896000000000000000 643421762432657180328537503),
  (q 46085924487000000000000000 67120153462287917532946531, q 8025993257750000000000000 16813073027318675884026971),
  (q 558355180330000000000000000 749601361174039114273738751, q 9877815926050000000000000 24131995390586776328704607),
  (q 424665056141000000000000000 530471344153952335107955793, q 169021743321000000000000000 462667925210732744806374743),
  (q 310897441566500000000000000 387676802220231932097297741, q 254107281467000000000000000 697688989261230403377910669),
  (q 114258126344500000000000000 141304707234869387970392751, q 354861657397000000000000000 988353037368163707900262533),
  (q 652856475354000000000000000 805980457570401148254442349, q 135759707471000000000000000 379264209763073199755690199),
  (q 685459791110000000000000000 797302287319268973957812601, q 312028374193000000000000000 975109510029488073877789873),
  (q 713089316438000000000000000 821138387746885340078712171, q 2722207554540000000000000 8686735500131317763164499),
  (q 50000000000000000 38999999996099961, q 0 1)
]

/-- (C1) witnesses, row-major: entry `a * 27 + b` is for `z_a ∘ z_b`. -/
def pairs0 : List (List (ℕ × ℚ)) := [
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1101728714969670772022667882912141109369822107277839747074733795111131 2309531325495525245402539308031025249782796125986185924362958374933874), (8, q 1207802610525854473379871425118884140412974018708346177288224579822743 2309531325495525245402539308031025249782796125986185924362958374933874)],
  [(7, q 115982279407699226713913439304846367912014361730089815009614032842354687 344686491464753647773105698396286078704954490141683115551610744311858698), (8, q 228704212057054421059192259091439710792940128411593300541996711469504011 344686491464753647773105698396286078704954490141683115551610744311858698)],
  [(7, q 1139137038850448976090224237710727596245989440044104264292152627755807 3422170529628037259424023097946058683048167324184335618394414502975178), (8, q 2283033490777588283333798860235331086802177884140231354102261875219371 3422170529628037259424023097946058683048167324184335618394414502975178)],
  [(7, q 236801114067418470997743524157685119029497297157716868265348361355239 751486469778673539330454442368540391094037571839061653322801822906106), (8, q 514685355711255068332710918210855272064540274681344785057453461550867 751486469778673539330454442368540391094037571839061653322801822906106)],
  [(7, q 908518767947485478882305100117564035711167331876993576186709452980529 2920397583735771553346152552846484955453522879794653224682122691423766), (8, q 2011878815788286074463847452728920919742355547917659648495413238443237 2920397583735771553346152552846484955453522879794653224682122691423766)],
  [(7, q 61730803560244247425957843431771248414381806865667225412741076628135483 363955334732459029756455426583568075052336841896382821505358337056706482), (8, q 302224531172214782330497583151796826637955035030715596092617260428570999 363955334732459029756455426583568075052336841896382821505358337056706482)],
  [(7, q 68994464053852940773733696373670397156804833611144332112196732503637 477030998197467654268528693161770087700603962673599515807216331661998), (8, q 408036534143614713494794996788099690543799129062455183695019599158361 477030998197467654268528693161770087700603962673599515807216331661998)],
  [(12, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 49707678213346216659150267681152035796463542373255308316727307421029 338312041601430058489349255796869585762969811637181719264908897610766), (8, q 288604363388083841830198988115717549966506269263926410948181590189737 338312041601430058489349255796869585762969811637181719264908897610766)],
  [(7, q 2204464913363692303288083923666333779083239657194555288771494354504277 11599175794302264682299784491886529702131179955393735772846869096528558), (8, q 9394710880938572379011700568220195923047940298199180484075374742024281 11599175794302264682299784491886529702131179955393735772846869096528558)],
  [(7, q 4647000331229401318715316959483214574675613968180865881603185028066993 24321600016716637791794589637073933501701592110134664109888061376096022), (8, q 19674599685487236473079272677590718927025978141953798228284876348029029 24321600016716637791794589637073933501701592110134664109888061376096022)],
  [(7, q 60854846006655682346128437561259133119673085752012020913901560004959 312083475949463872681169915457197801326856988694333387134150105126986), (8, q 251228629942808190335041477895938668207183902942321366220248545122027 312083475949463872681169915457197801326856988694333387134150105126986)],
  [(7, q 12893273498556796486395607718444634513940640242160712406236500209709407 65926852570986135461185775866964101971233033640525853776943766208149578), (8, q 53033579072429338974790168148519467457292393398365141370707265998440171 65926852570986135461185775866964101971233033640525853776943766208149578)],
  [(7, q 2340032144367687566684455218746023046693512856264564115328768547171699 10915674363915494512761227746480401669799275422498946436954273888642946), (8, q 8575642219547806946076772527734378623105762566234382321625505341471247 10915674363915494512761227746480401669799275422498946436954273888642946)],
  [(7, q 24522662615227033612338761963693285644994263635697086786355349569 112816897688314390245591382295741921804411744879386541119510103926), (8, q 88294235073087356633252620332048636159417481243689454333154754357 112816897688314390245591382295741921804411744879386541119510103926)],
  [(7, q 2472361156676287303054459365940762825166896301221406032014057614226479 7347583588462586041261523705683167033611411672218865748946302264065066), (8, q 4875222431786298738207064339742404208444515370997459716932244649838587 7347583588462586041261523705683167033611411672218865748946302264065066)],
  [(7, q 19391332541355513865578664153027660145436586612516725029011031618099753 99690151609903493658982835614737824619611411080954511736701798326953062), (8, q 80298819068547979793404171461710164474174824468437786707690766708853309 99690151609903493658982835614737824619611411080954511736701798326953062)],
  [(7, q 2329869946349816635022057801181335354487478128647646872141965367287407 12207032741454352993529156727761039299486409951666893924142856643761578), (8, q 9877162795104536358507098926579703944998931823019247052000891276474171 12207032741454352993529156727761039299486409951666893924142856643761578)],
  [(7, q 12528035023514836807304212556531975542458565763319414230659628799147 72448250763247307556000146833955847497976719626795515638762577907538), (8, q 59920215739732470748695934277423871955518153863476101408102949108391 72448250763247307556000146833955847497976719626795515638762577907538)],
  [(7, q 998420305125833660414479957315256825514955649564882275484646662128657 5912457249271391440277096468181506073292918745786288118814567843189078), (8, q 4914036944145557779862616510866249247777963096221405843329921181060421 5912457249271391440277096468181506073292918745786288118814567843189078)],
  [(7, q 2731954652142418998019607908746238436785107409919108952229370351950477 105263082241858483566568557339995497610013588942337057534026970281183358), (8, q 102531127589716064568548949431249259173228481532417948581797599929232881 105263082241858483566568557339995497610013588942337057534026970281183358)],
  [(7, q 99779939300738575144941418515597003249523262488321131179894024803 137966800877057223216545561877492843962134445087422397580837646345762), (8, q 137867020937756484641400620458977246958884921824934076449657752320959 137966800877057223216545561877492843962134445087422397580837646345762)],
  [(13, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 33943759795347029470270305395703399821855372433147196521848765438213 236932977618222294898848751247020793784211526128091396834960468477902), (8, q 202989217822875265428578445851317393962356153694944200313111703039689 236932977618222294898848751247020793784211526128091396834960468477902)],
  [(7, q 1514187037219348378099906545118727275828627499218603048277318188334069 8123350401162981901099520959685205470688186838182957794927347264866926), (8, q 6609163363943633522999614414566478194859559338964354746650029076532857 8123350401162981901099520959685205470688186838182957794927347264866926)],
  [(7, q 13100822850934547309953235197549906854434991860243614196027081760073 69904329770619023586675928915655543898303912556278180583730161026342), (8, q 56803506919684476276722693718105637043868920696034566387703079266269 69904329770619023586675928915655543898303912556278180583730161026342)],
  [(7, q 41820585766798915562706712967140083545379770838562322539625824207423 218564100976531070544422826026705291350157605665950010041849502863242), (8, q 176743515209732154981716113059565207804777834827387687502223678655819 218564100976531070544422826026705291350157605665950010041849502863242)],
  [(7, q 8861001424268879779875960611707171730361584155827281186135899480879679 46171118860273141374191755339252293402782235001658324752891334467497866), (8, q 37310117436004261594315794727545121672420650845831043566755434986618187 46171118860273141374191755339252293402782235001658324752891334467497866)],
  [(7, q 1610927109833139148029491940005421124784675522850413466795998003285203 7644667974308545642465047796839637990276376147067791206103390069927362), (8, q 6033740864475406494435555856834216865491700624217377739307392066642159 7644667974308545642465047796839637990276376147067791206103390069927362)],
  [(7, q 68607817046799695311494131485798664661168501326130669133708230879359 321017739143616063000429207050054602687913695664548038381133179064586), (8, q 252409922096816367688935075564255938026745194338417369247424948185227 321017739143616063000429207050054602687913695664548038381133179064586)],
  [(7, q 1712879919088387841867434502258661329081762471070123942389085763886863 5145796317720736317375518378893830756914717694872261575932290699825002), (8, q 3432916398632348475508083876635169427832955223802137633543204935938139 5145796317720736317375518378893830756914717694872261575932290699825002)],
  [(7, q 13325449960971628596371835188962778723617271448813200860827209173344841 69816860045358224544510424814906428294782119166279775878428704858002214), (8, q 56491410084386595948138589625943649571164847717466575017601495684657373 69816860045358224544510424814906428294782119166279775878428704858002214)],
  [(7, q 4801377495197077920746486627600745067519031856609746047357040664237037 25647168232249691015493439424594758542367433001307242523894850271185598), (8, q 20845790737052613094746952796994013474848401144697496476537809606948561 25647168232249691015493439424594758542367433001307242523894850271185598)],
  [(7, q 25764695196255306745007637638418075262627624109616979468718971865377 152214916991845600360591507849615613352436963814466094910941149707958), (8, q 126450221795590293615583870211197538089809339704849115442222177842581 152214916991845600360591507849615613352436963814466094910941149707958)],
  [(7, q 9370937162115685280979017210201572072686785369829296415167214799273 56722218675440049172453150749449397226703144499558765792146826103142), (8, q 47351281513324363891474133539247825154016359129729469376979611303869 56722218675440049172453150749449397226703144499558765792146826103142)],
  [(7, q 1640786652782078825436783028081589797139843986881436822133800040135469 73719798416805525766605175295146305079041635909460514666048904926462526), (8, q 72079011764023446941168392267064715281901791922579077843915104886327057 73719798416805525766605175295146305079041635909460514666048904926462526)],
  [(8, q 1463447206295169748663501899340167523583209010941088395498712528820 1659031231334771969963595230645231251463094718289275420719424522487), (9, q 195584025039602221300093331305063727879885707348187025220711993667 1659031231334771969963595230645231251463094718289275420719424522487)],
  [(14, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 461732442304596396036074891176736385467465316012023058225453141263261 3686076394664173455661293868567785858300097790312755525786538591292894), (8, q 3224343952359577059625218977391049472832632474300732467561085450029633 3686076394664173455661293868567785858300097790312755525786538591292894)],
  [(7, q 7096362851741136985536491559018693668607148684488421060957307891366831 42126245236548420502546003550197453987329068404662418067596958428901674), (8, q 35029882384807283517009511991178760318721919720173997006639650537534843 42126245236548420502546003550197453987329068404662418067596958428901674)],
  [(7, q 134724436602809799097320129444798743005340815032045152650743828176982811 794987449554358447919723895109300861158489544597428541615092787441188594), (8, q 660263012951548648822403765664502118153148729565383388964348959264205783 794987449554358447919723895109300861158489544597428541615092787441188594)],
  [(7, q 11561299386077248407361131760523263932990392427455750147576773119581 66672612703981875729286925819331409656163140042681208726405312750174), (8, q 55111313317904627321925794058808145723172747615225458578828539630593 66672612703981875729286925819331409656163140042681208726405312750174)],
  [(7, q 2192455828433295382287029456446932918688463352789021542513548409696959 12601851646641511088301706767131664460170145580075627173726838638094986), (8, q 10409395818208215706014677310684731541481682227286605631213290228398027 12601851646641511088301706767131664460170145580075627173726838638094986)],
  [(7, q 7643804035019405243414260706008587442251596089210454823003401904013097 39643883611324277577387694589570128318165857301491230482791168663220838), (8, q 32000079576304872333973433883561540875914261212280775659787766759207741 39643883611324277577387694589570128318165857301491230482791168663220838)],
  [(7, q 325972203137561129558958675486090036666233253335528393443704585890541 1664740696463153467269092782025501782970481094588580002443437543630014), (8, q 1338768493325592337710134106539411746304247841253051608999732957739473 1664740696463153467269092782025501782970481094588580002443437543630014)],
  [(7, q 8408775004661699590544328766466278418450996120646924106978588316737437 26685181226036634844334065013995289195414919446488527520546057741727198), (8, q 18276406221374935253789736247529010776963923325841603413567469424989761 26685181226036634844334065013995289195414919446488527520546057741727198)],
  [(7, q 62608447160223601620052478658774570410080429569089308048016687161505259 362057774523117088385243543102158402530940403744222438577660992462783186), (8, q 299449327362893486765191064443383832120859974175133130529644305301277927 362057774523117088385243543102158402530940403744222438577660992462783186)],
  [(7, q 67537663792444826242108359574983466765959222287667228634794775516785989 399004910001205669153813542305402079319419505236254416901743027091766606), (8, q 331467246208760842911705182730418612553460282948587188266948251574980617 399004910001205669153813542305402079319419505236254416901743027091766606)],
  [(7, q 358287689910699436183192574619600640377907950151948802751665482922969 2368078171640117211849248924594675233283629670299857026057164616987526), (8, q 2009790481729417775666056349975074592905721720147908223305499134064557 2368078171640117211849248924594675233283629670299857026057164616987526)],
  [(7, q 9484820586792361765098976609947442905104966701350143468772801414999913 64419135061931604976798622275521881073538369025112284901560218973769702), (8, q 54934314475139243211699645665574438168433402323762141432787417558769789 64419135061931604976798622275521881073538369025112284901560218973769702)],
  [(7, q 4707863450187015939218548617844121965611552229625796582843843068316293 1146893148835728511549470012163727398673299075474581908554927345837398222), (8, q 1142185285385541495610251463545883276707687523244956111972083502769081929 1146893148835728511549470012163727398673299075474581908554927345837398222)],
  [(8, q 17000114635356216799014171701293188516106263368570478862546311820 104495220774580593411707333143698526757619252318379092397209156537), (9, q 87495106139224376612693161442405338241512988949808613534662844717 104495220774580593411707333143698526757619252318379092397209156537)],
  [(15, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 36957141266432182798280032835378385017822894473903602910034206717063 304942886985002544080366042447305389823248899442621104732466034415802), (8, q 267985745718570361282086009611927004805426004968717501822431827698739 304942886985002544080366042447305389823248899442621104732466034415802)],
  [(7, q 572928029808500050717387507149200998050419048268307172431002308681373 3485033261618456888899157125295134096125375137585410791340215176216542), (8, q 2912105231809956838181769618145933098074956089317103618909212867535169 3485033261618456888899157125295134096125375137585410791340215176216542)],
  [(7, q 10878661114228204433072535509743969046025276915023002660134046060359713 65767971693391007424327508662764364771206702549501247001476246673438902), (8, q 54889310579162802991254973153020395725181425634478244341342200613079189 65767971693391007424327508662764364771206702549501247001476246673438902)],
  [(7, q 15879225574945080425988652003622361996912608752435701429682082913591 93767118748182569243824772606471154008052650903400622611427304714714), (8, q 77887893173237488817836120602848792011140042150964921181745221801123 93767118748182569243824772606471154008052650903400622611427304714714)],
  [(7, q 3365836325348747808312884794377590522433284150489950735976076937874743 19808068962672683682586404860361122453220019829391763221480095558914522), (8, q 16442232637323935874273520065983531930786735678901812485504018621039779 19808068962672683682586404860361122453220019829391763221480095558914522)],
  [(7, q 619073075119999831084832444688862983309738605294034443363831197599851 3279671668561837960418266095259414149059933930239795596968259067660754), (8, q 2660598593441838129333433650570551165750195324945761153604427870060903 3279671668561837960418266095259414149059933930239795596968259067660754)],
  [(7, q 26409340325733733236911336731769369556391658604467546417240915453303 137721191778812349909952709086277851373956543345746086781417404284762), (8, q 111311851453078616673041372354508481817564884741278540364176488831459 137721191778812349909952709086277851373956543345746086781417404284762)],
  [(7, q 686777810989078412239024845960722729126627485387794871005439789736071 2207620063047276746698317089316672181718916304938216634983740949352634), (8, q 1520842252058198334459292243355949452592288819550421763978301159616563 2207620063047276746698317089316672181718916304938216634983740949352634)],
  [(7, q 5057983923094120910447021284502886597287251059494967623547992580318097 29952429412007140053168240598006906851514633846980020903455048567690838), (8, q 24894445488913019142721219313504020254227382787485053279907055987372741 29952429412007140053168240598006906851514633846980020903455048567690838)],
  [(7, q 147387450841976159070494381988349778482450958741094153510378054042451 892135233866712580503021584739028620154076801184555014902285718441154), (8, q 744747783024736421432527202750678841671625842443460861391907664398703 892135233866712580503021584739028620154076801184555014902285718441154)],
  [(7, q 134544513973810218389977296884019122641973163178653960674037721 913801282608331744040598407539559356831171304008301706263161734), (8, q 779256768634521525650621110655540234189198140829647745589124013 913801282608331744040598407539559356831171304008301706263161734)],
  [(7, q 763004925738643313772074490161835161579571364291718192747431068103979 5329286460611172475592269567465351220814867561725323866740874345450066), (8, q 4566281534872529161820195077303516059235296197433605673993443277346087 5329286460611172475592269567465351220814867561725323866740874345450066)],
  [(8, q 1 1)],
  [(9, q 1 1)],
  [(16, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(8, q 1 1)],
  [(7, q 369611691446031117487797272374292924165480536848773028822401593445471 17240870084977886568133998773888890784929252519944252401618239444380234), (8, q 16871258393531855450646201501514597860763771983095479372795837850934763 17240870084977886568133998773888890784929252519944252401618239444380234)],
  [(7, q 7308048360899027541272133962655220437269843210217086755347070622432651 325361903487736941272125361600683149179781375468547782361112573561271954), (8, q 318053855126837913730853227638027928742511532258330695605765502938839303 325361903487736941272125361600683149179781375468547782361112573561271954)],
  [(7, q 12264288796506750194371379391218316232418993279423604455730444189757 463876982290075789926167000613662867396006797661167249461710150168478), (8, q 451612693493569039731795621222444551163587804381743645005979705978721 463876982290075789926167000613662867396006797661167249461710150168478)],
  [(7, q 882571045508351947226858157116422030497360891477893434579896487287487 32664283521656186939483177121470922679107497738438426548643061570869898), (8, q 31781712476147834992256318964354500648610136846960533114063165083582411 32664283521656186939483177121470922679107497738438426548643061570869898)],
  [(7, q 249036910653150540312909659329767991173497592849401574645059396242259 5408307364121393907554669442849021263688766274637409185250041284181186), (8, q 5159270453468243367241759783519253272515268681788007610604981887938927 5408307364121393907554669442849021263688766274637409185250041284181186)],
  [(7, q 33436627443997787072952466890517420352274546484737203900853463331581 681322959398136835858225227042862452710529136152378897609803409798174), (8, q 647886331954139048785272760152345032358254589667641693708949946466593 681322959398136835858225227042862452710529136152378897609803409798174)],
  [(7, q 168398314317149125935735094695909040556477260298323627464158494398247 992850591939362930215331391502745513603796116993845316272496570338938), (8, q 824452277622213804279596296806836473047318856695521688808338075940691 992850591939362930215331391502745513603796116993845316272496570338938)],
  [(7, q 3845755845813607503512462639229818430740841471746860289921607649616219 148178196721733917246203050203690634149575821018609924947495769354023026), (8, q 144332440875920309742690587564460815718834979546863064657574161704406807 148178196721733917246203050203690634149575821018609924947495769354023026)],
  [(7, q 3634566699609109325932498685474970573564675657173414860529244900008149 163299429559194241883194418464464071865440919613260835807758961793571246), (8, q 159664862859585132557261919778989101291876243956087420947229716893563097 163299429559194241883194418464464071865440919613260835807758961793571246)],
  [(7, q 3978353422646668268785255094328262767525301707510373799342981756329 969175578764788400720544476568790778531599739919176543948385436356966), (8, q 965197225342141732451759221474462515764074438211666170149042454600637 969175578764788400720544476568790778531599739919176543948385436356966)],
  [(8, q 1 1)],
  [(10, q 1 1)],
  [(11, q 1 1)],
  [(17, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(7, q 784788166539752980035682840613868843064689465310998317789307395479 649042125277500194471963602688441547231792580110560669673246602391066), (8, q 648257337110960441491927919847827678388727890645249671355457294995587 649042125277500194471963602688441547231792580110560669673246602391066)],
  [(7, q 81851727497595623471426228855816530262307807544458113690645401229789 45702841069844833117718801534365721738474090421620542930106410361171806), (8, q 45620989342347237494247375305509905208211782614076084816415764959942017 45702841069844833117718801534365721738474090421620542930106410361171806)],
  [(7, q 157790312166999063335155513076148749515662452967653870686796739656473 7567134045828258448073527855034121597156709201814836021683283087751942), (8, q 7409343733661259384738372341957972847641046748847182150996486348095469 7567134045828258448073527855034121597156709201814836021683283087751942)],
  [(7, q 22770474439530022990438878396471426195486863306009100094509192642007 953285716797212411354594260750385006377929871654958927795775001389978), (8, q 930515242357682388364155382353913580182443008348949827701265808747971 953285716797212411354594260750385006377929871654958927795775001389978)],
  [(7, q 2210112039577574154300763640789916157051075878301159593768596798202599 15280819509591951744942415355622020896771110788021628091955125938231546), (8, q 13070707470014377590641651714832104739720034909720468498186529140028947 15280819509591951744942415355622020896771110788021628091955125938231546)],
  [(7, q 149941899518220524448494614993328247445002062185694729273977933164593 207326285614062561243615460227560943298231877445534178306079847718246422), (8, q 207176343714544340719166965612567615050786875383348483576805869785081829 207326285614062561243615460227560943298231877445534178306079847718246422)],
  [(8, q 3460581954961621821046451633061795843244652781779952528490683684181060 3923075268570852664222360813341372844995502694801926816275514300097571), (9, q 462493313609230843175909180279577001750849913021974287784830615916511 3923075268570852664222360813341372844995502694801926816275514300097571)],
  [(8, q 3787911793268897106691664376833036081008024157992298910118988690260 23283294707265017399326698527803405074094986791097711842755339519791), (9, q 19495382913996120292635034150970368993086962633105412932636350829531 23283294707265017399326698527803405074094986791097711842755339519791)],
  [(9, q 1 1)],
  [(11, q 1 1)],
  [(11, q 342992183330201884199184154925444941039306244352122867799057034776095 353106555486224876803535097325658130839882392309044497987444042155017), (12, q 10114372156022992604350942400213189800576147956921630188387007378922 353106555486224876803535097325658130839882392309044497987444042155017)],
  [(18, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(8, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(11, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(13, q 1 1)],
  [(14, q 1 1)],
  [(15, q 1 1)],
  [(16, q 1 1)],
  [(17, q 1 1)],
  [(18, q 1 1)],
  [(19, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(18, q 51443708740880482603611018760305946805498139319614733360279162791590 207593541961636491818176901748101920360122837699280813794761939327169), (19, q 156149833220756009214565882987795973554624698379666080434482776535579 207593541961636491818176901748101920360122837699280813794761939327169)],
  [(18, q 678066339435615198959620120371455464218346453929273195863417752109890 2372478354181355788213455862139377588275423880723508058203997378792699), (19, q 1694412014745740589253835741767922124057077426794234862340579626682809 2372478354181355788213455862139377588275423880723508058203997378792699)],
  [(18, q 12836048285912453421865470169264053743965577813048026017641672826106090 44772338605606361550120812451273681857555022044770574100155021787724119), (19, q 31936290319693908128255342282009628113589444231722548082513348961618029 44772338605606361550120812451273681857555022044770574100155021787724119)],
  [(18, q 18521750888630165976897936480582739113887221097614972238875378250630 63833095085211559679561338759648791623954436241135689515628149631633), (19, q 45311344196581393702663402279066052510067215143520717276752771381003 63833095085211559679561338759648791623954436241135689515628149631633)],
  [(18, q 1306497504452653866580169755252979971788285018547995493783503395571330 4494860481403102424665233494354150129649501657208904453297856319351003), (19, q 3188362976950448558085063739101170157861216638660908959514352923779673 4494860481403102424665233494354150129649501657208904453297856319351003)],
  [(18, q 228649955637971596788132294889090209428221244269301722126740533310810 744225325688027101384794079263092470412941649830358265469900113636671), (19, q 515575370050055504596661784374002260984720405561056543343159580325861 744225325688027101384794079263092470412941649830358265469900113636671)],
  [(18, q 432834555835755901938425868678772927858922459423192262910 1396828741914341247064129462164857695207844965482892103781), (19, q 963994186078585345125703593486084767348922506059699840871 1396828741914341247064129462164857695207844965482892103781)],
  [(18, q 831664835871671493164673762344199632938557283389261050470 2004884217569579735082553596188148318739828920093094081377), (19, q 1173219381697908241917879833843948685801271636703833030907 2004884217569579735082553596188148318739828920093094081377)],
  [(18, q 5907869540036765519647664858921040088859967311242951287073574950267210 20390476962659124236408375644228087908956779425087091806735746017591911), (19, q 14482607422622358716760710785307047820096812113844140519662171067324701 20390476962659124236408375644228087908956779425087091806735746017591911)],
  [(18, q 6438428326802910867282163795297702173753726855550626486567403527565910 22471276679760928339344556613661044456203179373031627242735853541651081), (19, q 16032848352958017472062392818363342282449452517481000756168450014085171 22471276679760928339344556613661044456203179373031627242735853541651081)],
  [(18, q 1047014391237978781292937387562557452753015831971334688353075584011190 3867617704323321123998894228334396759836368011493854389509267334453529), (19, q 2820603313085342342705956840771839307083352179522519701156191750442339 3867617704323321123998894228334396759836368011493854389509267334453529)],
  [(18, q 6784213708369657081040307123078877198357239201319960165058799507416290 25395831475112057435245734346854360074374974078568344993750529652232939), (19, q 18611617766742400354205427223775482876017734877248384828691730144816649 25395831475112057435245734346854360074374974078568344993750529652232939)],
  [(18, q 9121874825637489530578325965119017524714046994055221176793712338931670 64591067988441571168687299135306744935882841704853492905079713318916297), (19, q 55469193162804081638108973170187727411168794710798271728286000979984627 64591067988441571168687299135306744935882841704853492905079713318916297)],
  [(18, q 70518131263922649221131811443800754939154581900728318377589671259910 592610056447489476613078996064240040657890091343418163928224201686481), (19, q 522091925183566827391947184620439285718735509442689845550634530426571 592610056447489476613078996064240040657890091343418163928224201686481)],
  [(20, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(18, q 1177105781352240602697651492966628765841711109925579834654915591326730 5213786021305063393768847332783614331978566687899604900272926487947143), (19, q 4036680239952822791071195839816985566136855577974025065618010896620413 5213786021305063393768847332783614331978566687899604900272926487947143)],
  [(18, q 15720481908775161986056237398539458746360589180099196870681029728426830 59585642029102765977600173936905718988086146668582449646616697809201053), (19, q 43865160120327603991543936538366260241725557488483252775935668080774223 59585642029102765977600173936905718988086146668582449646616697809201053)],
  [(18, q 297673361742675929299563624832974450242406874710767503363589434286208230 1124473290244193732728018616150639723024211553996695217308313577499413793), (19, q 826799928501517803428454991317665272781804679285927713944724143213205563 1124473290244193732728018616150639723024211553996695217308313577499413793)],
  [(18, q 429962485437397965526332818881487097158706962771020280063351618733610 1603191003472627320387045740483625723265377259192216507548955619588151), (19, q 1173228518035229354860712921602138626106670296421196227485604000854541 1603191003472627320387045740483625723265377259192216507548955619588151)],
  [(18, q 30333353846238193092761596017472224510762148497252599012500512189866510 112890027908415863871313757984466933005183638700885068235268867681444541), (19, q 82556674062177670778552161966994708494421490203632469222768355491578031 112890027908415863871313757984466933005183638700885068235268867681444541)],
  [(18, q 5332583333471291671680815595144733969853324340003319625696759423406070 18691485116095349218686451090789234653445648512715324257978548238025337), (19, q 13358901782624057547005635495644500683592324172712004632281788814619267 18691485116095349218686451090789234653445648512715324257978548238025337)],
  [(18, q 10101353610546869574032728959920895644691976521579107334770 35081853221117993415088032668861308015802264455746463317507), (19, q 24980499610571123841055303708940412371110287934167355982737 35081853221117993415088032668861308015802264455746463317507)],
  [(18, q 19792461519001598813480871689648592897331948445746955798090 50353383872756247182914008209557428408008981654500687481319), (19, q 30560922353754648369433136519908835510677033208753731683229 50353383872756247182914008209557428408008981654500687481319)],
  [(18, q 137128068737124456149992097472279108594133476143368369841567845611476870 512114118536989764408006052345340654139670640880741725629966694804713617), (19, q 374986049799865308258013954873061545545537164737373355788398849193236747 512114118536989764408006052345340654139670640880741725629966694804713617)],
  [(18, q 149301994498696232317841309496618149252404519723280045125619288753975770 564374147320379349480143393469036683004897859364990301690071411349380607), (19, q 415072152821683117162302083972418533752493339641710256564452122595404837 564374147320379349480143393469036683004897859364990301690071411349380607)],
  [(18, q 24158983522927812545049931196746989477725994354693584316328753178327930 97136601322017099755697045735179261976695795681083430155590466387374063), (19, q 72977617799089287210647114538432272498969801326389845839261713209046133 97136601322017099755697045735179261976695795681083430155590466387374063)],
  [(18, q 22335826985314475521529794438727030115243209689309897399845061678421090 91117912362492341911385198212630300368664936591294458132678608729240619), (19, q 68782085377177866389855403773903270253421726901984560732833547050819529 91117912362492341911385198212630300368664936591294458132678608729240619)],
  [(18, q 193038354903053407166305307686976579434105862664816227917348608579174490 1622227763913464956612001043149674801816444131198263370524119035450458559), (19, q 1429189409010411549445695735462698222382338268533447142606770426871284069 1622227763913464956612001043149674801816444131198263370524119035450458559)],
  [(18, q 205665141224394461534796610607849218665559402148072397078120810399110 2126230489497124292027177963163090164736536090119837095765961272909201), (19, q 1920565348272729830492381352555240946070976687971764698687840462510091 2126230489497124292027177963163090164736536090119837095765961272909201)],
  [(21, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(12, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(18, q 727308154109654297157799310883188465791641979936870158378725255068670 5976162690850200134876376074295193297457350899592498994164816016672997), (19, q 5248854536740545837718576763412004831665708919655628835786090761604327 5976162690850200134876376074295193297457350899592498994164816016672997)],
  [(18, q 10933143367183698933587539400331912216615645879469967627250540970066570 68298447490859197445431419893407122765133752832134710498160452939650887), (19, q 57365304123675498511843880493075210548518106952664742870909911969584317 68298447490859197445431419893407122765133752832134710498160452939650887)],
  [(18, q 207485143659960840161209670669842209549034448322923606149681057154057170 1288897414768246680625027070491946386763391380562146643564157167993523347), (19, q 1081412271108285840463817399822104177214356932239223037414476110839466177 1288897414768246680625027070491946386763391380562146643564157167993523347)],
  [(18, q 302244858647878526660297953268548335882838641502423670855694873604190 1837614781678670666338430621971884013662559313480376479833876552739829), (19, q 1535369923030792139678132668703335677779720671977952808978181679135639 1837614781678670666338430621971884013662559313480376479833876552739829)],
  [(18, q 21348916176181907434930993615328630249238886608394809997944819538713290 129397173224696556609563228173907582030387064269581079537201339576745639), (19, q 108048257048514649174632234558578951781148177661186269539256520038032349 129397173224696556609563228173907582030387064269581079537201339576745639)],
  [(18, q 3893313714014563814043434421335414959626417426380452519709622200342530 21424614575845283240342207727837762604113074480242787961760409561584923), (19, q 17531300861830719426298773306502347644486657053862335442050787361242393 21424614575845283240342207727837762604113074480242787961760409561584923)],
  [(18, q 7414436117852624221943281888702342027097942154587544539830 40211635362329184226909606119989138486079867625597142419353), (19, q 32797199244476560004966324231286796458981925471009597879523 40211635362329184226909606119989138486079867625597142419353)],
  [(18, q 16760256171769818262557605845000712963049615657913190930110 57716218661214009975334347993988154534894476379125950071301), (19, q 40955962489444191712776742148987441571844860721212759141191 57716218661214009975334347993988154534894476379125950071301)],
  [(18, q 96296943562408640467264114568756770955159873910068028372795178073655730 586997102710465029138932845093011209148006191458003261363640061252611043), (19, q 490700159148056388671668730524254438192846317547935232990844883178955313 586997102710465029138932845093011209148006191458003261363640061252611043)],
  [(18, q 104020792749978191624186806267211227155485046599874308559831148146078830 646898762073131959359966677458854155492969815562689537096271103312194253), (19, q 542877969323153767735779871191642928337484768962815228536439955166115423 646898762073131959359966677458854155492969815562689537096271103312194253)],
  [(18, q 16125972704686654906404275665997138096284604762245950013389120857243470 111340229607528611374199150945496461805603335573561286518621575740427677), (19, q 95214256902841956467794875279499323709318730811315336505232454883184207 111340229607528611374199150945496461805603335573561286518621575740427677)],
  [(18, q 14749748403549891514746212312938355057338737120674524012037014258847110 104441468465286615893047201362018384757982213261168327847120182774426001), (19, q 89691720061736724378300989049080029700643476140493803835083168515578891 104441468465286615893047201362018384757982213261168327847120182774426001)],
  [(18, q 26115501291889976155827936031774028207505698973333473056731885892425710 1859435158854930369217225398402537778994669928556511209045378258870389261), (19, q 1833319657563040393061397462370763750787164229583177735988646372977963551 1859435158854930369217225398402537778994669928556511209045378258870389261)],
  [(19, q 1 1)],
  [(22, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(12, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(15, q 1 1)],
  [(18, q 4711324506397517246835516174565413365546043379474855969879128147830 47379501916624577418106409629834418223929018396975439697842752692153), (19, q 42668177410227060171270893455269004858382975017500583727963624544323 47379501916624577418106409629834418223929018396975439697842752692153)],
  [(18, q 223980698032204803998797122178209395704047849949848898971140821264790 1624426872824282377621760694928302078019241788314273868027936854109289), (19, q 1400446174792077573622963572750092682315193938364424969056796032844499 1624426872824282377621760694928302078019241788314273868027936854109289)],
  [(18, q 1418165349073912303226990819604462396039979210489334801899501337234330 10218483112389440455438574144675843085706205488841254623294128081574303), (19, q 8800317763315528152211583325071380689666226278351919821394626744339973 10218483112389440455438574144675843085706205488841254623294128081574303)],
  [(18, q 6218896858793169452341495961121450191614196565836574681024355708930 43706276539557796321457388989330935031912119730904416181571861371163), (19, q 37487379680764626869115893028209484840297923165067841500547505662233 43706276539557796321457388989330935031912119730904416181571861371163)],
  [(18, q 69392136567798723617555476188618677051346749244066286285741866976310 485939023219403841884165463888417635627992648695629950842491319157721), (19, q 416546886651605118266609987699798958576645899451563664556749452181411 485939023219403841884165463888417635627992648695629950842491319157721)],
  [(18, q 243925527641705728179706048045532120724084272157540709261987508928730 1528704718869213906454211041756377037716188070186382105816053518985343), (19, q 1284779191227508178274504993710844916992103798028841396554066010056613 1528704718869213906454211041756377037716188070186382105816053518985343)],
  [(18, q 155159249466356376250892665338730150390270025482147956010 956403307579151335316484701236317532456604003977215543991), (19, q 801244058112794959065592035897587382066333978495067587981 956403307579151335316484701236317532456604003977215543991)],
  [(18, q 368475135845956094634239219637396243641719997771356043170 1372736570675728432102274371628781919896096336429201575947), (19, q 1004261434829772337468035151991385676254376338657845532777 1372736570675728432102274371628781919896096336429201575947)],
  [(18, q 1980562223621533577063526160026355806094374869587763363296003254723310 13961281741294223653249020519307958525532127532835201510013059560865421), (19, q 11980719517672690076185494359281602719437752663247438146717056306142111 13961281741294223653249020519307958525532127532835201510013059560865421)],
  [(18, q 710855703086565762683883105899345058494275046005968522414311675829670 5128665788237707734545073093197522326566469326985999323019961138828097), (19, q 4417810085151141971861189987298177268072194280980030800605649462998427 5128665788237707734545073093197522326566469326985999323019961138828097)],
  [(18, q 54856362570370314766491304400202036630776005331904308960275592110 447397039801178606179817185415065191431978498617867174823197155501), (19, q 392540677230808291413325881014863154801202493285962865862921563391 447397039801178606179817185415065191431978498617867174823197155501)],
  [(18, q 98530985421858868810186665299807854881948579558644249848544403247390 828020422352683558744688591988675498413124335366546336162006718268949), (19, q 729489436930824689934501926688867643531175755807902086313462315021559 828020422352683558744688591988675498413124335366546336162006718268949)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(23, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 23896400978814818791049961059531983057235622132549842943139 50093535620240579212161697685950251096818970243364128627129), (20, q 26197134641425760421111736626418268039583348110814285683990 50093535620240579212161697685950251096818970243364128627129)],
  [(19, q 2262159697944865605260678041251828769119761382259394919707677 6722888129113871991656057500082344078971619550280406948826247), (20, q 4460728431169006386395379458830515309851858168021012029118570 6722888129113871991656057500082344078971619550280406948826247)],
  [(19, q 186893613721525854679229374699210053420631567165784676177667373962903067 561461698847863349308985015532119830905307377607912544672200933864101537), (20, q 374568085126337494629755640832909777484675810442127868494533559901198470 561461698847863349308985015532119830905307377607912544672200933864101537)],
  [(19, q 30450785741262810803316346175587988217268527173542166204982977569184203 96635328633519717243247726523272273874253788249581929015819003154976433), (20, q 66184542892256906439931380347684285656985261076039762810836025585792230 96635328633519717243247726523272273874253788249581929015819003154976433)],
  [(19, q 197399817874112093994952392095665939681268927452696035752245224724395073 634533893506497215738274117401719149616788019576923907808705449440654003), (20, q 437134075632385121743321725306053209935519092124227872056460224716258930 634533893506497215738274117401719149616788019576923907808705449440654003)],
  [(19, q 273727666191141378962212055861588499282747729643899964420474754536847579 1613856269939980795999758127627430428035015823228348842696789169653471969), (20, q 1340128603748839417037546071765841928752268093584448878276314415116624390 1613856269939980795999758127627430428035015823228348842696789169653471969)],
  [(19, q 2141554098675737815638686310372225515996790171905283769465930137850867 14806806653180130953095699304847166505437895501044420383814926927047337), (20, q 12665252554504393137457012994474940989441105329139136614348996789196470 14806806653180130953095699304847166505437895501044420383814926927047337)],
  [(24, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 411898570666952756543462037868591174449016215069137544007530918335111 2803394795004424093721899293931540369350203355255713908206307056483621), (20, q 2391496224337471337178437256062949194901187140186576364198776138148510 2803394795004424093721899293931540369350203355255713908206307056483621)],
  [(19, q 6089038820137843051301454663808714260864220955808418004575907577473181 32038537454126516435987342073392586917534791358373331166104838421840391), (20, q 25949498633988673384685887409583872656670570402564913161528930844367210 32038537454126516435987342073392586917534791358373331166104838421840391)],
  [(19, q 115520953489736531884809447326850175092856072050300196764762050930672161 604616790200187104030187641170875499458359052489040026015650779339161171), (20, q 489095836710450572145378193844025324365502980438739829250888728408489010 604616790200187104030187641170875499458359052489040026015650779339161171)],
  [(19, q 168089552018605466048922158308520532238513888361436871302798909078327 862017983892652139692642376036631728438454460270371538879733885113397), (20, q 693928431874046673643720217728111196199940571908934667576934976035070 862017983892652139692642376036631728438454460270371538879733885113397)],
  [(19, q 35613015374137025684927420647115753790556382418115193279218003781430071 182099139868693862340094073997474329017728197405507288079446899724592181), (20, q 146486124494556836655166653350358575227171814987392094800228895943162110 182099139868693862340094073997474329017728197405507288079446899724592181)],
  [(19, q 6463494375006433042789163098352191852190492625139537400534386069245547 30150611400953627471050254974471080735452358937112505611069156823900817), (20, q 23687117025947194428261091876118888883261866311972968210534770754655270 30150611400953627471050254974471080735452358937112505611069156823900817)],
  [(19, q 275207330306508306188934841398050342696211867121448783783136480150391 1266095681102136475301912845611764673421978501499689427954927450003701), (20, q 990888350795628169112978004213714330725766634378240644171790969853310 1266095681102136475301912845611764673421978501499689427954927450003701)],
  [(19, q 9110182921618133266035070410635685614768963075525201349863 27074454855439328867528263497139286629869185104585377242693), (20, q 17964271933821195601493193086503601015100222029060175892830 27074454855439328867528263497139286629869185104585377242693)],
  [(19, q 706788244511413510716159629953332515168287733731343405090009 3633573252440118640406316917044095935714250154945346393000699), (20, q 2926785007928705129690157287090763420545962421214002987910690 3633573252440118640406316917044095935714250154945346393000699)],
  [(19, q 57918824731008063796607417170239657595798500409174439060981803106576639 303457706274830965514718489380538353545627670815541294953988209252495629), (20, q 245538881543822901718111072210298695949829170406366855893006406145918990 303457706274830965514718489380538353545627670815541294953988209252495629)],
  [(19, q 9031689906444350493071931751381128086812006330957265643248850611251951 52229270905598095151987052919880023963863618728938115230799621340624861), (20, q 43197580999153744658915121168498895877051612397980849587550770729372910 52229270905598095151987052919880023963863618728938115230799621340624861)],
  [(19, q 57913291863840023450659916948076268216898890775603931616179536946781741 342951621227675255530048293897231518459687064245055069340265882376538551), (20, q 285038329363835232079388376949155250242788173469451137724086345429756810 342951621227675255530048293897231518459687064245055069340265882376538551)],
  [(19, q 22638116620827935963756848627727460096322249435224152354798946950065343 872253838397519586521088991230706655516687541830074482326031333531344973), (20, q 849615721776691650557332142602979195420365292394850329971232386581279630 872253838397519586521088991230706655516687541830074482326031333531344973)],
  [(19, q 5787727590470973936757144948534164171078329168085448094554863989239 8002753515420935647172532167043224729628091518842424989975045158874229), (20, q 7996965787830464673235775022094690565457013189674339541880490294884990 8002753515420935647172532167043224729628091518842424989975045158874229)],
  [(25, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 303824843776432824834073364607876624424746449719222360531567999446003 2120746945664224027397537920245120080993479784156194775377044173976233), (20, q 1816922101887791202563464555637243456568733334436972414845476174530230 2120746945664224027397537920245120080993479784156194775377044173976233)],
  [(19, q 13553231663350749884973245519895698133658718836861778606202723810494339 72710733326392325760750966013917780371748483922797797952223755909770329), (20, q 59157501663041575875777720494022082238089765085936019346021032099275990 72710733326392325760750966013917780371748483922797797952223755909770329)],
  [(19, q 85719432847131474455556900796420259747969229199427226132247229042045653 457388025903190781669938830551565983612432937120849918732727539054382383), (20, q 371668593056059307214381929755145723864463707921422692600480310012336730 457388025903190781669938830551565983612432937120849918732727539054382383)],
  [(19, q 374328978694292209042541051139258792132734831079728388851298997129513 1956330242574795064535092328885038604589303944015936956609960954628843), (20, q 1582001263880502855492551277745779812456569112936208567758661957499330 1956330242574795064535092328885038604589303944015936956609960954628843)],
  [(19, q 79313322674416646611505308641654470624635577891180122808900365351166249 413269863423576826856963239774995257911708704576126088474195412671855339), (20, q 333956540749160180245457931133340787287073126684945965665295047320689090 413269863423576826856963239774995257911708704576126088474195412671855339)],
  [(19, q 14419135665323902049336761523141330607369597211973544968688280523224693 68426128013532708522437628826323190577465144823847206229515518984887823), (20, q 54006992348208806473100867303181859970095547611873661260827238461663130 68426128013532708522437628826323190577465144823847206229515518984887823)],
  [(19, q 614096948062408317958248045732017521390751564064115172184614406660329 2873375401924205942584464246159669874691237900592355474990602139762219), (20, q 2259278453861797624626216200427652353300486336528240302805987733101890 2873375401924205942584464246159669874691237900592355474990602139762219)],
  [(19, q 20453135202928555911020978174543792805668952863448119967097 61444860576734712991104174149748302814351362314161126107867), (20, q 40991725373806157080083195975204510008682409450713006140770 61444860576734712991104174149748302814351362314161126107867)],
  [(19, q 1573915209157214596502370015132707694983193897357200033667271 8246311997180662428903967371974676683675033715133901489681381), (20, q 6672396788023447832401597356841968988691839817776701456014110 8246311997180662428903967371974676683675033715133901489681381)],
  [(19, q 42976316595013860808784069601463030909344431914780360969342542187436747 229563458157024719045829912324471747258664110683536219505487645238084017), (20, q 186587141562010858237045842723008716349319678768755858536145103050647270 229563458157024719045829912324471747258664110683536219505487645238084017)],
  [(19, q 6687847240972387804323717168097817501509086652253838436493859140051323 39511048156576776329590816875883926721759562098455318866908916869122753), (20, q 32823200915604388525267099707786109220250475446201480430415057729071430 39511048156576776329590816875883926721759562098455318866908916869122753)],
  [(19, q 42861489921668115433512405349892366069011756132117810946391741854406993 259440305919537232515686194821044461407540563055286432230677916053713123), (20, q 216578815997869117082173789471152095338528806923168621284286174199306130 259440305919537232515686194821044461407540563055286432230677916053713123)],
  [(19, q 14686403375982901023516468796303664637811845216960404089853501107257739 659853427323822958992269678687530991245571142899265314015025098517727729), (20, q 645167023947840057968753209891227326607759297682304909925171597410469990 659853427323822958992269678687530991245571142899265314015025098517727729)],
  [(20, q 139618890813559803467042802288077051196193586317170789951006344476573 158278412331953618349866435814083737891852205173325548043036898293419), (21, q 18659521518393814882823633526006686695658618856154758092030553816846 158278412331953618349866435814083737891852205173325548043036898293419)],
  [(25, q 1776492216087577863218161350543307939525 1777453271098361209180941892515503838176), (26, q 961055010783345962780541972195898651 1777453271098361209180941892515503838176)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 160974555676583659215389830768317731233031863034783085053938637141639 1285082994947055451211879234305202381104652110783873121710993309710629), (20, q 1124108439270471791996489403536884649871620247749090036657054672568990 1285082994947055451211879234305202381104652110783873121710993309710629)],
  [(19, q 7422050644376862372020600814497483510712809365402647735226704542453207 44059630565027861118089137547793099683175899892076725772719309080429077), (20, q 36637579920650998746068536733295616172463090526674078037492604537975870 44059630565027861118089137547793099683175899892076725772719309080429077)],
  [(19, q 2472063487525408883051122496274443178246419409952229460753101293553531 14587253037681591891510645432823314825757072358551338928103914998914241), (20, q 12115189550156183008459522936548871647510652948599109467350813705360710 14587253037681591891510645432823314825757072358551338928103914998914241)],
  [(19, q 205562394844656464505836513051167420091336100489826709950637321039269 1185453423555968146771869027546941750397205707734095488500846593126559), (20, q 979891028711311682266032514495774330305869607244268778550209272087290 1185453423555968146771869027546941750397205707734095488500846593126559)],
  [(19, q 43568494473725099486967983571129221065871553989848576586345725863280037 250424066339227000005011733925418362620802912511958468433214246553346207), (20, q 206855571865501900518043750354289141554931358522109891846868520690066170 250424066339227000005011733925418362620802912511958468433214246553346207)],
  [(19, q 7994616657699024183653956768184346276794042528241150290850554322892609 41463340876212025315131119028607985876781087858476674770772254189669299), (20, q 33468724218513001131477162260423639599987045330235524479921699866776690 41463340876212025315131119028607985876781087858476674770772254189669299)],
  [(19, q 340932707485845491617558816492195316080430246151872371456124007999077 1741144022232906282372501449910791050360025972424217445097414618791647), (20, q 1400211314747060790754942633418595734279595726272345073641290610792570 1741144022232906282372501449910791050360025972424217445097414618791647)],
  [(19, q 11732497362340267486414148997703094267466904922806788948661 37232987941106503242046931819321828298468321642579250302671), (20, q 25500490578766235755632782821618734031001416719772461354010 37232987941106503242046931819321828298468321642579250302671)],
  [(19, q 864086347855522941201608119879737898174647130092334197379723 4996916459208049448473387839034267413237206831633910064295153), (20, q 4132830111352526507271779719154529515062559701541575866915430 4996916459208049448473387839034267413237206831633910064295153)],
  [(19, q 23545768987251160819945505378378474955593124161080275314433122496634111 139105750896854405434598905001096175263161690125737167182123225414372621), (20, q 115559981909603244614653399622717700307568565964656891867690102917738510 139105750896854405434598905001096175263161690125737167182123225414372621)],
  [(19, q 3622402707067739412799711675598795931052705707459772256843450532994799 23942024861739527286487919985863558485889819511642040923507127720039389), (20, q 20319622154671787873688208310264762554837113804182268666663677187044590 23942024861739527286487919985863558485889819511642040923507127720039389)],
  [(19, q 23146962349174975959817640128773348751095429425794510286004213121022509 157209857603560815728006091564430847706949477250657950278573735088758199), (20, q 134062895254385839768188451435657498955854047824863439992569521967735690 157209857603560815728006091564430847706949477250657950278573735088758199)],
  [(19, q 1641310329630067625690355856170318208053071800756229265607234008457407 399843281795128124564519694452645922496677805044934948989855358744755277), (20, q 398201971465498056938829338596475604288624733244178719724248124736297870 399843281795128124564519694452645922496677805044934948989855358744755277)],
  [(20, q 15603406895292876330387246537361816244836710280213790247810095823049 95910026686991722509579718104765858685118332818055619281229773137247), (21, q 80306619791698846179192471567404042440281622537841829033419677314198 95910026686991722509579718104765858685118332818055619281229773137247)],
  [(25, q 1073619441920687911337850803933450143825 1077061540827122279057488114149238587488), (26, q 3442098906434367719637310215788443663 1077061540827122279057488114149238587488)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(12, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 639819603997093544392794527469647637068573504465769911690264866536379 5279316270322258908545915818400998682699818841293154079945748557968769), (20, q 4639496666325165364153121290931351045631245336827384168255483691432390 5279316270322258908545915818400998682699818841293154079945748557968769)],
  [(19, q 9918802499041275123254965172377627462521364299497131791359329558579609 60334553078398033928295462836220453350801842617106181435304381258026299), (20, q 50415750579356758805040497663842825888280478317609049643945051699446690 60334553078398033928295462836220453350801842617106181435304381258026299)],
  [(19, q 188336554387287168610930793359771079362822181205761208690740443564858829 1138606400890043095346229128698807301740605791599160735073835892924845719), (20, q 950269846502755926735298335339036222377783610393399526383095449359986890 1138606400890043095346229128698807301740605791599160735073835892924845719)],
  [(19, q 274908704271722185538897780452750727283072541682865217045650867026603 1623340949260657929081926007861881321735543031195347802039341823402833), (20, q 1348432244988935743543028227409130594452470489512482584993690956376230 1623340949260657929081926007861881321735543031195347802039341823402833)],
  [(19, q 58270959035451526685846713495945171868863469767913434507919237585627819 342926709300309984081548949657817094893015414140891825001320276135670609), (20, q 284655750264858457395702236161871923024151944372978390493401038550042790 342926709300309984081548949657817094893015414140891825001320276135670609)],
  [(19, q 369575429897626342983104916131662787175541474933354837051616816849627 1957904673203326775150456641694743971749006721183059612167072279017697), (20, q 1588329243305700432167351725563081184573465246249704775115455462168070 1957904673203326775150456641694743971749006721183059612167072279017697)],
  [(19, q 457211058269351940268727169873852625679323436747419269835300362616299 2384294763241401714393673330672399733743505285915245077513604788975889), (20, q 1927083704972049774124946160798547108064181849167825807678304426359590 2384294763241401714393673330672399733743505285915245077513604788975889)],
  [(19, q 15861529427478187420021307552428079535530898904101266417307 50986257905283998066319546029431779831212249805288723974177), (20, q 35124728477805810646298238477003700295681350901187457556870 50986257905283998066319546029431779831212249805288723974177)],
  [(19, q 1155507393845374517799905310228627022051630478528327722379301 6842697441401439911958234881135061089885669069434375763015711), (20, q 5687190047556065394158329570906434067834038590906048040636410 6842697441401439911958234881135061089885669069434375763015711)],
  [(19, q 94410740560925516113138603669990013642789033305524322410638737459484371 571467568159218163517733908198030215084139332113807141043107015813809481), (20, q 477056827598292647404595304528040201441350298808282818632468278354325110 571467568159218163517733908198030215084139332113807141043107015813809481)],
  [(19, q 14481768869960943061354552649320266056970328264998900073257496471195139 98357477216675028804005546738178288341917979553579899772403740536199129), (20, q 83875708346714085742650994088858022284947651288580999699146244065003990 98357477216675028804005546738178288341917979553579899772403740536199129)],
  [(19, q 92466528766428433999115718955694413920176002813878840349483589343081449 645841990256604332620458191964463126662083502202125706320853881638602539), (20, q 553375461490175898621342473008768712741907499388246865971370292295521090 645841990256604332620458191964463126662083502202125706320853881638602539)],
  [(20, q 1 1)],
  [(21, q 1 1)],
  [(25, q 1469311712123882761233753088739682947775 1474910839477532226984801896389399741856), (26, q 5599127353649465751048807649716794081 1474910839477532226984801896389399741856)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(17, q 1 1)],
  [(17, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(20, q 1 1)],
  [(19, q 1859929045369757580923753701259142828417931392089858709778799115570349 86758064694981992252864891487244426211100908398675014840169274056240439), (20, q 84898135649612234671941137785985283382682977006585156130390474940670090 86758064694981992252864891487244426211100908398675014840169274056240439)],
  [(19, q 12258316611707834865932164476371859835449916845724580868466247395212923 545752987580107852962855479531627212865381533913355421190410120377340353), (20, q 533494670968400018096923315055255353029931617067630840321943872982127430 545752987580107852962855479531627212865381533913355421190410120377340353)],
  [(19, q 61715328495653019714704715542302032785209091350797168266270289614183 2334282959135645633898503031499822335062251708481784266012837517238213), (20, q 2272567630639992614183798315957520302277042617130987097746567227624030 2334282959135645633898503031499822335062251708481784266012837517238213)],
  [(19, q 13323600633853488549269483117855181267276414648689218378859314341709159 493111428080930838684019837873743079581538724386801002234636203563921349), (20, q 479787827447077350134750354755887898314262309738111783855776889222212190 493111428080930838684019837873743079581538724386801002234636203563921349)],
  [(19, q 3759548149146500798840863695978105421203884001543692570707962649785563 81645696163957825893017763636885769517899434863006532323050699545415393), (20, q 77886148014811325094176899940907664096695550861462839752342736895629830 81645696163957825893017763636885769517899434863006532323050699545415393)],
  [(19, q 168257000526670890950286298736645809678111654878460236945383878230439 3428496421485329033398354703124595625741519361247630078232962999607429), (20, q 3260239420958658142448068404387949816063407706369169841287579121376990 3428496421485329033398354703124595625741519361247630078232962999607429)],
  [(19, q 12435141595410570971016087130827454618726533189274540322327 73315684565589814063874212325325018638753749105349738397397), (20, q 60880542970179243092858125194497564020027215916075198075070 73315684565589814063874212325325018638753749105349738397397)],
  [(19, q 255369188692513628437352853749723496687122424404869769781161 9839456116263923581960530106748084246267755796389372519960171), (20, q 9584086927571409953523177252998360749580633371984502750179010 9839456116263923581960530106748084246267755796389372519960171)],
  [(19, q 6096520869861557689800425637838687289408672695053797172881476454485477 273913911237664782940656763634323990608798828428452027185941794991902047), (20, q 267817390367803225250856337996485303319390155733398230013060318537416570 273913911237664782940656763634323990608798828428452027185941794991902047)],
  [(19, q 193522194948947384890549431391193139530022100039137659360914691043893 47144374912948199424684301168216012494129239694394318059840620840179023), (20, q 46950852717999252039793751736824819354599217594355180400479706149135130 47144374912948199424684301168216012494129239694394318059840620840179023)],
  [(20, q 1 1)],
  [(22, q 1 1)],
  [(23, q 1 1)],
  [(25, q 2067935438991388390573158870985268859275 2120847897297782842895099514780848106016), (26, q 52912458306394452321940643795579246741 2120847897297782842895099514780848106016)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(17, q 1 1)],
  [(17, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(19, q 197207884827734953824462970330125326553490799519263620414704289809 163096527378256797439878897725731358191094130400705143488975719518499), (20, q 162899319493429062486054434755401232864540639601185879868561015228690 163096527378256797439878897725731358191094130400705143488975719518499)],
  [(19, q 61705081973163800258354213160642512759396918308538139048306897213457 34453732875774871236317317863750956490366546570132815846562043672641827), (20, q 34392027793801707436058963650590313977607149651824277707513736775428370 34453732875774871236317317863750956490366546570132815846562043672641827)],
  [(19, q 118952457626834070275920673646739855846444128701688684296743309727549 5704590982685565959003299981092599589452132934579168707476248110449639), (20, q 5585638525058731888727379307445859733605688805877480023179504800722090 5704590982685565959003299981092599589452132934579168707476248110449639)],
  [(19, q 5721948026493203388360053302428884597882621479337769198126981778897 239549304973760726452509235044668948609662255779711332325333162157667), (20, q 233827356947267523064149181742240064011779634300373563127206180378770 239549304973760726452509235044668948609662255779711332325333162157667)],
  [(19, q 740893446025572341077197938573916264479572643049539741921 5122572440590097218111575432975112140439277253184783312531), (20, q 4381678994564524877034377494401195875959704610135243570610 5122572440590097218111575432975112140439277253184783312531)],
  [(19, q 497199804279989388167330564224033690680112284980165207903 687483545031586365378072905708337592277845074229133105817133), (20, q 686986345227306375989905575144113558587164961944152940609230 687483545031586365378072905708337592277845074229133105817133)],
  [(20, q 3415520522636770049250512735160548829174680986887174832013 3871991551144075175399235473176740089961360021888314695739), (21, q 456471028507305126148722738016191260786679035001139863726 3871991551144075175399235473176740089961360021888314695739)],
  [(20, q 4670172483498209135474649730863363205044475177136292916358626494767 28706318468206171094809060701325193398879715801373858240704422666601), (21, q 24036145984707961959334410970461830193835240624237565324345796171834 28706318468206171094809060701325193398879715801373858240704422666601)],
  [(21, q 1 1)],
  [(23, q 1 1)],
  [(23, q 353699090375165224371564249962883603870039121389172799830284638521295 364129194631673525788603053074119021016319383235426784904553212347058), (24, q 10430104256508301417038803111235417146280261846253985074268573825763 364129194631673525788603053074119021016319383235426784904553212347058)],
  [(25, q 143933440583282994034220145478318093325 148183803421513867126995324102161145568), (26, q 4250362838230873092775178623843052243 148183803421513867126995324102161145568)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(19, q 1 1)],
  [(20, q 1 1)],
  [(22, q 1 1)],
  [(22, q 1 1)],
  [(23, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(25, q 1 1)],
  [(25, q 11471239755525405806418603163552999993550225546278395704280575 11477445520091725027705825011550782930213185668512010877320608), (26, q 6205764566319221287221847997782936662960122233615173040033 11477445520091725027705825011550782930213185668512010877320608)],
  [(25, q 1969114097021781953369067560907750095745943074604029713160175 1975427214328857290002475524886679377549416222612979509843872), (26, q 6313117307075336633407963978929281803473148008949796683697 1975427214328857290002475524886679377549416222612979509843872)],
  [(25, q 1845993053527761332519333891757910200289060674649718158687275 1853027605907196808204943510452926842548634173870832205653536), (26, q 7034552379435475685609618695016642259573499221114046966261 1853027605907196808204943510452926842548634173870832205653536)],
  [(25, q 32167507538101515743721945385086293355011937732371255359203775 32990580574782271479583786847140272296003032765286191455380896), (26, q 823073036680755735861841462053978940991095032914936096177121 32990580574782271479583786847140272296003032765286191455380896)],
  [(25, q 153445564184659816986348442562589662122797565575 157976820583859526860551792872177004025657295008), (26, q 4531256399199709874203350309587341902859729433 157976820583859526860551792872177004025657295008)],
  [(25, q 1308663171806063839827957834903867179825 1654924415676785891389628158930184901728), (26, q 346261243870722051561670324026317721903 1654924415676785891389628158930184901728)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(25, q 1 1)],
  [(25, q 1 1)],
  [(25, q 815001187190148382541069414197641611360001563255169572902325 975452769432905916791829610552492215835363362646934340636128), (26, q 160451582242757534250760196354850604475361799391764767733803 975452769432905916791829610552492215835363362646934340636128)],
  [(25, q 28172094435206716389233379136963134944507455511530885387362725 33443823335797704325947930261268370679165305528375251823978464), (26, q 5271728900590987936714551124305235734657850016844366436615739 33443823335797704325947930261268370679165305528375251823978464)],
  [(25, q 177250847536202752482188841942242725818714027930616952325131075 210378903284464443342323475861811413728915159030540492548554528), (26, q 33128055748261690860134633919568687910201131099923540223423453 210378903284464443342323475861811413728915159030540492548554528)],
  [(25, q 758696142165505377905761461788713108110542325243490410122575 899828127512518948693222306394631841577813772478805908265888), (26, q 141131985347013570787460844605918733467271447235315498143313 899828127512518948693222306394631841577813772478805908265888)],
  [(25, q 160290014770189685683738755249866842581295105451604018340592975 190086437999526070446834239608711605918276524657310302924446624), (26, q 29796423229336384763095484358844763336981419205706284583853649 190086437999526070446834239608711605918276524657310302924446624)],
  [(25, q 26633762451399215407862198838289001325124209087769374518887075 31473088389367381196850368925488491235498912924491674511393568), (26, q 4839325937968165788988170087199489910374703836722299992506493 31473088389367381196850368925488491235498912924491674511393568)],
  [(25, q 1119044155769707059262293810622398222319625503242936908504975 1321629626371805370829274999260810580460531000941149437260704), (26, q 202585470602098311566981188638412358140905497698212528755729 1321629626371805370829274999260810580460531000941149437260704)],
  [(25, q 1410714951796135633567990053568995805848773558298746461805275 1629633610547352217543028519506743699902102791017164827674656), (26, q 218918658751216583975038465937747894053329232718418365869381 1629633610547352217543028519506743699902102791017164827674656)],
  [(25, q 242331615749697671324306154075116765881803232724425845516900025 287435924576488905578896039185424149775205858018412261746374496), (26, q 45104308826791234254589885110307383893402625293986416229474471 287435924576488905578896039185424149775205858018412261746374496)],
  [(25, q 88958968598251128890889575052425229084748462515316262323728925 105589359200859199583263553266018979161106725310962277728027872), (26, q 16630390602608070692373978213593750076358262795646015404298947 105589359200859199583263553266018979161106725310962277728027872)],
  [(25, q 15259210356734502326906807174872312216227051590742377532025325 18173390005971941294574949417982911819668772469333590673396448), (26, q 2914179649237438967668142243110599603441720878591213141371123 18173390005971941294574949417982911819668772469333590673396448)],
  [(25, q 2043247498447232845661021239576782510834178892112772304289175 2435335298592263981766241453026598778644373178016205920323232), (26, q 392087800145031136105220213449816267810194285903433616034057 2435335298592263981766241453026598778644373178016205920323232)],
  [(25, q 247740563258243578849900811417770299212566530472802762928997725 303504316919444133963782041208079581598931604632474012351216864), (26, q 55763753661200555113881229790309282386365074159671249422219139 303504316919444133963782041208079581598931604632474012351216864)],
  [(25, q 1180483499908559183813615720445301698103192543925 1453343535792755646758681595621471636065068117472), (26, q 272860035884196462945065875176169937961875573547 1453343535792755646758681595621471636065068117472)],
  [(25, q 724013373009387736009731471131843694975 1171142456148014069400726786253544230304), (26, q 447129083138626333390995315121700535329 1171142456148014069400726786253544230304)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(25, q 1 1)],
  [(25, q 1 1)],
  [(25, q 592778722593903828112436081893951793496687800352191299221025 712876227034931424449623862690512015520120015432207829143136), (26, q 120097504441027596337187780796560222023432215080016529922111 712876227034931424449623862690512015520120015432207829143136)],
  [(25, q 6830545968223134565339346578019018535352608493414448519925275 8147090713271801189607002349142358126135007766581897395175456), (26, q 1316544745048666624267655771123339590782399273167448875250181 8147090713271801189607002349142358126135007766581897395175456)],
  [(25, q 128927748003700649448781269944274231377468213984505819750934775 153748211621117705130490672150768343698740554008947729308043936), (26, q 24820463617417055681709402206494112321272340024441909557109161 153748211621117705130490672150768343698740554008947729308043936)],
  [(25, q 183952963979561645398911350232195910110349267108879707773425 219202849733721636768181879457399840573620016590738986310752), (26, q 35249885754159991369270529225203930463270749481859278537327 219202849733721636768181879457399840573620016590738986310752)],
  [(25, q 12954612701733428509577273924053252485038158205845412990471675 15435350978419229512725078342807669347123810868002987923584032), (26, q 2480738276685801003147804418754416862085652662157574933112357 15435350978419229512725078342807669347123810868002987923584032)],
  [(25, q 2152585704448521049539323005555806194131225899711317092522975 2555669782532870162497368695398726642654306429577559784337824), (26, q 403084078084349112958045689842920448523080529866242691814849 2555669782532870162497368695398726642654306429577559784337824)],
  [(25, q 271330108070928989052036622408657763077831486387297090863025 321955906395227652792481245604999655456442211367626498360416), (26, q 50625798324298663740444623196341892378610724980329407497391 321955906395227652792481245604999655456442211367626498360416)],
  [(25, q 342098748677613672980673181630592775751573732610755205946725 396987291830198575357227026689918879632891107447158686765024), (26, q 54888543152584902376553845059326103881317374836403480818299 396987291830198575357227026689918879632891107447158686765024)],
  [(25, q 58755528503017890310136200655438837148309375985896774402131975 70020898276639897026384662199221527488535498944024577467060384), (26, q 11265369773622006716248461543782690340226122958127803064928409 70020898276639897026384662199221527488535498944024577467060384)],
  [(25, q 64706469988491721810526542701267529483738980574537726324885225 77166364544646499734394803238179118565315633918488567794624864), (26, q 12459894556154777923868260536911589081576653343950841469739639 77166364544646499734394803238179118565315633918488567794624864)],
  [(25, q 11098912787702842351897920082535754386209868149112036574172025 13281399270026585009017539009804944089732283719545308451290976), (26, q 2182486482323742657119618927269189703522415570433271877118951 13281399270026585009017539009804944089732283719545308451290976)],
  [(25, q 10403158538051648034728122332420026999337845116095177211951325 12458469395338549613057240685792147483977842315143287212248288), (26, q 2055310857286901578329118353372120484639997199048110000296963 12458469395338549613057240685792147483977842315143287212248288)],
  [(25, q 180162498724099591285844864462187752314137379921081582213270825 221805728697794514069795204328233138513736951382666293695267168), (26, q 41643229973694922783950339866045386199599571461584711481996343 221805728697794514069795204328233138513736951382666293695267168)],
  [(25, q 858445647524493879715973629920108991928568040225 1062126315950563151006710151300649443469542420064), (26, q 203680668426069271290736521380540451540974379839 1062126315950563151006710151300649443469542420064)],
  [(25, q 525387336881223285289269715101196619075 855889328136910894651973709162961436448), (26, q 330501991255687609362703994061764817373 855889328136910894651973709162961436448)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(22, q 1 1)],
  [(22, q 1 1)],
  [(24, q 1 1)],
  [(25, q 1 1)],
  [(25, q 1 1)],
  [(25, q 1 1)],
  [(25, q 1 1)],
  [(25, q 211180444952963246531173018082543218159944061236599068371275 259836972392908019239390764172278654739747186813615347864096), (26, q 48656527439944772708217746089735436579803125577016279492821 259836972392908019239390764172278654739747186813615347864096)],
  [(25, q 2434047023838669019476487446791488030655174427993684343918025 2969541281453325840652018212782160445412578318125257730571616), (26, q 535494257614656821175530765990672414757403890131573386653591 2969541281453325840652018212782160445412578318125257730571616)],
  [(25, q 45943339198638391906689043312972429511471642950162095394222525 56039840162179779917886669869034130395780834112770039258652896), (26, q 10096500963541388011197626556061700884309191162607943864430371 56039840162179779917886669869034130395780834112770039258652896)],
  [(25, q 65553080096780847017985890629768657127224014649045651087675 79897466986112389405703842188208094824948416998289352125472), (26, q 14344386889331542387717951558439437697724402349243701037797 79897466986112389405703842188208094824948416998289352125472)],
  [(25, q 13849480465368648233802103441491520091792409782886853860905275 16878139769378944239728142898432943466985756879597632817818656), (26, q 3028659304010296005926039456941423375193347096710778956913381 16878139769378944239728142898432943466985756879597632817818656)],
  [(25, q 2301536393122839212838101321014137468654142099200054557638175 2794555942024042354512680531474302935080148950558119755647392), (26, q 493019548901203141674579210460165466426006851358065198009217 2794555942024042354512680531474302935080148950558119755647392)],
  [(25, q 96703410688421753757238577831917144176276109855089187633275 117350031869769788583534086507972214957173600690403651462176), (26, q 20646621181348034826295508676055070780897490835314463828901 117350031869769788583534086507972214957173600690403651462176)],
  [(25, q 122009395940296415903828826703990841408296519391293779873975 144698296949330179933008511559586411085156614705722316501664), (26, q 22688901009033764029179684855595569676860095314428536627689 144698296949330179933008511559586411085156614705722316501664)],
  [(25, q 20937933311803345916376371240763439666094170735408455767311725 25521987579959490280507633619700766490442769286476069083046624), (26, q 4584054268156144364131262378937326824348598551067613315734899 25521987579959490280507633619700766490442769286476069083046624)],
  [(25, q 23058090860129398283100832257192281124280360518488599391797475 28126445760781263829964390275271308308516014028172968078383904), (26, q 5068354900651865546863558018079027184235653509684368686586429 28126445760781263829964390275271308308516014028172968078383904)],
  [(25, q 3954663565154383948408849917762313941313099689546647666432275 4840950566999318928279881375162694643321204514977315203714336), (26, q 886287001844934979871031457400380702008104825430667537282061 4840950566999318928279881375162694643321204514977315203714336)],
  [(25, q 3706668546267941550764069654924960775708096209865054412484575 4541000029975538207606374206562765843251989508884107324567968), (26, q 834331483707596656842304551637805067543893299019052912083393 4541000029975538207606374206562765843251989508884107324567968)],
  [(25, q 64135682420555186408298615139313837211645834943466617552199075 80846192955475854929081819227225595415566386320659218465743648), (26, q 16710510534920668520783204087911758203920551377192600913544573 80846192955475854929081819227225595415566386320659218465743648)],
  [(25, q 305547119575271792742617540747317084503174502475 387135488278674754816805871367516195897766851104), (26, q 81588368703402962074188330620199111394592348629 387135488278674754816805871367516195897766851104)],
  [(25, q 185074881905037988585847749500735229825 311963961333778301685813134046363013728), (26, q 126889079428740313099965384545627783903 311963961333778301685813134046363013728)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(20, q 1 1)],
  [(22, q 1 1)],
  [(22, q 1 1)],
  [(24, q 1 1)],
  [(25, q 1 1)],
  [(25, q 1 1)],
  [(25, q 1 1)],
  [(25, q 14836214922469307168481972363394791506175911668015444579972025 19300937519250803819978933473295511490217311592269317382362976), (26, q 4464722596781496651496961109900719984041399924253872802390951 19300937519250803819978933473295511490217311592269317382362976)],
  [(25, q 1198583619679727049566651550292612318182163590893064307756225 1482070385347111840951492384730497056667378326030570852305504), (26, q 283486765667384791384840834437884738485214735137506544549279 1482070385347111840951492384730497056667378326030570852305504)],
  [(25, q 41446664774805026430180946068854533348679730953360237050653425 50813429098758343787821492846358660950644149825476316054649952), (26, q 9366764323953317357640546777504127601964418872116079003996527 50813429098758343787821492846358660950644149825476316054649952)],
  [(25, q 86924308924832962412126991682565334880545826695150973672343325 106547561648722526344813670885525109691363618194394345249465568), (26, q 19623252723889563932686679202959774810817791499243371577122243 106547561648722526344813670885525109691363618194394345249465568)],
  [(25, q 1116237308482303701659893829385652473530115007736395542039475 1367168828137073619334277298318364421835087549895354294225184), (26, q 250931519654769917674383468932711948304972542158958752185709 1367168828137073619334277298318364421835087549895354294225184)],
  [(25, q 235829016265825425553087758340166009465682755346553063425866675 288810990386546844592287589569329196910656364668706546394220832), (26, q 52981974120721419039199831229163187444973609322153482968354157 288810990386546844592287589569329196910656364668706546394220832)],
  [(25, q 39191531432935231075087901856157186623611314521750288127537975 47819160187951887219194995407631367238078789111580152165835424), (26, q 8627628755016656144107093551474180614467474589829864038297449 47819160187951887219194995407631367238078789111580152165835424)],
  [(25, q 1646712811117490957491667465557029102086947534951438504082675 2008039949265579107259192410005295157805367968783832299946272), (26, q 361327138148088149767524944448266055718420433832393795863597 2008039949265579107259192410005295157805367968783832299946272)],
  [(25, q 2077948771271652821488985858130878444694400600289856275570575 2476010924201538357917221249273976747419073827832461836514208), (26, q 398062152929885536428235391143098302724673227542605560943633 2476010924201538357917221249273976747419073827832461836514208)],
  [(25, q 356530732776542729523500627432418108900053997335139045714582325 436720551572519423966643589307482295401274590000006112633167328), (26, q 80189818795976694443142961875064186501220592664867066918585003 436720551572519423966643589307482295401274590000006112633167328)],
  [(25, q 43625651044329214549176178532361612341674294806383644666316675 53476316224020533794951203279844962014471485516470882408748832), (26, q 9850665179691319245775024747483349672797190710087237742432157 53476316224020533794951203279844962014471485516470882408748832)],
  [(25, q 7482003106384072756087122499858671820255727059285578225265075 9204014099309941306333127508953101385406370765071600505293088), (26, q 1722010992925868550246005009094429565150643705786022280028013 9204014099309941306333127508953101385406370765071600505293088)],
  [(25, q 21038318455733413674671045038067925677529929637377430322972925 25901170269603953149064152534941713164587665551044487354308832), (26, q 4862851813870539474393107496873787487057735913667057031335907 25901170269603953149064152534941713164587665551044487354308832)],
  [(25, q 363950789165702649374923948653634487685279092235420348774708425 461134330668638189708223517088042090467210572467071110311501152), (26, q 97183541502935540333299568434407602781931480231650761536792727 461134330668638189708223517088042090467210572467071110311501152)],
  [(25, q 1733826915798956508622911530815306945198286745025 2208161667721071526997912409586853683492016499296), (26, q 474334751922115018375000878771546738293729754271 2208161667721071526997912409586853683492016499296)],
  [(25, q 1047799832459434208999976732877364752675 1779394764842109665264157887832986039072), (26, q 731594932382675456264181154955621286397 1779394764842109665264157887832986039072)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(25, q 80727983956185372535321123154993337779442901140564704818472725 142957416415907094092153449036010073887484112469367211600400864), (26, q 62229432459721721556832325881016736108041211328802506781928139 142957416415907094092153449036010073887484112469367211600400864)],
  [(25, q 2672564212319281497725684612463845591369601958642802330261425 4330687014313753270404592124347191883095653557923783739032672), (26, q 1658122801994471772678907511883346291726051599280981408771247 4330687014313753270404592124347191883095653557923783739032672)],
  [(25, q 8478800685938226502343250967496205686518186531539086118808225 13710196866191207599064930965897037100958828680846217105817184), (26, q 5231396180252981096721679998400831414440642149307130987008959 13710196866191207599064930965897037100958828680846217105817184)],
  [(25, q 234078492100729693497592457847073860223897326845047908729517975 374873140402231837751143353909614658053832695315181492686718624), (26, q 140794648301502144253550896062540797829935368470133583957200649 374873140402231837751143353909614658053832695315181492686718624)],
  [(25, q 3981830409568976543120408742166757639970802315031959468605575 6364373348825183459000845797936556895307720894928459655528608), (26, q 2382542939256206915880437055769799255336918579896500186923033 6364373348825183459000845797936556895307720894928459655528608)],
  [(25, q 979576037580067382430839820870237558979017946220640864742525 1466112604972418503134820195035556174120721383565879816169696), (26, q 486536567392351120703980374165318615141703437345238951427171 1466112604972418503134820195035556174120721383565879816169696)],
  [(25, q 11318502725656818232948046565658828226545513215798877883901775 16755436547887896242436159881570120748472372565465066363149216), (26, q 5436933822231078009488113315911292521926859349666188479247441 16755436547887896242436159881570120748472372565465066363149216)],
  [(25, q 213652284850178095349364999622692151019924118181983384322281275 316201021301054262505458752458773043994368880168994440184638496), (26, q 102548736450876167156093752836080892974444761987011055862357221 316201021301054262505458752458773043994368880168994440184638496)],
  [(25, q 304912368549388589464999398348514440639591432784891892998925 450816072766495262757268002173922620480240158350424904744672), (26, q 145903704217106673292268603825408179840648725565533011745747 450816072766495262757268002173922620480240158350424904744672)],
  [(25, q 64421311857982168633686887139643998365306440199979594582176525 95233766143775060587068293886734561369192688102934277644140256), (26, q 30812454285792891953381406747090563003886247902954683061963731 95233766143775060587068293886734561369192688102934277644140256)],
  [(25, q 10717050655458496631733331564926104130020796101462161795724425 15768093563323272039606742327651674790587090172597242538378592), (26, q 5051042907864775407873410762725570660566294071135080742654167 15768093563323272039606742327651674790587090172597242538378592)],
  [(25, q 450372964612040435177675112133339991074429563569090959704525 662139646000895281308452366801111246074869483164162221655776), (26, q 211766681388854846130777254667771255000439919595071261951251 662139646000895281308452366801111246074869483164162221655776)],
  [(25, q 571945936851497890550716099447969528119765380485064511090225 816450388571589121282182366727041648581169544368514968532064), (26, q 244504451720091230731466267279072120461404163883450457441839 816450388571589121282182366727041648581169544368514968532064)],
  [(25, q 97387661158464526680835146536087824556402655535109959340990475 144006094861461709070334641218673129758472802427930905312533024), (26, q 46618433702997182389499494682585305202070146892820945971542549 144006094861461709070334641218673129758472802427930905312533024)],
  [(25, q 107226800668160202815119130691487776304119047457247701710738725 158701574618870384387365001582971188536099831624118660132878304), (26, q 51474773950710181572245870891483412231980784166870958422139579 158701574618870384387365001582971188536099831624118660132878304)],
  [(25, q 18371509323679742727345991221858734229161696708243202911153525 27314737317651232899817765142352763835720791685848247339283936), (26, q 8943227993971490172471773920494029606559094977605044428130411 27314737317651232899817765142352763835720791685848247339283936)],
  [(25, q 17215434322177956308126885976556070528860203479695007251610825 25622286627709258182327057286957961420466382131875622876732768), (26, q 8406852305531301874200171310401890891606178652180615625121943 25622286627709258182327057286957961420466382131875622876732768)],
  [(25, q 295359932127079536725539752346443150316273064976562359942900325 456169195109089251466398778786313819281608692507869068635156448), (26, q 160809262982009714740859026439870668965335627531306708692256123 456169195109089251466398778786313819281608692507869068635156448)],
  [(25, q 1404928817546797351556374188116424446426875193725 2184385901553895481209092628649588853687095265504), (26, q 779457084007098129652718440533164407260220071779 2184385901553895481209092628649588853687095265504)],
  [(25, q 765318058567084742352893538703676943575 1760235626964471606335795166574523514528), (26, q 994917568397386863982901627870846570953 1760235626964471606335795166574523514528)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(24, q 1 1)],
  [(25, q 1 1)],
  [(25, q 1 1)],
  [(25, q 289969852801108736500669349342979800856771848086825 537904200233527621103240139442667127361228995936608), (26, q 247934347432418884602570790099687326504457147849783 537904200233527621103240139442667127361228995936608)],
  [(25, q 9647084268889287510139668662866149706880459580725 16295025422947952320946425928142297808256736943584), (26, q 6647941154058664810806757265276148101376277362859 16295025422947952320946425928142297808256736943584)],
  [(25, q 30609127994751832703984906434473885298007738980325 51587197539282025136121633711529262742446278983648), (26, q 20978069544530192432136727277055377444438540003323 51587197539282025136121633711529262742446278983648)],
  [(25, q 845469633962968571321786215782233385170090730401075 1410530784848850847581650764214809431795583351511328), (26, q 565061150885882276259864548432576046625492621110253 1410530784848850847581650764214809431795583351511328)],
  [(25, q 14383469216262294272985319648147593075310256418275 23947153229375643617690583133058450659922465356576), (26, q 9563684013113349344705263484910857584612208938301 23947153229375643617690583133058450659922465356576)],
  [(25, q 3550241554605600470429444550630502870369143717425 5516524766617359680951390614043307851892420719712), (26, q 1966283212011759210521946063412804981523277002287 5516524766617359680951390614043307851892420719712)],
  [(25, q 41043017535670483977626184409347270812664890889675 63045485304758118787021603324071165644496292037152), (26, q 22002467769087634809395418914723894831831401147477 63045485304758118787021603324071165644496292037152)],
  [(25, q 774752861745849658253279761152580899103195510851175 1189765887914035543508576535058148020206175051953312), (26, q 415013026168185885255296773905567121102979541102137 1189765887914035543508576535058148020206175051953312)],
  [(25, q 1105735966672403288355551534872867505727998868225 1696280369032316498331967939892931290968993407584), (26, q 590544402359913209976416405020063785240994539359 1696280369032316498331967939892931290968993407584)],
  [(25, q 233619443553662613934248820980033392125938876615425 358334979024523386486184819450061280392393523176032), (26, q 124715535470860772551935998470027888266454646560607 358334979024523386486184819450061280392393523176032)],
  [(25, q 38873473512586409294169360978236937580788224591725 59330421394234603496779660168891425698837349081824), (26, q 20456947881648194202610299190654488118049124490099 59330421394234603496779660168891425698837349081824)],
  [(25, q 1633676237503658269256237878140876989165262431425 2491425108640892717742374801471159197161083685472), (26, q 857748871137234448486136923330282207995821254047 2491425108640892717742374801471159197161083685472)],
  [(25, q 2077548194338012440407347924594186479340061734325 3072048336528878008312454238406637989010634903008), (26, q 994500142190865567905106313812451509670573168683 3072048336528878008312454238406637989010634903008)],
  [(25, q 353165118632327120985039884946854438859300006483575 541850050366388773590479871523832616997634666388128), (26, q 188684931734061652605439986576978178138334659904553 541850050366388773590479871523832616997634666388128)],
  [(25, q 388828356037844619723870323476879858551150946088825 597144560327029983286138550130289898574333106536288), (26, q 208316204289185363562268226653410040023182160447463 597144560327029983286138550130289898574333106536288)],
  [(25, q 66604593549396275912373479284339512715758360284425 102776842921492508366250032578828572340731006448992), (26, q 36172249372096232453876553294489059624972646164567 102776842921492508366250032578828572340731006448992)],
  [(25, q 62410213590954255230140996982599532137504810852525 96408678487411276960885065608096948910129570192096), (26, q 33998464896457021730744068625497416772624759339571 96408678487411276960885065608096948910129570192096)],
  [(25, q 1068798593393198965946279300889046170063082870084025 1716422499917418620087498014343497988889840447625056), (26, q 647623906524219654141218713454451818826757577541031 1716422499917418620087498014343497988889840447625056)],
  [(25, q 1391064393644118767892906822914204446158316441975 2249690168894167569352563044352058297788174170784), (26, q 858625775250048801459656221437853851629857728809 2249690168894167569352563044352058297788174170784)],
  [(25, q 2701226782722133501967804275 6623218024521671574263574816), (26, q 3921991241799538072295770541 6623218024521671574263574816)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)]
]

/-- (C2) witness for `(1, 0) / e2`. -/
def c2w0 : List (ℕ × ℚ) := [(26, q 1 1)]

/-- (C3) witnesses: entry `a` is for `((y, 1) ∘ z_a) / e1`. -/
def c3w0 : List (List (ℕ × ℚ)) := [
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(1, q 1 1)],
  [(2, q 1 1)],
  [(3, q 1 1)],
  [(4, q 1 1)],
  [(5, q 1 1)],
  [(6, q 1 1)],
  [(7, q 1 1)]
]

/-! Certificate 1: |Z| = 10. -/

def Z1 : List (ℚ × ℚ) := [
  (q 465155055805000000000000000 868722838610126847407461303, q 128270723961750000000000000 172240157713775811986742269),
  (q 256327562635000000000000000 474935497063505975353402889, q 713255868557000000000000000 970360737791962955850362111),
  (q 702216890400000000000000 1182521262881746691178737, q 91196600301250000000000000 148116927188188159162772797),
  (q 75655174382000000000000000 121260224524873856286075463, q 2464176221860000000000000 4323794520567616224105479),
  (q 608768326083000000000000000 968027307094196301253592809, q 118721987234000000000000000 211059757861893813151942117),
  (q 101386304516750000000000000 147692142184230638087957801, q 100267138789500000000000000 210034234887996366474865091),
  (q 131007840572400000000000000 189335134812066297181765169, q 12387654064950000000000000 26290662470370907462037527),
  (q 1174304205300000000000000 1542456432560038528557853, q 274082893150000000000000000 694436553981555650158345949),
  (q 155957135089200000000000000 194975293473502275675406507, q 229553862299000000000000000 628351255078164246134644859),
  (q 50000000000000000 38999999996099961, q 0 1)
]

/-- (C1) witnesses, row-major: entry `a * 10 + b` is for `z_a ∘ z_b`. -/
def pairs1 : List (List (ℕ × ℚ)) := [
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(2, q 1 1)],
  [(2, q 1 1)],
  [(2, q 1 1)],
  [(2, q 142884929208423156946927441935872978183246321790653776419611941705 5929792186683155821238343708351816780005320302667996515148247201231), (3, q 5786907257474732664291416266415943801822073980877342738728635259526 5929792186683155821238343708351816780005320302667996515148247201231)],
  [(2, q 35434653496102496010256524834035807218717615696115963582028939565 951534934442088441937126486532977023255610155846917167858453124683), (3, q 916100280945985945926869961698941216036892540150801204276424185118 951534934442088441937126486532977023255610155846917167858453124683)],
  [(2, q 5461692983446210347615700880158686570109795900225693768935714015 33332436350215960431542016006642215174709360874196195880387657673), (3, q 27870743366769750083926315126483528604599564973970502111451943658 33332436350215960431542016006642215174709360874196195880387657673)],
  [(3, q 1 1)],
  [(5, q 1 1)],
  [(1, q 1 1)],
  [(1, q 1 1)],
  [(2, q 1 1)],
  [(2, q 1 1)],
  [(2, q 1 1)],
  [(3, q 1 1)],
  [(3, q 1 1)],
  [(3, q 1 1)],
  [(4, q 1 1)],
  [(6, q 1 1)],
  [(2, q 1 1)],
  [(2, q 1 1)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(6, q 1 1)],
  [(7, q 1 1)],
  [(3, q 1 1)],
  [(3, q 1 1)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(6, q 2705434156054304333561632708681497633036599656749292078669760051697433 5335449712258659285278373899747846537003960412768970157383395875477565), (7, q 2630015556204354951716741191066348903967360756019678078713635823780132 5335449712258659285278373899747846537003960412768970157383395875477565)],
  [(6, q 110616725672882204417770534305565312729424631394323517319 215330618059142403594994271743821074122711812859293933795), (7, q 104713892386260199177223737438255761393287181464970416476 215330618059142403594994271743821074122711812859293933795)],
  [(6, q 68996772394294183548634545686458927635445550617193053502513 119441741087538113549187141563594447834402359222153810006965), (7, q 50444968693243930000552595877135520198956808604960756504452 119441741087538113549187141563594447834402359222153810006965)],
  [(6, q 242522307024185362957631048835983993268272940453068084118101764652633 490046358315175951802823357175886274240377207959267809465423598013565), (7, q 247524051290990588845192308339902280972104267506199725347321833360932 490046358315175951802823357175886274240377207959267809465423598013565)],
  [(8, q 1 1)],
  [(4, q 1 1)],
  [(4, q 1 1)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(6, q 2005391123718820905579874095007736684526616392071821595608144346515391 4732577797809442382530737202212795936945412694546098627172064738677755), (7, q 2727186674090621476950863107205059252418796302474277031563920392162364 4732577797809442382530737202212795936945412694546098627172064738677755)],
  [(6, q 739913618706387986310801507282507231892474698677193557417 1718996638439857581729868000691653825449867424211004476685), (7, q 979083019733469595419066493409146593557392725533810919268 1718996638439857581729868000691653825449867424211004476685)],
  [(6, q 157296346650374880428069598433436960820449832750538508073653 317836749939092805113959191697080016367497201502231065294665), (7, q 160540403288717924685889593263643055547047368751692557221012 317836749939092805113959191697080016367497201502231065294665)],
  [(6, q 178857096000873773924045524166215388872211256403992495944212183985791 434674233726024818140209448479970656703894293954297739900909569549755), (7, q 255817137725151044216163924313755267831683037550305243956697385563964 434674233726024818140209448479970656703894293954297739900909569549755)],
  [(8, q 8755828157831764094494412719436161479625 8873026402245074163003106299980048857252), (9, q 117198244413310068508693580543887377627 8873026402245074163003106299980048857252)],
  [(5, q 1 1)],
  [(5, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 89616356447592560088701087877672700981209346129059453863153715096788 3719120893724873723197996259289512010637023228223533798763717244143815), (8, q 3629504537277281163109295171411839309655813882094474344900563529047027 3719120893724873723197996259289512010637023228223533798763717244143815)],
  [(7, q 1058302302756612326383795708000158920278751411456448346148247334804 28418834641056281866560196036309953207408414708029587875808906999895), (8, q 27360532338299669540176400328309794287129663296573139529660659665091 28418834641056281866560196036309953207408414708029587875808906999895)],
  [(7, q 13642237940166222002499826447730304078087460591668826271668 83257888054105286970438113041741571054549655166317560023215), (8, q 69615650113939064967938286594011266976462194574648733751547 83257888054105286970438113041741571054549655166317560023215)],
  [(8, q 1 1)],
  [(8, q 1128561786207031494136810824871736111625 1353759617524191163320597492546903953828), (9, q 225197831317159669183786667675167842203 1353759617524191163320597492546903953828)],
  [(6, q 1 1)],
  [(6, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 25025044911841838349981009646376633011081589897375 25360009380897646186210412549119715113711917151484), (9, q 334964469055807836229402902743082102630327254109 25360009380897646186210412549119715113711917151484)],
  [(8, q 1421547664128938071924402824197468164625 1735463078105730037881661912604652027332), (9, q 313915413976791965957259088407183862707 1735463078105730037881661912604652027332)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(8, q 265012960463409360678616813760338473158486695875574085375 353763224318642473824966981111297167172801215615551020668), (9, q 88750263855233113146350167350958694014314519739976935293 353763224318642473824966981111297167172801215615551020668)],
  [(8, q 5737072354957443683303443435007611232327903960109691254125 7412769334523906354326735765340220060463599151794719401268), (9, q 1675696979566462671023292330332608828135695191685028147143 7412769334523906354326735765340220060463599151794719401268)],
  [(8, q 172827212418480234236300813301308271285614921580709335956125 222201385788513855510346329242302755013154829802466381103604), (9, q 49374173370033621274045515940994483727539908221757045147479 222201385788513855510346329242302755013154829802466381103604)],
  [(8, q 360182196572020423664961036123210902973482104039194977167375 438575684818688367949700840883096510911308669699972039686844), (9, q 78393488246667944284739804759885607937826565660777062519469 438575684818688367949700840883096510911308669699972039686844)],
  [(8, q 57879334293306321413591077189153360755683588618656299540875 70376848355502609801260030111366317388929940222900605381292), (9, q 12497514062196288387668952922212956633246351604244305840417 70376848355502609801260030111366317388929940222900605381292)],
  [(8, q 88373972301349433184102765507510931756517759996955081423875 106008475923905820309804633770865067239672313405545114372236), (9, q 17634503622556387125701868263354135483154553408590032948361 106008475923905820309804633770865067239672313405545114372236)],
  [(8, q 169229920412179638267025118764384032440296277875 206600373661104516376392970815380199338265042508), (9, q 37370453248924878109367852050996166897968764633 206600373661104516376392970815380199338265042508)],
  [(8, q 8972573570015955917006906338118816125 14138296048177693957803653781213556084), (9, q 5165722478161738040796747443094739959 14138296048177693957803653781213556084)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(8, q 149627055122221691783785830360827233266749111125 229350545542553551736420048672168906712966674644), (9, q 79723490420331859952634218311341673446217563519 229350545542553551736420048672168906712966674644)],
  [(8, q 3260610007996382025797296875308951749338735367375 4805820882395709153239483487464709055154475904444), (9, q 1545210874399327127442186612155757305815740537069 4805820882395709153239483487464709055154475904444)],
  [(8, q 98321217442046865734784735069588678781887964433375 144056831088254763113293422450053929195547534516732), (9, q 45735613646207897378508687380465250413659570083357 144056831088254763113293422450053929195547534516732)],
  [(8, q 207046848404237354245289674539653884763703495717125 284335865517393959787100358227832801738971041781652), (9, q 77289017113156605541810683688178916975267546064527 284335865517393959787100358227832801738971041781652)],
  [(8, q 4754290386652493484993567598073016938188381945375 6518067717261626376172039608655504391457254673148), (9, q 1763777330609132891178472010582487453268872727773 6518067717261626376172039608655504391457254673148)],
  [(8, q 50940526446031729550900764185503160949540850106625 68727047114945722091265971925980987175304101273988), (9, q 17786520668913992540365207740477826225763251167363 68727047114945722091265971925980987175304101273988)],
  [(8, q 18958042734243321535632949669123069062545682317125 26115465977507373595228341817332617637068478050452), (9, q 7157423243264052059595392148209548574522795733327 26115465977507373595228341817332617637068478050452)],
  [(8, q 4877269798037784459425813375 9166091014511381732366184572), (9, q 4288821216473597272940371197 9166091014511381732366184572)],
  [(9, q 1 1)],
  [(9, q 1 1)],
  [(9, q 1 1)],
  [(9, q 1 1)],
  [(9, q 1 1)],
  [(9, q 1 1)],
  [(9, q 1 1)],
  [(9, q 1 1)],
  [(9, q 1 1)],
  [(9, q 1 1)]
]

/-- (C2) witness for `(1, 0) / e2`. -/
def c2w1 : List (ℕ × ℚ) := [(9, q 1 1)]

/-- (C3) witnesses: entry `a` is for `((y, 1) ∘ z_a) / e1`. -/
def c3w1 : List (List (ℕ × ℚ)) := [
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(1, q 1 1)],
  [(2, q 1 1)]
]

/-! Certificate 2: |Z| = 28. -/

def Z2 : List (ℚ × ℚ) := [
  (q 14117395550000000000 655592414904440758503, q 215945307276800000000 208278058009172194197),
  (q 9198828385000000000 426626299750973733657, q 71697059267500000000 69159712023084028797),
  (q 214463198410000000000 9946430597615356940139, q 8419793127080000000000 8121818989677818100951),
  (q 190196319640000000000 8820971914827902808429, q 3727548541615000000000 3595631690470436830917),
  (q 82817097905000000000 3840755345645924465397, q 7828754609950000000000 7551711015014828898423),
  (q 143938722560000000000 6675291995502470800383, q 3452771178910000000000 3330586010290274732271),
  (q 83409730435000000000 3863928447423607155219, q 8436296670880000000000 8138146671976185332721),
  (q 214984929950000000000 9956614161334338583767, q 185433689044375000000 178882154118778451253),
  (q 200517666530000000000 9016356696868364330223, q 407550892640800000000 393662930070633706989),
  (q 3379266788200000000 150955251854904474813, q 2177877092350000000000 2104281961446238470501),
  (q 19615892836000000000 491150548020884945193, q 482619242950000000000 483360523310552836553),
  (q 294461934700000000000 7101446755979855324331, q 7987241344700000000000 8012758221368724177783),
  (q 3259254910000000000 78599232987343328733, q 32088779988000000000 32191352722336420283),
  (q 413843259770000000000 9980030155231996984377, q 544046426492000000000 545785705468754762781),
  (q 2175803782000000000 52412566788395106957, q 109001088965000000000 109354798600527934773),
  (q 13328585870000000000 320989685948810122311, q 1731810736085000000000 1737449317096255068273),
  (q 204089870095000000000 4772030771132796922839, q 7543555631390000000000 7577956513632204348561),
  (q 1328566113500000000 30861161108732065707, q 817637765410000000000 821608355707839164421),
  (q 766838879450000000000 9984217200711578279829, q 844328456215000000000 879450317035388301621),
  (q 474826632380000000000 5954647913434535208597, q 8474275990360000000000 8841402750805859724831),
  (q 466980435440000000 5856012687192176509, q 1502226655672000000000 1567309710313269028953),
  (q 273137129005000000000 3425153591867484640779, q 9388936781750000000 9795710669020428933),
  (q 178783602980000000000 2239477638966052236081, q 1809139208482000000000 1887610278841238972097),
  (q 413959211680000000000 5184034682851596531663, q 8507410751980000000000 8876514321702348567741),
  (q 170533486925000000000 2073455896182654410361, q 768986296255000000000 803392829222994050403),
  (q 191481085825000000000 2312907774038709222573, q 8378844335780000000000 8756314790034368520909),
  (q 421750137170000000000 2855409976104459002361, q 463910288000000000 502536055404291849),
  (q 250000000000 129999999987, q 0 1)
]

/-- (C1) witnesses, row-major: entry `a * 28 + b` is for `z_a ∘ z_b`. -/
def pairs2 : List (List (ℕ × ℚ)) := [
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(8, q 18522458996010895333312736249084399367196705106415028665031793 46679183414132876536237830873336773621648469337482554492844843), (9, q 28156724418121981202925094624252374254451764231067525827813050 46679183414132876536237830873336773621648469337482554492844843)],
  [(8, q 1685669818373830055385917745704549141974442321687195934932083 8481276893058827062091833688491454662600937301551480746161633), (9, q 6795607074684997006705915942786905520626494979864284811229550 8481276893058827062091833688491454662600937301551480746161633)],
  [(8, q 34886606269185454310737650357965231604075352125839405639 175723970073474382403424009247186037224498700296153545789), (9, q 140837363804288928092686358889220805620423348170314140150 175723970073474382403424009247186037224498700296153545789)],
  [(8, q 437062086126593910379276129845224633801125356182565275119 2202058748475013314787254678739468791409814205931804513269), (9, q 1764996662348419404407978548894244157608688849749239238150 2202058748475013314787254678739468791409814205931804513269)],
  [(8, q 1440233818319859848676607031142209664098681730014102625828163 7490929836590978769630375019395575490448578453594594456565713), (9, q 6050696018271118920953767988253365826349896723580491830737550 7490929836590978769630375019395575490448578453594594456565713)],
  [(8, q 15562848469663527886667198156544558610854661955530598477937097 81543063195164161787364026656721318333372520184262856729650547), (9, q 65980214725500633900696828500176759722517858228732258251713450 81543063195164161787364026656721318333372520184262856729650547)],
  [(8, q 2676530314998222701633316973355024326500928388243044444667 121310338067567835976910684979588698508642451427775231202617), (9, q 118633807752569613275277368006233674182141523039532186757950 121310338067567835976910684979588698508642451427775231202617)],
  [(9, q 1 1)],
  [(9, q 7194646788651078962403697584322906661201438254704459672386380 7481666903039102830215169363479195076820060442819384775300989), (10, q 287020114388023867811471779156288415618622188114925102914609 7481666903039102830215169363479195076820060442819384775300989)],
  [(10, q 21551048265979884944968027034473452725 610196313996068087542193531901573405984), (11, q 588645265730088202597225504867099953259 610196313996068087542193531901573405984)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(8, q 6037375987295644336308807757017728964626437476306614055329167 30376445551572289254953518154688809916659905955108308412412117), (9, q 24339069564276644918644710397671080952033468478801694357082950 30376445551572289254953518154688809916659905955108308412412117)],
  [(8, q 26889034380575758395620497032555489542803754454394000114447 60711034254936958461677402501679248881684856306289381654125397), (9, q 60684145220556382703281782004646693392142052551834987654010950 60711034254936958461677402501679248881684856306289381654125397)],
  [(8, q 430483538494578121115576317655851104799231168757895497 1943988234512625922719643092944361372374800625673057448947), (9, q 1943557750974131344598527516626705521270001394504299553450 1943988234512625922719643092944361372374800625673057448947)],
  [(8, q 242899185828040647383105651679128837122169511449820561 1432988171214717862855691288064967591628057801007400550411), (9, q 1432745272028889822208308182413288462790935631495950729850 1432988171214717862855691288064967591628057801007400550411)],
  [(9, q 558784067335958880364102363469634240276271316574903449428430540 558812313748774883088843186635807815066983629025441213482036637), (10, q 28246412816002724740823166173574790712312450537764053606097 558812313748774883088843186635807815066983629025441213482036637)],
  [(9, q 42578291366813266551853658447737633895902596110792036089909381820 42580945444407622424824962858058533926087435136637846947974858721), (10, q 2654077594355872971304410320900030184839025845810858065476901 42580945444407622424824962858058533926087435136637846947974858721)],
  [(9, q 63253662228353612088825299029729595780816062080962428288196020 63347005676432414110824967194087661188953603558326745293009731), (10, q 93343448078802021999668164358065408137541477364317004813711 63347005676432414110824967194087661188953603558326745293009731)],
  [(9, q 2078560489238502090284763745425534957113899836733688514287710420 2082294327311826820279922069079482624172284501332288225324605051), (10, q 3733838073324729995158323653947667058384664598599711036894631 2082294327311826820279922069079482624172284501332288225324605051)],
  [(9, q 4673596246059196217806745597492456508128380213457986146007220 4868689439120719373751803754236954475112123912852138935721091), (10, q 195093193061523155945058156744497966983743699394152789713871 4868689439120719373751803754236954475112123912852138935721091)],
  [(10, q 212374754366002748786702349292852025 4367933011545718581374252664455476887456), (11, q 4367720636791352578625465962106184035431 4367933011545718581374252664455476887456)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(8, q 140599670770664221670945824637168823991961659707683123821120909 708201082908663125987620166823375510447905819411964992268950559), (9, q 567601412137998904316674342186206686455944159704281868447829650 708201082908663125987620166823375510447905819411964992268950559)],
  [(8, q 1676133375347967413974964594180421197954551348122100873687 7569124646398633819998543584091477189374470950862749156758637), (9, q 7567448513023285852584568619497296768176516399514627055884950 7569124646398633819998543584091477189374470950862749156758637)],
  [(9, q 1 1)],
  [(9, q 3829821944674202076311032096562095759347647760916936093463540 3829823606048295731022070015781696087093371322868866264572787), (10, q 1661374093654711037919219600327745723561951930171109247 3829823606048295731022070015781696087093371322868866264572787)],
  [(9, q 13027552848551173916779995768059364414145420881351350409721732580 13028235481589907005119327496369341180839735593155091771657716599), (10, q 682633038733088339331728309976766694314711803741361935984019 13028235481589907005119327496369341180839735593155091771657716599)],
  [(9, q 992674940796240458085683786273294578181857014744650240362673673140 992738654159071344225161398306021864786853353570592153405801129667), (10, q 63713362830886139477612032727286604996338825941913043127456527 992738654159071344225161398306021864786853353570592153405801129667)],
  [(9, q 1474702791005868764467655586613036819064780838743256320304496540 1476881748488462649280423532787788931370131846743542184063408937), (10, q 2178957482593884812767946174752112305351008000285863758912397 1476881748488462649280423532787788931370131846743542184063408937)],
  [(9, q 48459786256263809452577879771567616510870468296538643509674265340 48546927422206979244593326028749307917113291430885079181179546577), (10, q 87141165943169792015446257181691406242823134346435671505281237 48546927422206979244593326028749307917113291430885079181179546577)],
  [(9, q 108960718948124570974412613168630737489055743586346897067638940 113509367884314417256190867804318067033075513444615829470887657), (10, q 4548648936189846281778254635687329544019769858268932403248717 113509367884314417256190867804318067033075513444615829470887657)],
  [(10, q 85490834651896096710481927043855425 9257696016765627024012452471501840786592), (11, q 9257610525930975127915741989574796931167 9257696016765627024012452471501840786592)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(8, q 124657956198876645680809526590277010700861695597406886048663899 628066702027332240091842269770170740102977267519380927003305049), (9, q 503408745828455594411032743179893729402115571921974040954641150 628066702027332240091842269770170740102977267519380927003305049)],
  [(8, q 19343150680866383721399569167897555753547265924741051680369 114115269754082704944425378196988358324794304323749676393631019), (9, q 114095926603401838560703978627820460769040757057824935341950650 114115269754082704944425378196988358324794304323749676393631019)],
  [(9, q 2481038367444418140046262719534559938955767413608231099326820 2481039443717134223980479628262881446299431823767674333048471), (10, q 1076272716083934216908728321507343664410159443233721651 2481039443717134223980479628262881446299431823767674333048471)],
  [(9, q 3396468394423961586134792319745609325765150650201645472032940 3396471340763822420971406263926465477311912643013114549928357), (10, q 2946339860834836613944180856151546761992811469077895417 3396471340763822420971406263926465477311912643013114549928357)],
  [(9, q 11553453957969048014474984180013283160613158425749634660205976380 11554064360577880661304914464693472716894682108185297262171415489), (10, q 610402608832646829930284680189556281523682435662601965439109 11554064360577880661304914464693472716894682108185297262171415489)],
  [(9, q 880351387320598853596335074196856745985170341483134787781714498540 880408273215185175485313714361411027230250593104070173732647502037), (10, q 56885894586321888978640164554281245080251620935385950933003497 880408273215185175485313714361411027230250593104070173732647502037)],
  [(9, q 1307836627251332776624873829977784875347721458783651792187695940 1309769599967046320738427894810997153152650728204633322091791007), (10, q 1932972715713544113554064833212277804929269420981529904095067 1309769599967046320738427894810997153152650728204633322091791007)],
  [(9, q 42976445006766441591753411492531529145011741557826023331029632740 43053744671494931538223426059779470176572585119292319526311349047), (10, q 77299664728489946470014567247941031560843561466296195281716307 43053744671494931538223426059779470176572585119292319526311349047)],
  [(9, q 96631548811926375199472844000237718898450289987270691661302340 100665553974453631121580920525626588164957715113594215223368927), (10, q 4034005162527255922108076525388869266507425126323523562066587 100665553974453631121580920525626588164957715113594215223368927)],
  [(11, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(8, q 52577901526908530685543642212426594927445727892017383928569107 273467659405958476190601064589829382040109668765014530397221057), (9, q 220889757879049945505057422377402787112663940872997146468651950 273467659405958476190601064589829382040109668765014530397221057)],
  [(9, q 39869114190687505416610000242759461617627944463193378019700392580 39871129565720303978347345113001753790090700291686743810669339599), (10, q 2015375032798561737344870242292172462755828493365790968947019 39871129565720303978347345113001753790090700291686743810669339599)],
  [(9, q 1080217271883195139233969028052459040415407580511026633664260 1080273874378488610691305624117650532612891700736364367376303), (10, q 56602495293471457336596065191492197484120225337733712043 1080273874378488610691305624117650532612891700736364367376303)],
  [(9, q 1478785604873088473911008097494049822722478204902524695153420 1478863733421867444664002187590136984083002479297434071326701), (10, q 78128548778970752994090096087161360524274394909376173281 1478863733421867444664002187590136984083002479297434071326701)],
  [(9, q 5030248874196874444751742749038353653877246042859296775544733340 5030776073805506240257912957610886217491768285838705767898831977), (10, q 527199608631795506170208572532563614522242979408992354098637 5030776073805506240257912957610886217491768285838705767898831977)],
  [(9, q 383295470448852084563213500076445642728069585064751167052716054220 383340159605087214020679763861438749182000695360088931675311158941), (10, q 44689156235129457466263784993106453931110295337764622595104721 383340159605087214020679763861438749182000695360088931675311158941)],
  [(9, q 569417844789843434371744294514690295844023642012779407982312420 570289151945010174122496542448864974905371277427370012056828151), (10, q 871307155166739750752247934174679061347635414590604074515731 570289151945010174122496542448864974905371277427370012056828151)],
  [(9, q 147334458512585636958839085377892035417355675958185194036513660 147607156583933218543785947898659225630785059044072516497965873), (10, q 272698071347581584946862520767190213429383085887322461452213 147607156583933218543785947898659225630785059044072516497965873)],
  [(9, q 42072168415580367807321847915704796321653294588006289098107620 43830971040716017101121122124358660244274887599842850270694711), (10, q 1758802625135649293799274208653863922621593011836561172587091 43830971040716017101121122124358660244274887599842850270694711)],
  [(12, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(8, q 90711357154804801819881688235793355788148607780992197586402073 475291007517790356724522043309611425746604395937416528013393123), (9, q 384579650362985554904640355073818069958455788156424330426991050 475291007517790356724522043309611425746604395937416528013393123)],
  [(9, q 9898902646072730748163108858456083245100238124511162886003456660 9899519684823657899509305593991444333067290747207049676276912523), (10, q 617038750927151346196735535361087967052622695886790273455863 9899519684823657899509305593991444333067290747207049676276912523)],
  [(9, q 268201735293631023141109187693284530351958430706286309664020 268218949422617598259070076593115114612570101494964491345131), (10, q 17214128986575117960888899830584260611670788678181681111 268218949422617598259070076593115114612570101494964491345131)],
  [(9, q 2570121890954469147840350213483630401376204605014049130297380 2570287965189222349510368293907596701543702345457886582808039), (10, q 166074234753201670018080423966300167497740443837452510659 2570287965189222349510368293907596701543702345457886582808039)],
  [(9, q 8742547054687630429590098486128557704543422824927533652445778260 8743566365066546471954488039991351902080676329092306906385783003), (10, q 1019310378916042364389553862794197537253504164773253940004743 8743566365066546471954488039991351902080676329092306906385783003)],
  [(9, q 95166512183824564906637003839046032213090567114244261797823826940 95178729504987528809577628606872492051420931728723763167830439057), (10, q 12217321162963902940624767826459838330364614479501370006612117 95178729504987528809577628606872492051420931728723763167830439057)],
  [(9, q 141377899900982833605654328234439945952172656477860532367828340 141595905288193361356380540950519844693043044826094944567654227), (10, q 218005387210527750726212716079898740870388348234412199825887 141595905288193361356380540950519844693043044826094944567654227)],
  [(9, q 4645778526210097586876546200209628147410294848264764263300693140 4654432316157312400300491308786452885046957083869703659223910667), (10, q 8653789947214813423945108576824737636662235604939395923217527 4654432316157312400300491308786452885046957083869703659223910667)],
  [(9, q 10445878775213359453075591158033929939902115373397420100378740 10882700473968000305408875237366045530952094751202523345075347), (10, q 436821698754640852333284079332115591049979377805103244696607 10882700473968000305408875237366045530952094751202523345075347)],
  [(13, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(8, q 6070056856715297441868636071375942905778241651016551991940389 275117619722098631423944662334343505614414144051794391422368039), (9, q 269047562865383333982076026262967562708635902400777839430427650 275117619722098631423944662334343505614414144051794391422368039)],
  [(9, q 40052585421357246435665543536536145215282335477765789367462629660 40111691033522472848665365332555419324534159369347408955746665673), (10, q 59105612165226412999821796019274109251823891581619588284036013 40111691033522472848665365332555419324534159369347408955746665673)],
  [(9, q 1085188252374432801668412925676311875959621824451876599845020 1086791679910445583368565476900902231796548112093155688520681), (10, q 1603427536012781700152551224590355836926287641279088675661 1086791679910445583368565476900902231796548112093155688520681)],
  [(9, q 1485590729003551052054164729004015457803488523056599228112340 1487786420947059277423638652498250869270068554884207413374427), (10, q 2195691943508225369473923494235411466580031827608185262087 1487786420947059277423638652498250869270068554884207413374427)],
  [(9, q 5053396570862242593689142958067799321083259398931674548768490180 5061129136025724314039724523226720042327499165546461184776082879), (10, q 7732565163481720350581565158920721244239766614786636007592699 5061129136025724314039724523226720042327499165546461184776082879)],
  [(9, q 385059269709709882367902287015301952172009097779988742993225233940 385653032916341532175039035473350659752227637521716350861285684907), (10, q 593763206631649807136748458048707580218539741727607868060450967 385653032916341532175039035473350659752227637521716350861285684907)],
  [(9, q 572036062072584356777612911182515997081086070552228009937905340 573729977348198555433671181148835529954612416419990404721988577), (10, q 1693915275614198656058269966319532873526345867762394784083237 573729977348198555433671181148835529954612416419990404721988577)],
  [(9, q 18797497391174284847688293424025985661048632304387945207689210140 18859213067514616147923024066800766521071023182803756768696627017), (10, q 61715676340331300234730642774780860022390878415811561007416877 18859213067514616147923024066800766521071023182803756768696627017)],
  [(9, q 42261291279947256560151974250084046382925239780265489667575740 44095424113493126814002372390724659476310856405778905125345697), (10, q 1834132833545870253850398140640613093385616625513415457769957 44095424113493126814002372390724659476310856405778905125345697)],
  [(14, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(9, q 1 1)],
  [(9, q 103174916297856770271614807066267995843457447046738902549061734380 103360255349897611889687099497792058275927231838619141880138450389), (10, q 185339052040841618072292431524062432469784791880239331076716009 103360255349897611889687099497792058275927231838619141880138450389)],
  [(9, q 2795430202815428142897059877321667040475947449348987476458860 2800456990302642754741238898543979722727922398471971788514933), (10, q 5026787487214611844179021222312682251974949122984312056073 2800456990302642754741238898543979722727922398471971788514933)],
  [(9, q 3826861544770846925865873351650561393320242181461996578471620 3833744736582701045066797841787357453278388419901969733638911), (10, q 6883191811854119200924490136796059958146238439973155167291 3833744736582701045066797841787357453278388419901969733638911)],
  [(9, q 13017480558435341497957630885774833918014142243135375371673434740 13041574323586600441583953400907262076992895454962576667878832147), (10, q 24093765151258943626322515132428158978753211827201296205397407 13041574323586600441583953400907262076992895454962576667878832147)],
  [(9, q 991907413797831631424444487191682190391849004902558958130402540420 993755060722381477930105166875301935170199661056740318167347441551), (10, q 1847646924549846505660679683619744778350656154181360036944901131 993755060722381477930105166875301935170199661056740318167347441551)],
  [(9, q 1473555882877879267430639448704483395014918437954477946514020620 1478393840614731451792281489217527104706188150751055431971694861), (10, q 4837957736852184361642040513043709691269712796577485457674241 1478393840614731451792281489217527104706188150751055431971694861)],
  [(9, q 48422048222735470329713992448689113410140252185790877396794647020 48596631758241189259918178898320634199506893736246004876905053781), (10, q 174583535505718930204186449631520789366641550455127480110406761 48596631758241189259918178898320634199506893736246004876905053781)],
  [(9, q 108861912274443674247425521547959839410461163876246191962807820 113625583432113883837507420278408358023067849018225955342339021), (10, q 4763671157670209590081898730448518612606685141979763379531201 113625583432113883837507420278408358023067849018225955342339021)],
  [(15, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(9, q 495388701629576673871516785867625270460805228644722919880684135620 515151523347599357147776908112461155608189223564775796618379298111), (10, q 19762821718022683276260122244835885147383994920052876737695162491 515151523347599357147776908112461155608189223564775796618379298111)],
  [(9, q 89848762171836772276230442821318876118146463453615407431413014220 93599381819289083328942085046112379412061982676565310631934646941), (10, q 3750619647452311052711642224793503293915519222949903200521632721 93599381819289083328942085046112379412061982676565310631934646941)],
  [(9, q 2434369896991365250453810036224272416086291429464059671435340 2535994538872758896330397173657761149931553351819254020310077), (10, q 101624641881393645876587137433488733845261922355194348874737 2535994538872758896330397173657761149931553351819254020310077)],
  [(9, q 3332580526325720830988252364948093718031854465574500826599780 3471703278812086886128109125518983342778896645071953133884759), (10, q 139122752486366055139856760570889624747042179497452307284979 3471703278812086886128109125518983342778896645071953133884759)],
  [(9, q 11336088602813342265261945827821168965564534243915952728303463060 11809987219030493390110365417139817236886062098253759673177410443), (10, q 473898616217151124848419589318648271321527854337806944873947383 11809987219030493390110365417139817236886062098253759673177410443)],
  [(9, q 863787799354970545179597622329346123730261381654449795072773266980 899909341830947130587009544518583605215708412941505790112695842919), (10, q 36121542475976585407411922189237481485447031287055995039922575939 899909341830947130587009544518583605215708412941505790112695842919)],
  [(9, q 1283094933086248414907563362283349225176545224767399546393580780 1338781034340009814087743077639879054637710036931291983891100309), (10, q 55686101253761399180179715356529829461164812163892437497519529 1338781034340009814087743077639879054637710036931291983891100309)],
  [(9, q 42162408220431096810682099122832087603037482639590014834192562380 44007386356321658242155282836412787232168521584965854556657493789), (10, q 1844978135890561431473183713580699629131038945375839722464931409 44007386356321658242155282836412787232168521584965854556657493789)],
  [(9, q 94519114724837870941767395281297989109163130206043693724377580 102895298895103304296580985534370433079165619448305790122091349), (10, q 8376184170265433354813590253072443970002489242262096397713769 102895298895103304296580985534370433079165619448305790122091349)],
  [(16, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(9, q 1633460402213630024798167184467251784173056247545911180 1714056599407865810268225967620821675792852011274280429), (10, q 80596197194235785470058783153569891619795763728369249 1714056599407865810268225967620821675792852011274280429)],
  [(9, q 296252793171575948876529394699784780525591393921836580 311431939607398820544972662982450596792906863494557799), (10, q 15179146435822871668443268282665816267315469572721219 311431939607398820544972662982450596792906863494557799)],
  [(9, q 8026697770528145060686129893265123176244084932260 8437979853325840798071857581836028836951508901703), (10, q 411282082797695737385727688570905660707423969443 8437979853325840798071857581836028836951508901703)],
  [(9, q 86522143455417227930582890791022099233332413460 90955517420755920140845713893636064928464751563), (10, q 4433373965338692210262823102613965695132338103 90955517420755920140845713893636064928464751563)],
  [(9, q 37377752851755936890219638224442460142296189145145340 39295208524585447768846202706102072153067045789010577), (10, q 1917455672829510878626564481659612010770856643865237 39295208524585447768846202706102072153067045789010577)],
  [(9, q 2848111157877999394995097386207293847136443556506850220 2994256012698078462881465338187338557782326576775712741), (10, q 146144854820079067886367951980044710645883020268862521 2994256012698078462881465338187338557782326576775712741)],
  [(9, q 4230563925847829579329319707861178536938994929868420 4454507776975354886446244271366448530621961898559951), (10, q 223943851127525307116924563505269993682966968691531 4454507776975354886446244271366448530621961898559951)],
  [(9, q 139015274421558709787693012696952576972960852589110820 146425173154049892835117065201590202433384406694493671), (10, q 7409898732491183047424052504637625460423554105382851 146425173154049892835117065201590202433384406694493671)],
  [(9, q 311431004682501044297811605279416030722486589023620 342362117019678985177162933557873362996943785834511), (10, q 30931112337177940879351328278457332274457196810891 342362117019678985177162933557873362996943785834511)],
  [(17, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 86592656695745987599623962174280904107504508282975 2451784214054933218163898866366589158592507438382944), (11, q 2365191557359187230564274904192308254485002930099969 2451784214054933218163898866366589158592507438382944)],
  [(10, q 238253803276260426276116641794691551061872106975 4900190022314780759195204735833557706133756473175904), (11, q 4899951768511504498768928619191763014582694601068929 4900190022314780759195204735833557706133756473175904)],
  [(10, q 111458247739229796594593253349761995623325 12069674834567729200790580629518684162931723808), (11, q 12069563376319989970993986036265334400936100483 12069674834567729200790580629518684162931723808)],
  [(11, q 1 1)],
  [(12, q 1 1)],
  [(13, q 1 1)],
  [(14, q 1 1)],
  [(15, q 1 1)],
  [(16, q 1 1)],
  [(18, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(16, q 1255736501918870148281736564956503220078115655390436148880775027 6326802615931057938051839148145984330392316582664079159905996557), (17, q 5071066114012187789770102583189481110314200927273643011025221530 6326802615931057938051839148145984330392316582664079159905996557)],
  [(16, q 194852387338461544001698982240491556044078235819963145489337 1149535208389999029141952778428064649426764221547943924428621767), (17, q 1149340356002660567597951079445824157870720143312123961283132430 1149535208389999029141952778428064649426764221547943924428621767)],
  [(17, q 913103449402164781399911015487409181920561929645834363268918300 913103845505805596176659228065959884623934337244452359936509157), (18, q 396103640814776748212578550702703372407598617996667590857 913103845505805596176659228065959884623934337244452359936509157)],
  [(17, q 673083227261173292510323889729032265100293529696037840638427900 673083811141755309443338476579750451244387374315126992099296141), (18, q 583880582016933014586850718186144093844619089151460868241 673083811141755309443338476579750451244387374315126992099296141)],
  [(17, q 2289565269857916743568263704442726318232747693981161069287139348300 2289686234256866823395982424367797971214604228209491176261185918857), (18, q 120964398950079827718719925071652981856534228330106974046570557 2289686234256866823395982424367797971214604228209491176261185918857)],
  [(17, q 24922936082431915507112888257217887204535811604837378762096695817700 24924546534275570323627138786790222940441143435057276122975340336283), (18, q 1610451843654816514250529572335735905331830219897360878644518583 24924546534275570323627138786790222940441143435057276122975340336283)],
  [(17, q 37025134664072591859425721587224530633483511606396099502730054700 37079857535117811040439398694026573642370900200393723801830126513), (18, q 54722871045219181013677106802043008887388593997624299100071813 37079857535117811040439398694026573642370900200393723801830126513)],
  [(17, q 1216672350814080687750935262798381092037393477223649056529298738700 1218860720856962620468602261431130243973630002035945248162648062873), (18, q 2188370042881932717666998632749151936236524812296191633349324173 1218860720856962620468602261431130243973630002035945248162648062873)],
  [(17, q 2735659816378515349482358401867010324899946949170479371530086700 2849863365404393771534048800075229744032278040542807870583399793), (18, q 114203549025878422051690398208219419132331091372328499053313093 2849863365404393771534048800075229744032278040542807870583399793)],
  [(19, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(16, q 40390040453296663293914346107658915014250101556813297864985983 210076277396189681473280366368808685152103963065227918993988353), (17, q 169686236942893018179366020261149770137853861508414621129002370 210076277396189681473280366368808685152103963065227918993988353)],
  [(17, q 28691351480335566716513782185494619229415393490515172006040922900 28692801821899575962572968279523154305935869307586392763027072191), (18, q 1450341564009246059186094028535076520475817071220756986149291 28692801821899575962572968279523154305935869307586392763027072191)],
  [(17, q 10105757869824940131995125831643571707583712473008548520736900 10106287403213412135219851174984212626296483553728834227871251), (18, q 529533388472003224725343340640918712771080720285707134351 10106287403213412135219851174984212626296483553728834227871251)],
  [(17, q 22348013661940812273256915155170974000178726538549039114949100 22349194372565634492182177482906437818238587466583803775074689), (18, q 1180710624822218925262327735463818059860928034764660125589 22349194372565634492182177482906437818238587466583803775074689)],
  [(17, q 25339727001458932614049191377973339749442146111290776551774226900 25342382753588128910524925777332551090243747434379768233055238351), (18, q 2655752129196296475734399359211340801601323088991681281011451 25342382753588128910524925777332551090243747434379768233055238351)],
  [(17, q 275834196136649912840368906498800886334831459368462352330282911100 275866356176192597279883496452797250398428082556305074220073282669), (18, q 32160039542684439514589953996364063596623187842721889790371569 275866356176192597279883496452797250398428082556305074220073282669)],
  [(17, q 409775031516917678128360628067518202402638280299199077832602100 410402057733669271675269413022609643574501803157705419987987559), (18, q 627026216751593546908784955091441171863522858506342155385459 410402057733669271675269413022609643574501803157705419987987559)],
  [(17, q 13465499601889463340950085976604515647445973679888450377016014100 13490422595520676097311786295302089539346464062924549837445951039), (18, q 24922993631212756361700318697573891900490383036099460429936939 13490422595520676097311786295302089539346464062924549837445951039)],
  [(17, q 90830262677361501816374162038590455317582619667835499821934300 94627369183988449545155393158902570616456855138056097401015797), (18, q 3797106506626947728781231120312115298874235470220597579081497 94627369183988449545155393158902570616456855138056097401015797)],
  [(20, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(16, q 1696959083457484187618172426750580910765180504780337679845728209 8891382708745011503311005036876404714995464221196470142938316719), (17, q 7194423625287527315692832610125823804230283716416132463092588510 8891382708745011503311005036876404714995464221196470142938316719)],
  [(17, q 3643002202184937322196331527756271388570071146529543298996438020100 3643229285287866694556610445489619871773629935577166007799472569779), (18, q 227083102929372360278917733348483203558789047622708803034549679 3643229285287866694556610445489619871773629935577166007799472569779)],
  [(17, q 1283149669625049502126331222111481150026039131275649652429586100 1283232026675789204350778650765477281719710587680200455189980919), (18, q 82357050739702224447428653996131693671456404550802760394819 1283232026675789204350778650765477281719710587680200455189980919)],
  [(17, q 945858348485272441400596302641718032787213442408325686749449300 945919467260207903355670788815467709422936579670528488609337647), (18, q 61118774935461955074486173749676635723137262202801859888347 945919467260207903355670788815467709422936579670528488609337647)],
  [(17, q 3217439277026148515643368868936667542621523131822167389444674396100 3217814404460761550539601739702934941676402617353999491285697970819), (18, q 375127434613034896232870766267399054879485531832101841023574719 3217814404460761550539601739702934941676402617353999491285697970819)],
  [(17, q 35023257208967331322990668364905295994621476957150121887902282925900 35027753437437583355859631407627887542140168416298661900061108871561), (18, q 4496228470252032868963042722591547518691459148540012158825945661 35027753437437583355859631407627887542140168416298661900061108871561)],
  [(17, q 52030009698488948389715055333561437598271704898844915159300204900 52110240218385140093935850996525805188792666587483483445288902971), (18, q 80230519896191704220795662964367590520961688638568285988698071 52110240218385140093935850996525805188792666587483483445288902971)],
  [(17, q 1709743191439659215703029527869454415797619863933991078679970832900 1712927966253810885282008204937060068938866968764919606284323191091), (18, q 3184774814151669578978677067605653141247104830928527604352358191 1712927966253810885282008204937060068938866968764919606284323191091)],
  [(17, q 3844300802064839838905511878716013122802734501789254610444748900 4005060278889947641032109725313989726915435569527712525130308731), (18, q 160759476825107802126597846597976604112701067738457914685559831 4005060278889947641032109725313989726915435569527712525130308731)],
  [(21, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(16, q 1030260935070076293412600071984836743369526184452955595064069 46695268733128006536963382421743306240143472233793848194617979), (17, q 45665007798057930243550782349758469496773946049340892599553910 46695268733128006536963382421743306240143472233793848194617979)],
  [(17, q 210156268523043558002707610032972149661662090565795773398661315100 210466396190726996521047493826332623341127412706936474802999977829), (18, q 310127667683438518339883793360473679465322141140701404338662729 210466396190726996521047493826332623341127412706936474802999977829)],
  [(17, q 6729263650280644277284839056302687197461440028998556044780100 6739206521123877065763718374561057495401832944888412026350179), (18, q 9942870843232788478879318258370297940392915889855981570079 6739206521123877065763718374561057495401832944888412026350179)],
  [(17, q 4960395771816690073092244136761244549245197271231983525171300 4967727199524305219113192971055022920434178902197151630316027), (18, q 7331427707615146020948834293778371188981630965168105144727 4967727199524305219113192971055022920434178902197151630316027)],
  [(17, q 16873319477586825169068152166701674517505296622657034464076990100 16899138556013605709087391582149662058790403836579411128882186079), (18, q 25819078426780540019239415447987541285107213922376664805195979 16899138556013605709087391582149662058790403836579411128882186079)],
  [(17, q 183673580008714474732476121274108829638208807571753738302208211900 183956805533766065274184775521967232768366634127776975572161001501), (18, q 283225525051590541708654247858403130157826556023237269952789601 183956805533766065274184775521967232768366634127776975572161001501)],
  [(17, q 272861659697655962650640937027489971513434575094564515349150900 273669658640618951476631881415014073270632936123769722151464311), (18, q 807998942962988825990944387524101757198361029205206802313411 273669658640618951476631881415014073270632936123769722151464311)],
  [(17, q 8966421308709994467893795765549364183412026141150096991434898900 8995859735746524967298531500608928240245998693464272365353377231), (18, q 29438427036530499404735735059564056833972552314175373918478331 8995859735746524967298531500608928240245998693464272365353377231)],
  [(17, q 20158669783565637167508264041885808834451189424266150595454900 21033552613948789580550239723429409988328838545136461641900471), (18, q 874882830383152413041975681543601153877649120870311046445571 21033552613948789580550239723429409988328838545136461641900471)],
  [(22, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(17, q 1 1)],
  [(17, q 1286645677734750301029585483336820880895305698279080285218118137300 1288956953563997427225935913617244558375557745720845859311919433167), (18, q 2311275829247126196350430280423677480252047441765574093801295867 1288956953563997427225935913617244558375557745720845859311919433167)],
  [(17, q 41198761481923819051726246658993833339821227401708552061332300 41272845756500776250654504861307181161960412995923817759662217), (18, q 74084274576957198928258202313347822139185594215265698329917 41272845756500776250654504861307181161960412995923817759662217)],
  [(17, q 30369171551153948626877361514555454991959471749560876124009900 30423795119450887534832777657827025642409324117912687045603921), (18, q 54623568296938907955416143271570650449852368351810921594021 30423795119450887534832777657827025642409324117912687045603921)],
  [(17, q 103303998751438136555354872457995535868709213356646307185561162300 103495201824408390168594575557088730966806089225247454231214897917), (18, q 191203072970253613239703099093195098096875868601147045653735617 103495201824408390168594575557088730966806089225247454231214897917)],
  [(17, q 1124509920954097960539461540781595769907350595310111836483866283700 1126604569374076730846630958707458119626839070360982604678328178423), (18, q 2094648419978770307169417925862349719488475050870768194461894723 1126604569374076730846630958707458119626839070360982604678328178423)],
  [(17, q 1670547257058995891818773647605613484947951198366040664079980700 1676031974076501811831424940736727847050247438282440703168682053), (18, q 5484717017505920012651293131114362102296239916400039088701353 1676031974076501811831424940736727847050247438282440703168682053)],
  [(17, q 54895318718206375241812261001364292395672481877627315687389384700 55093241341810686486507854850739751415681755207213605888299867213), (18, q 197922623604311244695593849375459020009273329586290200910482513 55093241341810686486507854850739751415681755207213605888299867213)],
  [(17, q 123415047275367195080711375166794924472882062981068107490572700 128815546759943969092015988426960843701662847642235660076137733), (18, q 5400499484576774011304613260165919228780784661167552585565033 128815546759943969092015988426960843701662847642235660076137733)],
  [(23, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(17, q 27703729463285096324734903586376067693057982346384322100 28808930014904924064646761344864670468240015932660926359), (18, q 1105200551619827739911857758488602775182033586276604259 28808930014904924064646761344864670468240015932660926359)],
  [(17, q 1672233825705763803315804735982298642734374499144720146943246000700 1742039050510433982878879200347966798755379648274597936574934617853), (18, q 69805224804670179563074464365668156021005149129877789631688617153 1742039050510433982878879200347966798755379648274597936574934617853)],
  [(17, q 588999365591290721946074418512890975453816211560799451474562700 613587596685735436660140996019337362887061427633767303192099833), (18, q 24588231094444714714066577506446387433245216072967851717537133 613587596685735436660140996019337362887061427633767303192099833)],
  [(17, q 434173785349032349005118095456084106087732315189818077861125100 452298914388833566505502877993903735992075639058727199510417729), (18, q 18125129039801217500384782537819629904343323868909121649292629 452298914388833566505502877993903735992075639058727199510417729)],
  [(17, q 1476883292348219297033506812730892201827490343848543808528054232700 1538623542718559412052787291898895733634587617801670560084954169133), (18, q 61740250370340115019280479168003531807097273953126751556899936433 1538623542718559412052787291898895733634587617801670560084954169133)],
  [(17, q 16076517265210490643626345741494457968384096352201847182922156221300 16748798815950980282309259649100960983927936064254676982799744795527), (18, q 672281550740489638682913907606503015543839712052829799877588574227 16748798815950980282309259649100960983927936064254676982799744795527)],
  [(17, q 23880515399810934673899398728593443653650386607093485021406574300 24916925695148370659967224417773649455520029100502115394653841397), (18, q 1036410295337435986067825689180205801869642493408630373247267097 24916925695148370659967224417773649455520029100502115394653841397)],
  [(17, q 784712037151688902459766301708780336700637941873418063571461770300 819050126758568851647150070072123463045242599803422405562700090237), (18, q 34338089606879949187383768363343126344604657930004341991238319937 819050126758568851647150070072123463045242599803422405562700090237)],
  [(17, q 1759156798580594775353708886387286293836048657882194212576782300 1915051417062601590177255122067141664454950230437753724516417717), (18, q 155894618482006814823546235679855370618901572555559511939635417 1915051417062601590177255122067141664454950230437753724516417717)],
  [(24, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(17, q 5230156211027893521449243740344454172295100 5488216155896720379535735618125317381872029), (18, q 258059944868826858086491877780863209576929 5488216155896720379535735618125317381872029)],
  [(17, q 3472593546622757357196311871983213269563752529742708700 3650519315328514474584975004131806600002620657188629173), (18, q 177925768705757117388663132148593330438868127445920473 3650519315328514474584975004131806600002620657188629173)],
  [(17, q 111193417419848828898008332478920750022430058413700 116890886244169582167543443030881212192902100831123), (18, q 5697468824320753269535110551960462170472042417423 116890886244169582167543443030881212192902100831123)],
  [(17, q 81964887252462824128317259175483662558215906488100 86164748498436594210806868945071932340291725411499), (18, q 4199861245973770082489609769588269782075818923399 86164748498436594210806868945071932340291725411499)],
  [(17, q 278811089203704662248175092140576851080505007585183700 293113926154918098628275369197553689169016751233209423), (18, q 14302836951213436380100277056976838088511743648025723 293113926154918098628275369197553689169016751233209423)],
  [(17, q 3034979417724813184573695642836014799123677155398290300 3190713025648946196373364948190263328667243448334221037), (18, q 155733607924133011799669305354248529543566292935930737 3190713025648946196373364948190263328667243448334221037)],
  [(17, q 4508136701337006231865524943257869993637798267533300 4746773798424346375467868727780847508244025113900007), (18, q 238637097087340143602343784522977514606226846366707 4746773798424346375467868727780847508244025113900007)],
  [(17, q 148136246526677903226489489000644407442648464734209300 156032318306857784750107539508838157229669753622938047), (18, q 7896071780179881523618050508193749787021288888728747 156032318306857784750107539508838157229669753622938047)],
  [(17, q 331864396036061683798046273278230067411341692781300 364824938692904954087887570610167327320509044517927), (18, q 32960542656843270289841297331937259909167351736627 364824938692904954087887570610167327320509044517927)],
  [(25, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 54120417011653413362833300661253713527068894725282318 1532365320000234263241671258402964477197615038900951833), (19, q 1478244902988580849878837957741710763670546144175669515 1532365320000234263241671258402964477197615038900951833)],
  [(18, q 68201259353280958905503222183342390458 1402702185680707028616949937239047051985923), (19, q 1402633984421353747658044434016863709595465 1402702185680707028616949937239047051985923)],
  [(18, q 905598372787121282237730682079475866478991138 98066119948041194188530752537139150929412929575503), (19, q 98065214349668407067248514806457071453546450584365 98066119948041194188530752537139150929412929575503)],
  [(19, q 1 1)],
  [(20, q 1 1)],
  [(21, q 1 1)],
  [(22, q 1 1)],
  [(23, q 1 1)],
  [(24, q 1 1)],
  [(26, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(24, q 1079001051666086273659839292101040306203180115462662563454714451 5436352822300603141817228781554714425128006598634982703261256784), (25, q 4357351770634516868157389489453674118924826483172320139806542333 5436352822300603141817228781554714425128006598634982703261256784)],
  [(24, q 167428382123657141463042602268843409766819931067455889723481 987746789939207500369687147514915947291799245249683481545752304), (25, q 987579361557083843228224104912647103882032425318616025656028823 987746789939207500369687147514915947291799245249683481545752304)],
  [(25, q 286902090899771300143177765380032017000711816149553663128951274 286902215357698581666456568416084154856023458677316027134971569), (26, q 124457927281523278803036052137855311642527762364006020295 286902215357698581666456568416084154856023458677316027134971569)],
  [(25, q 211486426184492674734420403997969378184910414728495131696008762 211486609642960479682927173695371700965382871760081021059911097), (26, q 183458467804948506769697402322780472457031585889363902335 211486609642960479682927173695371700965382871760081021059911097)],
  [(25, q 16730090993238357615436010891594317779318726180991491723848311318 16730974892652806078376901493067276154683212913241492625279170383), (26, q 883899414448462940890601472958375364486732250000901430859065 16730974892652806078376901493067276154683212913241492625279170383)],
  [(25, q 7830922638713798301449392757498983792818078999099549972417617942806 7831428651478878672612111740361588240315143506922484163900454728911), (26, q 506012765080371162718982862604447497064507822934191482836786105 7831428651478878672612111740361588240315143506922484163900454728911)],
  [(25, q 11633499531649939348029217743545536670723787801532416320575697666 11650693756612279538396288088650389800026142925000069576519663821), (26, q 17194224962340190367070345104853129302355123467653255943966155 11650693756612279538396288088650389800026142925000069576519663821)],
  [(25, q 4958499884585597278780328648933326509078689876327597554 4967418499854366114784502150608467013301079679198987749), (26, q 8918615268768836004173501675140504222389802871390195 4967418499854366114784502150608467013301079679198987749)],
  [(25, q 3010283156422824578691354421173919589070645950801134 3135951201103691744573719331911338199855255033163979), (26, q 125668044680867165882364910737418610784609082362845 3135951201103691744573719331911338199855255033163979)],
  [(26, q 39117840886893374835705958737562075 39242616998200081996423185630336438), (27, q 124776111306707160717226892774363 39242616998200081996423185630336438)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(24, q 1027899918018559414379411767245016582356427612005390862757547 5346302848170121693299759701613434463747186563367385653015248), (25, q 4318402930151562278920347934368417881390758951361994790257701 5346302848170121693299759701613434463747186563367385653015248)],
  [(25, q 801012298744467202770252426412909941267187432669749565079984098 801052789741586803170771655919271156033252645043283175293426813), (26, q 40490997119600400519229506361214766065212373533610213442715 801052789741586803170771655919271156033252645043283175293426813)],
  [(25, q 846405197825361237571327078013220314642767709228457160748334 846449548760560426330608012956375106849876330954665709507179), (26, q 44350935199188759280934943154792207108621726208548758845 846449548760560426330608012956375106849876330954665709507179)],
  [(25, q 1871752239485088467466939513192148649790144867681728484145626 1871851129605240454688285629217167823517694059855359165371081), (26, q 98890120151987221346116025019173727549192173630681225455 1871851129605240454688285629217167823517694059855359165371081)],
  [(25, q 49356335687786469632308180506406376942854408041948916432086738 49361508521478971628736849987691418878954277942578638543605653), (26, q 5172833692501996428669481285041936099869900629722111518915 49361508521478971628736849987691418878954277942578638543605653)],
  [(25, q 1100115401232031304509205995149564162277264590043770945690652426 1100243665802924314304305526813832870594903965783562419876346881), (26, q 128264570893009795099531664268708317639375739791474185694455 1100243665802924314304305526813832870594903965783562419876346881)],
  [(25, q 34320604261714663849208837513175475040444625999042235216129206 34373120684121334235573721547334984440264419698867213043977311), (26, q 52516422406670386364884034159509399819793699824977827848105 34373120684121334235573721547334984440264419698867213043977311)],
  [(25, q 14628333181123361113603098756966335006254485382007814 14655408437555525264388119976546570376675739585347559), (26, q 27075256432164150785021219580235370421254203339745 14655408437555525264388119976546570376675739585347559)],
  [(25, q 20928742142142669949613055749135226254155065534 21803656081847194366188641661953417555169855379), (26, q 874913939704524416575585912818191301014789845 21803656081847194366188641661953417555169855379)],
  [(26, q 38469741136851577154237006556275 38592586221867053984122924294886), (27, q 122845085015476829885917738611 38592586221867053984122924294886)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(24, q 596806666110001794592514451152060544823804276003349815001810957 3127026764076461539842202563215102867791730163469987955990240688), (25, q 2530220097966459745249688112063042322967925887466638140988429731 3127026764076461539842202563215102867791730163469987955990240688)],
  [(25, q 468502711575856400120691336451942609684804705886953869227644125038 468531915250070933571516094921125461926125437503048351093002664203), (26, q 29203674214533450824758469182852241320731616094481865358539165 468531915250070933571516094921125461926125437503048351093002664203)],
  [(25, q 12693653501508836058463433835517277668988819280493118960631086 12694468224756047838504183728059170031971142339640277332522091), (26, q 814723247211780040749892541892362982323059147158371891005 12694468224756047838504183728059170031971142339640277332522091)],
  [(25, q 121640662409216838452075306666716082806576809343589591905708934 121648522495540221935307613576641396938428596092288524967058279), (26, q 7860086323383483232306909925314131851786748698933061349345 121648522495540221935307613576641396938428596092288524967058279)],
  [(25, q 506455133656467122732082614013664855521526464337231761264553454 506514182234754735985495305569489938198699942388002080458221899), (26, q 59048578287613253412691555825082677173478050770319193668445 506514182234754735985495305569489938198699942388002080458221899)],
  [(25, q 643444612043905201465060681671729935008046396672818457589453891206 643527216410667550991037507467152920452687008401305487310611574311), (26, q 82604366762349525976825795422985444640611728487029721157683105 643527216410667550991037507467152920452687008401305487310611574311)],
  [(25, q 6691239607936618828827548738626965512536587521632259591292550462 6701557530912334303164201613999237286551735134692686193045582547), (26, q 10317922975715474336652875372271774015147613060426601753032085 6701557530912334303164201613999237286551735134692686193045582547)],
  [(25, q 2851980139199604559654488519228821784185990136145472078 2857292582941600379299670331409299024746201634573664443), (26, q 5312443741995819645181812180477240560211498428192365 2857292582941600379299670331409299024746201634573664443)],
  [(25, q 1731416551054961843557018902296432210656499053181138 1803820255459264973757005676699314442482995518652053), (26, q 72403704404303130199986774402882231826496465470915 1803820255459264973757005676699314442482995518652053)],
  [(26, q 22500748134507646449858755053019525 22572617645858186238513795199667466), (27, q 71869511350539788655040146647941 22572617645858186238513795199667466)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(24, q 1049069294648346865229017483598957151185183992949890185774661 47547733749469326558793635841737036154442265798469947012773424), (25, q 46498664454820979693564618358138079003257081805520056826998763 47547733749469326558793635841737036154442265798469947012773424)],
  [(25, q 7113723601920980547327681638729943049583490064200368396803670974 7124221325946595269222033874894026723732234594796588147667936019), (26, q 10497724025614721894352236164083674148744530596219750864265045 7124221325946595269222033874894026723732234594796588147667936019)],
  [(25, q 2505618042605831191645641383603717812132353087353912625555814 2509320236170361689062819933481932788854476991544771356985559), (26, q 3702193564530497417178549878214976722123904190858731429745 2509320236170361689062819933481932788854476991544771356985559)],
  [(25, q 1846986206850615837612768385179960527693363264496295297829782 1849716038596989846027295841108413531090075728685888355389967), (26, q 2729831746374008414527455928453003396712464189593057560185 1849716038596989846027295841108413531090075728685888355389967)],
  [(25, q 6282722140026529796904718119344045859229169250562605446563125214 6292335784566506237130209320316765159311859183500135390088319459), (26, q 9613644539976440225491200972719300082689932937529943525194245 6292335784566506237130209320316765159311859183500135390088319459)],
  [(25, q 3599485376872881137749618844606963780088089222515338288096849214 3605035800269276843288524148482745669042846662585401784860213459), (26, q 5550423396395705538905303875781888954757440070063496763364245 3605035800269276843288524148482745669042846662585401784860213459)],
  [(25, q 101599095117235590174324015663023766448952575057316149471840526 101899950728653021627580219251051680660885104683598864870776731), (26, q 300855611417431453256203588027914211932529626282715398936205 101899950728653021627580219251051680660885104683598864870776731)],
  [(25, q 1862077958225315947122171384244081549901725152303618442 1868191506119423174407343597076343819084817503129050177), (26, q 6113547894107227285172212832262269183092350825431735 1868191506119423174407343597076343819084817503129050177)],
  [(25, q 26286981638295040159814453231245377898886308806274 27427832157940462437080350716865723469980829789069), (26, q 1140850519645422277265897485620345571094520982795 27427832157940462437080350716865723469980829789069)],
  [(26, q 14710315771604868064493387290318975 14758716978664966050796176225118974), (27, q 48401207060097986302788934799999 14758716978664966050796176225118974)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(25, q 1 1)],
  [(25, q 707860336746797847835693234390546612140545533473992608187923012886 709131907090613017390907709324471333133170540977904318330742685391), (26, q 1271570343815169555214474933924720992625007503911710142819672505 709131907090613017390907709324471333133170540977904318330742685391)],
  [(25, q 249324788081816346612527387982835633554206274254223131230855646 249773127920070896783430735128301767478853925319955810903796451), (26, q 448339838254550170903347145466133924647651065732679672940805 249773127920070896783430735128301767478853925319955810903796451)],
  [(25, q 26255252719997929881562373762648828719339994012930097027765314 26302476780347695751715934829583968925112271920760940500611309), (26, q 47224060349765870153561066935140205772277907830843472845995 26302476780347695751715934829583968925112271920760940500611309)],
  [(25, q 2076978186110195827006272087925901418796771681851061534732218446 2080822418826026629549967337208310479219419473105105726339608251), (26, q 3844232715830802543695249282409060422647791254044191607389805 2080822418826026629549967337208310479219419473105105726339608251)],
  [(25, q 6805257916813678943030156254436196413105288760462043390878887376674 6817934214707881863084766445668966003843289777889916213508444141469), (26, q 12676297894202920054610191232769590738001017427872822629556764795 6817934214707881863084766445668966003843289777889916213508444141469)],
  [(25, q 10109741794777963161659669343987440055126823977141209780729960614 10142933955388867074168789397042587646046729107507681850678074359), (26, q 33192160610903912509120053055147590919905130366472069948113745 10142933955388867074168789397042587646046729107507681850678074359)],
  [(25, q 4309030298980668629395106528162831741220040357994011766 4324566315564207217962141206384983270053303553747924671), (26, q 15536016583538588567034678222151528833263195753912905 4324566315564207217962141206384983270053303553747924671)],
  [(25, q 2615657882996633897076624039136697570226585334444586 2730116041550302204210691296684770088473627208821841), (26, q 114458158553668307134067257548072518247041874377255 2730116041550302204210691296684770088473627208821841)],
  [(26, q 34051302721291516445286131793591425 34164083338252838206697055345913602), (27, q 112780616961321761410923552322177 34164083338252838206697055345913602)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(25, q 20563838628406128318331959299068126188286527493338284957396574734 21384203475877481975758211041236849800900108959602305014757175579), (26, q 820364847471353657426251742168723612613581466264020057360600845 21384203475877481975758211041236849800900108959602305014757175579)],
  [(25, q 24751433871031995518079854750566466234101029090291237865001555822 25784650266398298960619997960264591457651844152031089471315901707), (26, q 1033216395366303442540143209698125223550815061739851606314345885 25784650266398298960619997960264591457651844152031089471315901707)],
  [(25, q 95898291768471668071895365879720161664979977180051209398467762 99901639645083588051634687534713927869460641643330351160902597), (26, q 4003347876611919979739321654993766204480664463279141762434835 99901639645083588051634687534713927869460641643330351160902597)],
  [(25, q 70690270275291031744877012588557752398526817291800967583789506 73641324239933457722671013690759421214151434728879029320042861), (26, q 2951053964642425977794001102201668815624617437078061736253355 73641324239933457722671013690759421214151434728879029320042861)],
  [(25, q 5592085024965081443931798222400701362106883403946603339557875534 5825858899530769517350156430434088929236955530202864942382840379), (26, q 233773874565688073418358208033387567130072126256261602824964845 5825858899530769517350156430434088929236955530202864942382840379)],
  [(25, q 2617507986230714630237290629331488304126319111196597980233807859278 2726965917885276717930302333882770489783526687543451250252962227643), (26, q 109457931654562087693011704551282185657207576346853270019154368365 2726965917885276717930302333882770489783526687543451250252962227643)],
  [(25, q 3888120713158222435009069239171154066775988677189551320378540458 4056864488958966285793729962138524160149355775862887588909939473), (26, q 168743775800743850784660722967370093373367098673336268531399015 4056864488958966285793729962138524160149355775862887588909939473)],
  [(25, q 1657178528048208219057601557621276472922221021333933402 1729694740488717488724905996802821980430504351692796937), (26, q 72516212440509269667304439181545507508283330358863535 1729694740488717488724905996802821980430504351692796937)],
  [(25, q 1003072034891260026004122224230975848556584173383942 1091963219756370204592864368243604897735019744461927), (26, q 88891184865110178588742144012629049178435571077985 1091963219756370204592864368243604897735019744461927)],
  [(26, q 13584059079226002243289205953441975 13664592227691275092513286568458094), (27, q 80533148465272849224080615016119 13664592227691275092513286568458094)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(25, q 21524141740654608965877694700820671320035945265690156214 22586159509689943903263715264496685542626816143237892959), (26, q 1062017769035334937386020563676014222590870877547736745 22586159509689943903263715264496685542626816143237892959)],
  [(25, q 3903729225788652345173797853375049217211233443096849634 4103745154515202693630706614447004182330954648413311229), (26, q 200015928726550348456908761071954965119721205316461595 4103745154515202693630706614447004182330954648413311229)],
  [(25, q 1374983528064389539821122587920130538421094243430074 1445436671486735756287923319826006919489198795429369), (26, q 70453143422346216466800731905876381068104551999295 1445436671486735756287923319826006919489198795429369)],
  [(25, q 1013552532756974255731723674856257528697551349873162 1065486722454242118069617230322622650372844105202497), (26, q 51934189697267862337893555466365121675292755329335 1065486722454242118069617230322622650372844105202497)],
  [(25, q 3447691994655363622286933215952894637503367918829345474 3624556468010407902526055327908847471733839145998164269), (26, q 176864473355044280239122111955952834230471227168818795 3624556468010407902526055327908847471733839145998164269)],
  [(25, q 37529620046025775684177078914403643828331398095720360006 39455373841803050215255642183446478401468576040418847111), (26, q 1925753795777274531078563269042834573137177944698487105 39455373841803050215255642183446478401468576040418847111)],
  [(25, q 55746228962420743369476998337275507958433934884446866 58697141752889786709109187653347193076575219314924021), (26, q 2950912790469043339632189316071685118141284430477155 58697141752889786709109187653347193076575219314924021)],
  [(25, q 1831807166375556752900188606468881628967398749830844386 1929447556302302111727988414278899733705153485619318141), (26, q 97640389926745358827799807810018104737754735788473755 1929447556302302111727988414278899733705153485619318141)],
  [(25, q 14371781526723408818764654195860730611934 15799176944021879079128191018174496263779), (26, q 1427395417298470260363536822313765651845 15799176944021879079128191018174496263779)],
  [(26, q 15143857324263558356253737962628675 15242639908899194917070234109188742), (27, q 98782584635636560816496146560067 15242639908899194917070234109188742)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(18, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 1 1)],
  [(26, q 17306701226438377773045043780529328766844903675 17359949559680042782052307420605461460557514742), (27, q 53248333241665009007263640076132693712611067 17359949559680042782052307420605461460557514742)],
  [(26, q 3144151269994615046598164479625729458792601425 3154179835558208843094178019725202273397028002), (27, q 10028565563593796496013540099472814604426577 3154179835558208843094178019725202273397028002)],
  [(26, q 85188056730356310388768514701196421178225 85459782769096808801285407234155031405794), (27, q 271726038740498412516892532958610227569 85459782769096808801285407234155031405794)],
  [(26, q 816339900710673313757043083776118182447525 818943820456901171272062031776212507955786), (27, q 2603919746227857515018948000094325508261 818943820456901171272062031776212507955786)],
  [(26, q 2777002808849799712772868452392688843745359425 2785870587422257512402884735795387860708731522), (27, q 8867778572457799630016283402699016963372097 2785870587422257512402884735795387860708731522)],
  [(26, q 30229242456009532399108358710868712978710779075 30325797507015969796846438263518001498169686918), (27, q 96555051006437397738079552649288519458907843 30325797507015969796846438263518001498169686918)],
  [(26, q 44967258689883544948129963127454812760854825 45115214018142049085991121072809372187836498), (27, q 147955328258504137861157945354559426981673 45115214018142049085991121072809372187836498)],
  [(26, q 1478097238939108452199911310130575040295503825 1482992814297878615428146464150952994616177058), (27, q 4895575358770163228235154020377954320673233 1482992814297878615428146464150952994616177058)],
  [(26, q 3447004807700299336662294583445436884206825 3467440389459772498195932796235228221671378), (27, q 20435581759473161533638212789791337464553 3467440389459772498195932796235228221671378)],
  [(26, q 60841495973361475059025 65902497619949750237346), (27, q 5061001646588275178321 65902497619949750237346)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)],
  [(27, q 1 1)]
]

/-- (C2) witness for `(1, 0) / e2`. -/
def c2w2 : List (ℕ × ℚ) := [(27, q 1 1)]

/-- (C3) witnesses: entry `a` is for `((y, 1) ∘ z_a) / e1`. -/
def c3w2 : List (List (ℕ × ℚ)) := [
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(0, q 1 1)],
  [(1, q 1 1)],
  [(2, q 1 1)],
  [(3, q 1 1)],
  [(4, q 1 1)],
  [(5, q 1 1)],
  [(6, q 1 1)],
  [(7, q 1 1)],
  [(8, q 1 1)],
  [(10, q 1 1)]
]

def y : Fin 3 → ℚ := ![q 2274691481464049 5000000000000000, q 602793242587973 1250000000000000, q 1 50]
def e₁ : Fin 3 → ℚ := ![q 1003883019401 1000000000000, q 260280393933 250000000000, q 963015339293 1000000000000]
def e₂ : Fin 3 → ℚ := ![q 779999999921 1000000000000, q 779999999921 1000000000000, q 129999999987 250000000000]
def lam : Fin 3 → ℚ := ![q 20874647890139383 27988626836321740, q 2400441832917297 27988626836321740, q 235676855663253 1399431341816087]
def Zq : Fin 3 → List (ℚ × ℚ) := ![Z0, Z1, Z2]
def pairs : Fin 3 → List (List (ℕ × ℚ)) := ![pairs0, pairs1, pairs2]
def c2w : Fin 3 → List (ℕ × ℚ) := ![c2w0, c2w1, c2w2]
def c3w : Fin 3 → List (List (ℕ × ℚ)) := ![c3w0, c3w1, c3w2]

end MaxLeafFormal.DSTCert


==> anc/formal/MaxLeafFormal/DSTGraph.lean <==
import MaxLeafFormal.DSTCert
import MaxLeafFormal.MLS

/-!
# Directed Steiner Tree: `W_S ≥ W_A` (`lem:fa-dst-point`, `eq:fa-dst-W`)
The setting is that of `thm:fa-dst`: a root `r`, terminals `K`, non-terminals `U`.
-/

namespace MaxLeafFormal.DSTGraph

open Finset
open Antinorm8 (RTree)

variable {V : Type*} [Fintype V] [DecidableEq V]

/-! ### Definitions with explicit graph data -/

/-- `v` is reachable from `u` in the induced subdigraph `G[T]` (`u ∈ T`; length 0 allowed). -/
def ReachIn (G : Digraph V) (T : Finset V) (u v : V) : Prop :=
  u ∈ T ∧ Relation.ReflTransGen (fun a b => a ∈ T ∧ b ∈ T ∧ G.Adj a b) u v

/-- `\bar K_X = {r} ∪ K ∪ X` (the definition of `g` before `thm:fa-dst`). -/
def Kbar (r : V) (K X : Finset V) : Finset V := insert r (K ∪ X)

open Classical in
/-- `\bar K^r_X`: the vertices of `\bar K_X` reachable from `r` in `G[\bar K_X]`. -/
noncomputable def KbarR (G : Digraph V) (r : V) (K X : Finset V) : Finset V :=
  (Kbar r K X).filter (fun v => ReachIn G (Kbar r K X) r v)

/-- `\bar K_X \ \bar K^r_X`. -/
noncomputable def Dset (G : Digraph V) (r : V) (K X : Finset V) : Finset V :=
  Kbar r K X \ KbarR G r K X

open Classical in
/-- The strong component of `v` in `G[D]`. -/
noncomputable def scc (G : Digraph V) (D : Finset V) (v : V) : Finset V :=
  D.filter (fun w => ReachIn G D v w ∧ ReachIn G D w v)

open Classical in
/-- Source components of `G[D]`: strong components that no arc of `G[D]` enters from outside. -/
noncomputable def sourceComps (G : Digraph V) (D : Finset V) : Finset (Finset V) :=
  (D.image (scc G D)).filter (fun C => ∀ u ∈ D, ∀ v ∈ C, G.Adj u v → u ∈ C)

/-- The running-time exponent `g(X)` of a sample (defined before `thm:fa-dst`). -/
noncomputable def gDST (G : Digraph V) (r : V) (K X : Finset V) : ℕ :=
  (sourceComps G (Dset G r K X)).card

/-- The non-terminals `U = V \ ({r} ∪ K)`. -/
def nonterm (r : V) (K : Finset V) : Finset V := univ \ insert r K

/-- `S` is a Steiner set: every terminal is reachable from `r` in `G[{r} ∪ K ∪ S]`. -/
def Steiner (G : Digraph V) (r : V) (K S : Finset V) : Prop :=
  ∀ v ∈ K, ReachIn G (Kbar r K S) r v

/-- `S` is rooted: every vertex of `K ∪ S` is reachable from `r` in `G[{r} ∪ K ∪ S]`. -/
def Rooted (G : Digraph V) (r : V) (K S : Finset V) : Prop :=
  ∀ v ∈ K ∪ S, ReachIn G (Kbar r K S) r v

open Classical in
/-- The vertices of `S` reachable from `r` in `G[{r} ∪ K ∪ S]`. -/
noncomputable def reachPart (G : Digraph V) (r : V) (K S : Finset V) : Finset V :=
  S.filter (fun v => ReachIn G (Kbar r K S) r v)

/-- `W_S(y) = ∑_{X ⊆ S} y^{|X|} 2^{-g(X)}` (`def:fw-moments`, `eq:fa-dst-W`). -/
noncomputable def WS (G : Digraph V) (r : V) (K S : Finset V) (y : ℝ) : ℝ :=
  ∑ X ∈ S.powerset, y ^ X.card * (1 / 2 : ℝ) ^ gDST G r K X

/-- An out-arborescence of `G[N]` rooted at `r`: arcs `par u → u` for `u ∈ N \ {r}`. -/
structure OutArb (G : Digraph V) (r : V) (N : Finset V) where
  par : V → V
  height : V → ℕ
  par_mem : ∀ u ∈ N, u ≠ r → par u ∈ N
  par_adj : ∀ u ∈ N, u ≠ r → G.Adj (par u) u
  height_lt : ∀ u ∈ N, u ≠ r → height (par u) < height u

/-! ### Definitions on an arborescence; theorems -/

variable {G : Digraph V} {r : V} {K S : Finset V}

open Classical in
/-- `Ψ_A(X) = |{u ∈ K ∪ X : par(u) ∉ \bar K_X}|` (`lem:fa-dst-point`). -/
noncomputable def PsiG (A : OutArb G r (Kbar r K S)) (X : Finset V) : ℕ :=
  ((K ∪ X).filter (fun u => A.par u ∉ Kbar r K X)).card

/-- `W_A(y) = ∑_{X ⊆ S} y^{|X|} 2^{-Ψ_A(X)}` (`eq:fa-dst-W`). -/
noncomputable def WAg (A : OutArb G r (Kbar r K S)) (y : ℝ) : ℝ :=
  ∑ X ∈ S.powerset, y ^ X.card * (1 / 2 : ℝ) ^ PsiG A X

/-- No vertex of `S` is a leaf of `A`. -/
def NoSteinerLeafG (A : OutArb G r (Kbar r K S)) : Prop :=
  ∀ v ∈ S, ∃ u ∈ K ∪ S, A.par u = v

/-! ### Helper lemmas: reachability -/

theorem ReachIn.of_mem {T : Finset V} {u : V} (hu : u ∈ T) : ReachIn G T u u :=
  ⟨hu, Relation.ReflTransGen.refl⟩

theorem ReachIn.mem_right {T : Finset V} {u v : V} (h : ReachIn G T u v) : v ∈ T := by
  obtain ⟨hu, h⟩ := h
  induction h with
  | refl => exact hu
  | tail _ hbc _ => exact hbc.2.1

theorem ReachIn.tail_adj {T : Finset V} {u a b : V} (h : ReachIn G T u a) (hb : b ∈ T)
    (hab : G.Adj a b) : ReachIn G T u b :=
  ⟨h.1, h.2.tail ⟨h.mem_right, hb, hab⟩⟩

theorem ReachIn.trans {T : Finset V} {u v w : V} (h₁ : ReachIn G T u v)
    (h₂ : ReachIn G T v w) : ReachIn G T u w :=
  ⟨h₁.1, h₁.2.trans h₂.2⟩

/-- A set containing `u` and closed under the arcs inside `T` contains every vertex that `u`
reaches inside `T`. -/
theorem ReachIn.mem_of_closed {T Z : Finset V} {u v : V} (hu : u ∈ Z)
    (hZ : ∀ a ∈ Z, ∀ b ∈ T, G.Adj a b → b ∈ Z) (h : ReachIn G T u v) : v ∈ Z := by
  obtain ⟨-, h⟩ := h
  induction h with
  | refl => exact hu
  | tail _ hbc ih => exact hZ _ ih _ hbc.2.1 hbc.2.2

/-- The backward version of `ReachIn.mem_of_closed`. -/
theorem ReachIn.mem_of_back_closed {T Z : Finset V} {u v : V} (hv : v ∈ Z)
    (hZ : ∀ a ∈ T, ∀ b ∈ Z, G.Adj a b → a ∈ Z) (h : ReachIn G T u v) : u ∈ Z := by
  obtain ⟨-, h⟩ := h
  induction h using Relation.ReflTransGen.head_induction_on with
  | refl => exact hv
  | head hac _ ih => exact hZ _ hac.1 _ ih hac.2.2

theorem mem_Kbar {X : Finset V} {v : V} : v ∈ Kbar r K X ↔ v = r ∨ v ∈ K ∨ v ∈ X := by
  simp only [Kbar, Finset.mem_insert, Finset.mem_union]

theorem r_mem_Kbar {X : Finset V} : r ∈ Kbar r K X := Finset.mem_insert_self _ _

theorem mem_nonterm {v : V} : v ∈ nonterm r K ↔ v ≠ r ∧ v ∉ K := by
  simp [nonterm]

theorem mem_KbarR {X : Finset V} {v : V} :
    v ∈ KbarR G r K X ↔ v ∈ Kbar r K X ∧ ReachIn G (Kbar r K X) r v := by
  simp only [KbarR, Finset.mem_filter]

theorem mem_Dset {X : Finset V} {v : V} :
    v ∈ Dset G r K X ↔ v ∈ Kbar r K X ∧ ¬ ReachIn G (Kbar r K X) r v := by
  simp only [Dset, Finset.mem_sdiff, mem_KbarR]
  tauto

theorem mem_scc {D : Finset V} {v w : V} :
    w ∈ scc G D v ↔ w ∈ D ∧ ReachIn G D v w ∧ ReachIn G D w v := by
  simp only [scc, Finset.mem_filter]

theorem scc_self {D : Finset V} {v : V} (hv : v ∈ D) : v ∈ scc G D v :=
  mem_scc.2 ⟨hv, ReachIn.of_mem hv, ReachIn.of_mem hv⟩

theorem scc_eq_of_mem {D : Finset V} {v w : V} (h : w ∈ scc G D v) :
    scc G D w = scc G D v := by
  rw [mem_scc] at h
  ext x
  rw [mem_scc, mem_scc]
  constructor
  · rintro ⟨hx, h1, h2⟩
    exact ⟨hx, h.2.1.trans h1, h2.trans h.2.2⟩
  · rintro ⟨hx, h1, h2⟩
    exact ⟨hx, h.2.2.trans h1, h2.trans h.2.1⟩

theorem mem_sourceComps {D C : Finset V} :
    C ∈ sourceComps G D ↔
      (∃ v ∈ D, scc G D v = C) ∧ ∀ u ∈ D, ∀ v ∈ C, G.Adj u v → u ∈ C := by
  simp only [sourceComps, Finset.mem_filter, Finset.mem_image]

/-- A source component is closed under backward reachability (the vertex form of the
source condition). -/
theorem mem_of_mem_sourceComps {D C : Finset V} {u w : V} (hC : C ∈ sourceComps G D)
    (hw : w ∈ C) (h : ReachIn G D u w) : u ∈ C :=
  ReachIn.mem_of_back_closed hw (mem_sourceComps.1 hC).2 h

/-- Every vertex of `D_X` has a "top": a vertex of `D_X` that reaches it inside `D_X` and whose
parent lies outside `\bar K_X` (proof of `lem:fa-dst-point`). -/
theorem exists_top (A : OutArb G r (Kbar r K S)) {X : Finset V} (hX : X ⊆ S) :
    ∀ (n : ℕ) (v : V), v ∈ Dset G r K X → A.height v < n →
      ∃ u ∈ Dset G r K X, ReachIn G (Dset G r K X) u v ∧ A.par u ∉ Kbar r K X := by
  have hKS : Kbar r K X ⊆ Kbar r K S := by
    intro w hw
    rw [mem_Kbar] at hw ⊢
    rcases hw with h | h | h
    · exact Or.inl h
    · exact Or.inr (Or.inl h)
    · exact Or.inr (Or.inr (hX h))
  intro n
  induction n with
  | zero => intro v _ h; exact absurd h (Nat.not_lt_zero _)
  | succ n ih =>
    intro v hv hlt
    have hvK : v ∈ Kbar r K X := (mem_Dset.1 hv).1
    have hvr : v ≠ r := by
      rintro rfl
      exact (mem_Dset.1 hv).2 (ReachIn.of_mem r_mem_Kbar)
    by_cases hp : A.par v ∈ Kbar r K X
    · have hadj := A.par_adj v (hKS hvK) hvr
      have hpD : A.par v ∈ Dset G r K X := by
        rw [mem_Dset]
        exact ⟨hp, fun h => (mem_Dset.1 hv).2 (h.tail_adj hvK hadj)⟩
      have h1 := A.height_lt v (hKS hvK) hvr
      obtain ⟨u, hu, hreach, hpar⟩ := ih (A.par v) hpD (by omega)
      exact ⟨u, hu, hreach.tail_adj hv hadj, hpar⟩
    · exact ⟨v, hv, ReachIn.of_mem hv, hp⟩

/-! ### Helper lemmas for the examples -/

theorem gDST_eq_zero_of {X : Finset V} (h : ∀ v ∈ Kbar r K X, ReachIn G (Kbar r K X) r v) :
    gDST G r K X = 0 := by
  have hD : Dset G r K X = ∅ :=
    Finset.eq_empty_iff_forall_notMem.2
      (fun v hv => (mem_Dset.1 hv).2 (h v (mem_Dset.1 hv).1))
  rw [gDST, hD]
  simp [sourceComps]

theorem Dset_eq_of {X R : Finset V} (hr : r ∈ R) (hR : ∀ v ∈ R, ReachIn G (Kbar r K X) r v)
    (hcl : ∀ a ∈ R, ∀ b ∈ Kbar r K X, G.Adj a b → b ∈ R) :
    Dset G r K X = Kbar r K X \ R := by
  ext v
  rw [mem_Dset, Finset.mem_sdiff]
  constructor
  · rintro ⟨hv, hn⟩
    exact ⟨hv, fun h => hn (hR v h)⟩
  · rintro ⟨hv, hn⟩
    exact ⟨hv, fun h => hn (h.mem_of_closed hr hcl)⟩

theorem sourceComps_eq_single {D : Finset V} (hne : D.Nonempty)
    (h : ∀ v ∈ D, ∀ w ∈ D, ReachIn G D v w) : sourceComps G D = {D} := by
  have hscc : ∀ v ∈ D, scc G D v = D := by
    intro v hv
    ext w
    rw [mem_scc]
    exact ⟨fun hw => hw.1, fun hw => ⟨hw, h v hv w hw, h w hw v hv⟩⟩
  ext C
  rw [mem_sourceComps, Finset.mem_singleton]
  constructor
  · rintro ⟨⟨v, hv, rfl⟩, -⟩
    exact hscc v hv
  · rintro rfl
    obtain ⟨v, hv⟩ := hne
    exact ⟨⟨v, hv, hscc v hv⟩, fun u hu _ _ _ => hu⟩

theorem strong_of_adj {D : Finset V} (h : ∀ v ∈ D, ∀ w ∈ D, v = w ∨ G.Adj v w) :
    ∀ v ∈ D, ∀ w ∈ D, ReachIn G D v w := by
  intro v hv w hw
  rcases h v hv w hw with rfl | hadj
  · exact ReachIn.of_mem hv
  · exact (ReachIn.of_mem hv).tail_adj hw hadj

/-! ### Helpers for `exists_outArb` and `exists_rtree` -/

namespace Aux

/-- `v` is reached from `r` by a walk of exactly `d` arcs inside `N`. -/
def RW (G : Digraph V) (N : Finset V) (r : V) : ℕ → V → Prop
  | 0, v => v = r
  | d + 1, v => ∃ a, RW G N r d a ∧ a ∈ N ∧ v ∈ N ∧ G.Adj a v

theorem exists_RW {N : Finset V} {v : V} (h : ReachIn G N r v) : ∃ d, RW G N r d v := by
  obtain ⟨-, h⟩ := h
  induction h with
  | refl => exact ⟨0, by simp only [RW]⟩
  | tail _ hbc ih =>
    obtain ⟨d, hd⟩ := ih
    exact ⟨d + 1, by simp only [RW]; exact ⟨_, hd, hbc.1, hbc.2.1, hbc.2.2⟩⟩

/-- The children of `v`: the vertices `u ∈ N \ {r}` with `par u = v`, in some order. -/
noncomputable def kids (par : V → V) (N : Finset V) (r v : V) : List V :=
  (N.filter (fun u => u ≠ r ∧ par u = v)).toList

/-- Follow a list of child indices from `v`. -/
noncomputable def walk (par : V → V) (N : Finset V) (r : V) : V → List ℕ → Option V
  | v, [] => some v
  | v, i :: p => ((kids par N r v)[i]?).bind (fun c => walk par N r c p)

/-- The label of a vertex: `steiner` on `S`, `term` elsewhere. -/
def lab (S : Finset V) (v : V) : DSTCert.Kind := if v ∈ S then .steiner else .term

/-- The tree below `v`, cut at depth `n`. -/
noncomputable def tree (par : V → V) (N S : Finset V) (r : V) : ℕ → V → RTree DSTCert.Kind
  | 0, v => .node (lab S v) []
  | n + 1, v => .node (lab S v) ((kids par N r v).map (tree par N S r n))

/-- The vertex at a position (`r` off the tree). -/
noncomputable def phi (par : V → V) (N : Finset V) (r : V) (p : List ℕ) : V :=
  (walk par N r r p).getD r

/-- The positions in `P` whose vertex lies in `X`. -/
noncomputable def pre (par : V → V) (N : Finset V) (r : V) (P : Finset (List ℕ))
    (X : Finset V) : Finset (List ℕ) :=
  P.filter (fun p => phi par N r p ∈ X)

theorem mem_of_getElem {l : List V} {i : ℕ} {a : V} (h : l[i]? = some a) : a ∈ l :=
  List.mem_iff_getElem?.2 ⟨i, h⟩

theorem getElem_inj_of_nodup {l : List V} (hl : l.Nodup) {i j : ℕ} {a : V}
    (hi : l[i]? = some a) (hj : l[j]? = some a) : i = j := by
  rw [List.getElem?_eq_some_iff] at hi hj
  obtain ⟨hi', rfl⟩ := hi
  obtain ⟨hj', hj⟩ := hj
  exact (List.Nodup.getElem_inj_iff hl).1 hj.symm

theorem mem_kids {par : V → V} {N : Finset V} {v c : V} :
    c ∈ kids par N r v ↔ c ∈ N ∧ c ≠ r ∧ par c = v := by
  simp only [kids, Finset.mem_toList, Finset.mem_filter]

theorem walk_nil (par : V → V) (N : Finset V) (v : V) : walk par N r v [] = some v := by
  simp only [walk]

theorem walk_cons (par : V → V) (N : Finset V) (v : V) (i : ℕ) (p : List ℕ) :
    walk par N r v (i :: p) = ((kids par N r v)[i]?).bind (fun c => walk par N r c p) := by
  simp only [walk]

theorem walk_append (par : V → V) (N : Finset V) (p : List ℕ) :
    ∀ (v : V) (i : ℕ),
      walk par N r v (p ++ [i]) = (walk par N r v p).bind (fun u => (kids par N r u)[i]?) := by
  induction p with
  | nil => intro v i; simp [walk]
  | cons j p ih =>
    intro v i
    rw [List.cons_append, walk_cons, walk_cons, Option.bind_assoc]
    congr 1
    funext c
    exact ih c i

theorem walk_spec {N : Finset V} (A : OutArb G r N) :
    ∀ (p : List ℕ) (v u : V), v ∈ N → walk A.par N r v p = some u →
      u ∈ N ∧ A.height v + p.length ≤ A.height u := by
  intro p
  induction p with
  | nil =>
    intro v u hv h
    rw [walk_nil] at h
    cases h
    exact ⟨hv, by simp⟩
  | cons i q ih =>
    intro v u hv h
    rw [walk_cons] at h
    cases hc : (kids A.par N r v)[i]? with
    | none => rw [hc] at h; simp at h
    | some c =>
      rw [hc] at h
      obtain ⟨hcN, hcr, hcp⟩ := mem_kids.1 (mem_of_getElem hc)
      have h1 := A.height_lt c hcN hcr
      rw [hcp] at h1
      obtain ⟨huN, hu⟩ := ih c u hcN h
      refine ⟨huN, ?_⟩
      simp only [List.length_cons]
      omega

theorem walk_last (par : V → V) (N : Finset V) {v u : V} {p : List ℕ} (hp : p ≠ [])
    (h : walk par N r v p = some u) :
    ∃ w, walk par N r v p.dropLast = some w ∧ (kids par N r w)[p.getLast hp]? = some u := by
  rw [← List.dropLast_append_getLast hp, walk_append] at h
  cases hw : walk par N r v p.dropLast with
  | none => rw [hw] at h; simp at h
  | some w => rw [hw] at h; exact ⟨w, rfl, h⟩

theorem walk_inj {N : Finset V} (A : OutArb G r N) {v : V} (hv : v ∈ N) :
    ∀ (n : ℕ) (p q : List ℕ) (u : V), p.length < n → walk A.par N r v p = some u →
      walk A.par N r v q = some u → p = q := by
  -- a nonempty walk from `v` does not return to `v`
  have hne : ∀ (s : List ℕ), s ≠ [] → walk A.par N r v s = some v → False := by
    intro s hs h
    obtain ⟨w, hw, hwv⟩ := walk_last A.par N hs h
    obtain ⟨hvN, hvr, hvp⟩ := mem_kids.1 (mem_of_getElem hwv)
    have h1 := A.height_lt v hvN hvr
    rw [hvp] at h1
    have h2 := (walk_spec A _ v w hv hw).2
    omega
  intro n
  induction n with
  | zero => intro p q u h; exact absurd h (Nat.not_lt_zero _)
  | succ n ih =>
    intro p q u hlen hp hq
    by_cases hp0 : p = []
    · subst hp0
      rw [walk_nil] at hp
      cases hp
      by_cases hq0 : q = []
      · exact hq0.symm
      · exact (hne q hq0 hq).elim
    · by_cases hq0 : q = []
      · subst hq0
        rw [walk_nil] at hq
        cases hq
        exact (hne p hp0 hp).elim
      · obtain ⟨w, hw, hwu⟩ := walk_last A.par N hp0 hp
        obtain ⟨w', hw', hwu'⟩ := walk_last A.par N hq0 hq
        have e1 := (mem_kids.1 (mem_of_getElem hwu)).2.2
        have e2 := (mem_kids.1 (mem_of_getElem hwu')).2.2
        rw [e1] at e2
        subst e2
        have hpos : 0 < p.length := by
          cases p with
          | nil => exact absurd rfl hp0
          | cons a l => simp
        have hlt : p.dropLast.length < n := by
          rw [List.length_dropLast]
          omega
        have hd := ih p.dropLast q.dropLast w hlt hw hw'
        have hi := getElem_inj_of_nodup (Finset.nodup_toList _) hwu hwu'
        rw [← List.dropLast_append_getLast hp0, ← List.dropLast_append_getLast hq0, hd, hi]

theorem walk_surj {N : Finset V} (A : OutArb G r N) :
    ∀ (n : ℕ) (u : V), u ∈ N → A.height u < n → ∃ p, walk A.par N r r p = some u := by
  intro n
  induction n with
  | zero => intro u _ h; exact absurd h (Nat.not_lt_zero _)
  | succ n ih =>
    intro u hu hlt
    by_cases hur : u = r
    · exact ⟨[], by rw [walk_nil, hur]⟩
    · have h1 := A.height_lt u hu hur
      obtain ⟨p, hp⟩ := ih (A.par u) (A.par_mem u hu hur) (by omega)
      have hmem : u ∈ kids A.par N r (A.par u) := mem_kids.2 ⟨hu, hur, rfl⟩
      obtain ⟨i, hi⟩ := List.mem_iff_getElem?.1 hmem
      exact ⟨p ++ [i], by rw [walk_append, hp]; exact hi⟩

theorem lab_eq_steiner {S : Finset V} {u : V} : lab S u = .steiner ↔ u ∈ S := by
  unfold lab
  split_ifs with h <;> simp [h]

theorem lab_eq_term {S : Finset V} {u : V} : lab S u = .term ↔ u ∉ S := by
  unfold lab
  split_ifs with h <;> simp [h]

theorem rootKind_tree (par : V → V) (N S : Finset V) (n : ℕ) (v : V) :
    DSTCert.rootKind (tree par N S r n v) = lab S v := by
  cases n <;> rfl

theorem labelAt_tree {N : Finset V} (A : OutArb G r N) (S : Finset V) :
    ∀ (n : ℕ) (v : V) (p : List ℕ), v ∈ N → N.sup A.height ≤ A.height v + n →
      DSTCert.labelAt (tree A.par N S r n v) p = (walk A.par N r v p).map (lab S) := by
  intro n
  induction n with
  | zero =>
    intro v p hv hM
    cases p with
    | nil => simp [tree, walk_nil, DSTCert.labelAt_nil]
    | cons i q =>
      have hk : kids A.par N r v = [] := by
        cases hk : kids A.par N r v with
        | nil => rfl
        | cons c l =>
          exfalso
          have hc : c ∈ kids A.par N r v := by rw [hk]; simp
          obtain ⟨hcN, hcr, hcp⟩ := mem_kids.1 hc
          have h1 := A.height_lt c hcN hcr
          have h2 : A.height c ≤ N.sup A.height := Finset.le_sup hcN
          rw [hcp] at h1
          omega
      simp [tree, walk_cons, DSTCert.labelAt_cons, hk]
  | succ n ih =>
    intro v p hv hM
    cases p with
    | nil => simp [tree, walk_nil, DSTCert.labelAt_nil]
    | cons i q =>
      simp only [tree]
      rw [walk_cons, DSTCert.labelAt_cons, List.getElem?_map]
      cases hc : (kids A.par N r v)[i]? with
      | none => simp
      | some c =>
        obtain ⟨hcN, hcr, hcp⟩ := mem_kids.1 (mem_of_getElem hc)
        have h1 := A.height_lt c hcN hcr
        rw [hcp] at h1
        have := ih c q hcN (by omega)
        simpa using this

theorem noLeaf_tree (A : OutArb G r (Kbar r K S)) (hrK : r ∉ K) (hrS : r ∉ S)
    (hNL : NoSteinerLeafG A) : ∀ (n : ℕ) (v : V), v ∈ Kbar r K S →
      (Kbar r K S).sup A.height ≤ A.height v + n →
      DSTCert.NoSteinerLeaf (tree A.par (Kbar r K S) S r n v) := by
  have hchild : ∀ v ∈ S, ∃ c, c ∈ kids A.par (Kbar r K S) r v := by
    intro v hv
    obtain ⟨u, hu, hpu⟩ := hNL v hv
    rw [Finset.mem_union] at hu
    refine ⟨u, mem_kids.2 ⟨?_, ?_, hpu⟩⟩
    · rw [mem_Kbar]
      tauto
    · rintro rfl
      tauto
  intro n
  induction n with
  | zero =>
    intro v hv hM
    simp only [tree]
    rw [DSTCert.NoSteinerLeaf]
    refine ⟨fun hs => ?_, by simp [DSTCert.NoSteinerLeafAll]⟩
    exfalso
    obtain ⟨c, hc⟩ := hchild v (lab_eq_steiner.1 hs)
    obtain ⟨hcN, hcr, hcp⟩ := mem_kids.1 hc
    have h1 := A.height_lt c hcN hcr
    have h2 : A.height c ≤ (Kbar r K S).sup A.height := Finset.le_sup hcN
    rw [hcp] at h1
    omega
  | succ n ih =>
    intro v hv hM
    simp only [tree]
    rw [DSTCert.NoSteinerLeaf, DSTCert.rec_noLeafAll_iff]
    refine ⟨fun hs => ?_, fun c hc => ?_⟩
    · obtain ⟨c, hc⟩ := hchild v (lab_eq_steiner.1 hs)
      cases hk : kids A.par (Kbar r K S) r v with
      | nil => rw [hk] at hc; simp at hc
      | cons a l => simp
    · rw [List.mem_map] at hc
      obtain ⟨c', hc', rfl⟩ := hc
      obtain ⟨hcN, hcr, hcp⟩ := mem_kids.1 hc'
      have h1 := A.height_lt c' hcN hcr
      rw [hcp] at h1
      exact ih c' hcN (by omega)

/-- `count k t` is the number of positions labelled `k` (any tree). -/
theorem count_eq_card (k : DSTCert.Kind) : ∀ t : RTree DSTCert.Kind,
    DSTCert.count k t =
      ((DSTCert.positions t).filter (fun p => DSTCert.labelAt t p = some k)).card := by
  refine Antinorm8.RTree.ind _ ?_
  intro k' cs ih
  have hall : ∀ (cs' pre : List (RTree DSTCert.Kind)),
      (∀ c ∈ cs', DSTCert.count k c =
        ((DSTCert.positions c).filter (fun p => DSTCert.labelAt c p = some k)).card) →
      ((DSTCert.positionsAll pre.length cs').filter
        (fun p => DSTCert.labelAt (.node k' (pre ++ cs')) p = some k)).card =
        DSTCert.countAll k cs' := by
    intro cs'
    induction cs' with
    | nil => intro pre _; simp [DSTCert.positionsAll_nil, DSTCert.countAll]
    | cons c cs' ihc =>
      intro pre h
      have hdisj : Disjoint ((DSTCert.positions c).map (DSTCert.consEmb pre.length))
          (DSTCert.positionsAll (pre.length + 1) cs') := by
        rw [Finset.disjoint_left]
        intro p hp1 hp2
        obtain ⟨q, _, rfl⟩ := Finset.mem_map.1 hp1
        obtain ⟨a, q', he, ha, -⟩ :=
          (DSTCert.mem_positionsAll_aux cs' (fun c _ p => DSTCert.mem_positions_iff) _ _).1 hp2
        rw [DSTCert.consEmb_apply] at he
        have := (List.cons.inj he).1
        omega
      have hlc : ∀ q, DSTCert.labelAt (.node k' (pre ++ c :: cs')) (pre.length :: q) =
          DSTCert.labelAt c q := by
        intro q
        rw [DSTCert.labelAt_cons, List.getElem?_append_right (le_refl _), Nat.sub_self]
        rfl
      have ih2 := ihc (pre ++ [c]) (fun c' hc' => h c' (List.mem_cons_of_mem _ hc'))
      rw [List.length_append, List.length_singleton, List.append_assoc,
        List.singleton_append] at ih2
      rw [DSTCert.positionsAll_cons, Finset.filter_union,
        Finset.card_union_of_disjoint (Finset.disjoint_filter_filter hdisj), Finset.filter_map,
        Finset.card_map, ih2, DSTCert.countAll, h c (List.mem_cons_self ..)]
      congr 2
      ext q
      simp only [Finset.mem_filter, Function.comp_apply, DSTCert.consEmb_apply, hlc]
  have hnot : ([] : List ℕ) ∉ DSTCert.positionsAll 0 cs := by
    intro hm
    obtain ⟨a, q, he, -⟩ :=
      (DSTCert.mem_positionsAll_aux cs (fun c _ p => DSTCert.mem_positions_iff) _ _).1 hm
    simp at he
  have h0 := hall cs [] ih
  simp only [List.length_nil, List.nil_append] at h0
  rw [Finset.card_filter, DSTCert.positions_node, Finset.sum_insert hnot, ← Finset.card_filter,
    h0, DSTCert.labelAt_nil, DSTCert.count]
  simp

theorem phi_of {par : V → V} {N : Finset V} {p : List ℕ} {u : V}
    (h : walk par N r r p = some u) : phi par N r p = u := by
  rw [phi, h]
  rfl

theorem mem_pre {par : V → V} {N : Finset V} {P : Finset (List ℕ)} {X : Finset V}
    {p : List ℕ} : p ∈ pre par N r P X ↔ p ∈ P ∧ phi par N r p ∈ X := by
  simp only [pre, Finset.mem_filter]

theorem labelAt_T {N : Finset V} (A : OutArb G r N) (hrN : r ∈ N) (S : Finset V)
    (p : List ℕ) :
    DSTCert.labelAt (tree A.par N S r (N.sup A.height) r) p =
      (walk A.par N r r p).map (lab S) :=
  labelAt_tree A S _ r p hrN (Nat.le_add_left _ _)

theorem mem_positions_T {N : Finset V} (A : OutArb G r N) (hrN : r ∈ N) (S : Finset V)
    (p : List ℕ) :
    p ∈ DSTCert.positions (tree A.par N S r (N.sup A.height) r) ↔
      ∃ u, walk A.par N r r p = some u := by
  rw [DSTCert.mem_positions_iff, labelAt_T A hrN S p]
  cases walk A.par N r r p <;> simp

theorem mem_steinerPos_T {N : Finset V} (A : OutArb G r N) (hrN : r ∈ N) (S : Finset V)
    (p : List ℕ) :
    p ∈ DSTCert.steinerPos (tree A.par N S r (N.sup A.height) r) ↔
      ∃ u, walk A.par N r r p = some u ∧ u ∈ S := by
  rw [DSTCert.steinerPos, Finset.mem_filter, mem_positions_T A hrN S p, labelAt_T A hrN S p]
  cases walk A.par N r r p with
  | none => simp
  | some u => simp [lab_eq_steiner]

theorem card_transfer {N : Finset V} (A : OutArb G r N) (hrN : r ∈ N) (S : Finset V)
    (P : V → Prop) [DecidablePred P] :
    ((DSTCert.positions (tree A.par N S r (N.sup A.height) r)).filter
      (fun p => P (phi A.par N r p))).card = (N.filter P).card := by
  refine Finset.card_nbij (phi A.par N r) ?_ ?_ ?_
  · intro p hp
    rw [Finset.mem_coe, Finset.mem_filter] at hp
    rw [Finset.mem_coe, Finset.mem_filter]
    obtain ⟨u, hu⟩ := (mem_positions_T A hrN S p).1 hp.1
    have h2 := hp.2
    rw [phi_of hu] at h2 ⊢
    exact ⟨(walk_spec A p r u hrN hu).1, h2⟩
  · intro p₁ h₁ p₂ h₂ he
    have h₁' := (Finset.mem_filter.1 (Finset.mem_coe.1 h₁)).1
    have h₂' := (Finset.mem_filter.1 (Finset.mem_coe.1 h₂)).1
    obtain ⟨u₁, hu₁⟩ := (mem_positions_T A hrN S p₁).1 h₁'
    obtain ⟨u₂, hu₂⟩ := (mem_positions_T A hrN S p₂).1 h₂'
    rw [phi_of hu₁, phi_of hu₂] at he
    subst he
    exact walk_inj A hrN _ p₁ p₂ u₁ (Nat.lt_succ_self _) hu₁ hu₂
  · intro u hu
    obtain ⟨huN, hPu⟩ := Finset.mem_filter.1 (Finset.mem_coe.1 hu)
    obtain ⟨p, hp⟩ := walk_surj A _ u huN (Nat.lt_succ_self _)
    refine ⟨p, ?_, phi_of hp⟩
    rw [Finset.mem_coe, Finset.mem_filter, mem_positions_T A hrN S p, phi_of hp]
    exact ⟨⟨u, hp⟩, hPu⟩

theorem count_T {N : Finset V} (A : OutArb G r N) (hrN : r ∈ N) (S : Finset V)
    (k : DSTCert.Kind) :
    DSTCert.count k (tree A.par N S r (N.sup A.height) r) =
      (N.filter (fun u => lab S u = k)).card := by
  rw [count_eq_card, ← card_transfer A hrN S (fun u => lab S u = k)]
  congr 1
  refine Finset.filter_congr (fun p hp => ?_)
  obtain ⟨u, hu⟩ := (mem_positions_T A hrN S p).1 hp
  rw [labelAt_T A hrN S p, hu, phi_of hu]
  simp

theorem phi_injOn {N : Finset V} (A : OutArb G r N) (hrN : r ∈ N) (S : Finset V)
    {p q : List ℕ} (hp : p ∈ DSTCert.positions (tree A.par N S r (N.sup A.height) r))
    (hq : q ∈ DSTCert.positions (tree A.par N S r (N.sup A.height) r))
    (h : phi A.par N r p = phi A.par N r q) : p = q := by
  obtain ⟨u, hu⟩ := (mem_positions_T A hrN S p).1 hp
  obtain ⟨u', hu'⟩ := (mem_positions_T A hrN S q).1 hq
  rw [phi_of hu, phi_of hu'] at h
  subst h
  exact walk_inj A hrN _ p q u (Nat.lt_succ_self _) hu hu'

theorem inKbar_T (A : OutArb G r (Kbar r K S)) (hrK : r ∉ K) (hSU : S ⊆ nonterm r K)
    {X' : Finset (List ℕ)}
    (hX' : X' ⊆ DSTCert.steinerPos
      (tree A.par (Kbar r K S) S r ((Kbar r K S).sup A.height) r))
    {p : List ℕ} {u : V} (hp : walk A.par (Kbar r K S) r r p = some u) :
    DSTCert.inKbar (tree A.par (Kbar r K S) S r ((Kbar r K S).sup A.height) r) X' p ↔
      u ∈ Kbar r K (X'.image (phi A.par (Kbar r K S) r)) := by
  have hrS : r ∉ S := fun h => (mem_nonterm.1 (hSU h)).1 rfl
  have hSK : ∀ w ∈ S, w ∉ K := fun w hw => (mem_nonterm.1 (hSU hw)).2
  have huN := (walk_spec A p r u r_mem_Kbar hp).1
  have hmem : p ∈ X' ↔ u ∈ X'.image (phi A.par (Kbar r K S) r) := by
    rw [Finset.mem_image]
    constructor
    · intro h
      exact ⟨p, h, phi_of hp⟩
    · rintro ⟨q, hq, hqu⟩
      obtain ⟨u', hu', -⟩ := (mem_steinerPos_T A r_mem_Kbar S q).1 (hX' hq)
      rw [phi_of hu'] at hqu
      subst hqu
      rw [walk_inj A r_mem_Kbar _ p q u' (Nat.lt_succ_self _) hp hu']
      exact hq
  have hX'S : p ∈ X' → u ∈ S := by
    intro h
    obtain ⟨u', hu', hS⟩ := (mem_steinerPos_T A r_mem_Kbar S p).1 (hX' h)
    rw [hp] at hu'
    cases hu'
    exact hS
  rw [DSTCert.inKbar, labelAt_T A r_mem_Kbar S p, hp, mem_Kbar, ← hmem]
  have hlab : Option.map (lab S) (some u) = some DSTCert.Kind.term ↔ u ∉ S := by
    simp [lab_eq_term]
  rw [hlab]
  rw [mem_Kbar] at huN
  constructor
  · rintro (h | h)
    · rcases huN with h' | h' | h'
      · exact Or.inl h'
      · exact Or.inr (Or.inl h')
      · exact absurd h' h
    · exact Or.inr (Or.inr h)
  · rintro (h | h | h)
    · left
      rw [h]
      exact hrS
    · left
      exact fun hs => hSK u hs h
    · exact Or.inr h

theorem PsiA_T (A : OutArb G r (Kbar r K S)) (hrK : r ∉ K) (hSU : S ⊆ nonterm r K)
    {X' : Finset (List ℕ)}
    (hX' : X' ⊆ DSTCert.steinerPos
      (tree A.par (Kbar r K S) S r ((Kbar r K S).sup A.height) r)) :
    DSTCert.PsiA (tree A.par (Kbar r K S) S r ((Kbar r K S).sup A.height) r) X' =
      PsiG A (X'.image (phi A.par (Kbar r K S) r)) := by
  have hrS : r ∉ S := fun h => (mem_nonterm.1 (hSU h)).1 rfl
  have hXS : X'.image (phi A.par (Kbar r K S) r) ⊆ S := by
    intro u hu
    obtain ⟨q, hq, rfl⟩ := Finset.mem_image.1 hu
    obtain ⟨u', hu', hS⟩ := (mem_steinerPos_T A r_mem_Kbar S q).1 (hX' hq)
    rw [phi_of hu']
    exact hS
  have e1 : PsiG A (X'.image (phi A.par (Kbar r K S) r)) =
      ((Kbar r K S).filter (fun u => u ∈ K ∪ X'.image (phi A.par (Kbar r K S) r) ∧
        A.par u ∉ Kbar r K (X'.image (phi A.par (Kbar r K S) r)))).card := by
    rw [PsiG]
    congr 1
    ext u
    simp only [Finset.mem_filter]
    constructor
    · rintro ⟨h1, h2⟩
      refine ⟨?_, h1, h2⟩
      rw [mem_Kbar]
      rw [Finset.mem_union] at h1
      rcases h1 with h | h
      · exact Or.inr (Or.inl h)
      · exact Or.inr (Or.inr (hXS h))
    · rintro ⟨-, h1, h2⟩
      exact ⟨h1, h2⟩
  rw [e1, ← card_transfer A r_mem_Kbar S (fun u => u ∈ K ∪ X'.image (phi A.par (Kbar r K S) r) ∧
        A.par u ∉ Kbar r K (X'.image (phi A.par (Kbar r K S) r))), DSTCert.PsiA]
  congr 1
  refine Finset.filter_congr (fun p hp => ?_)
  obtain ⟨u, hu⟩ := (mem_positions_T A r_mem_Kbar S p).1 hp
  rw [phi_of hu, inKbar_T A hrK hSU hX' hu]
  show _ ↔ (u ∈ K ∪ X'.image (phi A.par (Kbar r K S) r) ∧
    A.par u ∉ Kbar r K (X'.image (phi A.par (Kbar r K S) r)))
  constructor
  · rintro ⟨hne, hin, hnot⟩
    obtain ⟨w, hw, hwu⟩ := walk_last A.par _ hne hu
    obtain ⟨-, hur, hpw⟩ := mem_kids.1 (mem_of_getElem hwu)
    rw [inKbar_T A hrK hSU hX' hw, ← hpw] at hnot
    refine ⟨?_, hnot⟩
    rw [mem_Kbar] at hin
    rw [Finset.mem_union]
    rcases hin with h | h | h
    · exact absurd h hur
    · exact Or.inl h
    · exact Or.inr h
  · rintro ⟨hin, hnot⟩
    have hur : u ≠ r := by
      rintro rfl
      rw [Finset.mem_union] at hin
      rcases hin with h | h
      · exact hrK h
      · exact hrS (hXS h)
    have hne : p ≠ [] := by
      rintro rfl
      rw [walk_nil] at hu
      cases hu
      exact hur rfl
    obtain ⟨w, hw, hwu⟩ := walk_last A.par _ hne hu
    obtain ⟨-, -, hpw⟩ := mem_kids.1 (mem_of_getElem hwu)
    refine ⟨hne, ?_, ?_⟩
    · rw [mem_Kbar]
      rw [Finset.mem_union] at hin
      tauto
    · rw [inKbar_T A hrK hSU hX' hw, ← hpw]
      exact hnot

theorem WA_T (A : OutArb G r (Kbar r K S)) (hrK : r ∉ K) (hSU : S ⊆ nonterm r K) (y : ℝ) :
    DSTCert.WA y (tree A.par (Kbar r K S) S r ((Kbar r K S).sup A.height) r) = WAg A y := by
  have hSN : S ⊆ Kbar r K S := fun u hu => by rw [mem_Kbar]; exact Or.inr (Or.inr hu)
  have hsub : DSTCert.steinerPos (tree A.par (Kbar r K S) S r ((Kbar r K S).sup A.height) r) ⊆
      DSTCert.positions (tree A.par (Kbar r K S) S r ((Kbar r K S).sup A.height) r) :=
    DSTCert.steinerPos_subset _
  rw [DSTCert.WA, WAg]
  refine Finset.sum_nbij' (Finset.image (phi A.par (Kbar r K S) r))
    (pre A.par (Kbar r K S) r
      (DSTCert.steinerPos (tree A.par (Kbar r K S) S r ((Kbar r K S).sup A.height) r)))
    ?_ ?_ ?_ ?_ ?_
  · intro X' hX'
    have hX'' : X' ⊆ _ := Finset.mem_powerset.1 (by simpa using hX')
    simp only [Finset.mem_powerset]
    intro u hu
    obtain ⟨q, hq, rfl⟩ := Finset.mem_image.1 hu
    obtain ⟨u', hu', hS⟩ := (mem_steinerPos_T A r_mem_Kbar S q).1 (hX'' hq)
    rw [phi_of hu']
    exact hS
  · intro X _
    simp only [Finset.mem_powerset]
    intro p hp
    exact (mem_pre.1 hp).1
  · intro X' hX'
    have hX'' : X' ⊆ _ := Finset.mem_powerset.1 (by simpa using hX')
    ext p
    rw [mem_pre, Finset.mem_image]
    constructor
    · rintro ⟨hp, q, hq, hqp⟩
      rw [phi_injOn A r_mem_Kbar S (hsub (hX'' hq)) (hsub hp) hqp] at hq
      exact hq
    · intro hp
      exact ⟨hX'' hp, p, hp, rfl⟩
  · intro X hX
    have hX'' : X ⊆ S := Finset.mem_powerset.1 (by simpa using hX)
    ext u
    rw [Finset.mem_image]
    constructor
    · rintro ⟨p, hp, rfl⟩
      exact (mem_pre.1 hp).2
    · intro hu
      obtain ⟨p, hp⟩ := walk_surj A _ u (hSN (hX'' hu)) (Nat.lt_succ_self _)
      refine ⟨p, ?_, phi_of hp⟩
      rw [mem_pre, phi_of hp, mem_steinerPos_T A r_mem_Kbar S p]
      exact ⟨⟨u, hp, hX'' hu⟩, hu⟩
  · intro X' hX'
    have hX'' : X' ⊆ _ := Finset.mem_powerset.1 (by simpa using hX')
    have hinj : Set.InjOn (phi A.par (Kbar r K S) r) X' := by
      intro p hp q hq h
      exact phi_injOn A r_mem_Kbar S (hsub (hX'' hp)) (hsub (hX'' hq)) h
    rw [Finset.card_image_of_injOn hinj, PsiA_T A hrK hSU hX'']

end Aux

/-! ### Core -/

/-- lem:fa-dst-point, inequality. -/
theorem fa_dst_point (hrK : r ∉ K) (hSU : S ⊆ nonterm r K)
    (A : OutArb G r (Kbar r K S)) {X : Finset V} (hX : X ⊆ S) :
    gDST G r K X ≤ PsiG A X := by
  have key : ∀ C ∈ sourceComps G (Dset G r K X),
      ∃ u, (u ∈ K ∪ X ∧ A.par u ∉ Kbar r K X) ∧ u ∈ C := by
    intro C hC
    obtain ⟨⟨v, hvD, hvC⟩, -⟩ := mem_sourceComps.1 hC
    obtain ⟨u, huD, hreach, hpar⟩ := exists_top A hX _ v hvD (Nat.lt_succ_self _)
    have hu := (mem_Dset.1 huD).1
    have hur : u ≠ r := by
      rintro rfl
      exact (mem_Dset.1 huD).2 (ReachIn.of_mem r_mem_Kbar)
    refine ⟨u, ⟨?_, hpar⟩, ?_⟩
    · rw [mem_Kbar] at hu
      rw [Finset.mem_union]
      rcases hu with h | h | h
      · exact absurd h hur
      · exact Or.inl h
      · exact Or.inr h
    · have hvC' : v ∈ C := hvC ▸ scc_self hvD
      exact mem_of_mem_sourceComps hC hvC' hreach
  have : Nonempty V := ⟨r⟩
  choose! f hf using key
  have e : ∀ C ∈ sourceComps G (Dset G r K X), C = scc G (Dset G r K X) (f C) := by
    intro C hC
    obtain ⟨⟨v, _, rfl⟩, -⟩ := mem_sourceComps.1 hC
    exact (scc_eq_of_mem (hf _ hC).2).symm
  unfold gDST PsiG
  refine Finset.card_le_card_of_injOn f ?_ ?_
  · intro C hC
    have hC' : C ∈ sourceComps G (Dset G r K X) := by simpa using hC
    simp only [Finset.mem_coe, Finset.mem_filter]
    exact (hf C hC').1
  · intro C₁ h₁ C₂ h₂ he
    rw [e C₁ (Finset.mem_coe.1 h₁), e C₂ (Finset.mem_coe.1 h₂), he]

/-- eq:fa-dst-W. -/
theorem fa_dst_W (hrK : r ∉ K) (hSU : S ⊆ nonterm r K)
    (A : OutArb G r (Kbar r K S)) {y : ℝ} (hy : 0 ≤ y) :
    WAg A y ≤ WS G r K S y := by
  unfold WAg WS
  refine Finset.sum_le_sum (fun X hX => ?_)
  have hXS : X ⊆ S := Finset.mem_powerset.1 hX
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_of_le_one (by norm_num) (by norm_num) (fa_dst_point hrK hSU A hXS))
    (pow_nonneg hy _)

/-! ### Optional -/

/-- lem:fa-dst-point, equality clause: if `G[\bar K_X] = A[\bar K_X]`, then `g(X) = Ψ_A(X)`. -/
theorem fa_dst_point_eq (hrK : r ∉ K) (hSU : S ⊆ nonterm r K)
    (A : OutArb G r (Kbar r K S)) {X : Finset V} (hX : X ⊆ S)
    (hGA : ∀ a ∈ Kbar r K X, ∀ b ∈ Kbar r K X, G.Adj a b ↔ (b ≠ r ∧ A.par b = a)) :
    gDST G r K X = PsiG A X := by
  refine le_antisymm (fa_dst_point hrK hSU A hX) ?_
  -- under `hGA`, a vertex whose parent is outside `\bar K_X` is reached by nothing else
  have only : ∀ (T : Finset V), T ⊆ Kbar r K X → ∀ u ∈ Kbar r K X, A.par u ∉ Kbar r K X →
      ∀ b, ReachIn G T b u → b = u := by
    intro T hT u hu hpar b hb
    obtain ⟨-, hb⟩ := hb
    cases hb with
    | refl => rfl
    | tail _ hcu =>
      have h1 := ((hGA _ (hT hcu.1) _ hu).1 hcu.2.2).2
      exact absurd (h1 ▸ hT hcu.1) hpar
  have hDK : Dset G r K X ⊆ Kbar r K X := fun w hw => (mem_Dset.1 hw).1
  have props : ∀ u ∈ (K ∪ X).filter (fun u => A.par u ∉ Kbar r K X),
      u ∈ Kbar r K X ∧ A.par u ∉ Kbar r K X ∧ u ∈ Dset G r K X := by
    intro u hu
    rw [Finset.mem_filter, Finset.mem_union] at hu
    have hur : u ≠ r := by
      rintro rfl
      rcases hu.1 with h | h
      · exact hrK h
      · exact (mem_nonterm.1 (hSU (hX h))).1 rfl
    have huK : u ∈ Kbar r K X := by
      rw [mem_Kbar]
      tauto
    exact ⟨huK, hu.2, mem_Dset.2 ⟨huK, fun h =>
      hur (only _ (Finset.Subset.refl _) u huK hu.2 r h).symm⟩⟩
  unfold gDST PsiG
  refine Finset.card_le_card_of_injOn (scc G (Dset G r K X)) ?_ ?_
  · intro u hu
    have hu' : u ∈ (K ∪ X).filter (fun u => A.par u ∉ Kbar r K X) := by simpa using hu
    obtain ⟨huK, hpar, huD⟩ := props u hu'
    simp only [Finset.mem_coe]
    rw [mem_sourceComps]
    refine ⟨⟨u, huD, rfl⟩, fun a ha b hb hab => ?_⟩
    have hbu : b = u := only _ hDK u huK hpar b (mem_scc.1 hb).2.2
    subst hbu
    have h1 := ((hGA a (hDK ha) b huK).1 hab).2
    exact (hpar (h1 ▸ hDK ha)).elim
  · intro u₁ h₁ u₂ h₂ he
    have h₁' : u₁ ∈ (K ∪ X).filter (fun u => A.par u ∉ Kbar r K X) := by simpa using h₁
    have h₂' : u₂ ∈ (K ∪ X).filter (fun u => A.par u ∉ Kbar r K X) := by simpa using h₂
    obtain ⟨-, -, hu₁D⟩ := props u₁ h₁'
    obtain ⟨hu₂K, hpar₂, -⟩ := props u₂ h₂'
    have hmem : u₁ ∈ scc G (Dset G r K X) u₂ := he ▸ scc_self hu₁D
    exact only _ hDK u₂ hu₂K hpar₂ u₁ (mem_scc.1 hmem).2.2

/-- `WS` is `MLS.W` for the running-time exponent `g` (which ignores `k`). -/
theorem WS_eq_MLS_W (k : ℕ) (y : ℝ) :
    WS G r K S y = MLS.W (fun X _ => (gDST G r K X : ℝ)) S k y := by
  unfold WS MLS.W
  refine Finset.sum_congr rfl (fun X _ => ?_)
  rw [Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2), Real.rpow_natCast, one_div, inv_pow]

/-- An out-arborescence exists when `S` is rooted. -/
theorem exists_outArb (hroot : Rooted G r K S) : Nonempty (OutArb G r (Kbar r K S)) := by
  classical
  have hreach : ∀ v ∈ Kbar r K S, ∃ d, Aux.RW G (Kbar r K S) r d v := by
    intro v hv
    by_cases hvr : v = r
    · exact ⟨0, by simp only [Aux.RW]; exact hvr⟩
    · have hv' : v ∈ K ∪ S := by
        rw [mem_Kbar] at hv
        rw [Finset.mem_union]
        tauto
      exact Aux.exists_RW (hroot v hv')
  let dist : V → ℕ := fun v =>
    if h : ∃ d, Aux.RW G (Kbar r K S) r d v then Nat.find h else 0
  have key : ∀ v ∈ Kbar r K S, v ≠ r →
      ∃ a, a ∈ Kbar r K S ∧ G.Adj a v ∧ dist a < dist v := by
    intro v hv hvr
    have h := hreach v hv
    have hspec := Nat.find_spec h
    have hdv : dist v = Nat.find h := dite_eq_left h
    obtain ⟨d, hd⟩ : ∃ d, Nat.find h = d + 1 := by
      rcases hk : Nat.find h with _ | d
      · rw [hk] at hspec
        simp only [Aux.RW] at hspec
        exact absurd hspec hvr
      · exact ⟨d, rfl⟩
    rw [hd] at hspec
    simp only [Aux.RW] at hspec
    obtain ⟨a, ha, haN, -, hadj⟩ := hspec
    refine ⟨a, haN, hadj, ?_⟩
    have ha' : ∃ d, Aux.RW G (Kbar r K S) r d a := ⟨d, ha⟩
    have hda : dist a = Nat.find ha' := dite_eq_left ha'
    rw [hda, hdv, hd]
    exact Nat.lt_succ_of_le (Nat.find_min' ha' ha)
  have : Nonempty V := ⟨r⟩
  choose! p hp using key
  exact ⟨⟨p, dist, fun u hu hur => (hp u hu hur).1, fun u hu hur => (hp u hu hur).2.1,
    fun u hu hur => (hp u hu hur).2.2⟩⟩

/-- Minimality: no vertex of `S` is a leaf. -/
theorem noSteinerLeaf_of_minimal (hrK : r ∉ K) (hSU : S ⊆ nonterm r K)
    (hmin : ∀ T ⊆ S, Rooted G r K T → T = S) (A : OutArb G r (Kbar r K S)) :
    NoSteinerLeafG A := by
  intro v hv
  by_contra hno
  have hno' : ∀ u ∈ K ∪ S, A.par u ≠ v := fun u hu h => hno ⟨u, hu, h⟩
  have key : ∀ (n : ℕ) (w : V), w ∈ Kbar r K (S.erase v) → A.height w < n →
      ReachIn G (Kbar r K (S.erase v)) r w := by
    intro n
    induction n with
    | zero => intro w _ h; exact absurd h (Nat.not_lt_zero _)
    | succ n ih =>
      intro w hw hlt
      by_cases hwr : w = r
      · rw [hwr]
        exact ReachIn.of_mem r_mem_Kbar
      · have hwKS : w ∈ K ∪ S := by
          rw [mem_Kbar, Finset.mem_erase] at hw
          rw [Finset.mem_union]
          tauto
        have hwN : w ∈ Kbar r K S := by
          rw [mem_Kbar]
          rw [Finset.mem_union] at hwKS
          tauto
        have hpN := A.par_mem w hwN hwr
        have hpv : A.par w ≠ v := hno' w hwKS
        have hp' : A.par w ∈ Kbar r K (S.erase v) := by
          rw [mem_Kbar] at hpN ⊢
          rw [Finset.mem_erase]
          tauto
        have h1 := A.height_lt w hwN hwr
        exact (ih (A.par w) hp' (by omega)).tail_adj hw (A.par_adj w hwN hwr)
  have hroot : Rooted G r K (S.erase v) := by
    intro w hw
    refine key _ w ?_ (Nat.lt_succ_self _)
    rw [mem_Kbar]
    rw [Finset.mem_union] at hw
    tauto
  have he := hmin (S.erase v) (Finset.erase_subset _ _) hroot
  have h2 : v ∈ S.erase v := by
    rw [he]
    exact hv
  exact (Finset.mem_erase.1 h2).1 rfl

/-- The bridge to `lem:fa-dst-rec` and `lem:fa-dst-cert`: a tree with the properties that `dst_tree_bound_WA` uses. -/
theorem exists_rtree (hrK : r ∉ K) (hSU : S ⊆ nonterm r K) (A : OutArb G r (Kbar r K S)) :
    ∃ t : RTree DSTCert.Kind, DSTCert.rootKind t = .term ∧
      DSTCert.count .steiner t = S.card ∧ DSTCert.count .term t = K.card + 1 ∧
      (NoSteinerLeafG A → DSTCert.NoSteinerLeaf t) ∧
      ∀ y : ℝ, DSTCert.WA y t = WAg A y := by
  have hrS : r ∉ S := fun h => (mem_nonterm.1 (hSU h)).1 rfl
  have hSK : ∀ w ∈ S, w ∉ K := fun w hw => (mem_nonterm.1 (hSU hw)).2
  have hSN : S ⊆ Kbar r K S := fun u hu => by rw [mem_Kbar]; exact Or.inr (Or.inr hu)
  refine ⟨Aux.tree A.par (Kbar r K S) S r ((Kbar r K S).sup A.height) r, ?_, ?_, ?_, ?_, ?_⟩
  · rw [Aux.rootKind_tree]
    exact Aux.lab_eq_term.2 hrS
  · rw [Aux.count_T A r_mem_Kbar S]
    congr 1
    ext u
    rw [Finset.mem_filter, Aux.lab_eq_steiner]
    exact ⟨fun h => h.2, fun h => ⟨hSN h, h⟩⟩
  · rw [Aux.count_T A r_mem_Kbar S]
    have he : (Kbar r K S).filter (fun u => Aux.lab S u = .term) = insert r K := by
      ext u
      rw [Finset.mem_filter, Aux.lab_eq_term, Finset.mem_insert, mem_Kbar]
      constructor
      · rintro ⟨h | h | h, h'⟩
        · exact Or.inl h
        · exact Or.inr h
        · exact absurd h h'
      · rintro (h | h)
        · exact ⟨Or.inl h, h ▸ hrS⟩
        · exact ⟨Or.inr (Or.inl h), fun hs => hSK u hs h⟩
    rw [he, Finset.card_insert_of_notMem hrK]
  · intro hNL
    exact Aux.noLeaf_tree A hrK hrS hNL _ r r_mem_Kbar (Nat.le_add_left _ _)
  · intro y
    exact Aux.WA_T A hrK hSU y

/-! ### Rooted and minimal sets -/

/-- Every rooted set is a Steiner set. -/
theorem steiner_of_rooted (h : Rooted G r K S) : Steiner G r K S :=
  fun v hv => h v (Finset.mem_union_left _ hv)

/-- The reachable part of a Steiner set is a rooted subset of it. -/
theorem reachPart_rooted (hS : Steiner G r K S) :
    reachPart G r K S ⊆ S ∧ Rooted G r K (reachPart G r K S) := by
  classical
  have key : ∀ v, ReachIn G (Kbar r K S) r v →
      ReachIn G (Kbar r K (reachPart G r K S)) r v := by
    intro v h
    obtain ⟨-, h⟩ := h
    induction h with
    | refl => exact ReachIn.of_mem r_mem_Kbar
    | tail hab hbc ih =>
      refine ih.tail_adj ?_ hbc.2.2
      have hc := hbc.2.1
      rw [mem_Kbar] at hc ⊢
      rcases hc with hc | hc | hc
      · exact Or.inl hc
      · exact Or.inr (Or.inl hc)
      · refine Or.inr (Or.inr ?_)
        simp only [reachPart, Finset.mem_filter]
        exact ⟨hc, r_mem_Kbar, hab.tail hbc⟩
  refine ⟨fun v hv => (Finset.mem_filter.1 hv).1, fun v hv => ?_⟩
  rw [Finset.mem_union] at hv
  rcases hv with hv | hv
  · exact key v (hS v hv)
  · simp only [reachPart, Finset.mem_filter] at hv
    exact key v hv.2

/-- An inclusion-minimal Steiner set is rooted, and minimal among rooted sets. -/
theorem rooted_minimal_of_minimal_steiner (hS : Steiner G r K S)
    (hmin : ∀ T ⊆ S, Steiner G r K T → T = S) :
    Rooted G r K S ∧ ∀ T ⊆ S, Rooted G r K T → T = S := by
  have hR := reachPart_rooted hS
  have hRS : reachPart G r K S = S := hmin _ hR.1 (steiner_of_rooted hR.2)
  exact ⟨hRS ▸ hR.2, fun T hT hTr => hmin T hT (steiner_of_rooted hTr)⟩

/-- A minimum Steiner set is rooted and inclusion-minimal among rooted sets. -/
theorem minimum_steiner_rooted_minimal (hSU : S ⊆ nonterm r K) (hS : Steiner G r K S)
    (hleast : ∀ T ⊆ nonterm r K, Steiner G r K T → S.card ≤ T.card) :
    Rooted G r K S ∧ ∀ T ⊆ S, Rooted G r K T → T = S := by
  have hR := reachPart_rooted hS
  have hRS : reachPart G r K S = S :=
    Finset.eq_of_subset_of_card_le hR.1 (hleast _ (hR.1.trans hSU) (steiner_of_rooted hR.2))
  exact ⟨hRS ▸ hR.2, fun T hT hTr =>
    Finset.eq_of_subset_of_card_le hT (hleast T (hT.trans hSU) (steiner_of_rooted hTr))⟩

/-! ### Composites -/

/-- eq:fa-dst-W with lem:fa-dst-cert, for an inclusion-minimal rooted Steiner set. -/
theorem fa_dst_WS_cert (hrK : r ∉ K) (hSU : S ⊆ nonterm r K) (hroot : Rooted G r K S)
    (hmin : ∀ T ⊆ S, Rooted G r K T → T = S)
    {y e₁ e₂ : ℝ} {Z : Finset (ℝ × ℝ)} (hZ : Z.Nonempty) (h : DSTCert.CertHyp y e₁ e₂ Z) :
    DSTCert.cZ Z hZ * e₁ ^ S.card * e₂ ^ (K.card + 1) ≤ WS G r K S y := by
  obtain ⟨A⟩ := exists_outArb hroot
  obtain ⟨t, ht1, ht2, ht3, ht4, ht5⟩ := exists_rtree hrK hSU A
  have hl := ht4 (noSteinerLeaf_of_minimal hrK hSU hmin A)
  have hb := DSTCert.dst_tree_bound_WA y e₁ e₂ Z hZ h t ht1 hl
  rw [ht2, ht3, ht5 y] at hb
  exact hb.trans (fa_dst_W hrK hSU A h.1)

/-- The middle inequality of the proof of `thm:fa-dst`, times `(1 + y_j)^{n_U}`:
for a minimum Steiner set and each certificate `j` of prop:fa-dst-certs. The factor cancels:
the paper's denominator is `(1 + y_j)^{s + r_0}` and `n_U = s + r_0`, so the statement is
`c_{Z_j} e_{2,j} e_{1,j}^s e_{2,j}^p ≤ W_S(y_j)` with `s = |S|` and `p = |K|`. -/
theorem fa_dst_WS_minimum (hrK : r ∉ K) (hSU : S ⊆ nonterm r K) (hS : Steiner G r K S)
    (hleast : ∀ T ⊆ nonterm r K, Steiner G r K T → S.card ≤ T.card) (j : Fin 3) :
    DSTCert.cZ (DSTCert.ZR j) (DSTCert.ZR_nonempty j) * (DSTCert.e₂ j : ℝ) *
        (DSTCert.e₁ j : ℝ) ^ S.card * (DSTCert.e₂ j : ℝ) ^ K.card ≤
      WS G r K S (DSTCert.y j : ℝ) := by
  obtain ⟨hroot, hmin⟩ := minimum_steiner_rooted_minimal hSU hS hleast
  have h := fa_dst_WS_cert hrK hSU hroot hmin (DSTCert.ZR_nonempty j)
    ((DSTCert.dst_certs_exact).1 j)
  calc DSTCert.cZ (DSTCert.ZR j) (DSTCert.ZR_nonempty j) * (DSTCert.e₂ j : ℝ) *
        (DSTCert.e₁ j : ℝ) ^ S.card * (DSTCert.e₂ j : ℝ) ^ K.card
      = DSTCert.cZ (DSTCert.ZR j) (DSTCert.ZR_nonempty j) * (DSTCert.e₁ j : ℝ) ^ S.card *
          (DSTCert.e₂ j : ℝ) ^ (K.card + 1) := by ring
    _ ≤ _ := h

/-! ### Examples: seven small instances E1–E7, root `0` -/

namespace Examples

/-- The digraph on `Fin n` whose arcs are exactly the listed pairs `(a, b)`, read as `a → b`. -/
abbrev ofArcs {n : ℕ} (L : List (Fin n × Fin n)) : Digraph (Fin n) := ⟨fun a b => (a, b) ∈ L⟩

/-- E1: `r, v, k = 0, 1, 2`; arcs `r → v`, `v → k`. -/
abbrev G1 : Digraph (Fin 3) := ofArcs [(0, 1), (1, 2)]

/-- E2: E1 plus the arc `r → k`. -/
abbrev G2 : Digraph (Fin 3) := ofArcs [(0, 1), (1, 2), (0, 2)]

/-- E3: `r, v, k₁, k₂ = 0, 1, 2, 3`; arcs `r → v`, `v → k₁`, `v → k₂`, `k₁ → k₂`, `k₂ → k₁`. -/
abbrev G3 : Digraph (Fin 4) := ofArcs [(0, 1), (1, 2), (1, 3), (2, 3), (3, 2)]

/-- E4: `r, v, a, k₁, k₂ = 0, 1, 2, 3, 4`; arcs `r → v`, `v → a`, `a → k₁`, `a → k₂`, `k₁ → k₂`,
`k₂ → k₁`. -/
abbrev G4 : Digraph (Fin 5) := ofArcs [(0, 1), (1, 2), (2, 3), (2, 4), (3, 4), (4, 3)]

/-- E5: `r, v, k₁, k₂ = 0, 1, 2, 3`; arcs `r → v`, `v → k₁`, `k₁ → k₂`. -/
abbrev G5 : Digraph (Fin 4) := ofArcs [(0, 1), (1, 2), (2, 3)]

/-- E6: `r, v, k₁, k₂, k₃ = 0, 1, 2, 3, 4`; arcs `r → v`, `v → k₁`, `k₁ → k₂`, `k₁ → k₃`. -/
abbrev G6 : Digraph (Fin 5) := ofArcs [(0, 1), (1, 2), (2, 3), (2, 4)]

/-- E7: `r, v, k, u = 0, 1, 2, 3`; arcs `r → v`, `v → k`; `u` has no arcs. -/
abbrev G7 : Digraph (Fin 4) := ofArcs [(0, 1), (1, 2)]

/-- E1's arborescence: `par v = r`, `par k = v` (`par r = r` is unused). -/
def A1 : OutArb G1 0 (Kbar 0 {2} {1}) where
  par := ![0, 0, 1]
  height := ![0, 1, 2]
  par_mem := by decide
  par_adj := by decide
  height_lt := by decide

/-- An arborescence of E2 with a Steiner leaf: `par v = par k = r` (it uses the arc `r → k`). -/
def A2 : OutArb G2 0 (Kbar 0 {2} {1}) where
  par := ![0, 0, 0]
  height := ![0, 1, 1]
  par_mem := by decide
  par_adj := by decide
  height_lt := by decide

/-- E3's arborescence: `par v = r`, `par k₁ = par k₂ = v`. -/
def A3 : OutArb G3 0 (Kbar 0 {2, 3} {1}) where
  par := ![0, 0, 1, 1]
  height := ![0, 1, 2, 2]
  par_mem := by decide
  par_adj := by decide
  height_lt := by decide

/-- E4's arborescence: `par v = r`, `par a = v`, `par k₁ = par k₂ = a`. -/
def A4 : OutArb G4 0 (Kbar 0 {3, 4} {1, 2}) where
  par := ![0, 0, 1, 2, 2]
  height := ![0, 1, 2, 3, 3]
  par_mem := by decide
  par_adj := by decide
  height_lt := by decide

theorem ex1_psi : PsiG A1 ∅ = 1 ∧ PsiG A1 {1} = 0 := ⟨by decide, by decide⟩

/-- The hypothesis `hGA` of `fa_dst_point_eq` for E1, at `X = ∅` and at `X = {1}`. -/
theorem ex1_hGA :
    (∀ a ∈ Kbar (0 : Fin 3) {2} ∅, ∀ b ∈ Kbar (0 : Fin 3) {2} ∅,
      G1.Adj a b ↔ (b ≠ 0 ∧ A1.par b = a)) ∧
    (∀ a ∈ Kbar (0 : Fin 3) {2} {1}, ∀ b ∈ Kbar (0 : Fin 3) {2} {1},
      G1.Adj a b ↔ (b ≠ 0 ∧ A1.par b = a)) := by
  exact ⟨by simp only [G1, ofArcs]; decide, by simp only [G1, ofArcs]; decide⟩

theorem ex1_g : gDST G1 0 {2} ∅ = 1 ∧ gDST G1 0 {2} {1} = 0 := by
  have h0 : (0 : Fin 3) ∉ ({2} : Finset (Fin 3)) := by decide
  have hS : ({1} : Finset (Fin 3)) ⊆ nonterm (0 : Fin 3) {2} := by decide
  refine ⟨?_, ?_⟩
  · rw [fa_dst_point_eq h0 hS A1 (Finset.empty_subset _) ex1_hGA.1]
    exact ex1_psi.1
  · rw [fa_dst_point_eq h0 hS A1 (Finset.Subset.refl _) ex1_hGA.2]
    exact ex1_psi.2

/-- In E1, `k` is not reachable from `r` inside `{r, k}`. -/
theorem ex1_not_steiner_empty : ¬ Steiner G1 0 {2} ∅ := by
  intro h
  have h2 := (h 2 (by decide)).mem_of_closed (Z := {0}) (by decide) (by decide)
  exact absurd h2 (by decide)

theorem ex1_minimum : Steiner G1 0 {2} {1} ∧
    ∀ T ⊆ nonterm (0 : Fin 3) {2}, Steiner G1 0 {2} T → ({1} : Finset (Fin 3)).card ≤ T.card := by
  refine ⟨?_, ?_⟩
  · intro v hv
    rw [Finset.mem_singleton] at hv
    subst hv
    have h1 : ReachIn G1 (Kbar 0 {2} {1}) 0 1 :=
      (ReachIn.of_mem (by decide)).tail_adj (by decide) (by decide)
    exact h1.tail_adj (by decide) (by decide)
  · intro T _ hT
    rw [Finset.card_singleton]
    rcases Nat.eq_zero_or_pos T.card with h | h
    · rw [Finset.card_eq_zero] at h
      subst h
      exact absurd hT ex1_not_steiner_empty
    · exact h

/-- For E1: `hrK`, `hSU`, `hroot` and `hmin`, the hypotheses of `fa_dst_WS_cert` other than the
certificate (which `DSTCert.ZR_nonempty 0` and `(DSTCert.dst_certs_exact).1 0` supply). -/
theorem ex1_hyps : (0 : Fin 3) ∉ ({2} : Finset (Fin 3)) ∧
    ({1} : Finset (Fin 3)) ⊆ nonterm (0 : Fin 3) {2} ∧ Rooted G1 0 {2} {1} ∧
    ∀ T ⊆ ({1} : Finset (Fin 3)), Rooted G1 0 {2} T → T = {1} := by
  refine ⟨by decide, by decide, ?_, ?_⟩
  · intro v hv
    have h1 : ReachIn G1 (Kbar 0 {2} {1}) 0 1 :=
      (ReachIn.of_mem (by decide)).tail_adj (by decide) (by decide)
    have hv' : v = 2 ∨ v = 1 := by simpa using hv
    rcases hv' with rfl | rfl
    · exact h1.tail_adj (by decide) (by decide)
    · exact h1
  · intro T hT hroot
    rcases Finset.subset_singleton_iff.1 hT with rfl | rfl
    · exact absurd (steiner_of_rooted hroot) ex1_not_steiner_empty
    · rfl

theorem ex1_WS : ∀ y : ℝ, WS G1 0 {2} {1} y = y + 1 / 2 ∧ WAg A1 y = y + 1 / 2 := by
  intro y
  have hP : ({1} : Finset (Fin 3)).powerset = {∅, {1}} := by decide
  have hne : (∅ : Finset (Fin 3)) ≠ {1} := by decide
  constructor
  · rw [WS, hP, Finset.sum_pair hne, ex1_g.1, ex1_g.2]
    simp only [Finset.card_empty, Finset.card_singleton, pow_zero, pow_one, one_mul, mul_one]
    ring
  · rw [WAg, hP, Finset.sum_pair hne, ex1_psi.1, ex1_psi.2]
    simp only [Finset.card_empty, Finset.card_singleton, pow_zero, pow_one, one_mul, mul_one]
    ring

/-- The conclusion of `fa_dst_WS_cert` for E1 and certificate `0`. -/
theorem ex1_WS_cert :
    DSTCert.cZ (DSTCert.ZR 0) (DSTCert.ZR_nonempty 0) *
        (DSTCert.e₁ 0 : ℝ) ^ ({1} : Finset (Fin 3)).card *
        (DSTCert.e₂ 0 : ℝ) ^ (({2} : Finset (Fin 3)).card + 1) ≤
      WS G1 0 {2} {1} (DSTCert.y 0 : ℝ) :=
  fa_dst_WS_cert ex1_hyps.1 ex1_hyps.2.1 ex1_hyps.2.2.1 ex1_hyps.2.2.2
    (DSTCert.ZR_nonempty 0) ((DSTCert.dst_certs_exact).1 0)

/-- The conclusion of `fa_dst_WS_minimum` for E1 and `j = 0`. -/
theorem ex1_WS_minimum :
    DSTCert.cZ (DSTCert.ZR 0) (DSTCert.ZR_nonempty 0) * (DSTCert.e₂ 0 : ℝ) *
        (DSTCert.e₁ 0 : ℝ) ^ ({1} : Finset (Fin 3)).card *
        (DSTCert.e₂ 0 : ℝ) ^ ({2} : Finset (Fin 3)).card ≤
      WS G1 0 {2} {1} (DSTCert.y 0 : ℝ) :=
  fa_dst_WS_minimum ex1_hyps.1 ex1_hyps.2.1 ex1_minimum.1 ex1_minimum.2 0

theorem ex2_g : gDST G2 0 {2} ∅ = 0 := by
  apply gDST_eq_zero_of
  intro v hv
  have hv' : v = 0 ∨ v = 2 := by revert v; decide
  rcases hv' with rfl | rfl
  · exact ReachIn.of_mem (by decide)
  · exact (ReachIn.of_mem (by decide)).tail_adj (by decide) (by decide)

/-- E2: `∅` is rooted, so `{1}` is not minimal among rooted sets, and `A2` has a Steiner leaf. -/
theorem ex2_leaf : Rooted G2 0 {2} ∅ ∧ ¬ NoSteinerLeafG A2 := by
  refine ⟨?_, ?_⟩
  · intro v hv
    have hv' : v = 2 := by simpa using hv
    subst hv'
    exact (ReachIn.of_mem (by decide)).tail_adj (by decide) (by decide)
  · unfold NoSteinerLeafG
    decide

theorem ex3_g : gDST G3 0 {2, 3} ∅ = 1 := by
  have hD : Dset G3 0 {2, 3} ∅ = {2, 3} := by
    refine (Dset_eq_of (R := {0}) (by decide) ?_ (by decide)).trans (by decide)
    intro v hv
    rw [Finset.mem_singleton.1 hv]
    exact ReachIn.of_mem (by decide)
  rw [gDST, hD, sourceComps_eq_single (G := G3) (D := {2, 3}) ⟨2, by decide⟩
    (strong_of_adj (by decide)), Finset.card_singleton]

theorem ex3_psi : PsiG A3 ∅ = 2 := by decide

/-- E4 meets `hrK` and `hSU` (and `A4` is an arborescence), but `W_S(-2) < W_A(-2)`. -/
theorem ex4_strict : (0 : Fin 5) ∉ ({3, 4} : Finset (Fin 5)) ∧
    ({1, 2} : Finset (Fin 5)) ⊆ nonterm (0 : Fin 5) {3, 4} ∧
    WS G4 0 {3, 4} {1, 2} (-2) < WAg A4 (-2) := by
  refine ⟨by decide, by decide, ?_⟩
  have g0 : gDST G4 0 {3, 4} ∅ = 1 := by
    have hD : Dset G4 0 {3, 4} ∅ = {3, 4} := by
      refine (Dset_eq_of (R := {0}) (by decide) ?_ (by decide)).trans (by decide)
      intro v hv
      rw [Finset.mem_singleton.1 hv]
      exact ReachIn.of_mem (by decide)
    rw [gDST, hD, sourceComps_eq_single (G := G4) (D := {3, 4}) ⟨3, by decide⟩
      (strong_of_adj (by decide)), Finset.card_singleton]
  have g1 : gDST G4 0 {3, 4} {1} = 1 := by
    have hD : Dset G4 0 {3, 4} {1} = {3, 4} := by
      refine (Dset_eq_of (R := {0, 1}) (by decide) ?_ (by decide)).trans (by decide)
      intro v hv
      have hv' : v = 0 ∨ v = 1 := by simpa using hv
      rcases hv' with rfl | rfl
      · exact ReachIn.of_mem (by decide)
      · exact (ReachIn.of_mem (by decide)).tail_adj (by decide) (by decide)
    rw [gDST, hD, sourceComps_eq_single (G := G4) (D := {3, 4}) ⟨3, by decide⟩
      (strong_of_adj (by decide)), Finset.card_singleton]
  have g2 : gDST G4 0 {3, 4} {2} ≤ 1 := by
    have h := fa_dst_point (X := {2}) (by decide) (by decide) A4 (by decide)
    have hp : PsiG A4 {2} = 1 := by decide
    omega
  have g3 : gDST G4 0 {3, 4} {1, 2} = 0 := by
    apply gDST_eq_zero_of
    intro v hv
    have h1 : ReachIn G4 (Kbar 0 {3, 4} {1, 2}) 0 1 :=
      (ReachIn.of_mem (by decide)).tail_adj (by decide) (by decide)
    have h2 : ReachIn G4 (Kbar 0 {3, 4} {1, 2}) 0 2 := h1.tail_adj (by decide) (by decide)
    have hv' : v = 0 ∨ v = 1 ∨ v = 2 ∨ v = 3 ∨ v = 4 := by revert v; decide
    rcases hv' with rfl | rfl | rfl | rfl | rfl
    · exact ReachIn.of_mem (by decide)
    · exact h1
    · exact h2
    · exact h2.tail_adj (by decide) (by decide)
    · exact h2.tail_adj (by decide) (by decide)
  have p0 : PsiG A4 ∅ = 2 := by decide
  have p1 : PsiG A4 {1} = 2 := by decide
  have p2 : PsiG A4 {2} = 1 := by decide
  have p3 : PsiG A4 {1, 2} = 0 := by decide
  have c12 : ({1, 2} : Finset (Fin 5)).card = 2 := by decide
  have hP : ({1, 2} : Finset (Fin 5)).powerset = {∅, {1}, {2}, {1, 2}} := by decide
  have s1 : ∀ f : Finset (Fin 5) → ℝ,
      ∑ X ∈ ({1, 2} : Finset (Fin 5)).powerset, f X = f ∅ + f {1} + f {2} + f {1, 2} := by
    intro f
    rw [hP, Finset.sum_insert, Finset.sum_insert, Finset.sum_insert, Finset.sum_singleton]
    · ring
    all_goals decide
  have hg2 : (1 / 2 : ℝ) ^ 1 ≤ (1 / 2 : ℝ) ^ gDST G4 0 {3, 4} {2} :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num) g2
  rw [WS, WAg, s1, s1]
  simp only [Finset.card_empty, Finset.card_singleton, c12, g0, g1, g3, p0, p1, p2, p3]
  generalize (1 / 2 : ℝ) ^ gDST G4 0 {3, 4} {2} = a at hg2 ⊢
  norm_num at hg2 ⊢
  linarith

theorem ex5_g : gDST G5 0 {2, 3} ∅ = 1 := by
  rw [fa_dst_point_eq (G := G5) (r := 0) (K := {2, 3}) (S := {1}) (X := ∅) (by decide)
    (by decide) ⟨![0, 0, 1, 2], ![0, 1, 2, 3], by decide, by decide, by decide⟩
    (Finset.empty_subset _) (by decide)]
  decide

theorem ex6_g : gDST G6 0 {2, 3, 4} ∅ = 1 := by
  rw [fa_dst_point_eq (G := G6) (r := 0) (K := {2, 3, 4}) (S := {1}) (X := ∅) (by decide)
    (by decide) ⟨![0, 0, 1, 2, 2], ![0, 1, 2, 3, 3], by decide, by decide, by decide⟩
    (Finset.empty_subset _) (by decide)]
  decide

theorem ex7_reachPart :
    reachPart G7 0 {2} {1, 3} = {1} ∧ Steiner G7 0 {2} {1, 3} ∧ ¬ Rooted G7 0 {2} {1, 3} ∧
      Rooted G7 0 {2} {1} := by
  have h1 : ReachIn G7 (Kbar 0 {2} {1, 3}) 0 1 :=
    (ReachIn.of_mem (by decide)).tail_adj (by decide) (by decide)
  have h3 : ¬ ReachIn G7 (Kbar 0 {2} {1, 3}) 0 3 := fun h =>
    absurd (h.mem_of_closed (Z := {0, 1, 2}) (by decide) (by decide)) (by decide)
  refine ⟨?_, ?_, ?_, ?_⟩
  · ext v
    simp only [reachPart, Finset.mem_filter]
    constructor
    · rintro ⟨hv, hr⟩
      have hv' : v = 1 ∨ v = 3 := by simpa using hv
      rcases hv' with rfl | rfl
      · decide
      · exact absurd hr h3
    · intro hv
      rw [Finset.mem_singleton.1 hv]
      exact ⟨by decide, h1⟩
  · intro v hv
    rw [Finset.mem_singleton.1 hv]
    exact h1.tail_adj (by decide) (by decide)
  · intro h
    exact h3 (h 3 (by decide))
  · intro v hv
    have k1 : ReachIn G7 (Kbar 0 {2} {1}) 0 1 :=
      (ReachIn.of_mem (by decide)).tail_adj (by decide) (by decide)
    have hv' : v = 2 ∨ v = 1 := by simpa using hv
    rcases hv' with rfl | rfl
    · exact k1.tail_adj (by decide) (by decide)
    · exact k1

/-- `NoSteinerLeafG` on data: it holds for `A1` and `A4` (and fails for `A2`, `ex2_leaf`). -/
theorem ex_noLeaf : NoSteinerLeafG A1 ∧ NoSteinerLeafG A4 := by
  unfold NoSteinerLeafG
  decide

end Examples

end MaxLeafFormal.DSTGraph


==> anc/formal/MaxLeafFormal/DetRate.lean <==
import Mathlib

/-!
# The deterministic rate certificate

`lem:det-cert` of the paper:
for every `u ∈ [0.15, 0.85]` there is `y ∈ {(1+√5)/8, 1/2, 5/16, 1/4, 27/128, 29/160}` with
`χ_y(u) ≤ log(√5 - 1/2)`. The proof follows the paper: `χ_y` is affine on each `[1/(a+1), 1/a]`; the
interval `a = 2` is algebraic, and the ten other endpoint inequalities are exact rational
inequalities with natural exponents.
-/

namespace MaxLeafFormal.DetRate

/-- `χ_y(u)` with `a = ⌊1/u⌋`. -/
noncomputable def chi (y u : ℝ) : ℝ :=
  let a : ℕ := ⌊1 / u⌋₊
  Real.logb 2 (1 + y) + 1 - ((a + 1) * u - 1) * Real.logb 2 (1 + y * 2 ^ a)
    - (1 - a * u) * Real.logb 2 (1 + y * 2 ^ (a + 1))

/-- The same formula with `a` fixed. -/
noncomputable def chiA (a : ℕ) (y u : ℝ) : ℝ :=
  Real.logb 2 (1 + y) + 1 - ((a + 1) * u - 1) * Real.logb 2 (1 + y * 2 ^ a)
    - (1 - a * u) * Real.logb 2 (1 + y * 2 ^ (a + 1))

/-! ### Reduction to endpoints (B.1) -/

theorem chi_eq_chiA_of_floor {y u : ℝ} {a : ℕ} (h : ⌊1 / u⌋₊ = a) : chi y u = chiA a y u := by
  unfold chi chiA
  simp only [h]

/-- At the left endpoint `u = 1/(a+1)` both formulas agree. -/
theorem chiA_succ_left (a : ℕ) (y : ℝ) :
    chiA (a + 1) y (1 / (a + 1)) = chiA a y (1 / (a + 1)) := by
  unfold chiA
  push_cast
  have hm : ((a:ℝ) + 1) * (1 / ((a:ℝ) + 1)) = 1 := mul_one_div_cancel (by positivity)
  linear_combination (Real.logb 2 (1 + y * 2 ^ a) + Real.logb 2 (1 + y * 2 ^ (a + 1 + 1))
    - 2 * Real.logb 2 (1 + y * 2 ^ (a + 1))) * hm

/-- On `[1/(a+1), 1/a]`, with `a ≥ 1`, `χ_y = χ_y^{(a)}`. -/
theorem chi_eq_chiA {a : ℕ} (ha : 1 ≤ a) {u : ℝ} (hu : u ∈ Set.Icc (1 / (a + 1 : ℝ)) (1 / a))
    (y : ℝ) : chi y u = chiA a y u := by
  obtain ⟨hu1, hu2⟩ := hu
  have hapos : (0:ℝ) < a := Nat.cast_pos.mpr (by omega)
  have hupos : 0 < u := lt_of_lt_of_le (by positivity) hu1
  rcases eq_or_lt_of_le hu1 with heq | hlt
  · have hfl : ⌊1 / u⌋₊ = a + 1 := by
      rw [← heq, one_div_one_div]
      rw [show ((a:ℝ) + 1) = ((a + 1 : ℕ) : ℝ) by push_cast; ring, Nat.floor_natCast]
    rw [chi_eq_chiA_of_floor hfl, ← heq]
    exact chiA_succ_left a y
  · have hfl : ⌊1 / u⌋₊ = a := by
      rw [Nat.floor_eq_iff (one_div_pos.mpr hupos).le]
      constructor
      · rw [le_div_iff₀ hupos]
        have := (le_div_iff₀ hapos).mp hu2
        linarith
      · rw [div_lt_iff₀ hupos]
        have := (div_lt_iff₀ (by positivity : (0:ℝ) < a + 1)).mp hlt
        linarith
    exact chi_eq_chiA_of_floor hfl

lemma aff_le {C D l r u c : ℝ} (hl : C + D * l ≤ c) (hr : C + D * r ≤ c) (hu1 : l ≤ u)
    (hu2 : u ≤ r) : C + D * u ≤ c := by
  rcases le_total 0 D with hD | hD
  · nlinarith [mul_le_mul_of_nonneg_left hu2 hD]
  · nlinarith [mul_le_mul_of_nonpos_left hu1 hD]

/-- `χ^{(a)}_y` is affine in `u`, so it is bounded by its endpoint values. -/
theorem chiA_le_of_endpoints {a : ℕ} {y l r c : ℝ} (hl : chiA a y l ≤ c) (hr : chiA a y r ≤ c)
    {u : ℝ} (hu : u ∈ Set.Icc l r) : chiA a y u ≤ c := by
  have hlin : ∀ v, chiA a y v = (Real.logb 2 (1 + y) + 1 + Real.logb 2 (1 + y * 2 ^ a)
      - Real.logb 2 (1 + y * 2 ^ (a + 1)))
      + (-((a:ℝ) + 1) * Real.logb 2 (1 + y * 2 ^ a) + (a:ℝ) * Real.logb 2 (1 + y * 2 ^ (a + 1))) * v := by
    intro v
    unfold chiA
    ring
  rw [hlin l] at hl
  rw [hlin r] at hr
  rw [hlin u]
  exact aff_le hl hr hu.1 hu.2

/-! ### Endpoint inequalities (B.2) -/

/-- The exponentiated form of an endpoint inequality. -/
theorem logb_endpoint {A X Y B : ℝ} (hA : 0 < A) (hX : 0 < X) (hY : 0 < Y) (hB : 0 < B)
    {h p₁ p₂ : ℕ} (hh : 0 < h) (hineq : A ^ h ≤ B ^ h * X ^ p₁ * Y ^ p₂) :
    Real.logb 2 A - (p₁ / h : ℝ) * Real.logb 2 X - (p₂ / h : ℝ) * Real.logb 2 Y ≤ Real.logb 2 B := by
  have hpos : (0:ℝ) < h := by exact_mod_cast hh
  have hh0 : (h:ℝ) ≠ 0 := hpos.ne'
  have h1 : Real.logb 2 (A ^ h) ≤ Real.logb 2 (B ^ h * X ^ p₁ * Y ^ p₂) :=
    (Real.logb_le_logb (by norm_num) (pow_pos hA h)
      (mul_pos (mul_pos (pow_pos hB h) (pow_pos hX p₁)) (pow_pos hY p₂))).2 hineq
  rw [Real.logb_mul (mul_pos (pow_pos hB h) (pow_pos hX p₁)).ne' (pow_pos hY p₂).ne',
    Real.logb_mul (pow_pos hB h).ne' (pow_pos hX p₁).ne'] at h1
  simp only [Real.logb_pow] at h1
  have ex1 : (h:ℝ) * ((p₁:ℝ) / h) = p₁ := by field_simp
  have ex2 : (h:ℝ) * ((p₂:ℝ) / h) = p₂ := by field_simp
  have key : (h:ℝ) * (Real.logb 2 A - (p₁ / h : ℝ) * Real.logb 2 X - (p₂ / h : ℝ) * Real.logb 2 Y)
      ≤ (h:ℝ) * Real.logb 2 B := by
    have e : (h:ℝ) * (Real.logb 2 A - (p₁ / h : ℝ) * Real.logb 2 X - (p₂ / h : ℝ) * Real.logb 2 Y)
        = h * Real.logb 2 A - ((h:ℝ) * ((p₁:ℝ) / h)) * Real.logb 2 X
          - ((h:ℝ) * ((p₂:ℝ) / h)) * Real.logb 2 Y := by ring
    rw [e, ex1, ex2]
    linarith [h1]
  exact le_of_mul_le_mul_left key hpos

theorem chiA_eq_logb_two_mul (a : ℕ) {y : ℝ} (hy : 0 ≤ y) (u : ℝ) :
    chiA a y u = Real.logb 2 (2 * (1 + y)) - ((a + 1) * u - 1) * Real.logb 2 (1 + y * 2 ^ a)
      - (1 - a * u) * Real.logb 2 (1 + y * 2 ^ (a + 1)) := by
  unfold chiA
  rw [Real.logb_mul (by norm_num) (by linarith : (0:ℝ) < 1 + y).ne',
    Real.logb_self_eq_one (by norm_num : (1:ℝ) < 2)]
  ring

/-- Endpoint inequality from the exact rational inequality. -/
theorem ep_gen {a : ℕ} {y u : ℝ} (hy : 0 ≤ y) {h p₁ p₂ : ℕ} (hh : 0 < h)
    (hc1 : ((a:ℝ) + 1) * u - 1 = (p₁ : ℝ) / h) (hc2 : 1 - (a:ℝ) * u = (p₂ : ℝ) / h)
    (hineq : (2 * (1 + y)) ^ h ≤ (1736/1000 : ℝ) ^ h * (1 + y * 2 ^ a) ^ p₁
      * (1 + y * 2 ^ (a + 1)) ^ p₂) :
    chiA a y u ≤ Real.logb 2 (1736/1000) := by
  rw [chiA_eq_logb_two_mul a hy u, hc1, hc2]
  have hX : (0:ℝ) < 1 + y * 2 ^ a := by
    have := mul_nonneg hy (by positivity : (0:ℝ) ≤ 2 ^ a)
    linarith
  have hY : (0:ℝ) < 1 + y * 2 ^ (a + 1) := by
    have := mul_nonneg hy (by positivity : (0:ℝ) ≤ 2 ^ (a + 1))
    linarith
  exact logb_endpoint (by linarith) hX hY (by norm_num) hh hineq

-- a = 1, y = 1/2, u ∈ [1/2, 17/20]
theorem ep_1_left : chiA 1 (1/2) (1/2) ≤ Real.logb 2 (1736/1000) :=
  ep_gen (by norm_num) (h := 2) (p₁ := 0) (p₂ := 1) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
theorem ep_1_right : chiA 1 (1/2) (17/20) ≤ Real.logb 2 (1736/1000) :=
  ep_gen (by norm_num) (h := 20) (p₁ := 14) (p₂ := 3) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
-- a = 3, y = 5/16, u ∈ [1/4, 1/3]
theorem ep_3_left : chiA 3 (5/16) (1/4) ≤ Real.logb 2 (1736/1000) :=
  ep_gen (by norm_num) (h := 4) (p₁ := 0) (p₂ := 1) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
theorem ep_3_right : chiA 3 (5/16) (1/3) ≤ Real.logb 2 (1736/1000) :=
  ep_gen (by norm_num) (h := 3) (p₁ := 1) (p₂ := 0) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
-- a = 4, y = 1/4, u ∈ [1/5, 1/4]
theorem ep_4_left : chiA 4 (1/4) (1/5) ≤ Real.logb 2 (1736/1000) :=
  ep_gen (by norm_num) (h := 5) (p₁ := 0) (p₂ := 1) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
theorem ep_4_right : chiA 4 (1/4) (1/4) ≤ Real.logb 2 (1736/1000) :=
  ep_gen (by norm_num) (h := 4) (p₁ := 1) (p₂ := 0) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
-- a = 5, y = 27/128, u ∈ [1/6, 1/5]
theorem ep_5_left : chiA 5 (27/128) (1/6) ≤ Real.logb 2 (1736/1000) :=
  ep_gen (by norm_num) (h := 6) (p₁ := 0) (p₂ := 1) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
theorem ep_5_right : chiA 5 (27/128) (1/5) ≤ Real.logb 2 (1736/1000) :=
  ep_gen (by norm_num) (h := 5) (p₁ := 1) (p₂ := 0) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
-- a = 6, y = 29/160, u ∈ [3/20, 1/6]
theorem ep_6_left : chiA 6 (29/160) (3/20) ≤ Real.logb 2 (1736/1000) :=
  ep_gen (by norm_num) (h := 20) (p₁ := 1) (p₂ := 2) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)
theorem ep_6_right : chiA 6 (29/160) (1/6) ≤ Real.logb 2 (1736/1000) :=
  ep_gen (by norm_num) (h := 6) (p₁ := 1) (p₂ := 0) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num)

theorem bound_lt : (1736/1000 : ℝ) < Real.sqrt 5 - 1/2 := by
  have h1 : (2236/1000 : ℝ) < Real.sqrt 5 := (Real.lt_sqrt (by norm_num)).2 (by norm_num)
  linarith

theorem logb_mono_bound : Real.logb 2 (1736/1000) ≤ Real.logb 2 (Real.sqrt 5 - 1/2) :=
  (Real.logb_le_logb (by norm_num) (by norm_num) (by linarith [bound_lt])).2 bound_lt.le

/-! ### The interval `a = 2` (B.3) -/

/-- `χ^{(2)}_{y₀}(u) = log(√5 - 1/2)` for every `u`: it is constant in `u`. -/
theorem chiA_two_y0 (u : ℝ) :
    chiA 2 ((1 + Real.sqrt 5) / 8) u = Real.logb 2 (Real.sqrt 5 - 1/2) := by
  have hs : Real.sqrt 5 ^ 2 = 5 := Real.sq_sqrt (by norm_num)
  have hgt : (2236/1000 : ℝ) < Real.sqrt 5 := (Real.lt_sqrt (by norm_num)).2 (by norm_num)
  have hA : Real.sqrt 5 - 1/2 ≠ 0 := by
    intro h
    linarith
  have hB : (1 + Real.sqrt 5) / 2 ≠ 0 := by positivity
  rw [chiA_eq_logb_two_mul 2 (by positivity)]
  have e1 : (1:ℝ) + (1 + Real.sqrt 5) / 8 * 2 ^ 2 = ((1 + Real.sqrt 5) / 2) ^ 2 := by
    linear_combination (-1/4 : ℝ) * hs
  have e2 : (1:ℝ) + (1 + Real.sqrt 5) / 8 * 2 ^ (2 + 1) = ((1 + Real.sqrt 5) / 2) ^ 3 := by
    linear_combination ((-Real.sqrt 5 - 3) / 8) * hs
  have e3 : (2:ℝ) * (1 + (1 + Real.sqrt 5) / 8) = (Real.sqrt 5 - 1/2) * ((1 + Real.sqrt 5) / 2) := by
    linear_combination (-1/2 : ℝ) * hs
  rw [e1, e2, e3, Real.logb_mul hA hB]
  simp only [Real.logb_pow]
  push_cast
  ring

/-! ### The lemma (B.4) -/

/-- lem:det-cert. -/
theorem det_cert : ∀ u ∈ Set.Icc (15/100 : ℝ) (85/100),
    ∃ y ∈ ({(1 + Real.sqrt 5) / 8, 1/2, 5/16, 1/4, 27/128, 29/160} : Set ℝ),
      chi y u ≤ Real.logb 2 (Real.sqrt 5 - 1/2) := by
  intro u hu
  obtain ⟨hu1, hu2⟩ := hu
  rcases le_total u (1/6) with h1 | h1
  · refine ⟨29/160, by simp, ?_⟩
    rw [chi_eq_chiA (a := 6) (u := u) (by norm_num)
      ⟨by norm_num; linarith, by norm_num; linarith⟩ (29/160)]
    exact le_trans (chiA_le_of_endpoints (u := u) ep_6_left ep_6_right ⟨by linarith, h1⟩)
      logb_mono_bound
  · rcases le_total u (1/5) with h2 | h2
    · refine ⟨27/128, by simp, ?_⟩
      rw [chi_eq_chiA (a := 5) (u := u) (by norm_num)
        ⟨by norm_num; linarith, by norm_num; linarith⟩ (27/128)]
      exact le_trans (chiA_le_of_endpoints (u := u) ep_5_left ep_5_right ⟨h1, h2⟩)
        logb_mono_bound
    · rcases le_total u (1/4) with h3 | h3
      · refine ⟨1/4, by simp, ?_⟩
        rw [chi_eq_chiA (a := 4) (u := u) (by norm_num)
          ⟨by norm_num; linarith, by norm_num; linarith⟩ (1/4)]
        exact le_trans (chiA_le_of_endpoints (u := u) ep_4_left ep_4_right ⟨h2, h3⟩)
          logb_mono_bound
      · rcases le_total u (1/3) with h4 | h4
        · refine ⟨5/16, by simp, ?_⟩
          rw [chi_eq_chiA (a := 3) (u := u) (by norm_num)
            ⟨by norm_num; linarith, by norm_num; linarith⟩ (5/16)]
          exact le_trans (chiA_le_of_endpoints (u := u) ep_3_left ep_3_right ⟨h3, h4⟩)
            logb_mono_bound
        · rcases le_total u (1/2) with h5 | h5
          · refine ⟨(1 + Real.sqrt 5) / 8, by simp, ?_⟩
            rw [chi_eq_chiA (a := 2) (u := u) (by norm_num)
              ⟨by norm_num; linarith, by norm_num; linarith⟩ ((1 + Real.sqrt 5) / 8)]
            exact (chiA_two_y0 u).le
          · refine ⟨1/2, by simp, ?_⟩
            rw [chi_eq_chiA (a := 1) (u := u) (by norm_num)
              ⟨by norm_num; linarith, by norm_num; linarith⟩ (1/2)]
            exact le_trans (chiA_le_of_endpoints (u := u) ep_1_left ep_1_right
              ⟨h5, by linarith⟩) logb_mono_bound

end MaxLeafFormal.DetRate


==> anc/formal/MaxLeafFormal/Enclose.lean <==
import Mathlib

/-!
# Rational enclosures

Computable rational intervals that provably contain `Real.log q`, `Real.logb 2 q`, `Real.exp x`,
`2 ^ x` and `Real.sqrt q` for rational arguments, with interval arithmetic. This is the substitute
for Arb ball arithmetic in the certificate checks; no part of Arb is trusted.

Every function here is defined by structural recursion (fuel) so that `decide +kernel` evaluates
it. Every soundness theorem is unconditional apart from the domain of the real function: when an
internal check fails (for example a poor argument reduction), the functions return a cruder interval
that is still sound.

* `ln (1 - x)`: the series of `Real.abs_log_sub_add_sum_range_le`, after the reduction
  `q = 2^k m` with `m ∈ [1, 2)` and `x = 1 - 1/m`;
* `exp`: the Taylor polynomial with the remainder of `Real.exp_bound`, after halving the argument
  `k` times, then `k` squarings;
* `2^x = exp (x ln 2)`; `logb 2 q = ln q / ln 2`;
* `√q`: a dyadic bracket `ℓ² ≤ q ≤ u²`, checked.

Outward rounding to the denominator `2^prec` keeps the numbers small.
-/

namespace MaxLeafFormal.Enclose

/-- A closed rational interval `[lo, hi]`. -/
structure QI where
  lo : ℚ
  hi : ℚ
deriving DecidableEq, Repr

/-- `I` contains the real `x`. -/
def QI.Contains (I : QI) (x : ℝ) : Prop := (I.lo : ℝ) ≤ x ∧ x ≤ (I.hi : ℝ)

/-! ### Rounding and interval arithmetic -/

/-- Round down to the denominator `2 ^ prec`. -/
def rdn (q : ℚ) (prec : ℕ) : ℚ := ((q * 2 ^ prec).floor : ℚ) / 2 ^ prec

/-- Round up to the denominator `2 ^ prec`. -/
def rup (q : ℚ) (prec : ℕ) : ℚ := ((q * 2 ^ prec).ceil : ℚ) / 2 ^ prec

/-- Outward rounding. -/
def QI.round (I : QI) (prec : ℕ) : QI := ⟨rdn I.lo prec, rup I.hi prec⟩

/-- The point interval. -/
def QI.pt (q : ℚ) : QI := ⟨q, q⟩

def QI.add (I J : QI) : QI := ⟨I.lo + J.lo, I.hi + J.hi⟩

def QI.neg (I : QI) : QI := ⟨-I.hi, -I.lo⟩

def QI.sub (I J : QI) : QI := ⟨I.lo - J.hi, I.hi - J.lo⟩

/-- Scaling by a rational of either sign. -/
def QI.smul (c : ℚ) (I : QI) : QI := if 0 ≤ c then ⟨c * I.lo, c * I.hi⟩ else ⟨c * I.hi, c * I.lo⟩

/-- Product: the extreme corner products. -/
def QI.mul (I J : QI) : QI :=
  ⟨min (min (I.lo * J.lo) (I.lo * J.hi)) (min (I.hi * J.lo) (I.hi * J.hi)),
   max (max (I.lo * J.lo) (I.lo * J.hi)) (max (I.hi * J.lo) (I.hi * J.hi))⟩

/-- Quotient by an interval with positive lower end (soundness needs `0 < J.lo`). -/
def QI.div (I J : QI) : QI :=
  ⟨min (I.lo / J.lo) (I.lo / J.hi), max (I.hi / J.lo) (I.hi / J.hi)⟩

/-! ### Integer helpers with fuel -/

/-- `⌊log₂ n⌋` for `n < 2 ^ fuel` (and `0` for `n ≤ 1`). -/
def ilog2 : ℕ → ℕ → ℕ
  | 0, _ => 0
  | fuel + 1, n => if n < 2 then 0 else ilog2 fuel (n / 2) + 1

/-- Bisection for `⌊√N⌋`: keeps `lo ≤ ⌊√N⌋ < hi`. -/
def isqrtAux : ℕ → ℕ → ℕ → ℕ → ℕ
  | 0, _, lo, _ => lo
  | fuel + 1, N, lo, hi =>
    if hi ≤ lo + 1 then lo
    else
      let m := (lo + hi) / 2
      if m * m ≤ N then isqrtAux fuel N m hi else isqrtAux fuel N lo m

/-- `⌊√N⌋` (a candidate; callers check it). -/
def isqrt (N : ℕ) : ℕ := isqrtAux (2 * ilog2 1024 N + 4) N 0 (N + 1)

/-! ### Logarithm -/

/-- The partial sum `∑_{i<n} x^(i+1)/(i+1)` of `-ln (1 - x)`. -/
def logSeries (x : ℚ) (n : ℕ) : ℚ := ((List.range n).map fun i : ℕ => x ^ (i + 1) / ((i : ℚ) + 1)).sum

/-- The remainder bound `|x|^(n+1) / (1 - |x|)` of `Real.abs_log_sub_add_sum_range_le`. -/
def logErr (x : ℚ) (n : ℕ) : ℚ := |x| ^ (n + 1) / (1 - |x|)

/-- An enclosure of `-ln (1 - x)` for `|x| < 1`. -/
def negLog1mQ (x : ℚ) (n prec : ℕ) : QI :=
  let xl := rdn x prec
  let xh := rup x prec
  if |xl| < 1 ∧ |xh| < 1 then
    ⟨rdn (logSeries xl n - logErr xl n) prec, rup (logSeries xh n + logErr xh n) prec⟩
  else
    -- crude but sound for `x < 1`: `x ≤ -ln (1 - x) ≤ x / (1 - x)`
    ⟨x, if x < 1 then x / (1 - x) else 0⟩

/-- An enclosure of `ln 2 = -ln (1 - 1/2)`. -/
def ln2Q (n prec : ℕ) : QI := negLog1mQ (1 / 2) n prec

/-- The exponent `k` with `q / 2^k ∈ [1, 2)`, for `q > 0` (soundness does not depend on it). -/
def redExp (q : ℚ) : ℤ :=
  let k : ℤ := (ilog2 1024 q.num.natAbs : ℤ) - ilog2 1024 q.den
  if q / 2 ^ k < 1 then k - 1 else k

/-- An enclosure of `ln q`, for `q > 0`. -/
def lnQ (q : ℚ) (n prec : ℕ) : QI :=
  let k := redExp q
  let m := q / 2 ^ k
  let x := 1 - 1 / m
  if 0 ≤ x ∧ x < 1 then
    ((QI.smul (k : ℚ) (ln2Q n prec)).add (negLog1mQ x n prec)).round prec
  else
    -- crude but sound for `q > 0`: `1 - 1/q ≤ ln q ≤ q - 1`
    ⟨1 - 1 / q, q - 1⟩

/-- A positive enclosure of `ln 2` (falling back to `[1/2, 1]`). -/
def ln2Pos (n prec : ℕ) : QI := if 0 < (ln2Q n prec).lo then ln2Q n prec else ⟨1 / 2, 1⟩

/-- An enclosure of `log₂ q = ln q / ln 2`, for `q > 0`. -/
def log2Q (q : ℚ) (n prec : ℕ) : QI := ((lnQ q n prec).div (ln2Pos n prec)).round prec

/-! ### Exponential -/

/-- `∑_{i<n} t^i / i!`. -/
def expSeries (t : ℚ) (n : ℕ) : ℚ :=
  ((List.range n).map fun i => t ^ i / (Nat.factorial i : ℚ)).sum

/-- The remainder bound `|t|^n (n+1) / (n! n)` of `Real.exp_bound` (for `n > 0`). -/
def expErr (t : ℚ) (n : ℕ) : ℚ := |t| ^ n * ((n + 1 : ℚ) / ((Nat.factorial n : ℚ) * n))

/-- Square a nonnegative interval `k` times, rounding outward. -/
def sqIter (prec : ℕ) : ℕ → QI → QI
  | 0, I => I
  | k + 1, I => sqIter prec k ⟨rdn (I.lo * I.lo) prec, rup (I.hi * I.hi) prec⟩

/-- The number of halvings: `|x| / 2^k ≤ 1`. -/
def halvings (x : ℚ) : ℕ := ilog2 1024 (⌈|x|⌉.toNat) + 1

/-- An enclosure of `exp x`. -/
def expQ (x : ℚ) (n prec : ℕ) : QI :=
  let k := halvings x
  let t := x / 2 ^ k
  let N := n + 1
  if |t| ≤ 1 then
    let T := expSeries t N
    let e := expErr t N
    sqIter prec k ⟨max 0 (rdn (T - e) prec), rup (T + e) prec⟩
  else
    -- unreachable in practice; sound: `0 ≤ exp x ≤ 3 ^ ⌈x⌉₊`
    ⟨0, 3 ^ (⌈x⌉.toNat)⟩

/-- An enclosure of `exp` on an interval (monotone image). -/
def expI (I : QI) (n prec : ℕ) : QI := ⟨(expQ I.lo n prec).lo, (expQ I.hi n prec).hi⟩

/-- An enclosure of `2 ^ x = exp (x ln 2)`. -/
def pow2Q (x : ℚ) (n prec : ℕ) : QI := expI ((QI.smul x (ln2Q n prec)).round prec) n prec

/-! ### Square root -/

/-- An enclosure of `√q`, for `q ≥ 0`. -/
def sqrtQ (q : ℚ) (prec : ℕ) : QI :=
  let l : ℚ := (isqrt ⌊q * 4 ^ prec⌋.toNat : ℚ) / 2 ^ prec
  let u : ℚ := l + 1 / 2 ^ prec
  if l * l ≤ q ∧ q ≤ u * u then ⟨l, u⟩ else ⟨0, q + 1⟩

/-! ### Monotone images on intervals -/

/-- `ln` on an interval with positive lower end. -/
def lnI (I : QI) (n prec : ℕ) : QI := ⟨(lnQ I.lo n prec).lo, (lnQ I.hi n prec).hi⟩

/-- `log₂` on an interval with positive lower end. -/
def log2I (I : QI) (n prec : ℕ) : QI := ⟨(log2Q I.lo n prec).lo, (log2Q I.hi n prec).hi⟩

/-- `√` on an interval with nonnegative lower end. -/
def sqrtI (I : QI) (prec : ℕ) : QI := ⟨(sqrtQ I.lo prec).lo, (sqrtQ I.hi prec).hi⟩

/-! ### Soundness -/

section Sound

variable {I J : QI} {x y : ℝ}

lemma enc_mul_mem {a b x y : ℝ} (hx1 : a ≤ x) (hx2 : x ≤ b) :
    min (a * y) (b * y) ≤ x * y ∧ x * y ≤ max (a * y) (b * y) := by
  rcases le_total 0 y with hy | hy
  · exact ⟨(min_le_left _ _).trans (mul_le_mul_of_nonneg_right hx1 hy),
      (mul_le_mul_of_nonneg_right hx2 hy).trans (le_max_right _ _)⟩
  · exact ⟨(min_le_right _ _).trans (mul_le_mul_of_nonpos_right hx2 hy),
      (mul_le_mul_of_nonpos_right hx1 hy).trans (le_max_left _ _)⟩

lemma enc_mul_mem' {c d a y : ℝ} (hy1 : c ≤ y) (hy2 : y ≤ d) :
    min (a * c) (a * d) ≤ a * y ∧ a * y ≤ max (a * c) (a * d) := by
  rcases le_total 0 a with ha | ha
  · exact ⟨(min_le_left _ _).trans (mul_le_mul_of_nonneg_left hy1 ha),
      (mul_le_mul_of_nonneg_left hy2 ha).trans (le_max_right _ _)⟩
  · exact ⟨(min_le_right _ _).trans (mul_le_mul_of_nonpos_left hy2 ha),
      (mul_le_mul_of_nonpos_left hy1 ha).trans (le_max_left _ _)⟩

lemma enc_corner {a b c d x y : ℝ} (hx1 : a ≤ x) (hx2 : x ≤ b) (hy1 : c ≤ y) (hy2 : y ≤ d) :
    min (min (a * c) (a * d)) (min (b * c) (b * d)) ≤ x * y ∧
      x * y ≤ max (max (a * c) (a * d)) (max (b * c) (b * d)) := by
  obtain ⟨h1, h2⟩ := enc_mul_mem (y := y) hx1 hx2
  obtain ⟨ha1, ha2⟩ := enc_mul_mem' (a := a) hy1 hy2
  obtain ⟨hb1, hb2⟩ := enc_mul_mem' (a := b) hy1 hy2
  exact ⟨le_trans (le_min (le_trans (min_le_left _ _) ha1) (le_trans (min_le_right _ _) hb1)) h1,
    le_trans h2 (max_le (le_trans ha2 (le_max_left _ _)) (le_trans hb2 (le_max_right _ _)))⟩

lemma enc_div_lower {a c d y : ℝ} (hc : 0 < c) (hy1 : c ≤ y) (hy2 : y ≤ d) :
    min (a / c) (a / d) ≤ a / y := by
  have hy : 0 < y := lt_of_lt_of_le hc hy1
  have hd : 0 < d := lt_of_lt_of_le hy hy2
  rcases le_total 0 a with ha | ha
  · refine le_trans (min_le_right _ _) ?_
    rw [div_le_div_iff₀ hd hy]
    nlinarith [mul_le_mul_of_nonneg_left hy2 ha]
  · refine le_trans (min_le_left _ _) ?_
    rw [div_le_div_iff₀ hc hy]
    nlinarith [mul_le_mul_of_nonpos_left hy1 ha]

lemma enc_div_upper {a c d y : ℝ} (hc : 0 < c) (hy1 : c ≤ y) (hy2 : y ≤ d) :
    a / y ≤ max (a / c) (a / d) := by
  have hy : 0 < y := lt_of_lt_of_le hc hy1
  have hd : 0 < d := lt_of_lt_of_le hy hy2
  rcases le_total 0 a with ha | ha
  · refine le_trans ?_ (le_max_left _ _)
    rw [div_le_div_iff₀ hy hc]
    nlinarith [mul_le_mul_of_nonneg_left hy1 ha]
  · refine le_trans ?_ (le_max_right _ _)
    rw [div_le_div_iff₀ hy hd]
    nlinarith [mul_le_mul_of_nonpos_left hy2 ha]

lemma enc_sqrt_bracket {q l u : ℚ} (hl : 0 ≤ l) (hu : 0 ≤ u) (h : l * l ≤ q ∧ q ≤ u * u) :
    (l : ℝ) ≤ Real.sqrt q ∧ Real.sqrt q ≤ (u : ℝ) := by
  obtain ⟨h1, h2⟩ := h
  constructor
  · have h1' : ((l * l : ℚ) : ℝ) ≤ (q : ℝ) := by exact_mod_cast h1
    push_cast at h1'
    have := Real.sqrt_le_sqrt h1'
    rwa [Real.sqrt_mul_self (show (0:ℝ) ≤ (l:ℝ) by exact_mod_cast hl)] at this
  · have h2' : (q : ℝ) ≤ ((u * u : ℚ) : ℝ) := by exact_mod_cast h2
    push_cast at h2'
    have := Real.sqrt_le_sqrt h2'
    rwa [Real.sqrt_mul_self (show (0:ℝ) ≤ (u:ℝ) by exact_mod_cast hu)] at this

theorem rdn_le (q : ℚ) (prec : ℕ) : rdn q prec ≤ q := by
  unfold rdn
  have h2 : (0:ℚ) < 2 ^ prec := by positivity
  rw [div_le_iff₀ h2]
  exact Int.floor_le (q * 2 ^ prec)

theorem le_rup (q : ℚ) (prec : ℕ) : q ≤ rup q prec := by
  unfold rup
  have h2 : (0:ℚ) < 2 ^ prec := by positivity
  rw [le_div_iff₀ h2]
  exact Rat.le_ceil

theorem QI.round_sound (h : I.Contains x) (prec : ℕ) : (I.round prec).Contains x := by
  simp only [QI.Contains] at h ⊢
  obtain ⟨h1, h2⟩ := h
  simp only [QI.round]
  have e1 : ((rdn I.lo prec : ℚ) : ℝ) ≤ (I.lo : ℝ) := by exact_mod_cast rdn_le I.lo prec
  have e2 : (I.hi : ℝ) ≤ ((rup I.hi prec : ℚ) : ℝ) := by exact_mod_cast le_rup I.hi prec
  exact ⟨le_trans e1 h1, le_trans h2 e2⟩

theorem QI.pt_sound (q : ℚ) : (QI.pt q).Contains (q : ℝ) := by
  simp [QI.Contains, QI.pt]

theorem QI.add_sound (hI : I.Contains x) (hJ : J.Contains y) : (I.add J).Contains (x + y) := by
  simp only [QI.Contains] at hI hJ ⊢
  obtain ⟨h1, h2⟩ := hI
  obtain ⟨k1, k2⟩ := hJ
  simp only [QI.add]
  push_cast
  exact ⟨add_le_add h1 k1, add_le_add h2 k2⟩

theorem QI.neg_sound (hI : I.Contains x) : I.neg.Contains (-x) := by
  simp only [QI.Contains] at hI ⊢
  obtain ⟨h1, h2⟩ := hI
  simp only [QI.neg]
  push_cast
  exact ⟨neg_le_neg h2, neg_le_neg h1⟩

theorem QI.sub_sound (hI : I.Contains x) (hJ : J.Contains y) : (I.sub J).Contains (x - y) := by
  simp only [QI.Contains] at hI hJ ⊢
  obtain ⟨h1, h2⟩ := hI
  obtain ⟨k1, k2⟩ := hJ
  simp only [QI.sub]
  push_cast
  exact ⟨sub_le_sub h1 k2, sub_le_sub h2 k1⟩

theorem QI.smul_sound (c : ℚ) (hI : I.Contains x) : (I.smul c).Contains ((c : ℝ) * x) := by
  simp only [QI.Contains] at hI ⊢
  obtain ⟨h1, h2⟩ := hI
  by_cases h : 0 ≤ c
  · have hc : (0:ℝ) ≤ c := by exact_mod_cast h
    simp only [QI.smul, ite_eq_left h]
    push_cast
    exact ⟨mul_le_mul_of_nonneg_left h1 hc, mul_le_mul_of_nonneg_left h2 hc⟩
  · have h' : c ≤ 0 := (not_le.mp h).le
    have hc : (c:ℝ) ≤ 0 := by exact_mod_cast h'
    simp only [QI.smul, ite_eq_right h]
    push_cast
    exact ⟨mul_le_mul_of_nonpos_left h2 hc, mul_le_mul_of_nonpos_left h1 hc⟩

theorem QI.mul_sound (hI : I.Contains x) (hJ : J.Contains y) : (I.mul J).Contains (x * y) := by
  simp only [QI.Contains] at hI hJ ⊢
  obtain ⟨h1, h2⟩ := hI
  obtain ⟨k1, k2⟩ := hJ
  simp only [QI.mul]
  push_cast
  exact enc_corner h1 h2 k1 k2

theorem QI.div_sound (hI : I.Contains x) (hJ : J.Contains y) (hJ0 : 0 < J.lo) :
    (I.div J).Contains (x / y) := by
  simp only [QI.Contains] at hI hJ ⊢
  obtain ⟨h1, h2⟩ := hI
  obtain ⟨k1, k2⟩ := hJ
  have hc : (0:ℝ) < (J.lo:ℝ) := by exact_mod_cast hJ0
  have hy : 0 < y := lt_of_lt_of_le hc k1
  simp only [QI.div]
  push_cast
  constructor
  · exact le_trans (enc_div_lower (a := (I.lo:ℝ)) hc k1 k2) (div_le_div_of_nonneg_right h1 hy.le)
  · exact le_trans (div_le_div_of_nonneg_right h2 hy.le) (enc_div_upper (a := (I.hi:ℝ)) hc k1 k2)

theorem logSeries_succ (x : ℚ) (n : ℕ) :
    logSeries x (n + 1) = logSeries x n + x ^ (n + 1) / ((n : ℚ) + 1) := by
  unfold logSeries
  rw [List.range_succ, List.map_append, List.sum_append]
  simp

theorem logSeries_cast (x : ℚ) (n : ℕ) :
    ((logSeries x n : ℚ) : ℝ) = ∑ i ∈ Finset.range n, (x : ℝ) ^ (i + 1) / ((i : ℝ) + 1) := by
  induction n with
  | zero => simp [logSeries]
  | succ n ih =>
    rw [logSeries_succ, Rat.cast_add, ih, Finset.sum_range_succ]
    push_cast <;> ring

theorem logErr_cast (x : ℚ) (n : ℕ) :
    ((logErr x n : ℚ) : ℝ) = |(x : ℝ)| ^ (n + 1) / (1 - |(x : ℝ)|) := by
  unfold logErr
  push_cast <;> ring

theorem expSeries_succ (t : ℚ) (n : ℕ) :
    expSeries t (n + 1) = expSeries t n + t ^ n / (Nat.factorial n : ℚ) := by
  unfold expSeries
  rw [List.range_succ, List.map_append, List.sum_append]
  simp

theorem expSeries_cast (t : ℚ) (n : ℕ) :
    ((expSeries t n : ℚ) : ℝ) = ∑ i ∈ Finset.range n, (t : ℝ) ^ i / ((Nat.factorial i : ℕ) : ℝ) := by
  induction n with
  | zero => simp [expSeries]
  | succ n ih =>
    rw [expSeries_succ, Rat.cast_add, ih, Finset.sum_range_succ]
    push_cast <;> ring

theorem expErr_cast (t : ℚ) (N : ℕ) :
    ((expErr t N : ℚ) : ℝ) =
      |(t : ℝ)| ^ N * (((N.succ : ℕ) : ℝ) / (((Nat.factorial N : ℕ) : ℝ) * (N : ℝ))) := by
  unfold expErr
  push_cast <;> ring

theorem negLog_lower {a X : ℝ} (n : ℕ) (ha : |a| < 1) (hax : a ≤ X) (hX : X < 1) :
    (∑ i ∈ Finset.range n, a ^ (i + 1) / ((i : ℝ) + 1)) - |a| ^ (n + 1) / (1 - |a|)
      ≤ -Real.log (1 - X) := by
  have h1 := (abs_le.mp (Real.abs_log_sub_add_sum_range_le ha n)).2
  have hlog : Real.log (1 - X) ≤ Real.log (1 - a) :=
    Real.log_le_log (by linarith) (by linarith)
  linarith

theorem negLog_upper {b X : ℝ} (n : ℕ) (hb : |b| < 1) (hXb : X ≤ b) :
    -Real.log (1 - X) ≤
      (∑ i ∈ Finset.range n, b ^ (i + 1) / ((i : ℝ) + 1)) + |b| ^ (n + 1) / (1 - |b|) := by
  have h1 := (abs_le.mp (Real.abs_log_sub_add_sum_range_le hb n)).1
  have hb1 : b < 1 := (abs_lt.mp hb).2
  have hlog : Real.log (1 - b) ≤ Real.log (1 - X) :=
    Real.log_le_log (by linarith) (by linarith)
  linarith

theorem negLog1mQ_sound {x : ℚ} (hx : x < 1) (n prec : ℕ) :
    (negLog1mQ x n prec).Contains (-Real.log (1 - x)) := by
  unfold negLog1mQ
  dsimp only
  by_cases h : |rdn x prec| < 1 ∧ |rup x prec| < 1
  · rw [ite_eq_left h]
    obtain ⟨hl, hh⟩ := h
    have hA : |((rdn x prec : ℚ) : ℝ)| < 1 := by
      rw [← Rat.cast_abs]; exact_mod_cast hl
    have hB : |((rup x prec : ℚ) : ℝ)| < 1 := by
      rw [← Rat.cast_abs]; exact_mod_cast hh
    have ha1 : ((rdn x prec : ℚ) : ℝ) ≤ ((x : ℚ) : ℝ) := Rat.cast_le.mpr (rdn_le x prec)
    have hb1 : ((x : ℚ) : ℝ) ≤ ((rup x prec : ℚ) : ℝ) := Rat.cast_le.mpr (le_rup x prec)
    have hX : ((x : ℚ) : ℝ) < 1 := by exact_mod_cast hx
    have hL := negLog_lower (a := ((rdn x prec : ℚ) : ℝ)) (X := ((x : ℚ) : ℝ)) n hA ha1 hX
    have hU := negLog_upper (b := ((rup x prec : ℚ) : ℝ)) (X := ((x : ℚ) : ℝ)) n hB hb1
    have c1 : ((logSeries (rdn x prec) n - logErr (rdn x prec) n : ℚ) : ℝ)
        ≤ -Real.log (1 - ((x : ℚ) : ℝ)) := by
      rw [Rat.cast_sub, logSeries_cast, logErr_cast]; exact hL
    have c2 : -Real.log (1 - ((x : ℚ) : ℝ))
        ≤ ((logSeries (rup x prec) n + logErr (rup x prec) n : ℚ) : ℝ) := by
      rw [Rat.cast_add, logSeries_cast, logErr_cast]; exact hU
    unfold QI.Contains
    exact ⟨le_trans (Rat.cast_le.mpr (rdn_le _ _)) c1, le_trans c2 (Rat.cast_le.mpr (le_rup _ _))⟩
  · rw [ite_eq_right h, ite_eq_left hx]
    have hX : ((x : ℚ) : ℝ) < 1 := by exact_mod_cast hx
    have hp : (0 : ℝ) < 1 - ((x : ℚ) : ℝ) := by linarith
    have hne : (1 - ((x : ℚ) : ℝ)) ≠ 0 := hp.ne'
    have l1 := Real.log_le_sub_one_of_pos hp
    have l2 := Real.one_sub_inv_le_log_of_pos hp
    have hi := mul_inv_cancel₀ hne
    have e : ((x : ℚ) : ℝ) / (1 - ((x : ℚ) : ℝ)) = (1 - ((x : ℚ) : ℝ))⁻¹ - 1 := by
      rw [div_eq_mul_inv]
      linear_combination (-1 : ℝ) * hi
    unfold QI.Contains
    refine ⟨?_, ?_⟩
    · show ((x : ℚ) : ℝ) ≤ -Real.log (1 - ((x : ℚ) : ℝ))
      linarith
    · show -Real.log (1 - ((x : ℚ) : ℝ)) ≤ ((x / (1 - x) : ℚ) : ℝ)
      push_cast
      rw [e]
      linarith

theorem ln2Q_sound (n prec : ℕ) : (ln2Q n prec).Contains (Real.log 2) := by
  have h := negLog1mQ_sound (x := 1 / 2) (by norm_num) n prec
  have e : -Real.log (1 - ((1 / 2 : ℚ) : ℝ)) = Real.log 2 := by
    rw [show (1 - ((1 / 2 : ℚ) : ℝ)) = (2 : ℝ)⁻¹ by norm_num, Real.log_inv, neg_neg]
  unfold ln2Q
  rw [← e]
  exact h

theorem log_split (q : ℚ) (hq : 0 < q) (k : ℤ) :
    Real.log (q : ℝ) = (k : ℝ) * Real.log 2 + Real.log ((q : ℝ) / 2 ^ k) := by
  have hq' : (0 : ℝ) < q := Rat.cast_pos.mpr hq
  have h2 : (0 : ℝ) < 2 ^ k := by positivity
  rw [Real.log_div hq'.ne' h2.ne', Real.log_zpow]
  ring

theorem neg_log_one_sub_inv (m : ℝ) : -Real.log (1 - (1 - 1 / m)) = Real.log m := by
  rw [show (1 - (1 - 1 / m)) = m⁻¹ by ring, Real.log_inv, neg_neg]

theorem lnQ_main (q : ℚ) (hq : 0 < q) (k : ℤ) (n prec : ℕ)
    (h : 0 ≤ 1 - 1 / (q / 2 ^ k) ∧ 1 - 1 / (q / 2 ^ k) < 1) :
    (((QI.smul (k : ℚ) (ln2Q n prec)).add (negLog1mQ (1 - 1 / (q / 2 ^ k)) n prec)).round
      prec).Contains (Real.log q) := by
  have hlog := log_split q hq k
  have hneg := negLog1mQ_sound h.2 n prec
  have hc : ((1 - 1 / (q / 2 ^ k) : ℚ) : ℝ) = 1 - 1 / ((q : ℝ) / 2 ^ k) := by
    push_cast <;> ring
  rw [hc, neg_log_one_sub_inv] at hneg
  have hsm := QI.smul_sound (k : ℚ) (ln2Q_sound n prec)
  have hsum := QI.add_sound hsm hneg
  have e : ((k : ℚ) : ℝ) * Real.log 2 + Real.log ((q : ℝ) / 2 ^ k) = Real.log q := by
    rw [hlog, Rat.cast_intCast]
  rw [← e]
  exact QI.round_sound hsum prec

theorem lnQ_sound {q : ℚ} (hq : 0 < q) (n prec : ℕ) : (lnQ q n prec).Contains (Real.log q) := by
  unfold lnQ
  dsimp only
  split_ifs with h
  · exact lnQ_main q hq _ n prec h
  · have hq' : (0 : ℝ) < q := Rat.cast_pos.mpr hq
    unfold QI.Contains
    refine ⟨?_, ?_⟩
    · show ((1 - 1 / q : ℚ) : ℝ) ≤ Real.log q
      push_cast
      have := Real.one_sub_inv_le_log_of_pos hq'
      rw [one_div]
      linarith
    · show Real.log q ≤ ((q - 1 : ℚ) : ℝ)
      push_cast
      linarith [Real.log_le_sub_one_of_pos hq']

theorem ln2Pos_sound' (n prec : ℕ) :
    (ln2Pos n prec).Contains (Real.log 2) ∧ 0 < (ln2Pos n prec).lo := by
  unfold ln2Pos
  split_ifs with h
  · exact ⟨ln2Q_sound n prec, h⟩
  · refine ⟨?_, by show (0 : ℚ) < 1 / 2; norm_num⟩
    unfold QI.Contains
    constructor
    · show ((1 / 2 : ℚ) : ℝ) ≤ Real.log 2
      have := Real.log_two_gt_d9
      norm_num at this ⊢
      linarith
    · show Real.log 2 ≤ ((1 : ℚ) : ℝ)
      have := Real.log_two_lt_d9
      norm_num at this ⊢
      linarith

theorem log2Q_sound {q : ℚ} (hq : 0 < q) (n prec : ℕ) :
    (log2Q q n prec).Contains (Real.logb 2 q) := by
  have hD := QI.div_sound (lnQ_sound hq n prec) (ln2Pos_sound' n prec).1 (ln2Pos_sound' n prec).2
  unfold log2Q
  show (((lnQ q n prec).div (ln2Pos n prec)).round prec).Contains (Real.log q / Real.log 2)
  exact QI.round_sound hD prec

theorem rdn_nonneg {q : ℚ} (hq : 0 ≤ q) (prec : ℕ) : 0 ≤ rdn q prec := by
  unfold rdn
  refine div_nonneg ?_ (by positivity)
  exact_mod_cast Int.floor_nonneg.mpr (mul_nonneg hq (by positivity))

theorem sqIter_sound (prec k : ℕ) :
    ∀ (I : QI) (v : ℝ), I.Contains v → 0 ≤ I.lo → (sqIter prec k I).Contains (v ^ (2 ^ k)) := by
  induction k with
  | zero =>
    intro I v h _
    simpa [sqIter] using h
  | succ k ih =>
    intro I v h h0
    simp only [QI.Contains] at h
    obtain ⟨h1, h2⟩ := h
    have hl0 : (0 : ℝ) ≤ I.lo := by exact_mod_cast h0
    have hv0 : (0 : ℝ) ≤ v := hl0.trans h1
    have hsq1 : (I.lo : ℝ) * I.lo ≤ v * v := mul_le_mul h1 h1 hl0 hv0
    have hsq2 : v * v ≤ (I.hi : ℝ) * I.hi := mul_le_mul h2 h2 hv0 (hv0.trans h2)
    have hA : ((rdn (I.lo * I.lo) prec : ℚ) : ℝ) ≤ v ^ 2 := by
      have : ((rdn (I.lo * I.lo) prec : ℚ) : ℝ) ≤ ((I.lo * I.lo : ℚ) : ℝ) :=
        Rat.cast_le.mpr (rdn_le (I.lo * I.lo) prec)
      push_cast at this
      nlinarith
    have hB : v ^ 2 ≤ ((rup (I.hi * I.hi) prec : ℚ) : ℝ) := by
      have : ((I.hi * I.hi : ℚ) : ℝ) ≤ ((rup (I.hi * I.hi) prec : ℚ) : ℝ) :=
        Rat.cast_le.mpr (le_rup (I.hi * I.hi) prec)
      push_cast at this
      nlinarith
    have hJ0 : 0 ≤ rdn (I.lo * I.lo) prec := rdn_nonneg (mul_nonneg h0 h0) prec
    have key := ih ⟨rdn (I.lo * I.lo) prec, rup (I.hi * I.hi) prec⟩ (v ^ 2)
      (by unfold QI.Contains; exact ⟨hA, hB⟩) hJ0
    have e : (v ^ 2) ^ (2 ^ k) = v ^ (2 ^ (k + 1)) := by
      rw [← pow_mul, pow_succ, mul_comm]
    rw [e] at key
    simp only [sqIter]
    exact key

theorem max_zero_cast_le {r : ℚ} {v : ℝ} (hr : (r : ℝ) ≤ v) (hv : 0 ≤ v) :
    ((max 0 r : ℚ) : ℝ) ≤ v := by
  rcases le_total 0 r with h | h
  · rw [max_eq_right h]; exact hr
  · rw [max_eq_left h]; simpa using hv

theorem abs_cast_le {t c : ℚ} (h : |t| ≤ c) : |(t : ℝ)| ≤ (c : ℝ) := by
  have : ((|t| : ℚ) : ℝ) ≤ ((c : ℚ) : ℝ) := Rat.cast_le.mpr h
  push_cast at this
  exact this

theorem exp_core (x t : ℚ) (k n prec : ℕ) (hxt : x = t * 2 ^ k) (ht : |t| ≤ 1) :
    (sqIter prec k ⟨max 0 (rdn (expSeries t (n + 1) - expErr t (n + 1)) prec),
      rup (expSeries t (n + 1) + expErr t (n + 1)) prec⟩).Contains (Real.exp x) := by
  have hR : |(t : ℝ)| ≤ 1 := by
    have := abs_cast_le ht
    rwa [Rat.cast_one] at this
  have hS := Real.exp_bound hR (n := n + 1) (Nat.succ_pos n)
  have hb := abs_le.mp hS
  have hT := expSeries_cast t (n + 1)
  have hE := expErr_cast t (n + 1)
  have hlo : ((expSeries t (n + 1) - expErr t (n + 1) : ℚ) : ℝ) ≤ Real.exp t := by
    rw [Rat.cast_sub, hT, hE]; linarith [hb.1]
  have hhi : Real.exp t ≤ ((expSeries t (n + 1) + expErr t (n + 1) : ℚ) : ℝ) := by
    rw [Rat.cast_add, hT, hE]; linarith [hb.2]
  have hI : (⟨max 0 (rdn (expSeries t (n + 1) - expErr t (n + 1)) prec),
      rup (expSeries t (n + 1) + expErr t (n + 1)) prec⟩ : QI).Contains (Real.exp t) := by
    unfold QI.Contains
    exact ⟨max_zero_cast_le (le_trans (Rat.cast_le.mpr (rdn_le _ _)) hlo) (Real.exp_pos _).le,
      le_trans hhi (Rat.cast_le.mpr (le_rup _ _))⟩
  have key := sqIter_sound prec k _ (Real.exp t) hI (le_max_left _ _)
  have hexp : Real.exp (x : ℝ) = (Real.exp (t : ℝ)) ^ (2 ^ k) := by
    rw [← Real.exp_nat_mul]
    congr 1
    rw [hxt]
    push_cast <;> ring
  rw [hexp]
  exact key

theorem expQ_sound (x : ℚ) (n prec : ℕ) : (expQ x n prec).Contains (Real.exp x) := by
  unfold expQ
  dsimp only
  split_ifs with h
  · exact exp_core x (x / 2 ^ halvings x) (halvings x) n prec (by field_simp) h
  · unfold QI.Contains
    refine ⟨?_, ?_⟩
    · show ((0 : ℚ) : ℝ) ≤ Real.exp x
      rw [Rat.cast_zero]
      exact (Real.exp_pos _).le
    · show Real.exp x ≤ ((3 ^ (⌈x⌉.toNat) : ℚ) : ℝ)
      push_cast
      have h1 : x ≤ ((⌈x⌉ : ℤ) : ℚ) := Int.le_ceil x
      have h2 : (⌈x⌉ : ℤ) ≤ ((⌈x⌉.toNat : ℕ) : ℤ) := Int.self_le_toNat _
      have h3 : (x : ℝ) ≤ ((⌈x⌉ : ℤ) : ℝ) := by exact_mod_cast h1
      have h4 : ((⌈x⌉ : ℤ) : ℝ) ≤ ((⌈x⌉.toNat : ℕ) : ℝ) := by exact_mod_cast h2
      have hx : (x : ℝ) ≤ ((⌈x⌉.toNat : ℕ) : ℝ) := h3.trans h4
      have he : Real.exp 1 ≤ 3 := by
        have := Real.exp_one_lt_d9
        norm_num at this
        linarith
      calc Real.exp x ≤ Real.exp ((⌈x⌉.toNat : ℕ) : ℝ) := Real.exp_le_exp.mpr hx
        _ = Real.exp 1 ^ (⌈x⌉.toNat) := by rw [← Real.exp_nat_mul, mul_one]
        _ ≤ 3 ^ (⌈x⌉.toNat) := pow_le_pow_left₀ (Real.exp_pos 1).le he _

theorem expI_sound (hI : I.Contains x) (n prec : ℕ) : (expI I n prec).Contains (Real.exp x) := by
  simp only [QI.Contains] at hI ⊢
  obtain ⟨hl, hh⟩ := hI
  have h1 := expQ_sound I.lo n prec
  have h2 := expQ_sound I.hi n prec
  simp only [QI.Contains] at h1 h2
  unfold expI
  exact ⟨le_trans h1.1 (Real.exp_le_exp.mpr hl), le_trans (Real.exp_le_exp.mpr hh) h2.2⟩

theorem pow2Q_sound (x : ℚ) (n prec : ℕ) : (pow2Q x n prec).Contains ((2:ℝ) ^ (x:ℝ)) := by
  have hs := QI.smul_sound x (ln2Q_sound n prec)
  have hr := QI.round_sound hs prec
  have he := expI_sound hr n prec
  unfold pow2Q
  rw [Real.rpow_def_of_pos (by norm_num : (0:ℝ) < 2), mul_comm (Real.log 2)]
  exact he

theorem sqrtQ_sound {q : ℚ} (hq : 0 ≤ q) (prec : ℕ) : (sqrtQ q prec).Contains (Real.sqrt q) := by
  simp only [sqrtQ]
  split_ifs with h
  · simp only [QI.Contains]
    exact enc_sqrt_bracket (by positivity) (by positivity) h
  · simp only [QI.Contains]
    push_cast
    have hqr : (0:ℝ) ≤ (q:ℝ) := by exact_mod_cast hq
    refine ⟨Real.sqrt_nonneg _, ?_⟩
    have := Real.sqrt_le_sqrt (show (q:ℝ) ≤ ((q:ℝ) + 1)^2 by nlinarith)
    rwa [Real.sqrt_sq (show (0:ℝ) ≤ (q:ℝ) + 1 by linarith)] at this

theorem lnI_sound (hI : I.Contains x) (h0 : 0 < I.lo) (n prec : ℕ) :
    (lnI I n prec).Contains (Real.log x) := by
  simp only [QI.Contains] at hI
  obtain ⟨hl, hh⟩ := hI
  have hlh : I.lo ≤ I.hi := by exact_mod_cast hl.trans hh
  have hlo : (0 : ℝ) < I.lo := by exact_mod_cast h0
  have hx : (0 : ℝ) < x := lt_of_lt_of_le hlo hl
  have h1 := lnQ_sound h0 n prec
  have h2 := lnQ_sound (lt_of_lt_of_le h0 hlh) n prec
  simp only [QI.Contains] at h1 h2
  unfold lnI
  simp only [QI.Contains]
  exact ⟨le_trans h1.1 (Real.log_le_log hlo hl), le_trans (Real.log_le_log hx hh) h2.2⟩

theorem log2I_sound (hI : I.Contains x) (h0 : 0 < I.lo) (n prec : ℕ) :
    (log2I I n prec).Contains (Real.logb 2 x) := by
  simp only [QI.Contains] at hI
  obtain ⟨hl, hh⟩ := hI
  have hlh : I.lo ≤ I.hi := by exact_mod_cast hl.trans hh
  have hlo : (0 : ℝ) < I.lo := by exact_mod_cast h0
  have hx : (0 : ℝ) < x := lt_of_lt_of_le hlo hl
  have h1 := log2Q_sound h0 n prec
  have h2 := log2Q_sound (lt_of_lt_of_le h0 hlh) n prec
  simp only [QI.Contains] at h1 h2
  unfold log2I
  simp only [QI.Contains]
  exact ⟨le_trans h1.1 (Real.logb_le_logb_of_le (by norm_num) hlo hl),
    le_trans (Real.logb_le_logb_of_le (by norm_num) hx hh) h2.2⟩

theorem sqrtI_sound (hI : I.Contains x) (h0 : 0 ≤ I.lo) (prec : ℕ) :
    (sqrtI I prec).Contains (Real.sqrt x) := by
  simp only [QI.Contains] at hI
  obtain ⟨h1, h2⟩ := hI
  have hlr : (I.lo : ℝ) ≤ I.hi := h1.trans h2
  have hhi : (0:ℚ) ≤ I.hi := le_trans h0 (by exact_mod_cast hlr)
  have hlo := sqrtQ_sound h0 prec
  have hhi' := sqrtQ_sound hhi prec
  obtain ⟨a1, a2⟩ := hlo
  obtain ⟨b1, b2⟩ := hhi'
  have c1 : ((sqrtQ I.lo prec).lo : ℝ) ≤ Real.sqrt x := le_trans a1 (Real.sqrt_le_sqrt h1)
  have c2 : Real.sqrt x ≤ ((sqrtQ I.hi prec).hi : ℝ) := le_trans (Real.sqrt_le_sqrt h2) b2
  unfold sqrtI QI.Contains
  exact ⟨c1, c2⟩

end Sound

end MaxLeafFormal.Enclose


==> anc/formal/MaxLeafFormal/EncloseH.lean <==
import MaxLeafFormal.Enclose
import MaxLeafFormal.MLS

/-!
# Enclosures of the binary entropy (continued from `Enclose`)

`MLS.H2 x = binEntropy x / ln 2` at rational points of `(0, 1)`, from the logarithm enclosures of
`MaxLeafFormal.Enclose`.
-/

namespace MaxLeafFormal.Enclose

/-- An enclosure of `binEntropy x = -x ln x - (1 - x) ln (1 - x)`, for `0 < x < 1`. -/
def entQ (x : ℚ) (n prec : ℕ) : QI :=
  ((QI.smul (-x) (lnQ x n prec)).add (QI.smul (-(1 - x)) (lnQ (1 - x) n prec))).round prec

/-- An enclosure of `H2 x = binEntropy x / ln 2`, for `0 < x < 1`. -/
def H2Q (x : ℚ) (n prec : ℕ) : QI := ((entQ x n prec).div (ln2Pos n prec)).round prec

theorem entQ_sound {x : ℚ} (h0 : 0 < x) (h1 : x < 1) (n prec : ℕ) :
    (entQ x n prec).Contains (Real.binEntropy x) := by
  have hx1 : (0 : ℚ) < 1 - x := by linarith
  have hA := QI.smul_sound (-x) (lnQ_sound h0 n prec)
  have hB := QI.smul_sound (-(1 - x)) (lnQ_sound hx1 n prec)
  have hsum := QI.add_sound hA hB
  have e : Real.binEntropy (x : ℝ) = ((-x : ℚ) : ℝ) * Real.log (x : ℝ)
      + ((-(1 - x) : ℚ) : ℝ) * Real.log ((1 - x : ℚ) : ℝ) := by
    rw [Real.binEntropy_eq_negMulLog_add_negMulLog_one_sub]
    simp only [Real.negMulLog]
    push_cast
    ring
  unfold entQ
  rw [e]
  exact QI.round_sound hsum prec

theorem H2Q_sound {x : ℚ} (h0 : 0 < x) (h1 : x < 1) (n prec : ℕ) :
    (H2Q x n prec).Contains (MLS.H2 x) := by
  have hE := entQ_sound h0 h1 n prec
  have hL := ln2Pos_sound' n prec
  have hD := QI.div_sound hE hL.1 hL.2
  unfold H2Q
  unfold MLS.H2
  exact QI.round_sound hD prec

end MaxLeafFormal.Enclose


==> anc/formal/MaxLeafFormal/Lobster.lean <==
import MaxLeafFormal.LobsterData
import MaxLeafFormal.Antinorm3

/-!
# Uniform lobsters: the certified inequalities

The two matrix inequalities that `ancillary/lobster_rate_certificate.py` certifies for
`prop:rst-caterpillar`(c) of the paper, for every `L ≥ 1`:

* `fᵀ M_y^{L-1} u_y ≤ (1+y)^{7L} / 1.71927^{7L}` for `y ∈ [0, 3/4]`;
* `(1+y*)^{7L} ≤ C · 1.71928^{7L} · fᵀ M_{y*}^{L-1} u_{y*}` at `y* = 0.3453`, for a constant `C > 0`;

and that `u_y`, `M_y` are the paper's recursion (`Antinorm3.merge`, `Antinorm3.init`, reused).
`prop:rst-caterpillar`(c) itself is not established here.
-/

namespace MaxLeafFormal.Lobster

open Matrix

noncomputable section

/-- `u_y`. -/
def u (y : ℝ) : Fin 3 → ℝ := ![y / 2 * (y + 1/4)^2, y^2 / 4 + y / 8, 1/64]
/-- `M_y`. -/
def M (y : ℝ) : Matrix (Fin 3) (Fin 3) ℝ :=
  !![2 * u y 0, u y 0, u y 0; u y 1 + u y 2, u y 1, u y 1 / 2; 0, u y 2, u y 2 / 2]
/-- `f = (1, 1, 1/2)`. -/
def f : Fin 3 → ℝ := ![1, 1, 1/2]
/-- A vector as a triple. -/
def toT (P : Fin 3 → ℝ) : ℝ × ℝ × ℝ := (P 0, P 1, P 2)

end

theorem u_eq (y : ℝ) : toT (u y) =
    Antinorm3.merge (Antinorm3.merge (Antinorm3.init y 0) (Antinorm3.init y 2)) (Antinorm3.init y 2) := by
  simp only [toT, u, Antinorm3.merge, Antinorm3.init]
  ext <;> simp <;> ring

theorem M_mulVec (y : ℝ) (P : Fin 3 → ℝ) : toT (M y *ᵥ P) = Antinorm3.merge (toT (u y)) (toT P) := by
  simp [toT, M, u, Antinorm3.merge, Matrix.mulVec, dotProduct, Fin.sum_univ_three]
  refine ⟨?_, ?_, ?_⟩ <;> ring

/-! ### The checker (over `ℚ`) -/

section Check

/-- `u_y` over `ℚ`. -/
def uQ (y : ℚ) : ℚ × ℚ × ℚ := (y / 2 * (y + 1/4)^2, y^2 / 4 + y / 8, 1/64)

/-- One cell `(a, b, w₀, w₁, w₂, λ, c)` with `B = 1.71927`:
`0 ≤ a ≤ b`, `w > 0`, `λ > 0`, `wᵀ M_b ≤ λ wᵀ`, `f ≤ c w`, `c (w · u_b) ≤ λ`, `B⁷ λ ≤ (1+a)⁷`. -/
def cellOK (cl : ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) : Bool :=
  let a := cl.1; let b := cl.2.1; let w0 := cl.2.2.1; let w1 := cl.2.2.2.1; let w2 := cl.2.2.2.2.1
  let lam := cl.2.2.2.2.2.1; let c := cl.2.2.2.2.2.2
  let u1 := (uQ b).1; let u2 := (uQ b).2.1; let u3 := (uQ b).2.2
  decide (0 ≤ a) && decide (a ≤ b) && decide (0 < w0) && decide (0 < w1) && decide (0 < w2) &&
    decide (0 < lam) &&
    -- columns of wᵀ M_b, with M_b = [[2u1,u1,u1],[u2+u3,u2,u2/2],[0,u3,u3/2]]
    decide (w0 * (2 * u1) + w1 * (u2 + u3) ≤ lam * w0) &&
    decide (w0 * u1 + w1 * u2 + w2 * u3 ≤ lam * w1) &&
    decide (w0 * u1 + w1 * (u2 / 2) + w2 * (u3 / 2) ≤ lam * w2) &&
    decide (1 ≤ c * w0) && decide (1 ≤ c * w1) && decide (1/2 ≤ c * w2) &&
    decide (c * (w0 * u1 + w1 * u2 + w2 * u3) ≤ lam) &&
    decide ((171927/100000 : ℚ)^7 * lam ≤ (1 + a)^7)

/-- The cells chain from `lo` to `hi`: consecutive cells share endpoints. -/
def chainOK : ℚ → List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) → ℚ → Bool
  | lo, [], hi => decide (lo = hi)
  | lo, cl :: rest, hi => decide (cl.1 = lo) && chainOK cl.2.1 rest hi

/-- The upper certificate at `y* = 0.3453` with `B = 1.71928`: `v > 0`, `λ' > 0`, `M v ≥ λ' v`,
`(1+y*)⁷ ≤ B⁷ λ'`. -/
def upperOK (v : ℚ × ℚ × ℚ) (lam : ℚ) : Bool :=
  let y : ℚ := 3453/10000
  let u1 := (uQ y).1; let u2 := (uQ y).2.1; let u3 := (uQ y).2.2
  decide (0 < v.1) && decide (0 < v.2.1) && decide (0 < v.2.2) && decide (0 < lam) &&
    decide (lam * v.1 ≤ 2 * u1 * v.1 + u1 * v.2.1 + u1 * v.2.2) &&
    decide (lam * v.2.1 ≤ (u2 + u3) * v.1 + u2 * v.2.1 + u2 / 2 * v.2.2) &&
    decide (lam * v.2.2 ≤ u3 * v.2.1 + u3 / 2 * v.2.2) &&
    decide ((1 + y)^7 ≤ (171928/100000 : ℚ)^7 * lam)

end Check

/-! ### The data, checked in the kernel -/

theorem cells0_ok : cells0.all cellOK = true := by decide +kernel
theorem cells1_ok : cells1.all cellOK = true := by decide +kernel
theorem cells2_ok : cells2.all cellOK = true := by decide +kernel
theorem cells3_ok : cells3.all cellOK = true := by decide +kernel
theorem cells4_ok : cells4.all cellOK = true := by decide +kernel
theorem cells5_ok : cells5.all cellOK = true := by decide +kernel
theorem cells6_ok : cells6.all cellOK = true := by decide +kernel
theorem cells7_ok : cells7.all cellOK = true := by decide +kernel
theorem cells8_ok : cells8.all cellOK = true := by decide +kernel
theorem cells9_ok : cells9.all cellOK = true := by decide +kernel
theorem chain_ok : chainOK 0 chunks.flatten (3/4) = true := by decide +kernel
theorem upper_ok : upperOK vUp lamUp = true := by decide +kernel

/-! ### Soundness and the theorems -/

/-- Coordinates of `A *ᵥ x` for `3 × 3` matrices. -/
theorem mulVec_apply3 (A : Matrix (Fin 3) (Fin 3) ℝ) (x : Fin 3 → ℝ) (i : Fin 3) :
    (A *ᵥ x) i = A i 0 * x 0 + A i 1 * x 1 + A i 2 * x 2 := by
  simp [Matrix.mulVec, dotProduct, Fin.sum_univ_three]

theorem f_dot (x : Fin 3 → ℝ) : f ⬝ᵥ x = x 0 + x 1 + x 2 / 2 := by
  simp [f, dotProduct, Fin.sum_univ_three] <;> ring

theorem M_mulVec_coord (y : ℝ) (X : Fin 3 → ℝ) :
    (M y *ᵥ X) 0 = 2 * u y 0 * X 0 + u y 0 * X 1 + u y 0 * X 2 ∧
    (M y *ᵥ X) 1 = (u y 1 + u y 2) * X 0 + u y 1 * X 1 + u y 1 / 2 * X 2 ∧
    (M y *ᵥ X) 2 = u y 2 * X 1 + u y 2 / 2 * X 2 := by
  refine ⟨?_, ?_, ?_⟩ <;> rw [mulVec_apply3] <;> simp [M] <;> ring

theorem u_nonneg {y : ℝ} (hy : 0 ≤ y) (i : Fin 3) : 0 ≤ u y i := by
  fin_cases i <;> simp [u] <;> nlinarith [mul_nonneg hy (sq_nonneg (y + 1/4)), sq_nonneg y]

theorem u_mono {y b : ℝ} (hy : 0 ≤ y) (hyb : y ≤ b) (i : Fin 3) : u y i ≤ u b i := by
  have hb : 0 ≤ b := le_trans hy hyb
  fin_cases i <;> simp [u] <;>
    nlinarith [mul_nonneg (sub_nonneg.2 hyb) (sq_nonneg (b + 1/4)),
      mul_nonneg (mul_nonneg hy (sub_nonneg.2 hyb)) (show (0:ℝ) ≤ b + y + 1/2 by linarith),
      mul_nonneg (sub_nonneg.2 hyb) (show (0:ℝ) ≤ b + y by linarith)]

theorem M_le_M {y b : ℝ} (hy : 0 ≤ y) (hyb : y ≤ b) (i j : Fin 3) :
    0 ≤ M y i j ∧ M y i j ≤ M b i j := by
  have h0 := u_nonneg hy 0
  have h1 := u_nonneg hy 1
  have h2 := u_nonneg hy 2
  have m0 := u_mono hy hyb 0
  have m1 := u_mono hy hyb 1
  have m2 := u_mono hy hyb 2
  fin_cases i <;> fin_cases j <;> simp [M] <;> (try constructor) <;> linarith

theorem M_nonneg {y : ℝ} (hy : 0 ≤ y) (i j : Fin 3) : 0 ≤ M y i j :=
  (M_le_M hy le_rfl i j).1

theorem mulVec_mono_mat {A B : Matrix (Fin 3) (Fin 3) ℝ} {x x' : Fin 3 → ℝ}
    (_hA : ∀ i j, 0 ≤ A i j) (hAB : ∀ i j, A i j ≤ B i j) (hx : ∀ j, 0 ≤ x j)
    (hxx : ∀ j, x j ≤ x' j) (hB : ∀ i j, 0 ≤ B i j) (i : Fin 3) :
    (A *ᵥ x) i ≤ (B *ᵥ x') i := by
  rw [mulVec_apply3, mulVec_apply3]
  have h0 := mul_le_mul (hAB i 0) (hxx 0) (hx 0) (hB i 0)
  have h1 := mul_le_mul (hAB i 1) (hxx 1) (hx 1) (hB i 1)
  have h2 := mul_le_mul (hAB i 2) (hxx 2) (hx 2) (hB i 2)
  linarith

theorem mulVec_nonneg3 {A : Matrix (Fin 3) (Fin 3) ℝ} {x : Fin 3 → ℝ} (hA : ∀ i j, 0 ≤ A i j)
    (hx : ∀ j, 0 ≤ x j) (i : Fin 3) : 0 ≤ (A *ᵥ x) i := by
  rw [mulVec_apply3]
  have h0 := mul_nonneg (hA i 0) (hx 0)
  have h1 := mul_nonneg (hA i 1) (hx 1)
  have h2 := mul_nonneg (hA i 2) (hx 2)
  linarith

theorem iter_nonneg {y : ℝ} (hy : 0 ≤ y) (n : ℕ) (i : Fin 3) : 0 ≤ (M y ^ n *ᵥ u y) i := by
  induction n generalizing i with
  | zero => simpa using u_nonneg hy i
  | succ n ih =>
    rw [pow_succ' (M y) n, ← mulVec_mulVec]
    exact mulVec_nonneg3 (fun i j => M_nonneg hy i j) (fun j => ih j) i

theorem iter_mono {y b : ℝ} (hy : 0 ≤ y) (hyb : y ≤ b) (n : ℕ) (i : Fin 3) :
    (M y ^ n *ᵥ u y) i ≤ (M b ^ n *ᵥ u b) i := by
  induction n generalizing i with
  | zero => simpa using u_mono hy hyb i
  | succ n ih =>
    rw [pow_succ' (M y) n, pow_succ' (M b) n, ← mulVec_mulVec, ← mulVec_mulVec]
    exact mulVec_mono_mat (fun i j => M_nonneg hy i j) (fun i j => (M_le_M hy hyb i j).2)
      (fun j => iter_nonneg hy n j) ih (fun i j => M_nonneg (le_trans hy hyb) i j) i

/-- The lower bound for one cell, in `ℝ`. -/
theorem lower_core (b lam c w0 w1 w2 : ℝ) (hb : 0 ≤ b) (hlam : 0 ≤ lam) (hc : 0 ≤ c)
    (hcol0 : w0 * (2 * u b 0) + w1 * (u b 1 + u b 2) ≤ lam * w0)
    (hcol1 : w0 * u b 0 + w1 * u b 1 + w2 * u b 2 ≤ lam * w1)
    (hcol2 : w0 * u b 0 + w1 * (u b 1 / 2) + w2 * (u b 2 / 2) ≤ lam * w2)
    (hf0 : 1 ≤ c * w0) (hf1 : 1 ≤ c * w1) (hf2 : 1 / 2 ≤ c * w2)
    (hcu : c * (w0 * u b 0 + w1 * u b 1 + w2 * u b 2) ≤ lam)
    (y : ℝ) (hy : 0 ≤ y) (hyb : y ≤ b) (k : ℕ) :
    f ⬝ᵥ (M y ^ k *ᵥ u y) ≤ lam ^ (k + 1) := by
  have hW : ∀ n : ℕ, w0 * (M b ^ n *ᵥ u b) 0 + w1 * (M b ^ n *ᵥ u b) 1 + w2 * (M b ^ n *ᵥ u b) 2
      ≤ lam ^ n * (w0 * u b 0 + w1 * u b 1 + w2 * u b 2) := by
    intro n
    induction n with
    | zero => simp
    | succ n ih =>
      have X0 := iter_nonneg hb n 0
      have X1 := iter_nonneg hb n 1
      have X2 := iter_nonneg hb n 2
      rw [pow_succ' (M b) n, ← mulVec_mulVec]
      obtain ⟨e0, e1, e2⟩ := M_mulVec_coord b (M b ^ n *ᵥ u b)
      rw [e0, e1, e2, pow_succ lam n]
      have s0 := mul_le_mul_of_nonneg_right hcol0 X0
      have s1 := mul_le_mul_of_nonneg_right hcol1 X1
      have s2 := mul_le_mul_of_nonneg_right hcol2 X2
      have h2 := mul_le_mul_of_nonneg_left ih hlam
      nlinarith
  rw [f_dot, pow_succ lam k]
  have hXb := fun i => iter_nonneg hb k i
  have g1 := mul_le_mul_of_nonneg_right hf0 (hXb 0)
  have g2 := mul_le_mul_of_nonneg_right hf1 (hXb 1)
  have g3 := mul_le_mul_of_nonneg_right hf2 (hXb 2)
  have g4 := mul_le_mul_of_nonneg_left (hW k) hc
  have g5 := mul_le_mul_of_nonneg_left hcu (pow_nonneg hlam k)
  have hm0 := iter_mono hy hyb k 0
  have hm1 := iter_mono hy hyb k 1
  have hm2 := iter_mono hy hyb k 2
  linarith

/-- The upper bound certificate at `y*`, for a vector `x` with `M x ≥ λ x`. -/
theorem upper_core (y lam : ℝ) (x : Fin 3 → ℝ) (hy : 0 ≤ y) (hlam : 0 < lam) (hx : ∀ i, 0 < x i)
    (hu : ∀ i, 0 < u y i) (hM0 : lam * x 0 ≤ (M y *ᵥ x) 0) (hM1 : lam * x 1 ≤ (M y *ᵥ x) 1)
    (hM2 : lam * x 2 ≤ (M y *ᵥ x) 2) :
    ∃ c : ℝ, 0 < c ∧ ∀ k : ℕ, c * lam ^ k * (f ⬝ᵥ x) ≤ f ⬝ᵥ (M y ^ k *ᵥ u y) := by
  obtain ⟨c, hcpos, hcle⟩ : ∃ c : ℝ, 0 < c ∧ ∀ i, c * x i ≤ u y i := by
    refine ⟨min (u y 0 / x 0) (min (u y 1 / x 1) (u y 2 / x 2)),
      lt_min (div_pos (hu 0) (hx 0)) (lt_min (div_pos (hu 1) (hx 1)) (div_pos (hu 2) (hx 2))), ?_⟩
    intro i
    fin_cases i
    · exact (le_div_iff₀ (hx 0)).1 (min_le_left _ _)
    · exact (le_div_iff₀ (hx 1)).1 (le_trans (min_le_right _ _) (min_le_left _ _))
    · exact (le_div_iff₀ (hx 2)).1 (le_trans (min_le_right _ _) (min_le_right _ _))
  have hMv : ∀ i, lam * x i ≤ (M y *ᵥ x) i := by
    intro i
    fin_cases i
    · exact hM0
    · exact hM1
    · exact hM2
  have hind : ∀ k : ℕ, ∀ i, c * lam ^ k * x i ≤ (M y ^ k *ᵥ u y) i := by
    intro k
    induction k with
    | zero => intro i; simpa using hcle i
    | succ n ih =>
      intro i
      have hpos : 0 ≤ c * lam ^ n := mul_nonneg hcpos.le (pow_nonneg hlam.le n)
      rw [pow_succ' (M y) n, ← mulVec_mulVec, pow_succ lam n]
      have h1 := mulVec_mono_mat (A := M y) (B := M y) (x := fun j => c * lam ^ n * x j)
        (x' := M y ^ n *ᵥ u y) (fun i j => M_nonneg hy i j) (fun i j => le_rfl)
        (fun j => mul_nonneg hpos (hx j).le) (fun j => ih j) (fun i j => M_nonneg hy i j) i
      have h2 : (M y *ᵥ (fun j => c * lam ^ n * x j)) i = c * lam ^ n * (M y *ᵥ x) i := by
        simp only [mulVec_apply3]; ring
      have h3 := mul_le_mul_of_nonneg_left (hMv i) hpos
      linarith
  refine ⟨c, hcpos, fun k => ?_⟩
  rw [f_dot, f_dot]
  have a0 := hind k 0
  have a1 := hind k 1
  have a2 := hind k 2
  linarith

theorem uQ_cast (b : ℚ) : ((uQ b).1 : ℝ) = u (b:ℝ) 0 ∧ ((uQ b).2.1 : ℝ) = u (b:ℝ) 1 ∧
    ((uQ b).2.2 : ℝ) = u (b:ℝ) 2 := by
  simp only [uQ, u]
  refine ⟨?_, ?_, ?_⟩ <;> push_cast <;> ring

theorem all_cells_ok : ∀ cl ∈ chunks.flatten, cellOK cl = true := by
  intro cl hcl
  obtain ⟨l, hl, hcl'⟩ := List.mem_flatten.1 hcl
  simp [chunks] at hl
  rcases hl with rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl | rfl
  · exact List.all_eq_true.1 cells0_ok cl hcl'
  · exact List.all_eq_true.1 cells1_ok cl hcl'
  · exact List.all_eq_true.1 cells2_ok cl hcl'
  · exact List.all_eq_true.1 cells3_ok cl hcl'
  · exact List.all_eq_true.1 cells4_ok cl hcl'
  · exact List.all_eq_true.1 cells5_ok cl hcl'
  · exact List.all_eq_true.1 cells6_ok cl hcl'
  · exact List.all_eq_true.1 cells7_ok cl hcl'
  · exact List.all_eq_true.1 cells8_ok cl hcl'
  · exact List.all_eq_true.1 cells9_ok cl hcl'

theorem chain_cover (cells : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ)) : ∀ (lo hi : ℚ), cells ≠ [] →
    chainOK lo cells hi = true → ∀ y : ℝ, (lo:ℝ) ≤ y → y ≤ (hi:ℝ) →
    ∃ cl ∈ cells, (cl.1:ℝ) ≤ y ∧ y ≤ (cl.2.1:ℝ) := by
  induction cells with
  | nil => intro lo hi hne; exact absurd rfl hne
  | cons cl rest ih =>
    intro lo hi _ hch y hlo hhi
    simp only [chainOK, Bool.and_eq_true, decide_eq_true_eq] at hch
    obtain ⟨hl, hrest⟩ := hch
    by_cases hy : y ≤ (cl.2.1 : ℝ)
    · exact ⟨cl, by simp, by rw [hl]; exact hlo, hy⟩
    · push_neg at hy
      by_cases hr : rest = []
      · subst hr
        simp only [chainOK, decide_eq_true_eq] at hrest
        exfalso
        have h1 : (cl.2.1 : ℝ) = (hi : ℝ) := by rw [hrest]
        linarith
      · obtain ⟨cl', hmem, h1, h2⟩ := ih cl.2.1 hi hr hrest y hy.le hhi
        exact ⟨cl', by simp [hmem], h1, h2⟩

theorem upper_real (v : ℚ × ℚ × ℚ) (lam : ℚ) (h : upperOK v lam = true) :
    0 < (v.1:ℝ) ∧ 0 < (v.2.1:ℝ) ∧ 0 < (v.2.2:ℝ) ∧ 0 < (lam:ℝ) ∧
    (lam:ℝ) * v.1 ≤ 2 * u (3453/10000:ℝ) 0 * v.1 + u (3453/10000:ℝ) 0 * v.2.1 + u (3453/10000:ℝ) 0 * v.2.2 ∧
    (lam:ℝ) * v.2.1 ≤ (u (3453/10000:ℝ) 1 + u (3453/10000:ℝ) 2) * v.1 + u (3453/10000:ℝ) 1 * v.2.1
      + u (3453/10000:ℝ) 1 / 2 * v.2.2 ∧
    (lam:ℝ) * v.2.2 ≤ u (3453/10000:ℝ) 2 * v.2.1 + u (3453/10000:ℝ) 2 / 2 * v.2.2 ∧
    (1 + 3453/10000 : ℝ)^7 ≤ (171928/100000 : ℝ)^7 * lam := by
  simp only [upperOK, Bool.and_eq_true, decide_eq_true_eq, and_assoc] at h
  obtain ⟨h1, h2, h3, h4, r1, r2, r3, hB⟩ := h
  have e := uQ_cast (3453/10000 : ℚ)
  push_cast at e
  obtain ⟨e0, e1, e2⟩ := e
  have hB' := (Rat.cast_le (K := ℝ)).2 hB
  push_cast at hB'
  refine ⟨by exact_mod_cast h1, by exact_mod_cast h2, by exact_mod_cast h3, by exact_mod_cast h4,
    ?_, ?_, ?_, by linarith⟩
  · rw [← e0]; exact_mod_cast r1
  · rw [← e1, ← e2]; exact_mod_cast r2
  · rw [← e2]; exact_mod_cast r3

theorem cell_bound (a b w0 w1 w2 lam c : ℚ) (hc : cellOK (a, b, w0, w1, w2, lam, c) = true)
    (L : ℕ) (hL : 1 ≤ L) (y : ℝ) (ha : (a:ℝ) ≤ y) (hby : y ≤ (b:ℝ)) :
    f ⬝ᵥ (M y ^ (L - 1) *ᵥ u y) ≤ (1 + y) ^ (7 * L) / (171927/100000 : ℝ) ^ (7 * L) := by
  simp only [cellOK, Bool.and_eq_true, decide_eq_true_eq, and_assoc] at hc
  obtain ⟨h1, h2, h3, h4, h5, h6, h7, h8, h9, h10, h11, h12, h13, h14⟩ := hc
  have hu := uQ_cast b
  have ha0 : (0:ℝ) ≤ a := by exact_mod_cast h1
  have hb0 : (0:ℝ) ≤ b := le_trans ha0 (by exact_mod_cast h2)
  have hw0 : (0:ℝ) < w0 := by exact_mod_cast h3
  have hlam : (0:ℝ) ≤ lam := by exact_mod_cast h6.le
  have hf0 : (1:ℝ) ≤ (c:ℝ) * (w0:ℝ) := by exact_mod_cast h10
  have hf1 : (1:ℝ) ≤ (c:ℝ) * (w1:ℝ) := by exact_mod_cast h11
  have hf2 : (1/2:ℝ) ≤ (c:ℝ) * (w2:ℝ) := by
    have h := (Rat.cast_le (K := ℝ)).2 h12
    push_cast at h
    linarith
  have hc0 : (0:ℝ) ≤ c := by
    by_contra hneg
    push_neg at hneg
    nlinarith
  have hcol0 : (w0:ℝ) * (2 * u (b:ℝ) 0) + (w1:ℝ) * (u (b:ℝ) 1 + u (b:ℝ) 2) ≤ (lam:ℝ) * w0 := by
    rw [← hu.1, ← hu.2.1, ← hu.2.2]; exact_mod_cast h7
  have hcol1 : (w0:ℝ) * u (b:ℝ) 0 + (w1:ℝ) * u (b:ℝ) 1 + (w2:ℝ) * u (b:ℝ) 2 ≤ (lam:ℝ) * w1 := by
    rw [← hu.1, ← hu.2.1, ← hu.2.2]; exact_mod_cast h8
  have hcol2 : (w0:ℝ) * u (b:ℝ) 0 + (w1:ℝ) * (u (b:ℝ) 1 / 2) + (w2:ℝ) * (u (b:ℝ) 2 / 2)
      ≤ (lam:ℝ) * w2 := by
    rw [← hu.1, ← hu.2.1, ← hu.2.2]; exact_mod_cast h9
  have hcu : (c:ℝ) * ((w0:ℝ) * u (b:ℝ) 0 + (w1:ℝ) * u (b:ℝ) 1 + (w2:ℝ) * u (b:ℝ) 2) ≤ (lam:ℝ) := by
    rw [← hu.1, ← hu.2.1, ← hu.2.2]; exact_mod_cast h13
  have hBr : (171927/100000 : ℝ) ^ 7 * (lam:ℝ) ≤ (1 + (a:ℝ)) ^ 7 := by
    have h := (Rat.cast_le (K := ℝ)).2 h14
    push_cast at h
    linarith
  have key := lower_core (b:ℝ) (lam:ℝ) (c:ℝ) (w0:ℝ) (w1:ℝ) (w2:ℝ) hb0 hlam hc0 hcol0 hcol1
    hcol2 hf0 hf1 hf2 hcu y (le_trans ha0 ha) hby (L - 1)
  rw [Nat.sub_add_cancel hL] at key
  have hlamB : (lam:ℝ) ≤ (1 + y) ^ 7 / (171927/100000 : ℝ) ^ 7 := by
    rw [le_div_iff₀ (by positivity)]
    have h1' : (1 + (a:ℝ)) ^ 7 ≤ (1 + y) ^ 7 := pow_le_pow_left₀ (by linarith) (by linarith) 7
    linarith
  have hdiv : (1 + y) ^ (7 * L) / (171927/100000 : ℝ) ^ (7 * L)
      = ((1 + y) ^ 7 / (171927/100000 : ℝ) ^ 7) ^ L := by
    rw [pow_mul (1 + y) 7 L, pow_mul (171927/100000 : ℝ) 7 L]
    exact (div_pow _ _ _).symm
  rw [hdiv]
  exact le_trans key (pow_le_pow_left₀ hlam hlamB L)

theorem lobster_lower (L : ℕ) (hL : 1 ≤ L) (y : ℝ) (hy : y ∈ Set.Icc (0:ℝ) (3/4)) :
    f ⬝ᵥ (M y ^ (L - 1) *ᵥ u y) ≤ (1 + y) ^ (7 * L) / (171927/100000 : ℝ) ^ (7 * L) := by
  obtain ⟨hy0, hy1⟩ := hy
  have hne : chunks.flatten ≠ [] := by
    intro h
    have hc := chain_ok
    rw [h] at hc
    norm_num [chainOK] at hc
  obtain ⟨⟨a, b, w0, w1, w2, lam, c⟩, hcl, ha, hb⟩ :=
    chain_cover _ 0 (3/4) hne chain_ok y (by push_cast; exact hy0) (by push_cast; exact hy1)
  exact cell_bound a b w0 w1 w2 lam c (all_cells_ok _ hcl) L hL y ha hb

theorem lobster_upper : ∃ C : ℝ, 0 < C ∧ ∀ L : ℕ, 1 ≤ L →
    (1 + 3453/10000 : ℝ) ^ (7 * L)
      ≤ C * (171928/100000 : ℝ) ^ (7 * L) * (f ⬝ᵥ (M (3453/10000) ^ (L - 1) *ᵥ u (3453/10000))) := by
  obtain ⟨hv1, hv2, hv3, hlamR, r1, r2, r3, hB⟩ := upper_real vUp lamUp upper_ok
  have hx : ∀ i, 0 < (![((vUp.1 : ℚ) : ℝ), ((vUp.2.1 : ℚ) : ℝ), ((vUp.2.2 : ℚ) : ℝ)] : Fin 3 → ℝ) i := by
    intro i
    fin_cases i <;> simp [hv1, hv2, hv3]
  have hu : ∀ i, 0 < u (3453/10000 : ℝ) i := by
    intro i
    fin_cases i <;> norm_num [u]
  have hM0 : (lamUp:ℝ) * (![((vUp.1 : ℚ) : ℝ), ((vUp.2.1 : ℚ) : ℝ), ((vUp.2.2 : ℚ) : ℝ)] : Fin 3 → ℝ) 0
      ≤ (M (3453/10000 : ℝ) *ᵥ (![((vUp.1 : ℚ) : ℝ), ((vUp.2.1 : ℚ) : ℝ), ((vUp.2.2 : ℚ) : ℝ)] : Fin 3 → ℝ)) 0 := by
    rw [(M_mulVec_coord _ _).1]; simpa using r1
  have hM1 : (lamUp:ℝ) * (![((vUp.1 : ℚ) : ℝ), ((vUp.2.1 : ℚ) : ℝ), ((vUp.2.2 : ℚ) : ℝ)] : Fin 3 → ℝ) 1
      ≤ (M (3453/10000 : ℝ) *ᵥ (![((vUp.1 : ℚ) : ℝ), ((vUp.2.1 : ℚ) : ℝ), ((vUp.2.2 : ℚ) : ℝ)] : Fin 3 → ℝ)) 1 := by
    rw [(M_mulVec_coord _ _).2.1]; simpa using r2
  have hM2 : (lamUp:ℝ) * (![((vUp.1 : ℚ) : ℝ), ((vUp.2.1 : ℚ) : ℝ), ((vUp.2.2 : ℚ) : ℝ)] : Fin 3 → ℝ) 2
      ≤ (M (3453/10000 : ℝ) *ᵥ (![((vUp.1 : ℚ) : ℝ), ((vUp.2.1 : ℚ) : ℝ), ((vUp.2.2 : ℚ) : ℝ)] : Fin 3 → ℝ)) 2 := by
    rw [(M_mulVec_coord _ _).2.2]; simpa using r3
  obtain ⟨c, hc, hk⟩ := upper_core (3453/10000 : ℝ) (lamUp:ℝ)
    (![((vUp.1 : ℚ) : ℝ), ((vUp.2.1 : ℚ) : ℝ), ((vUp.2.2 : ℚ) : ℝ)] : Fin 3 → ℝ)
    (by norm_num) hlamR hx hu hM0 hM1 hM2
  obtain ⟨S, hSdef⟩ : ∃ S : ℝ, S = ((vUp.1 : ℚ) : ℝ) + ((vUp.2.1 : ℚ) : ℝ) + ((vUp.2.2 : ℚ) : ℝ) / 2 :=
    ⟨_, rfl⟩
  have hSv : f ⬝ᵥ (![((vUp.1 : ℚ) : ℝ), ((vUp.2.1 : ℚ) : ℝ), ((vUp.2.2 : ℚ) : ℝ)] : Fin 3 → ℝ) = S := by
    rw [f_dot, hSdef]; simp
  rw [hSv] at hk
  have hSpos : 0 < S := by
    rw [hSdef]; linarith
  refine ⟨(lamUp:ℝ) / (c * S), div_pos hlamR (mul_pos hc hSpos), fun L hL => ?_⟩
  obtain ⟨k, rfl⟩ : ∃ k, L = k + 1 := ⟨L - 1, by omega⟩
  rw [Nat.add_sub_cancel]
  have hCS : (lamUp:ℝ) / (c * S) * (c * (lamUp:ℝ) ^ k * S) = (lamUp:ℝ) ^ (k + 1) := by
    rw [div_mul_eq_mul_div, div_eq_iff (mul_pos hc hSpos).ne']
    ring
  have hLk : (lamUp:ℝ) ^ (k + 1) ≤ (lamUp:ℝ) / (c * S) *
      (f ⬝ᵥ (M (3453/10000 : ℝ) ^ k *ᵥ u (3453/10000 : ℝ))) := by
    rw [← hCS]
    exact mul_le_mul_of_nonneg_left (hk k) (div_pos hlamR (mul_pos hc hSpos)).le
  have hpow : (1 + 3453/10000 : ℝ) ^ (7 * (k + 1))
      ≤ (171928/100000 : ℝ) ^ (7 * (k + 1)) * (lamUp:ℝ) ^ (k + 1) := by
    calc (1 + 3453/10000 : ℝ) ^ (7 * (k + 1)) = ((1 + 3453/10000 : ℝ) ^ 7) ^ (k + 1) := pow_mul _ _ _
      _ ≤ ((171928/100000 : ℝ) ^ 7 * (lamUp:ℝ)) ^ (k + 1) :=
          pow_le_pow_left₀ (by positivity) hB (k + 1)
      _ = (171928/100000 : ℝ) ^ (7 * (k + 1)) * (lamUp:ℝ) ^ (k + 1) := by
          rw [mul_pow, ← pow_mul]
  calc _ ≤ _ := hpow
    _ ≤ (171928/100000 : ℝ) ^ (7 * (k + 1)) * ((lamUp:ℝ) / (c * S) *
          (f ⬝ᵥ (M (3453/10000 : ℝ) ^ k *ᵥ u (3453/10000 : ℝ)))) :=
          mul_le_mul_of_nonneg_left hLk (by positivity)
    _ = _ := by ring

end MaxLeafFormal.Lobster


==> anc/formal/MaxLeafFormal/LobsterData.lean <==
import Mathlib

/-!
# Uniform-lobster certificate data (generated)

Generated by `formal/scripts/export_lobster_cells.py` from the cover built by
`outputs/sample-dependent-mls/ancillary/lobster_rate_certificate.py`, SHA-256 `8c79f8ce1a1f0bee56217ff62f0ef490e44120b195f6ed61364b9678ecf7c8b5`.
4764 cells. Do not edit by hand. This file is data, not proof: every condition is
re-checked in `MaxLeafFormal.Lobster`.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.Lobster

/-- The rational `a / b`. -/
def q (a b : ℕ) : ℚ := (a : ℚ) / b

/-- Cells `(a, b, w₀, w₁, w₂, λ, c)`, sorted by `a`: chunk 0. -/
def cells0 : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) := [
  (q 0 1, q 3 256, q 1 1, q 284330945082663 500000000000000, q 303369202882049 1000000000000000, q 838253126419922911 79526416320311853056, q 500000000000000 284330945082663),
  (q 3 256, q 3 128, q 1 1, q 15265275024443 25000000000000, q 2708642728343 8000000000000, q 862842226197707 65536000000000000, q 25000000000000 15265275024443),
  (q 3 128, q 9 256, q 1 1, q 127851151894053 200000000000000, q 45588360807379 125000000000000, q 233187106412540909 14708572622140997632, q 200000000000000 127851151894053),
  (q 9 256, q 3 64, q 1 1, q 329782912555293 500000000000000, q 192560498405441 500000000000000, q 117766443410098661 6309822411749490688, q 500000000000000 329782912555293),
  (q 3 64, q 15 256, q 1 1, q 674106755396463 1000000000000000, q 200774859850871 500000000000000, q 5669834635429325583 262144000000000000000, q 1000000000000000 674106755396463),
  (q 15 256, q 9 128, q 1 1, q 171108600722443 250000000000000, q 25939266016709 62500000000000, q 405828870314426683 16384000000000000000, q 250000000000000 171108600722443),
  (q 9 128, q 21 256, q 1 1, q 691585791065529 1000000000000000, q 213119249524851 500000000000000, q 294696418617937881 10485760000000000000, q 1000000000000000 691585791065529),
  (q 21 256, q 3 32, q 1 1, q 139259051689011 200000000000000, q 435658517804331 1000000000000000, q 37648658290281773 1189638192617693184, q 200000000000000 139259051689011),
  (q 3 32, q 27 256, q 1 1, q 139820898832321 200000000000000, q 443638490896423 1000000000000000, q 8236442441778065533 232594337115103821824, q 200000000000000 139820898832321),
  (q 27 256, q 15 128, q 1 1, q 70042465137801 100000000000000, q 450443287643133 1000000000000000, q 258270680489402409 6553600000000000000, q 100000000000000 70042465137801),
  (q 15 128, q 33 256, q 1 1, q 175143559501363 250000000000000, q 456278181956691 1000000000000000, q 2860804657598324467 65536000000000000000, q 250000000000000 175143559501363),
  (q 33 256, q 9 64, q 1 1, q 349901833273089 500000000000000, q 461305296422941 1000000000000000, q 276051479419906289 5732791636346290176, q 500000000000000 349901833273089),
  (q 9 64, q 39 256, q 1 1, q 349155969703429 500000000000000, q 465654609713629 1000000000000000, q 6460143158871945269 122068562008769560576, q 500000000000000 349155969703429),
  (q 39 256, q 21 128, q 1 1, q 696258434165039 1000000000000000, q 4694316029721 10000000000000, q 237795034428535001 4101955937650606080, q 1000000000000000 696258434165039),
  (q 21 128, q 45 256, q 1 1, q 693771492145623 1000000000000000, q 18908909445399 40000000000000, q 1046074101237502177 16522857192182251520, q 1000000000000000 693771492145623),
  (q 45 256, q 3 16, q 1 1, q 345477419538291 500000000000000, q 118899867797829 250000000000000, q 11193516871431377 162337952833302528, q 500000000000000 345477419538291),
  (q 3 16, q 51 256, q 1 1, q 10748320095817 15625000000000, q 478121291927801 1000000000000000, q 293387924884967657 3916769623472545792, q 15625000000000 10748320095817),
  (q 51 256, q 105 512, q 1 1, q 686290989026101 1000000000000000, q 95853000412697 200000000000000, q 15680016609068499329 201018311521488338944, q 1000000000000000 686290989026101),
  (q 105 512, q 27 128, q 1 1, q 85581566903567 125000000000000, q 480338011993153 1000000000000000, q 65046504970312529 801239081227452416, q 125000000000000 85581566903567),
  (q 27 128, q 111 512, q 1 1, q 682983642649151 1000000000000000, q 240672665533207 500000000000000, q 60476375148540591263 716160256074476158976, q 1000000000000000 682983642649151),
  (q 111 512, q 57 256, q 1 1, q 340645087396789 500000000000000, q 482291566526453 1000000000000000, q 7839745731095315749 89298065790543855616, q 500000000000000 340645087396789),
  (q 57 256, q 117 512, q 1 1, q 339788701717357 500000000000000, q 241590480112059 500000000000000, q 1913164704073374157 20971520000000000000, q 500000000000000 339788701717357),
  (q 117 512, q 15 64, q 1 1, q 338925032459253 500000000000000, q 242008710732619 500000000000000, q 751365127831323829 7930141433286459392, q 500000000000000 338925032459253),
  (q 15 64, q 243 1024, q 1 1, q 338491139626941 500000000000000, q 484416940454209 1000000000000000, q 137063755728647751077 1419734740901837144064, q 500000000000000 338491139626941),
  (q 243 1024, q 123 512, q 1 1, q 338056205418057 500000000000000, q 121201139116747 250000000000000, q 50000696773301128865 508354422601928409088, q 500000000000000 338056205418057),
  (q 123 512, q 249 1024, q 1 1, q 168810230715631 250000000000000, q 121295169316341 250000000000000, q 70943339543921176335 708041425931493965824, q 250000000000000 168810230715631),
  (q 249 1024, q 63 256, q 1 1, q 67436825369483 100000000000000, q 7586651481731 15625000000000, q 9020980275118390327 88390795748288757760, q 100000000000000 67436825369483),
  (q 63 256, q 255 1024, q 1 1, q 673494818050691 1000000000000000, q 242949993026299 500000000000000, q 293619923521262461763 2824842009329285464064, q 1000000000000000 673494818050691),
  (q 255 1024, q 129 512, q 1 1, q 672621008136709 1000000000000000, q 486243913382103 1000000000000000, q 35979116819487342679 339909131812368023552, q 1000000000000000 672621008136709),
  (q 129 512, q 261 1024, q 1 1, q 67174719472603 100000000000000, q 486577825454379 1000000000000000, q 73320810737964818789 680285106538201219072, q 100000000000000 67174719472603),
  (q 261 1024, q 33 128, q 1 1, q 670873728183509 1000000000000000, q 486902057679729 1000000000000000, q 287658910063013021 2621440000000000000, q 1000000000000000 670873728183509),
  (q 33 128, q 267 1024, q 1 1, q 67000093944121 100000000000000, q 9744338656129 20000000000000, q 45656795352434909873 408707186027564892160, q 100000000000000 67000093944121),
  (q 267 1024, q 135 512, q 1 1, q 334564570463421 500000000000000, q 487522761456537 1000000000000000, q 6458846350834847621 56800518568561082368, q 500000000000000 334564570463421),
  (q 135 512, q 273 1024, q 1 1, q 668258627447583 1000000000000000, q 243909921317899 500000000000000, q 485430353969809074303 4194304000000000000000, q 1000000000000000 668258627447583),
  (q 273 1024, q 549 2048, q 1 1, q 667823940113171 1000000000000000, q 97593038661389 200000000000000, q 1958855365328763971291 16777216000000000000000, q 1000000000000000 667823940113171),
  (q 549 2048, q 69 256, q 1 1, q 66738967703159 100000000000000, q 244054232109899 500000000000000, q 15071036637167347739 127954705244434726912, q 100000000000000 66738967703159),
  (q 69 256, q 555 2048, q 1 1, q 666955870466107 1000000000000000, q 244124844847837 500000000000000, q 1329527312513890803971 11189662701277897818112, q 1000000000000000 666955870466107),
  (q 555 2048, q 279 1024, q 1 1, q 666522551729373 1000000000000000, q 244194451708469 500000000000000, q 491041777936686046765 4096903062314553442304, q 1000000000000000 666522551729373),
  (q 279 1024, q 561 2048, q 1 1, q 666089751206411 1000000000000000, q 488526138440317 1000000000000000, q 2028403230369850970219 16777216000000000000000, q 1000000000000000 666089751206411),
  (q 561 2048, q 141 512, q 1 1, q 20801796824283 31250000000000, q 15270669600309 31250000000000, q 886696048346971549 7270754968939790336, q 31250000000000 20801796824283),
  (q 141 512, q 567 2048, q 1 1, q 665225821837861 1000000000000000, q 244397400784887 500000000000000, q 2063789127214208128501 16777216000000000000000, q 1000000000000000 665225821837861),
  (q 567 2048, q 285 1024, q 1 1, q 66479474932347 100000000000000, q 244463146388269 500000000000000, q 52040906155799252307 419430400000000000000, q 100000000000000 66479474932347),
  (q 285 1024, q 573 2048, q 1 1, q 166091076931873 250000000000000, q 97811186302259 200000000000000, q 513407638863825755833 4102498499523101327360, q 250000000000000 166091076931873),
  (q 573 2048, q 9 32, q 1 1, q 331967261561437 500000000000000, q 244591873945771 500000000000000, q 258501038591255293 2048000000000000000, q 500000000000000 331967261561437),
  (q 9 32, q 579 2048, q 1 1, q 82938177597723 125000000000000, q 489309771482711 1000000000000000, q 177139220666361743599 1391471720203359879168, q 125000000000000 82938177597723),
  (q 579 2048, q 291 1024, q 1 1, q 331538512597517 500000000000000, q 489434031309469 1000000000000000, q 263567613426523270133 2052835115257431064576, q 500000000000000 331538512597517),
  (q 291 1024, q 585 2048, q 1 1, q 165662340022757 250000000000000, q 489556555866747 1000000000000000, q 359889340780319123997 2779352861627239104512, q 250000000000000 165662340022757),
  (q 585 2048, q 147 512, q 1 1, q 66222244845427 100000000000000, q 489677373130523 1000000000000000, q 45339443559499948951 347195283055192309760, q 100000000000000 66222244845427),
  (q 147 512, q 591 2048, q 1 1, q 82724539067929 125000000000000, q 489796510568361 1000000000000000, q 90182775029794760411 684785154487639605248, q 125000000000000 82724539067929),
  (q 591 2048, q 297 1024, q 1 1, q 661370973908993 1000000000000000, q 489913995149711 1000000000000000, q 49618437659674266835 373608769002256990208, q 1000000000000000 661370973908993),
  (q 297 1024, q 1191 4096, q 1 1, q 661158610115547 1000000000000000, q 244986062956717 500000000000000, q 5917471514910903488987 44369603248673267908608, q 1000000000000000 661158610115547),
  (q 1191 4096, q 597 2048, q 1 1, q 660946453410461 1000000000000000, q 122507463338993 250000000000000, q 2246945947957536185141 16777216000000000000000, q 1000000000000000 660946453410461),
  (q 597 2048, q 1197 4096, q 1 1, q 660734506295967 1000000000000000, q 98017436142571 200000000000000, q 1769316587391735880747 13155677583440963698688, q 1000000000000000 660734506295967),
  (q 1197 4096, q 75 256, q 1 1, q 660522771233193 1000000000000000, q 122536027797583 250000000000000, q 23384987908960963297 173152081342154145792, q 1000000000000000 660522771233193),
  (q 75 256, q 1203 4096, q 1 1, q 660311250642667 1000000000000000, q 61275080995707 125000000000000, q 6009697859772019887507 44312737917048652300288, q 1000000000000000 660311250642667),
  (q 1203 4096, q 603 2048, q 1 1, q 165024986726203 250000000000000, q 122564198546847 250000000000000, q 377055950561116500411 2768659847702640590848, q 250000000000000 165024986726203),
  (q 603 2048, q 1209 4096, q 1 1, q 329944431180221 500000000000000, q 122578138243919 250000000000000, q 4588764401574724239869 33554432000000000000000, q 500000000000000 329944431180221),
  (q 1209 4096, q 303 1024, q 1 1, q 329838999655621 500000000000000, q 490367927422547 1000000000000000, q 282445747312614347941 2056752159460098572288, q 500000000000000 329838999655621),
  (q 303 1024, q 1215 4096, q 1 1, q 329733680010129 500000000000000, q 122605730148047 250000000000000, q 4538459645368912688449 32911725080503943954432, q 500000000000000 329733680010129),
  (q 1215 4096, q 609 2048, q 1 1, q 329628473356181 500000000000000, q 245238767760611 500000000000000, q 1139460181629702045941 8228847556587214077952, q 500000000000000 329628473356181),
  (q 609 2048, q 1221 4096, q 1 1, q 82380845196841 125000000000000, q 490531775218989 1000000000000000, q 381439607030959400439 2743252515904141918208, q 125000000000000 82380845196841),
  (q 1221 4096, q 153 512, q 1 1, q 329418403378647 500000000000000, q 61323205333477 125000000000000, q 73202741705431345767 524288000000000000000, q 500000000000000 329418403378647),
  (q 153 512, q 1227 4096, q 1 1, q 658627084373217 1000000000000000, q 490639140823287 1000000000000000, q 9408758457450862412217 67108864000000000000000, q 1000000000000000 658627084373217),
  (q 1227 4096, q 615 2048, q 1 1, q 164604399124833 250000000000000, q 30668267038407 62500000000000, q 590479628961493763457 4194304000000000000000, q 250000000000000 164604399124833),
  (q 615 2048, q 1233 4096, q 1 1, q 41138021573537 62500000000000, q 490745040944389 1000000000000000, q 581943745074465581755 4116667776426429120512, q 62500000000000 41138021573537),
  (q 1233 4096, q 309 1024, q 1 1, q 16449983310263 25000000000000, q 122699362172467 250000000000000, q 73050830627310199691 514638425557427027968, q 25000000000000 16449983310263),
  (q 309 1024, q 1239 4096, q 1 1, q 657790560171633 1000000000000000, q 245424749351103 500000000000000, q 9565071069579539098977 67108864000000000000000, q 1000000000000000 657790560171633),
  (q 1239 4096, q 621 2048, q 1 1, q 328791015197943 500000000000000, q 245450596903611 500000000000000, q 392901798550965127973 2745318454387208617984, q 500000000000000 328791015197943),
  (q 621 2048, q 1245 4096, q 1 1, q 164343436246273 250000000000000, q 98190507361111 200000000000000, q 473468697309996977245 3294726702293898493952, q 250000000000000 164343436246273),
  (q 1245 4096, q 39 128, q 1 1, q 328582852903673 500000000000000, q 122750882618227 250000000000000, q 4643170502716183337 32178407373072498688, q 500000000000000 328582852903673),
  (q 39 128, q 1251 4096, q 1 1, q 656957914697439 1000000000000000, q 245527088780149 500000000000000, q 6387683096492211713159 44087699351154034999296, q 1000000000000000 656957914697439),
  (q 1251 4096, q 627 2048, q 1 1, q 164187593364319 250000000000000, q 245552240397149 500000000000000, q 610181877557085439399 4194304000000000000000, q 250000000000000 164187593364319),
  (q 627 2048, q 2511 8192, q 1 1, q 656646697092549 1000000000000000, q 491129504311707 1000000000000000, q 4270794186653622439789 29297016098881563262976, q 1000000000000000 656646697092549),
  (q 2511 8192, q 1257 4096, q 1 1, q 26261723354251 40000000000000, q 245577221438641 500000000000000, q 392112237131519637211 2684354560000000000000, q 40000000000000 26261723354251),
  (q 1257 4096, q 2517 8192, q 1 1, q 656439533964621 1000000000000000, q 19647171873003 40000000000000, q 12866009467243729654247 87899959013998906572800, q 1000000000000000 656439533964621),
  (q 2517 8192, q 315 1024, q 1 1, q 26253441905271 40000000000000, q 24560203324383 50000000000000, q 13430080744631129603 91567074706020368384, q 40000000000000 26253441905271),
  (q 315 1024, q 2523 8192, q 1 1, q 656232625069957 1000000000000000, q 491228752196133 1000000000000000, q 25889310478284059802741 176156103952730939195392, q 1000000000000000 656232625069957),
  (q 2523 8192, q 1263 4096, q 1 1, q 82016158311179 125000000000000, q 12281333857003 25000000000000, q 1213755275383338740087 8241863635482097745920, q 125000000000000 82016158311179),
  (q 1263 4096, q 2529 8192, q 1 1, q 656025972098519 1000000000000000, q 49127787306779 100000000000000, q 7784220220900830803707 52750559951864931024896, q 1000000000000000 656025972098519),
  (q 2529 8192, q 633 2048, q 1 1, q 655922742103609 1000000000000000, q 15353197152683 31250000000000, q 1627205394160011846793 11004557523584542572544, q 1000000000000000 655922742103609),
  (q 633 2048, q 2535 8192, q 1 1, q 163954894177293 250000000000000, q 491326662059583 1000000000000000, q 3256941201995456081571 21981582762487010295808, q 250000000000000 163954894177293),
  (q 2535 8192, q 1269 4096, q 1 1, q 65571647611777 100000000000000, q 614188666141 1250000000000, q 979113890460295875401 6594800586623643811840, q 100000000000000 65571647611777),
  (q 1269 4096, q 2541 8192, q 1 1, q 655613440530071 1000000000000000, q 491375121767901 1000000000000000, q 1868853648295353565891 12562143321792574390272, q 1000000000000000 655613440530071),
  (q 2541 8192, q 159 512, q 1 1, q 655510470144857 1000000000000000, q 7678112952279 15625000000000, q 102463814433307293849 687352546742613573632, q 1000000000000000 655510470144857),
  (q 159 512, q 2547 8192, q 1 1, q 327703782579521 500000000000000, q 98284650953243 200000000000000, q 19704499172092679828321 131915425482173096919040, q 500000000000000 327703782579521),
  (q 2547 8192, q 1275 4096, q 1 1, q 26212189030707 40000000000000, q 491447199547119 1000000000000000, q 3290891603797545661473 21986975518392313708544, q 40000000000000 26212189030707),
  (q 1275 4096, q 2553 8192, q 1 1, q 16380048804099 25000000000000, q 491471063605303 1000000000000000, q 4946563785333207019529 32982064767423628705792, q 25000000000000 16380048804099),
  (q 2553 8192, q 639 2048, q 1 1, q 327549622269631 500000000000000, q 98298969451221 200000000000000, q 413066995198389654709 2748638405100893634560, q 500000000000000 327549622269631),
  (q 639 2048, q 2559 8192, q 1 1, q 8187457538539 12500000000000, q 15359954712921 31250000000000, q 413921490607040086103 2748770965001531817984, q 12500000000000 8187457538539),
  (q 2559 8192, q 1281 4096, q 1 1, q 32744701399163 50000000000000, q 30721385911873 62500000000000, q 2488662815244649477327 16493418472411209138176, q 50000000000000 32744701399163),
  (q 1281 4096, q 2565 8192, q 1 1, q 130958303885121 200000000000000, q 491565718896779 1000000000000000, q 26575025553992208203141 175769260101945136250880, q 200000000000000 130958303885121),
  (q 2565 8192, q 321 1024, q 1 1, q 327344538797143 500000000000000, q 491589184043721 1000000000000000, q 317713366910319021847 2097152000000000000000, q 500000000000000 327344538797143),
  (q 321 1024, q 2571 8192, q 1 1, q 163646675667913 250000000000000, q 491612570339247 1000000000000000, q 6668480458692915452463 43928570005800330723328, q 250000000000000 163646675667913),
  (q 2571 8192, q 1287 4096, q 1 1, q 130896878967657 200000000000000, q 491635878090451 1000000000000000, q 10037069590348681019101 65986250560585311715328, q 200000000000000 130896878967657),
  (q 1287 4096, q 2577 8192, q 1 1, q 40898884642063 62500000000000, q 491659107603081 1000000000000000, q 3346631677208636359899 21957421497567156371456, q 62500000000000 40898884642063),
  (q 2577 8192, q 645 2048, q 1 1, q 5111562352757 7812500000000, q 491682259181537 1000000000000000, q 40034925572358876211 262144000000000000000, q 7812500000000 5111562352757),
  (q 645 2048, q 2583 8192, q 1 1, q 81772234456661 125000000000000, q 122926333282221 250000000000000, q 468617826701260833 3062300089915277312, q 125000000000000 81772234456661),
  (q 2583 8192, q 1293 4096, q 1 1, q 327037918973899 500000000000000, q 98345665949371 200000000000000, q 5059965567968518315027 32999329605928846622720, q 500000000000000 327037918973899),
  (q 1293 4096, q 2589 8192, q 1 1, q 26158954728333 40000000000000, q 245875624667931 500000000000000, q 13520954575238669075391 88002313902694542082048, q 40000000000000 26158954728333),
  (q 2589 8192, q 81 256, q 1 1, q 81733995825633 125000000000000, q 122943523048749 250000000000000, q 551298205962331001 3580989656232361984, q 125000000000000 81733995825633),
  (q 81 256, q 2595 8192, q 1 1, q 653770133306517 1000000000000000, q 491796858622039 1000000000000000, q 27071863495105533656821 175495083853315678666752, q 1000000000000000 653770133306517),
  (q 2595 8192, q 1299 4096, q 1 1, q 653668368479503 1000000000000000, q 245909774456733 500000000000000, q 6780468009504444881175 43866941641392853614592, q 1000000000000000 653668368479503),
  (q 1299 4096, q 2601 8192, q 1 1, q 65356667228917 100000000000000, q 61480270420557 125000000000000, q 6816088917206338159019 44009291800921413517312, q 100000000000000 65356667228917),
  (q 2601 8192, q 5205 16384, q 1 1, q 81689481247989 125000000000000, q 491853442241677 1000000000000000, q 27196995905273303692963 175426825193659010383872, q 125000000000000 81689481247989),
  (q 5205 16384, q 651 2048, q 1 1, q 653465044899003 1000000000000000, q 98372940453779 200000000000000, q 512252870340989511431 3300848141096376598528, q 1000000000000000 653465044899003),
  (q 651 2048, q 5211 16384, q 1 1, q 653414257054619 1000000000000000, q 245937971741323 500000000000000, q 108988610330795842750463 701598216197431472685056, q 1000000000000000 653414257054619),
  (q 5211 16384, q 2607 8192, q 1 1, q 653363486470837 1000000000000000, q 491887165919383 1000000000000000, q 41064037390053701755909 264079911368234469687296, q 1000000000000000 653363486470837),
  (q 2607 8192, q 5217 16384, q 1 1, q 163328183291907 250000000000000, q 491898369615483 1000000000000000, q 568695178973236666061 3653589613301219721216, q 250000000000000 163328183291907),
  (q 5217 16384, q 1305 4096, q 1 1, q 130652399432973 200000000000000, q 12297738865181 25000000000000, q 2057397843749060560093 13204596560175137030144, q 200000000000000 130652399432973),
  (q 1305 4096, q 5223 16384, q 1 1, q 653211278482317 1000000000000000, q 61490090116359 125000000000000, q 167465840680075514649237 1073741824000000000000000, q 1000000000000000 653211278482317),
  (q 5223 16384, q 2613 8192, q 1 1, q 163290144284913 250000000000000, q 245965934311257 500000000000000, q 10477057595630250479373 67108864000000000000000, q 250000000000000 163290144284913),
  (q 2613 8192, q 5229 16384, q 1 1, q 653109893156437 1000000000000000, q 19677719908729 40000000000000, q 109591915095879631292833 701271407950237781721088, q 1000000000000000 653109893156437),
  (q 5229 16384, q 327 1024, q 1 1, q 32652961327607 50000000000000, q 15373565882937 31250000000000, q 17932348674015065579 114633615781451005952, q 50000000000000 32652961327607),
  (q 327 1024, q 5235 16384, q 1 1, q 326504288673063 500000000000000, q 122991300066423 250000000000000, q 18298915357940946077407 116860436821212401762304, q 500000000000000 326504288673063),
  (q 5235 16384, q 2619 8192, q 1 1, q 652957945557663 1000000000000000, q 49197627378917 100000000000000, q 42075592566574344652407 268435456000000000000000, q 1000000000000000 652957945557663),
  (q 2619 8192, q 5241 16384, q 1 1, q 163226832801479 250000000000000, q 245993664430081 500000000000000, q 41442556088351637803585 264133685937599093407744, q 250000000000000 163226832801479),
  (q 5241 16384, q 1311 4096, q 1 1, q 326428367154977 500000000000000, q 98399673102867 200000000000000, q 210797213019930528953 1342177280000000000000, q 500000000000000 326428367154977),
  (q 1311 4096, q 5247 16384, q 1 1, q 81600769361093 125000000000000, q 123002345946819 250000000000000, q 2637588118454589604279 16777216000000000000000, q 125000000000000 81600769361093),
  (q 5247 16384, q 2625 8192, q 1 1, q 163188898240289 250000000000000, q 98404076742899 200000000000000, q 2078461652549991868049 13207571606369543913472, q 250000000000000 163188898240289),
  (q 2625 8192, q 5253 16384, q 1 1, q 326352524272981 500000000000000, q 246015682665713 500000000000000, q 55199826074067273126143 350418354679874892857344, q 500000000000000 326352524272981),
  (q 5253 16384, q 657 2048, q 1 1, q 326327260830917 500000000000000, q 492042328673423 1000000000000000, q 863288182954763009845 5474862941648633987072, q 500000000000000 326327260830917),
  (q 657 2048, q 5259 16384, q 1 1, q 652604012327349 1000000000000000, q 246026636887883 500000000000000, q 6779129779065670205709 42949672960000000000000, q 1000000000000000 652604012327349),
  (q 5259 16384, q 2631 8192, q 1 1, q 326276760280491 500000000000000, q 98412840134731 200000000000000, q 13837942119795230557927 87584250928096289488896, q 500000000000000 326276760280491),
  (q 2631 8192, q 5265 16384, q 1 1, q 163125761595279 250000000000000, q 98415021880443 200000000000000, q 2308436484838319937065 14596246066392001937408, q 250000000000000 163125761595279),
  (q 5265 16384, q 1317 4096, q 1 1, q 326226294903017 500000000000000, q 98417199999299 200000000000000, q 3465825790974415449545 21892676057870461042688, q 500000000000000 326226294903017),
  (q 1317 4096, q 5271 16384, q 1 1, q 652402150853923 1000000000000000, q 246048436245733 500000000000000, q 167463180254187059368235 1056769986907364254547968, q 1000000000000000 652402150853923),
  (q 5271 16384, q 2637 8192, q 1 1, q 326175864771437 500000000000000, q 19684309076881 40000000000000, q 13888694081479502126777 87557166996115026870272, q 500000000000000 326175864771437),
  (q 2637 8192, q 5277 16384, q 1 1, q 326150662945441 500000000000000, q 49211856332299 100000000000000, q 55605602998666154541803 350201607729847031824384, q 500000000000000 326150662945441),
  (q 5277 16384, q 165 512, q 1 1, q 326125469957923 500000000000000, q 98425876345821 200000000000000, q 83329908751667731627 524288000000000000000, q 500000000000000 326125469957923),
  (q 165 512, q 5283 16384, q 1 1, q 65220057163557 100000000000000, q 492140182175039 1000000000000000, q 84071755339372589131837 528431496872318663131136, q 100000000000000 65220057163557),
  (q 5283 16384, q 2643 8192, q 1 1, q 326075110533881 500000000000000, q 98430192939077 200000000000000, q 13939565624644148468957 87530120986412749684736, q 500000000000000 326075110533881),
  (q 2643 8192, q 5289 16384, q 1 1, q 326049944115019 500000000000000, q 24608086466233 50000000000000, q 3423353376963323086951 21474836480000000000000, q 500000000000000 326049944115019),
  (q 5289 16384, q 1323 4096, q 1 1, q 163012393284979 250000000000000, q 246086238048653 500000000000000, q 2635233460944051807571 16514567881478679560192, q 250000000000000 163012393284979),
  (q 1323 4096, q 5295 16384, q 1 1, q 325999637907411 500000000000000, q 123045801261923 250000000000000, q 55911191450760387007801 350039445830043030257664, q 500000000000000 325999637907411),
  (q 5295 16384, q 2649 8192, q 1 1, q 81493624534011 125000000000000, q 492193916210109 1000000000000000, q 5364897025830131092149 33554432000000000000000, q 125000000000000 81493624534011),
  (q 2649 8192, q 5301 16384, q 1 1, q 651898734528951 1000000000000000, q 492204609618777 1000000000000000, q 12447398650469692505675 77774548475156403060736, q 1000000000000000 651898734528951),
  (q 5301 16384, q 663 2048, q 1 1, q 651848490602557 1000000000000000, q 246107642653919 500000000000000, q 2645912949041251440589 16516004320222449238016, q 1000000000000000 651848490602557),
  (q 663 2048, q 5307 16384, q 1 1, q 651798264509957 1000000000000000, q 123056485827841 250000000000000, q 169509582875139790902325 1057047164382529162575872, q 1000000000000000 651798264509957),
  (q 5307 16384, q 2655 8192, q 1 1, q 65174805626811 100000000000000, q 9844731673267 20000000000000, q 2808333631135814110295 17495228668144376610816, q 100000000000000 65174805626811),
  (q 2655 8192, q 5313 16384, q 1 1, q 162924466473471 250000000000000, q 492247206397717 1000000000000000, q 43131842096922278360601 268435456000000000000000, q 250000000000000 162924466473471),
  (q 5313 16384, q 1329 4096, q 1 1, q 162911923351013 250000000000000, q 246128905774157 500000000000000, q 2656620680243728777645 16517431264066716827648, q 250000000000000 162911923351013),
  (q 1329 4096, q 5319 16384, q 1 1, q 325798769407649 500000000000000, q 123067099787229 250000000000000, q 9455296109900003021141 58729907644413012606976, q 500000000000000 325798769407649),
  (q 5319 16384, q 2661 8192, q 1 1, q 651547402144213 1000000000000000, q 19691158769329 40000000000000, q 42591762400354506908701 264290259170661446451200, q 1000000000000000 651547402144213),
  (q 2661 8192, q 5325 16384, q 1 1, q 651497283407297 1000000000000000, q 492289521834869 1000000000000000, q 170538882446884775318129 1057183698222120133722112, q 1000000000000000 651497283407297),
  (q 5325 16384, q 333 1024, q 1 1, q 651447182620959 1000000000000000, q 492300056987403 1000000000000000, q 222279724682591663741 1376570732148328235008, q 1000000000000000 651447182620959),
  (q 333 1024, q 5331 16384, q 1 1, q 651397099801519 1000000000000000, q 492310574724311 1000000000000000, q 170882887971083036773823 1057228908957939980566528, q 1000000000000000 651397099801519),
  (q 5331 16384, q 2667 8192, q 1 1, q 651347034965203 1000000000000000, q 246160537539501 500000000000000, q 14254588394422368804857 88104288191494758596608, q 1000000000000000 651347034965203),
  (q 2667 8192, q 5337 16384, q 1 1, q 651296988128151 1000000000000000, q 98466311616963 200000000000000, q 57075782294603508996421 352424656793834136535040, q 1000000000000000 651296988128151),
  (q 5337 16384, q 10677 32768, q 1 1, q 651271971464367 1000000000000000, q 49233679309229 100000000000000, q 685254129971888625348059 4229140849897808519495680, q 1000000000000000 651271971464367),
  (q 10677 32768, q 1335 4096, q 1 1, q 65124695930641 100000000000000, q 98468404755003 200000000000000, q 708498604126521489369 4370444362250740301824, q 100000000000000 65124695930641),
  (q 1335 4096, q 10683 32768, q 1 1, q 651221951656273 1000000000000000, q 30771703133571 62500000000000, q 44582774781238118173 274877906944000000000, q 1000000000000000 651221951656273),
  (q 10683 32768, q 5343 16384, q 1 1, q 651196948515941 1000000000000000, q 98470494436559 200000000000000, q 34314451903609881684185 211463776612985425887232, q 1000000000000000 651196948515941),
  (q 5343 16384, q 10689 32768, q 1 1, q 130234389977479 200000000000000, q 492357689916131 1000000000000000, q 686634234438453520838999 4229320352247783255703552, q 200000000000000 130234389977479),
  (q 10689 32768, q 2673 8192, q 1 1, q 651146955772611 1000000000000000, q 246181451670639 500000000000000, q 43602210107444767372851 268435456000000000000000, q 1000000000000000 651146955772611),
  (q 2673 8192, q 10695 32768, q 1 1, q 325560983086779 500000000000000, q 492368112462363 1000000000000000, q 37872441802464756514281 233045629201887489163264, q 500000000000000 325560983086779),
  (q 10695 32768, q 5349 16384, q 1 1, q 325548490546101 500000000000000, q 61546664660439 125000000000000, q 28652937701124664439835 176227274596309633335296, q 500000000000000 325548490546101),
  (q 5349 16384, q 10701 32768, q 1 1, q 651072000530501 1000000000000000, q 98475703561769 200000000000000, q 137603231091156986368733 845899852496777141813248, q 1000000000000000 651072000530501),
  (q 10701 32768, q 669 2048, q 1 1, q 651047024490407 1000000000000000, q 492383714042477 1000000000000000, q 2688913748836827395807 16521655850745739608064, q 1000000000000000 651047024490407),
  (q 669 2048, q 10707 32768, q 1 1, q 651022052973869 1000000000000000, q 12309722649713 25000000000000, q 699353487874058159653169 4294967296000000000000000, q 1000000000000000 651022052973869),
  (q 10707 32768, q 5355 16384, q 1 1, q 162749271495707 250000000000000, q 12309852341277 25000000000000, q 14234406399320551873245 87375349815235821174784, q 250000000000000 162749271495707),
  (q 5355 16384, q 10713 32768, q 1 1, q 325486061759611 500000000000000, q 492399277034259 1000000000000000, q 445026881354787908157 2730374981565166911488, q 500000000000000 325486061759611),
  (q 10713 32768, q 2679 8192, q 1 1, q 325473582792491 500000000000000, q 123101114035539 250000000000000, q 14247315894633016887687 87368649612856074960896, q 500000000000000 325473582792491),
  (q 2679 8192, q 10719 32768, q 1 1, q 325461106091017 500000000000000, q 492409630978863 1000000000000000, q 115015407654560658263845 704961087096548350754816, q 500000000000000 325461106091017),
  (q 10719 32768, q 5361 16384, q 1 1, q 650897263312297 1000000000000000, q 49241480154847 100000000000000, q 172609723079150446097521 1057452734358504404418560, q 1000000000000000 650897263312297),
  (q 5361 16384, q 10725 32768, q 1 1, q 650872318977687 1000000000000000, q 492419967855061 1000000000000000, q 690785452469116302993379 4229855315669716526170112, q 1000000000000000 650872318977687),
  (q 10725 32768, q 1341 4096, q 1 1, q 40677961198757 62500000000000, q 492425129902717 1000000000000000, q 223018086547587326615 1364925882942330241024, q 62500000000000 40677961198757),
  (q 1341 4096, q 10731 32768, q 1 1, q 325411221960739 500000000000000, q 61553785961939 125000000000000, q 345739457073590527094969 2114971981212095245975552, q 500000000000000 325411221960739),
  (q 10731 32768, q 5367 16384, q 1 1, q 325398756601841 500000000000000, q 492435441237519 1000000000000000, q 87806664308083586134829 536870912000000000000000, q 500000000000000 325398756601841),
  (q 5367 16384, q 10737 32768, q 1 1, q 650772587028617 1000000000000000, q 123110147633201 250000000000000, q 457361875365209096062115 2795046978421223831109632, q 1000000000000000 650772587028617),
  (q 10737 32768, q 2685 8192, q 1 1, q 650747665398171 1000000000000000, q 492445735585429 1000000000000000, q 28598058813396628745851 174683746302093453950976, q 1000000000000000 650747665398171),
  (q 2685 8192, q 10743 32768, q 1 1, q 650722748314227 1000000000000000, q 492450876399453 1000000000000000, q 230955734525956062716613 1410040272681459244859392, q 1000000000000000 650722748314227),
  (q 10743 32768, q 5373 16384, q 1 1, q 32534891788933 50000000000000, q 49245601297893 100000000000000, q 2862395336211998104077 17467037026545771216896, q 50000000000000 32534891788933),
  (q 5373 16384, q 10749 32768, q 1 1, q 650672927793343 1000000000000000, q 492461145327909 1000000000000000, q 65455785849453921770751 399231277894996804501504, q 1000000000000000 650672927793343),
  (q 10749 32768, q 21 64, q 1 1, q 325324012180071 500000000000000, q 246233136725217 500000000000000, q 441175852852691525 2689522474737303552, q 500000000000000 325324012180071),
  (q 21 64, q 10755 32768, q 1 1, q 650623125480917 1000000000000000, q 492471397350547 1000000000000000, q 704870698365047844495353 4294967296000000000000000, q 1000000000000000 650623125480917),
  (q 10755 32768, q 5379 16384, q 1 1, q 650598231157523 1000000000000000, q 492476517032283 1000000000000000, q 57883760705994498373345 352528422450273743536128, q 1000000000000000 650598231157523),
  (q 5379 16384, q 10761 32768, q 1 1, q 650573341391811 1000000000000000, q 19699265299987 40000000000000, q 138990611081229688676699 846077002186717942251520, q 1000000000000000 650573341391811),
  (q 10761 32768, q 2691 8192, q 1 1, q 1040877529897 1600000000000, q 1969946975027 4000000000000, q 347650548187010226661 2115214458148773429248, q 1600000000000 1040877529897),
  (q 2691 8192, q 10767 32768, q 1 1, q 162630893885201 250000000000000, q 123122962701883 250000000000000, q 229717627610800610440133 1396988741112369346772992, q 250000000000000 162630893885201),
  (q 10767 32768, q 5385 16384, q 1 1, q 650498699459183 1000000000000000, q 246248476828019 500000000000000, q 176650209541195521077063 1073741824000000000000000, q 1000000000000000 650498699459183),
  (q 5385 16384, q 10773 32768, q 1 1, q 650473827942589 1000000000000000, q 123125513076571 250000000000000, q 459850657903531491625255 2793763817917350720569344, q 1000000000000000 650473827942589),
  (q 10773 32768, q 1347 4096, q 1 1, q 650448960992847 1000000000000000, q 492507146762279 1000000000000000, q 11051464011391976901927 67108864000000000000000, q 1000000000000000 650448960992847),
  (q 1347 4096, q 10779 32768, q 1 1, q 325212049305887 500000000000000, q 49251223702803 100000000000000, q 353820149044528566245717 2147483648000000000000000, q 500000000000000 325212049305887),
  (q 10779 32768, q 5391 16384, q 1 1, q 325199620400591 500000000000000, q 246258661553769 500000000000000, q 57559277066198648209077 349180433573038191017984, q 500000000000000 325199620400591),
  (q 5391 16384, q 10785 32768, q 1 1, q 1016209980567 1562500000000, q 38478312891 78125000000, q 15356073022535686365955 93111224157953291452416, q 1562500000000 1016209980567),
  (q 10785 32768, q 2697 8192, q 1 1, q 65034953889867 100000000000000, q 492527482723809 1000000000000000, q 19288503863393728813 116898178087973289984, q 100000000000000 65034953889867),
  (q 2697 8192, q 10791 32768, q 1 1, q 650324694810347 1000000000000000, q 246266278134277 500000000000000, q 461098320941148671868881 2793123295991621287411712, q 1000000000000000 650324694810347),
  (q 10791 32768, q 5397 16384, q 1 1, q 81287481912463 125000000000000, q 246268812821509 500000000000000, q 682409943826682954345 4131705066770025938944, q 125000000000000 81287481912463),
  (q 5397 16384, q 10797 32768, q 1 1, q 40642188773033 62500000000000, q 492542690851183 1000000000000000, q 177430579159739813612597 1073741824000000000000000, q 62500000000000 40642188773033),
  (q 10797 32768, q 675 2048, q 1 1, q 325125095009299 500000000000000, q 492547751897023 1000000000000000, q 901802678579279674331 5454693945991531331584, q 500000000000000 325125095009299),
  (q 675 2048, q 10803 32768, q 1 1, q 162556341062923 250000000000000, q 49255280878451 100000000000000, q 3552086207807680601249 21474836480000000000000, q 250000000000000 162556341062923),
  (q 10803 32768, q 5403 16384, q 1 1, q 650200543069579 1000000000000000, q 492557861517611 1000000000000000, q 115534927154155104394991 698147517081320314372096, q 1000000000000000 650200543069579),
  (q 5403 16384, q 10809 32768, q 1 1, q 26007029058961 40000000000000, q 492562910100289 1000000000000000, q 462348168298256433434371 2792483481858978768486400, q 40000000000000 26007029058961),
  (q 10809 32768, q 2703 8192, q 1 1, q 650150914466791 1000000000000000, q 246283977268251 500000000000000, q 44466280676944539668791 268435456000000000000000, q 1000000000000000 650150914466791),
  (q 2703 8192, q 10815 32768, q 1 1, q 65012610704963 100000000000000, q 98514598966041 200000000000000, q 23138263494763423068621 139613518402697794945024, q 100000000000000 65012610704963),
  (q 10815 32768, q 5409 16384, q 1 1, q 325050652112147 500000000000000, q 492578030985347 1000000000000000, q 87698169656850627115399 528901633452535005052928, q 500000000000000 325050652112147),
  (q 5409 16384, q 10821 32768, q 1 1, q 26003060239701 40000000000000, q 3940664504047 8000000000000, q 18527304581730265638095 111682293325433715818496, q 40000000000000 26003060239701),
  (q 10821 32768, q 1353 4096, q 1 1, q 130010342471213 200000000000000, q 49258809089573 100000000000000, q 2194643421312066289885 13222810879976473100288, q 200000000000000 130010342471213),
  (q 1353 4096, q 10827 32768, q 1 1, q 650026923316647 1000000000000000, q 9851862293177 20000000000000, q 463600202329401924999709 2791844377164498717376512, q 1000000000000000 650026923316647),
  (q 10827 32768, q 5415 16384, q 1 1, q 162500534719 250000000000, q 246299067149583 500000000000000, q 7322780106936253739869 44076934935115288543232, q 250000000000 162500534719),
  (q 5415 16384, q 10833 32768, q 1 1, q 81247169879481 125000000000000, q 492603149820609 1000000000000000, q 58611463312184208794917 352619069731017320300544, q 125000000000000 81247169879481),
  (q 10833 32768, q 2709 8192, q 1 1, q 64995258379791 100000000000000, q 492608161227103 1000000000000000, q 4464047182591216773759 26843545600000000000000, q 100000000000000 64995258379791),
  (q 2709 8192, q 10839 32768, q 1 1, q 649927813163899 1000000000000000, q 492613168522567 1000000000000000, q 704039242325426576749591 4231514896766723805937664, q 1000000000000000 649927813163899),
  (q 10839 32768, q 5421 16384, q 1 1, q 162475761783881 250000000000000, q 492618171710919 1000000000000000, q 14520163628007746772657 87228510406806939369472, q 250000000000000 162475761783881),
  (q 5421 16384, q 10845 32768, q 1 1, q 649878285714489 1000000000000000, q 492623170796069 1000000000000000, q 704741383201263976357061 4231600815641877280718848, q 1000000000000000 649878285714489),
  (q 10845 32768, q 339 1024, q 1 1, q 64985352890249 100000000000000, q 492628165781927 1000000000000000, q 227081872828304902741 1362841627844914708480, q 100000000000000 64985352890249),
  (q 339 1024, q 10851 32768, q 1 1, q 649828776701223 1000000000000000, q 98526631334479 200000000000000, q 715993202025881570380827 4294967296000000000000000, q 1000000000000000 649828776701223),
  (q 10851 32768, q 5427 16384, q 1 1, q 324902014556187 500000000000000, q 123159535867843 250000000000000, q 58185294817356947905457 348860881730834779865088, q 500000000000000 324902014556187),
  (q 5427 16384, q 10857 32768, q 1 1, q 649779286137627 1000000000000000, q 246321563091377 500000000000000, q 716692269695683132728927 4294967296000000000000000, q 1000000000000000 649779286137627),
  (q 10857 32768, q 2715 8192, q 1 1, q 649754547778659 1000000000000000, q 492648104810431 1000000000000000, q 44156171345597665844059 264488437324647678083072, q 1000000000000000 649754547778659),
  (q 2715 8192, q 10863 32768, q 1 1, q 81216226754643 125000000000000, q 492653079358291 1000000000000000, q 7173917984960776320081 42949672960000000000000, q 125000000000000 81216226754643),
  (q 10863 32768, q 21729 65536, q 1 1, q 162429362224613 250000000000000, q 492655565103503 1000000000000000, q 1864862560088931762875969 11162060778637610260103168, q 250000000000000 162429362224613),
  (q 21729 65536, q 5433 16384, q 1 1, q 162426271228687 250000000000000, q 98531609966043 200000000000000, q 2946677032303040394599 17632918434432598147072, q 250000000000000 162426271228687),
  (q 5433 16384, q 21735 65536, q 1 1, q 4060579513039 6250000000000, q 246330266769457 500000000000000, q 1865701144470686887210859 11161635975238470766428160, q 6250000000000 4060579513039),
  (q 21735 65536, q 10869 32768, q 1 1, q 40605022525821 62500000000000, q 492663016230083 1000000000000000, q 176888633248919640426941 1057985771328461848182784, q 62500000000000 40605022525821),
  (q 10869 32768, q 21741 65536, q 1 1, q 649667999895641 1000000000000000, q 246332748952103 500000000000000, q 2830922394636335663852515 16927857610928970486775808, q 1000000000000000 649667999895641),
  (q 21741 65536, q 1359 4096, q 1 1, q 649655640533963 1000000000000000, q 61583497320221 125000000000000, q 11061042078446450970187 66124776740913208623104, q 1000000000000000 649655640533963),
  (q 1359 4096, q 21747 65536, q 1 1, q 162410820582077 250000000000000, q 123167614550813 250000000000000, q 1867379044718328595015427 11160786606664710380060672, q 250000000000000 162410820582077),
  (q 21747 65536, q 10875 32768, q 1 1, q 162407731319721 250000000000000, q 24633646841457 50000000000000, q 1475539516350394811627 8816725630439292665856, q 250000000000000 162407731319721),
  (q 10875 32768, q 21753 65536, q 1 1, q 324809284692947 500000000000000, q 246337707219959 500000000000000, q 179741856290127850598671 1073741824000000000000000, q 500000000000000 324809284692947),
  (q 21753 65536, q 5439 16384, q 1 1, q 81200776831193 125000000000000, q 246338945518033 500000000000000, q 29197470470690111805413 174377340449884223832064, q 125000000000000 81200776831193),
  (q 5439 16384, q 21759 65536, q 1 1, q 649593861070041 1000000000000000, q 123170091654517 250000000000000, q 2835150381560658553345471 16928368496047137461633024, q 1000000000000000 649593861070041),
  (q 21759 65536, q 10881 32768, q 1 1, q 162395377161897 250000000000000, q 492682841186407 1000000000000000, q 233684724001221087128159 1394965667863865824641024, q 250000000000000 162395377161897),
  (q 10881 32768, q 21765 65536, q 1 1, q 64956915738239 100000000000000, q 492685314741563 1000000000000000, q 354570078657739268171191 2116067314034479776923648, q 100000000000000 64956915738239),
  (q 21765 65536, q 2721 8192, q 1 1, q 162389201818663 250000000000000, q 24634389364201 50000000000000, q 7305928585565922362561 43591019439668831715328, q 250000000000000 162389201818663),
  (q 2721 8192, q 21771 65536, q 1 1, q 649544458324577 1000000000000000, q 246345129407129 500000000000000, q 116921110773100180752271 697443051450523292008448, q 1000000000000000 649544458324577),
  (q 21771 65536, q 10887 32768, q 1 1, q 649532110532369 1000000000000000, q 492692729332759 1000000000000000, q 467789471963258987503639 2789719172438382004404224, q 1000000000000000 649532110532369),
  (q 10887 32768, q 21777 65536, q 1 1, q 81189970487279 125000000000000, q 123173799710001 250000000000000, q 1440739888443073251739961 8589934592000000000000000, q 125000000000000 81189970487279),
  (q 21777 65536, q 5445 16384, q 1 1, q 649507418422367 1000000000000000, q 492697667336473 1000000000000000, q 177505516188558313575823 1058060184012819481493504, q 1000000000000000 649507418422367),
  (q 5445 16384, q 21783 65536, q 1 1, q 324747537052489 500000000000000, q 61587516852831 125000000000000, q 1872418600470000633261837 11158240408775907923197952, q 500000000000000 324747537052489),
  (q 21783 65536, q 10893 32768, q 1 1, q 649482730946267 1000000000000000, q 7698478145297 15625000000000, q 468209740020671382266549 2789507088730983898284032, q 1000000000000000 649482730946267),
  (q 10893 32768, q 21789 65536, q 1 1, q 649470388946437 1000000000000000, q 492705066766033 1000000000000000, q 2842206215915271323365999 16929217186668865749254144, q 1000000000000000 649470388946437),
  (q 21789 65536, q 681 2048, q 1 1, q 81182256013211 125000000000000, q 123176882806051 250000000000000, q 228720686334381887327 1362012244500939800576, q 125000000000000 81182256013211),
  (q 681 2048, q 21795 65536, q 1 1, q 649445708424223 1000000000000000, q 492709994673999 1000000000000000, q 947872920652051745632583 5643128836099093030764544, q 1000000000000000 649445708424223),
  (q 21795 65536, q 10899 32768, q 1 1, q 324716684951121 500000000000000, q 246356228557949 500000000000000, q 355540650930044064093143 2116183889644584391671808, q 500000000000000 324716684951121),
  (q 10899 32768, q 21801 65536, q 1 1, q 324710516269973 500000000000000, q 24635745927519 50000000000000, q 1874941673943744717912879 11156968384374479534424064, q 500000000000000 324710516269973),
  (q 21801 65536, q 5451 16384, q 1 1, q 5073505440137 7812500000000, q 492717378977923 1000000000000000, q 22232331588970206020327 132262814305063574437888, q 7812500000000 5073505440137),
  (q 5451 16384, q 21807 65536, q 1 1, q 162349090323803 250000000000000, q 492719838399007 1000000000000000, q 1875783186961980619848367 11156544535617342965547008, q 250000000000000 162349090323803),
  (q 21807 65536, q 10905 32768, q 1 1, q 324692013706587 500000000000000, q 123180574203527 250000000000000, q 355894017422230489004821 2116226150826598851411968, q 500000000000000 324692013706587),
  (q 10905 32768, q 21813 65536, q 1 1, q 649371694691621 1000000000000000, q 246362377111853 500000000000000, q 2889908752809828917762639 17179869184000000000000000, q 1000000000000000 649371694691621),
  (q 21813 65536, q 2727 8192, q 1 1, q 5073120024459 7812500000000, q 246363605314139 500000000000000, q 4516581123083857107 26843545600000000000, q 7812500000000 5073120024459),
  (q 2727 8192, q 21819 65536, q 1 1, q 649347032730767 1000000000000000, q 4927296660283 10000000000000, q 2849273546122488033452101 16930062410884405683814400, q 1000000000000000 649347032730767),
  (q 21819 65536, q 10911 32768, q 1 1, q 81166837936483 125000000000000, q 492732120424251 1000000000000000, q 59374602329478161745587 352711390485148615049216, q 125000000000000 81166837936483),
  (q 10911 32768, q 21825 65536, q 1 1, q 649322375414241 1000000000000000, q 15397955431769 31250000000000, q 2892722110506079062661371 17179869184000000000000000, q 1000000000000000 649322375414241),
  (q 21825 65536, q 5457 16384, q 1 1, q 649310048498097 1000000000000000, q 246368513102923 500000000000000, q 180839108691554959708473 1073741824000000000000000, q 1000000000000000 649310048498097),
  (q 5457 16384, q 21831 65536, q 1 1, q 162324430685907 250000000000000, q 246369738796221 500000000000000, q 475350616561745657244539 2821733255610217609035776, q 250000000000000 162324430685907),
  (q 21831 65536, q 10917 32768, q 1 1, q 324642699075517 500000000000000, q 246370963988437 500000000000000, q 361854167902041414162727 2147483648000000000000000, q 500000000000000 324642699075517),
  (q 10917 32768, q 21837 65536, q 1 1, q 649273074720509 1000000000000000, q 98548875471923 200000000000000, q 570703893315288700073531 3386113577675886809841664, q 1000000000000000 649273074720509),
  (q 21837 65536, q 1365 4096, q 1 1, q 162315188113063 250000000000000, q 492746825741143 1000000000000000, q 1836343630113541939027 10892787884213961490432, q 250000000000000 162315188113063),
  (q 1365 4096, q 21843 65536, q 1 1, q 649248431346459 1000000000000000, q 123187318280483 250000000000000, q 940418698825959823041937 5577001559224685300809728, q 1000000000000000 649248431346459),
  (q 21843 65536, q 10923 32768, q 1 1, q 324618055701663 500000000000000, q 492751719502457 1000000000000000, q 356955497605813873170517 2116352520310818206646272, q 500000000000000 324618055701663),
  (q 10923 32768, q 21849 65536, q 1 1, q 649223792623049 1000000000000000, q 246377082441597 500000000000000, q 952117460855899753502177 5643634728376293040062464, q 1000000000000000 649223792623049),
  (q 21849 65536, q 5463 16384, q 1 1, q 649211475005823 1000000000000000, q 492756609264617 1000000000000000, q 178566306215944319815367 1058186760839690312482816, q 1000000000000000 649211475005823),
  (q 5463 16384, q 21855 65536, q 1 1, q 162299789637961 250000000000000, q 492759052647201 1000000000000000, q 1882524090861928978996791 11153156618283554801975296, q 250000000000000 162299789637961),
  (q 21855 65536, q 10929 32768, q 1 1, q 649186843261307 1000000000000000, q 492761495031419 1000000000000000, q 725117097113044700694287 4294967296000000000000000, q 1000000000000000 649186843261307),
  (q 10929 32768, q 21861 65536, q 1 1, q 129834905826881 200000000000000, q 98552787283549 200000000000000, q 188336780447152658762879 1115273348811387465367552, q 200000000000000 129834905826881),
  (q 21861 65536, q 2733 8192, q 1 1, q 129832443234267 200000000000000, q 492766376806653 1000000000000000, q 9068369710409370199587 53687091200000000000000, q 200000000000000 129832443234267),
  (q 2733 8192, q 21867 65536, q 1 1, q 10142967255817 15625000000000, q 61596102024827 125000000000000, q 1884211762808872104874231 11152310437922017474772992, q 15625000000000 10142967255817),
  (q 21867 65536, q 10935 32768, q 1 1, q 649137593737461 1000000000000000, q 123192813648527 250000000000000, q 725822172350673041481969 4294967296000000000000000, q 1000000000000000 649137593737461),
  (q 10935 32768, q 21873 65536, q 1 1, q 162281321066761 250000000000000, q 492773691993601 1000000000000000, q 1885055965917477668830273 11151887467734629242372096, q 250000000000000 162281321066761),
  (q 21873 65536, q 5469 16384, q 1 1, q 649112975961233 1000000000000000, q 492776128397567 1000000000000000, q 178920823861522842105569 1058228677858523575484416, q 1000000000000000 649112975961233),
  (q 5469 16384, q 21879 65536, q 1 1, q 649100668820219 1000000000000000, q 6159732047581 12500000000000, q 2863442735635011355463777 16931742525749446983024640, q 1000000000000000 649100668820219),
  (q 21879 65536, q 10941 32768, q 1 1, q 162272090711049 250000000000000, q 492780998220811 1000000000000000, q 89504762648615889993113 529119567862154357899264, q 250000000000000 162272090711049),
  (q 10941 32768, q 21885 65536, q 1 1, q 324538029016677 500000000000000, q 61597928955129 125000000000000, q 12835000725323157150521 75857426989655877746688, q 500000000000000 324538029016677),
  (q 21885 65536, q 171 512, q 1 1, q 649063754387887 1000000000000000, q 98557172813523 200000000000000, q 115183565969774149239 680592675321032998912, q 1000000000000000 649063754387887),
  (q 171 512, q 21891 65536, q 1 1, q 324525725953993 500000000000000, q 49278829550103 100000000000000, q 111034708488584641295217 655918766909674510876672, q 500000000000000 324525725953993),
  (q 21891 65536, q 10947 32768, q 1 1, q 324519575296921 500000000000000, q 1971162903767 4000000000000, q 230470288696218246553 1361133752746176937984, q 500000000000000 324519575296921),
  (q 10947 32768, q 21897 65536, q 1 1, q 324513425222823 500000000000000, q 123198288847561 250000000000000, q 1888435226934659861949619 11150196387559730382372864, q 500000000000000 324513425222823),
  (q 21897 65536, q 5475 16384, q 1 1, q 649014551463589 1000000000000000, q 492795583846983 1000000000000000, q 118053619382318561151753 696874068291055922446336, q 1000000000000000 649014551463589),
  (q 5475 16384, q 21903 65536, q 1 1, q 649002253647861 1000000000000000, q 246399005656219 500000000000000, q 236160081819021055876087 1393721727223929847676928, q 1000000000000000 649002253647861),
  (q 21903 65536, q 10953 32768, q 1 1, q 648989956998653 1000000000000000, q 492800437787079 1000000000000000, q 29117607135008958620873 171798691840000000000000, q 1000000000000000 648989956998653),
  (q 10953 32768, q 21909 65536, q 1 1, q 648977661516153 1000000000000000, q 3942422906171 8000000000000, q 945063163600982343094877 5574675664092869821464576, q 1000000000000000 648977661516153),
  (q 21909 65536, q 2739 8192, q 1 1, q 81120670900069 125000000000000, q 123201321941449 250000000000000, q 67565310572746573801 398453048616333344768, q 125000000000000 81120670900069),
  (q 2739 8192, q 21915 65536, q 1 1, q 648953074052039 1000000000000000, q 123201927817703 250000000000000, q 2913881327536343657043389 17179869184000000000000000, q 1000000000000000 648953074052039),
  (q 21915 65536, q 10959 32768, q 1 1, q 324470391035401 500000000000000, q 492810133786891 1000000000000000, q 59106102990854608236131 348397429504344718311424, q 500000000000000 324470391035401),
  (q 10959 32768, q 21921 65536, q 1 1, q 64892849125703 100000000000000, q 246406277657251 500000000000000, q 1891818407772405622221107 11148506589566263120363520, q 100000000000000 64892849125703),
  (q 21921 65536, q 5481 16384, q 1 1, q 20278631300341 31250000000000, q 492814975854113 1000000000000000, q 22453905325113169835833 132289012767027812630528, q 31250000000000 20278631300341),
  (q 5481 16384, q 21927 65536, q 1 1, q 162225978283159 250000000000000, q 246408697703097 500000000000000, q 159711737835095492347153 940726487186446162591744, q 250000000000000 162225978283159),
  (q 21927 65536, q 10965 32768, q 1 1, q 162222906455597 250000000000000, q 123204953492803 250000000000000, q 236636013966686002228499 1393484155777712782311424, q 250000000000000 162222906455597),
  (q 10965 32768, q 21933 65536, q 1 1, q 648879339680357 1000000000000000, q 98564446309927 200000000000000, q 946755734496969348599983 5573831085954416817209344, q 1000000000000000 648879339680357),
  (q 21933 65536, q 1371 4096, q 1 1, q 64886705470673 100000000000000, q 49282464814193 100000000000000, q 45606773226615433793 268435456000000000000, q 100000000000000 64886705470673),
  (q 1371 4096, q 21939 65536, q 1 1, q 162213692725423 250000000000000, q 123206765937141 250000000000000, q 479609672194322336842175 2822234828511719395950592, q 250000000000000 162213692725423),
  (q 21939 65536, q 10971 32768, q 1 1, q 81105311033179 125000000000000, q 246414739185003 500000000000000, q 236847738583958097441747 1393378633677647103655936, q 125000000000000 81105311033179),
  (q 10971 32768, q 21945 65536, q 1 1, q 129766041359627 200000000000000, q 492831892006721 1000000000000000, q 473801377803621219549719 2786704518854906698792960, q 200000000000000 129766041359627),
  (q 21945 65536, q 5487 16384, q 1 1, q 648817926499987 1000000000000000, q 61604288082397 125000000000000, q 182604115275197074034443 1073741824000000000000000, q 1000000000000000 648817926499987),
  (q 5487 16384, q 21951 65536, q 1 1, q 648805647371173 1000000000000000, q 492836716327837 1000000000000000, q 2880506632942839866392459 16933740631168713035350016, q 1000000000000000 648805647371173),
  (q 21951 65536, q 10977 32768, q 1 1, q 648793369411879 1000000000000000, q 492839127013171 1000000000000000, q 730770679958128498926619 4294967296000000000000000, q 1000000000000000 648793369411879),
  (q 10977 32768, q 21957 65536, q 1 1, q 64878109262229 100000000000000, q 492841536715643 1000000000000000, q 146189566585156394233737 858993459200000000000000, q 100000000000000 64878109262229),
  (q 21957 65536, q 2745 8192, q 1 1, q 64876881700259 100000000000000, q 246421972717859 500000000000000, q 22520658560083123215911 132296789229876080017408, q 100000000000000 64876881700259),
  (q 2745 8192, q 21963 65536, q 1 1, q 162189135638241 250000000000000, q 492846353173863 1000000000000000, q 1462604451903869042709513 8589934592000000000000000, q 250000000000000 162189135638241),
  (q 21963 65536, q 10983 32768, q 1 1, q 162186067318399 250000000000000, q 492848759930541 1000000000000000, q 4291770806433759720985 25199634592569390792704, q 250000000000000 162186067318399),
  (q 10983 32768, q 21969 65536, q 1 1, q 64873199716467 100000000000000, q 492851165706219 1000000000000000, q 73165673511638722794507 429496729600000000000000, q 100000000000000 64873199716467),
  (q 21969 65536, q 5493 16384, q 1 1, q 10136245722287 15625000000000, q 6160669631267 12500000000000, q 29672198356097814398425 174139375525770253303808, q 15625000000000 10136245722287),
  (q 5493 16384, q 21975 65536, q 1 1, q 162176864114719 250000000000000, q 123213993579107 250000000000000, q 1899444910919475905392343 11144709240648865555677184, q 250000000000000 162176864114719),
  (q 21975 65536, q 10989 32768, q 1 1, q 5189561502899 8000000000000, q 30803648571993 62500000000000, q 21870626828220916988579 128291552207696520282112, q 8000000000000 5189561502899),
  (q 10989 32768, q 21981 65536, q 1 1, q 81085365054631 125000000000000, q 123215194752051 250000000000000, q 1900293527348931856437561 11144287715003564747128832, q 125000000000000 81085365054631),
  (q 21981 65536, q 687 2048, q 1 1, q 648670654183077 1000000000000000, q 492863179885839 1000000000000000, q 618723283743502673335 3627629226030262124544, q 1000000000000000 648670654183077),
  (q 687 2048, q 21987 65536, q 1 1, q 129731677820129 200000000000000, q 61608197473157 125000000000000, q 475285597343995415343859 2785966567463313127505920, q 200000000000000 129731677820129),
  (q 21987 65536, q 10995 32768, q 1 1, q 648646125189933 1000000000000000, q 492867978706919 1000000000000000, q 732898432078578767102577 4294967296000000000000000, q 1000000000000000 648646125189933),
  (q 10995 32768, q 21993 65536, q 1 1, q 324316931225561 500000000000000, q 49287037665129 100000000000000, q 1901991497044096230372471 11143444905222925554024448, q 500000000000000 324316931225561),
  (q 21993 65536, q 5499 16384, q 1 1, q 324310800442197 500000000000000, q 492872773618831 1000000000000000, q 90350167156656126694121 529218110945422678687744, q 500000000000000 324310800442197),
  (q 5499 16384, q 21999 65536, q 1 1, q 64860934048993 100000000000000, q 246437584805003 500000000000000, q 180744970110152305433761 1058441367242714422181888, q 100000000000000 64860934048993),
  (q 21999 65536, q 44001 131072, q 1 1, q 648603210732353 1000000000000000, q 1232190918099 2500000000000, q 642728144781882544085727 3763356228027320526438400, q 1000000000000000 648603210732353),
  (q 44001 131072, q 11001 32768, q 1 1, q 64859708126791 100000000000000, q 123219391156319 250000000000000, q 361579226274639065712157 2116893020997686914973696, q 100000000000000 64859708126791),
  (q 11001 32768, q 44007 131072, q 1 1, q 324295476048311 500000000000000, q 492878761767091 1000000000000000, q 15227824213342828842165287 89141661687567811906371584, q 500000000000000 324295476048311),
  (q 44007 131072, q 22005 65536, q 1 1, q 324292411609257 500000000000000, q 492879958665103 1000000000000000, q 723337053581849925385957 4233806606640898402942976, q 500000000000000 324292411609257),
  (q 22005 65536, q 44013 131072, q 1 1, q 324289347316803 500000000000000, q 49288115531937 100000000000000, q 5077074367060397196290143 29713325678226223707193344, q 500000000000000 324289347316803),
  (q 44013 131072, q 2751 8192, q 1 1, q 324286283170961 500000000000000, q 492882351729949 1000000000000000, q 14875901102963284671965 87049936297542041993216, q 500000000000000 324286283170961),
  (q 2751 8192, q 44019 131072, q 1 1, q 162141609585871 250000000000000, q 246441773948449 500000000000000, q 411746553529303075328347 2409143041702455519739904, q 250000000000000 162141609585871),
  (q 44019 131072, q 22011 65536, q 1 1, q 324280155319157 500000000000000, q 246442371910137 500000000000000, q 1904540294329506211529985 11142181294700638058315776, q 500000000000000 324280155319157),
  (q 22011 65536, q 44025 131072, q 1 1, q 162138545806609 250000000000000, q 61610742437517 125000000000000, q 183818078151715433947303 1075265519142257121296384, q 250000000000000 162138545806609),
  (q 44025 131072, q 11007 32768, q 1 1, q 64854805610787 100000000000000, q 492887134936541 1000000000000000, q 119060331808340309245841 696373172716918674554880, q 100000000000000 64854805610787),
  (q 11007 32768, q 44031 131072, q 1 1, q 8106774116033 12500000000000, q 246444165064773 500000000000000, q 15241422714258088807572243 89134924043317873297326080, q 12500000000000 8106774116033),
  (q 44031 131072, q 22017 65536, q 1 1, q 40533487671923 62500000000000, q 492889525079209 1000000000000000, q 1905390384996547482995389 11141760252398621595533312, q 62500000000000 40533487671923),
  (q 22017 65536, q 44037 131072, q 1 1, q 648529676512277 1000000000000000, q 123222679946397 250000000000000, q 235067478339632814625771 1374389534720000000000000, q 1000000000000000 648529676512277),
  (q 44037 131072, q 5505 16384, q 1 1, q 162130887641797 250000000000000, q 24644595712437 50000000000000, q 45917172188115156820447 268435456000000000000000, q 250000000000000 162130887641797),
  (q 5505 16384, q 44043 131072, q 1 1, q 162129356228881 250000000000000, q 246446554234361 500000000000000, q 11589118022267012479926331 67742713001502132125302784, q 250000000000000 162129356228881),
  (q 44043 131072, q 22023 65536, q 1 1, q 648511299557307 1000000000000000, q 492894302445593 1000000000000000, q 953120360760988597618267 5570669645370185685663744, q 1000000000000000 648511299557307),
  (q 22023 65536, q 44049 131072, q 1 1, q 8106314681157 12500000000000, q 49289549617941 100000000000000, q 1016775116839360533586707 5941991500228946336677888, q 12500000000000 8106314681157),
  (q 44049 131072, q 11013 32768, q 1 1, q 129699809944261 200000000000000, q 492896689670229 1000000000000000, q 241529356965682235172487 1411316774960196386553856, q 200000000000000 129699809944261),
  (q 11013 32768, q 44055 131072, q 1 1, q 648492925243563 1000000000000000, q 49289788291811 100000000000000, q 15255029082294081046016785 89128188979471229424500736, q 1000000000000000 648492925243563),
  (q 44055 131072, q 22029 65536, q 1 1, q 324243400529679 500000000000000, q 123224768980777 250000000000000, q 181191725853557892621247 1058492705659184935337984, q 500000000000000 324243400529679),
  (q 22029 65536, q 44061 131072, q 1 1, q 648480677168711 1000000000000000, q 246450134342641 500000000000000, q 181214082631970138413445 1058495267096449553268736, q 1000000000000000 648480677168711),
  (q 44061 131072, q 1377 4096, q 1 1, q 162118638392911 250000000000000, q 49290146120469 100000000000000, q 1862809265028969248835 10879597655775042863104, q 250000000000000 162118638392911),
  (q 1377 4096, q 44067 131072, q 1 1, q 648468430268181 1000000000000000, q 492902653481387 1000000000000000, q 2900140825867651708613711 16936006214513421677756416, q 1000000000000000 648468430268181),
  (q 44067 131072, q 22035 65536, q 1 1, q 324231153629171 500000000000000, q 61612980689429 125000000000000, q 55778819637918819394801 325693214855602569740288, q 500000000000000 324231153629171),
  (q 22035 65536, q 44073 131072, q 1 1, q 12969123690843 20000000000000, q 492905037306883 1000000000000000, q 15265239022792195060927409 89123139375919199472844800, q 20000000000000 12969123690843),
  (q 44073 131072, q 11019 32768, q 1 1, q 162112515529907 250000000000000, q 123226557213949 250000000000000, q 91967743076525262399961 536870912000000000000000, q 250000000000000 162112515529907),
  (q 11019 32768, q 44079 131072, q 1 1, q 162110984997699 250000000000000, q 492907420162229 1000000000000000, q 15268643320232116304282587 89121456497595371552243712, q 250000000000000 162110984997699),
  (q 44079 131072, q 22041 65536, q 1 1, q 324218909077839 500000000000000, q 492908611226239 1000000000000000, q 362741261490704224919477 2117026365133474962079744, q 500000000000000 324218909077839),
  (q 22041 65536, q 44085 131072, q 1 1, q 129686339322859 200000000000000, q 123227450511971 250000000000000, q 294403562269083706540157 1717986918400000000000000, q 200000000000000 129686339322859),
  (q 44085 131072, q 5511 16384, q 1 1, q 648425575366669 1000000000000000, q 492910992627221 1000000000000000, q 119326177257700214691113 696241660022456640864256, q 1000000000000000 648425575366669),
  (q 5511 16384, q 44091 131072, q 1 1, q 648419454412823 1000000000000000, q 246456091482153 500000000000000, q 1935335999361034436961905 11290889096702200561795072, q 1000000000000000 648419454412823),
  (q 44091 131072, q 22047 65536, q 1 1, q 324206666876389 500000000000000, q 492913373059199 1000000000000000, q 184068983053641063612863 1073741824000000000000000, q 500000000000000 324206666876389),
  (q 22047 65536, q 44097 131072, q 1 1, q 162101803346639 250000000000000, q 246457281455977 500000000000000, q 11614880327696994270167177 67745661677727262638604288, q 250000000000000 162101803346639),
  (q 44097 131072, q 11025 32768, q 1 1, q 32420054665709 50000000000000, q 492915752522631 1000000000000000, q 10083604745871923761447 58807139910220267913216, q 50000000000000 32420054665709),
  (q 11025 32768, q 44103 131072, q 1 1, q 64839497353567 100000000000000, q 246458470945643 500000000000000, q 15282265430853250546992983 89114726599247620462346240, q 100000000000000 64839497353567),
  (q 44103 131072, q 22053 65536, q 1 1, q 12967777081021 20000000000000, q 492918131017977 1000000000000000, q 272928013363704025499541 1591319384708672493977600, q 20000000000000 12967777081021),
  (q 22053 65536, q 44109 131072, q 1 1, q 648382734860341 1000000000000000, q 12322982997569 25000000000000, q 15285672188941153506759115 89113044528518519117053952, q 1000000000000000 648382734860341),
  (q 44109 131072, q 2757 8192, q 1 1, q 129675323192713 200000000000000, q 123230127136423 250000000000000, q 45398606187900129663733 264634682966429457711104, q 200000000000000 129675323192713),
  (q 2757 8192, q 44115 131072, q 1 1, q 81046312170093 125000000000000, q 30807606059177 62500000000000, q 11790387981504948105191991 68719476736000000000000000, q 125000000000000 81046312170093),
  (q 44115 131072, q 22059 65536, q 1 1, q 648364379051899 1000000000000000, q 123230721276559 250000000000000, q 955673953067123422507949 5569407607838507383390208, q 1000000000000000 648364379051899),
  (q 22059 65536, q 44121 131072, q 1 1, q 648358261037053 1000000000000000, q 12323101825599 25000000000000, q 1937723714748785535008251 11291161456261461463531520, q 1000000000000000 648358261037053),
  (q 44121 131072, q 11031 32768, q 1 1, q 648352143316227 1000000000000000, q 15403914396877 31250000000000, q 737166493719834119437983 4294967296000000000000000, q 1000000000000000 648352143316227),
  (q 11031 32768, q 44127 131072, q 1 1, q 648346025889443 1000000000000000, q 246463224067301 500000000000000, q 5814604468783638214775483 33873647585144892735619072, q 1000000000000000 648346025889443),
  (q 44127 131072, q 22065 65536, q 1 1, q 648339908756723 1000000000000000, q 492927635327633 1000000000000000, q 2907660608991108331606733 16936864584214383840722944, q 1000000000000000 648339908756723),
  (q 22065 65536, q 44133 131072, q 1 1, q 81041723989761 125000000000000, q 246464411139607 500000000000000, q 15299304144326633222698249 89106317861755426267201536, q 125000000000000 81041723989761),
  (q 44133 131072, q 5517 16384, q 1 1, q 648327675373561 1000000000000000, q 492930008989401 1000000000000000, q 60591196773460574181283 352853044637743884271616, q 1000000000000000 648327675373561),
  (q 5517 16384, q 44139 131072, q 1 1, q 648321559123163 1000000000000000, q 492931195458253 1000000000000000, q 15302713364148700568094269 89104636599222896674471936, q 1000000000000000 648321559123163),
  (q 44139 131072, q 22071 65536, q 1 1, q 162078860791729 250000000000000, q 7702068463841 15625000000000, q 1454547198592490722380349 8468513833920013707247616, q 250000000000000 162078860791729),
  (q 22071 65536, q 44145 131072, q 1 1, q 648309327504841 1000000000000000, q 246466783836087 500000000000000, q 15306123076447928951945967 89102955498401452053757952, q 1000000000000000 648309327504841),
  (q 44145 131072, q 11037 32768, q 1 1, q 253243442241 390625000000, q 246467376708679 500000000000000, q 239184814332657050634241 1392220547009996736430080, q 390625000000 253243442241),
  (q 11037 32768, q 44151 131072, q 1 1, q 129659419412659 200000000000000, q 246467969460717 500000000000000, q 15309533281267757564654937 89101274559314869344010240, q 200000000000000 129659419412659),
  (q 44151 131072, q 22077 65536, q 1 1, q 162072745570967 250000000000000, q 492937124184459 1000000000000000, q 1476115566428059870970239 8589934592000000000000000, q 250000000000000 162072745570967),
  (q 22077 65536, q 44157 131072, q 1 1, q 648284867798699 1000000000000000, q 492938309206489 1000000000000000, q 15312943978651635430672295 89099593781987062923132928, q 1000000000000000 648284867798699),
  (q 44157 131072, q 345 1024, q 1 1, q 162069688401953 250000000000000, q 246469746993791 500000000000000, q 177688351379918477233 1033769045695045566464, q 250000000000000 162069688401953),
  (q 345 1024, q 44163 131072, q 1 1, q 324136319855613 500000000000000, q 98588135705559 200000000000000, q 5105451722881001395638353 29699304388813936576692224, q 500000000000000 324136319855613),
  (q 44163 131072, q 22083 65536, q 1 1, q 162066631527241 250000000000000, q 492941862827183 1000000000000000, q 1455981682433345652064705 8468676718688276339228672, q 250000000000000 162066631527241),
  (q 22083 65536, q 44169 131072, q 1 1, q 81032551600131 125000000000000, q 246471523442903 500000000000000, q 11816059216920712296116637 68719476736000000000000000, q 125000000000000 81032551600131),
  (q 44169 131072, q 11043 32768, q 1 1, q 324127149893749 500000000000000, q 246472115351859 500000000000000, q 59849503427203528413735 348028877134835457458176, q 500000000000000 324127149893749),
  (q 11043 32768, q 44175 131072, q 1 1, q 648248187068337 1000000000000000, q 492945414280977 1000000000000000, q 971013235370537673455679 5645825154799913519808512, q 1000000000000000 648248187068337),
  (q 44175 131072, q 22089 65536, q 1 1, q 129648414928717 200000000000000, q 492946597617641 1000000000000000, q 957805331191513578095563 5568357020970776862392320, q 200000000000000 129648414928717),
  (q 22089 65536, q 44181 131072, q 1 1, q 129647192502653 200000000000000, q 98589556142753 200000000000000, q 3065318338939275914764831 17818574458147552903561216, q 200000000000000 129647192502653),
  (q 44181 131072, q 5523 16384, q 1 1, q 324114925338699 500000000000000, q 246474481784703 500000000000000, q 30355378211843393129301 176433306427307849678848, q 500000000000000 324114925338699),
  (q 5523 16384, q 44187 131072, q 1 1, q 129644747827201 200000000000000, q 246475073092311 500000000000000, q 33499715330426659756471 194685494843344429252608, q 200000000000000 129644747827201),
  (q 44187 131072, q 22095 65536, q 1 1, q 648217627889107 1000000000000000, q 492951328559469 1000000000000000, q 323870465351142732814001 1881964297495706796556288, q 1000000000000000 648217627889107),
  (q 22095 65536, q 44193 131072, q 1 1, q 324105758468363 500000000000000, q 123238127673501 250000000000000, q 15333418509232391017876761 89089512516281224682012672, q 500000000000000 324105758468363),
  (q 44193 131072, q 11049 32768, q 1 1, q 162051351569721 250000000000000, q 123238423147071 250000000000000, q 26623481807110045442303 154667834503233324187648, q 250000000000000 162051351569721),
  (q 11049 32768, q 44199 131072, q 1 1, q 324099647957801 500000000000000, q 98590974848473 200000000000000, q 11830337330216535387523453 68719476736000000000000000, q 500000000000000 324099647957801),
  (q 44199 131072, q 22101 65536, q 1 1, q 6481931858469 10000000000000, q 30809753478519 62500000000000, q 213035276581863314766261 1237319348756660250214400, q 10000000000000 6481931858469),
  (q 22101 65536, q 44205 131072, q 1 1, q 324093538036401 500000000000000, q 246478618415079 500000000000000, q 11833194351994343860997283 68719476736000000000000000, q 500000000000000 324093538036401),
  (q 44205 131072, q 2763 8192, q 1 1, q 324090483296663 500000000000000, q 492958417763983 1000000000000000, q 14982377734205253635387 86997376669000115683328, q 500000000000000 324090483296663),
  (q 2763 8192, q 44211 131072, q 1 1, q 40510928588031 62500000000000, q 492959598457837 1000000000000000, q 15343662427655731814700815 89084474069086516241498112, q 62500000000000 40510928588031),
  (q 44211 131072, q 22107 65536, q 1 1, q 648168748518333 1000000000000000, q 19718431156471 40000000000000, q 116708274709185908304571 677520135563763230179328, q 1000000000000000 648168748518333),
  (q 22107 65536, q 44217 131072, q 1 1, q 81020329990357 125000000000000, q 98592391825171 200000000000000, q 11672264332913082377515901 67752175763764351137218560, q 125000000000000 81020329990357),
  (q 44217 131072, q 11055 32768, q 1 1, q 648156531622089 1000000000000000, q 246481569550067 500000000000000, q 740021184208172843069301 4294967296000000000000000, q 1000000000000000 648156531622089),
  (q 11055 32768, q 44223 131072, q 1 1, q 162037605904013 250000000000000, q 492964318834667 1000000000000000, q 11841768216306422380250087 68719476736000000000000000, q 250000000000000 162037605904013),
  (q 44223 131072, q 22113 65536, q 1 1, q 324072157952383 500000000000000, q 492965498329511 1000000000000000, q 364892987978149876951483 2117270693381592376672256, q 500000000000000 324072157952383),
  (q 22113 65536, q 44229 131072, q 1 1, q 162034552122063 250000000000000, q 492966677584723 1000000000000000, q 11678012941582058637738997 67752824263813169735008256, q 250000000000000 162034552122063),
  (q 44229 131072, q 5529 16384, q 1 1, q 162033025341633 250000000000000, q 12324196415009 25000000000000, q 45622853062296801762587 264660102759720492728320, q 250000000000000 162033025341633),
  (q 5529 16384, q 44235 131072, q 1 1, q 324062997269813 500000000000000, q 246484517688239 500000000000000, q 11680887942403743786451057 67753148316244481845231616, q 500000000000000 324062997269813),
  (q 44235 131072, q 22119 65536, q 1 1, q 648119888007557 1000000000000000, q 246485106956567 500000000000000, q 2962229077752423284578763 17179869184000000000000000, q 1000000000000000 648119888007557),
  (q 22119 65536, q 44241 131072, q 1 1, q 81014222721293 125000000000000, q 30810712013149 62500000000000, q 15360745485574840163157773 89076079897296270805434368, q 125000000000000 81014222721293),
  (q 44241 131072, q 11061 32768, q 1 1, q 64810767582801 100000000000000, q 123243142567071 250000000000000, q 121720847024603798547221 705767022375780575346688, q 100000000000000 64810767582801),
  (q 11061 32768, q 44247 131072, q 1 1, q 25924062807223 40000000000000, q 123243437021723 250000000000000, q 5843319668614483204314229 33876898013115899300544512, q 40000000000000 25924062807223),
  (q 44247 131072, q 22125 65536, q 1 1, q 32404773241403 50000000000000, q 492974925666263 1000000000000000, q 1461009684526467479729839 8469244733938522382139392, q 50000000000000 32404773241403),
  (q 22125 65536, q 44253 131072, q 1 1, q 324044679885243 500000000000000, q 98595220601291 200000000000000, q 11856067322559863242398951 68719476736000000000000000, q 500000000000000 324044679885243),
  (q 44253 131072, q 1383 4096, q 1 1, q 324041627503937 500000000000000, q 492977280107523 1000000000000000, q 3752268466330736246025 21746065510500367597568, q 500000000000000 324041627503937),
  (q 1383 4096, q 44259 131072, q 1 1, q 324038575270123 500000000000000, q 123244614242381 250000000000000, q 11692392589906557794539781 67754443210132763157987328, q 500000000000000 324038575270123),
  (q 44259 131072, q 22131 65536, q 1 1, q 324035523183811 500000000000000, q 98595926718503 200000000000000, q 1921588870297024303490533 11133775798533744333160448, q 500000000000000 324035523183811),
  (q 22131 65536, q 44265 131072, q 1 1, q 81008117811253 125000000000000, q 492980809976551 1000000000000000, q 69202780550554525993861 400915778727550688165888, q 125000000000000 81008117811253),
  (q 44265 131072, q 11067 32768, q 1 1, q 648058838907471 1000000000000000, q 49298198612169 100000000000000, q 243681432267292275106289 1411561005273189617500160, q 1000000000000000 648058838907471),
  (q 11067 32768, q 44271 131072, q 1 1, q 324026367809993 500000000000000, q 123245790506997 250000000000000, q 11864652387563996146586581 68719476736000000000000000, q 500000000000000 324026367809993),
  (q 44271 131072, q 22137 65536, q 1 1, q 648046632627589 1000000000000000, q 985968675391 2000000000000, q 2966520910064520036835999 17179869184000000000000000, q 1000000000000000 648046632627589),
  (q 22137 65536, q 44277 131072, q 1 1, q 6480405299303 10000000000000, q 123246378281071 250000000000000, q 15381261431667761631204257 89066012241060725103001600, q 10000000000000 6480405299303),
  (q 44277 131072, q 5535 16384, q 1 1, q 324017213764071 500000000000000, q 98597337662879 200000000000000, q 18285101958668582716951 105868085183683594551296, q 500000000000000 324017213764071),
  (q 5535 16384, q 44283 131072, q 1 1, q 324014162710567 500000000000000, q 49298786326589 100000000000000, q 11703904670146433631814853 67755736001661353674670080, q 500000000000000 324014162710567),
  (q 44283 131072, q 22143 65536, q 1 1, q 324011111804649 500000000000000, q 246494518989413 500000000000000, q 365792006341343096031095 2117371795405559610474496, q 500000000000000 324011111804649),
  (q 22143 65536, q 44289 131072, q 1 1, q 129603224418531 200000000000000, q 492990212453259 1000000000000000, q 593662082743308975860211 3435973836800000000000000, q 200000000000000 129603224418531),
  (q 44289 131072, q 11073 32768, q 1 1, q 81001252608903 125000000000000, q 123247846672311 250000000000000, q 80155286381170218245155 463863641187030751248384, q 125000000000000 81001252608903),
  (q 11073 32768, q 44295 131072, q 1 1, q 162000979986257 250000000000000, q 246496280343419 500000000000000, q 120718180395592605641551 698519398044128497369088, q 250000000000000 162000979986257),
  (q 44295 131072, q 22149 65536, q 1 1, q 323998909657043 500000000000000, q 246496867223049 500000000000000, q 1924154658790813687748751 11132517767333266088525824, q 500000000000000 323998909657043),
  (q 22149 65536, q 44301 131072, q 1 1, q 32399585948921 50000000000000, q 492994907967079 1000000000000000, q 11712543609657224976292261 67756704218020292788748288, q 50000000000000 32399585948921),
  (q 44301 131072, q 2769 8192, q 1 1, q 12959712378761 20000000000000, q 246498040624919 500000000000000, q 15035800829195653568501 86971157550538843750400, q 20000000000000 12959712378761),
  (q 2769 8192, q 44307 131072, q 1 1, q 323989759596499 500000000000000, q 492997254294431 1000000000000000, q 11715424185778428792306917 67757026694796054397714432, q 500000000000000 323989759596499),
  (q 44307 131072, q 22155 65536, q 1 1, q 323986709871641 500000000000000, q 246499213550457 500000000000000, q 8717905244170877511449 50414574318520612421632, q 500000000000000 323986709871641),
  (q 22155 65536, q 44313 131072, q 1 1, q 323983660294463 500000000000000, q 15406237489667 31250000000000, q 11718305226777568625073043 67757349040669596600762368, q 500000000000000 323983660294463),
  (q 44313 131072, q 11079 32768, q 1 1, q 161990305432487 250000000000000, q 15406274124993 31250000000000, q 30520171670883665389915 176451849386815869943808, q 250000000000000 161990305432487),
  (q 11079 32768, q 44319 131072, q 1 1, q 64795512316637 100000000000000, q 493001944092267 1000000000000000, q 15405219155928420700183191 89054274024806755745136640, q 100000000000000 64795512316637),
  (q 44319 131072, q 22161 65536, q 1 1, q 647949024898213 1000000000000000, q 493003115946873 1000000000000000, q 962933209225506561396705 5565839742825829127684096, q 1000000000000000 647949024898213),
  (q 22161 65536, q 44325 131072, q 1 1, q 647942926925497 1000000000000000, q 493004287563649 1000000000000000, q 5862034351787799588446213 33878996669978431574769664, q 1000000000000000 647942926925497),
  (q 44325 131072, q 5541 16384, q 1 1, q 323968414624121 500000000000000, q 493005458942653 1000000000000000, q 92905204340120126402549 536870912000000000000000, q 500000000000000 323968414624121),
  (q 5541 16384, q 44331 131072, q 1 1, q 647930731866469 1000000000000000, q 493006630083939 1000000000000000, q 325748642762706863363509 1882175424819277990985728, q 1000000000000000 647930731866469),
  (q 44331 131072, q 22167 65536, q 1 1, q 647924634780199 1000000000000000, q 98601560197513 200000000000000, q 137623047757904005595455 795090033329628243820544, q 1000000000000000 647924634780199),
  (q 22167 65536, q 44337 131072, q 1 1, q 647918537989453 1000000000000000, q 246504485826793 500000000000000, q 237923338413913753491149 1374389534720000000000000, q 1000000000000000 647918537989453),
  (q 44337 131072, q 11085 32768, q 1 1, q 2591649765977 4000000000000, q 246505071041029 500000000000000, q 2974400185690768457483 17179869184000000000000, q 4000000000000 2591649765977),
  (q 11085 32768, q 44343 131072, q 1 1, q 161976586323653 250000000000000, q 493011312273037 1000000000000000, q 11899034681679350580989327 68719476736000000000000000, q 250000000000000 161976586323653),
  (q 44343 131072, q 22173 65536, q 1 1, q 323950124695279 500000000000000, q 493012482226579 1000000000000000, q 183346238497183088789173 1058736243841469033480192, q 500000000000000 323950124695279),
  (q 22173 65536, q 44349 131072, q 1 1, q 64789415378211 100000000000000, q 493013651942741 1000000000000000, q 2380380582015829054334883 13743895347200000000000000, q 100000000000000 64789415378211),
  (q 44349 131072, q 693 2048, q 1 1, q 647888058469287 1000000000000000, q 246507410710789 500000000000000, q 1882819830941544328079 10869757900759857364992, q 1000000000000000 647888058469287),
  (q 693 2048, q 44355 131072, q 1 1, q 647881963452111 1000000000000000, q 98603198132629 200000000000000, q 1173848553383828820224471 6775960180170397208018944, q 1000000000000000 647881963452111),
  (q 44355 131072, q 22179 65536, q 1 1, q 647875868730601 1000000000000000, q 493017159667501 1000000000000000, q 17218177766125703574037 99378773859482868908032, q 1000000000000000 647875868730601),
  (q 22179 65536, q 44361 131072, q 1 1, q 647869774304779 1000000000000000, q 493018328434699 1000000000000000, q 186056887020184872279601 1073741824000000000000000, q 1000000000000000 647869774304779),
  (q 44361 131072, q 11091 32768, q 1 1, q 80982960021833 125000000000000, q 123254874241199 250000000000000, q 186079305098350330689649 1073741824000000000000000, q 125000000000000 80982960021833),
  (q 11091 32768, q 44367 131072, q 1 1, q 161964396585069 250000000000000, q 493020665257847 1000000000000000, q 11744255522121474125931479 67760244273107720715894784, q 250000000000000 161964396585069),
  (q 44367 131072, q 22185 65536, q 1 1, q 323925746400819 500000000000000, q 49302183331391 100000000000000, q 186124146733983235043673 1073741824000000000000000, q 500000000000000 323925746400819),
  (q 22185 65536, q 44373 131072, q 1 1, q 647845399558767 1000000000000000, q 493023001133039 1000000000000000, q 186146570291611443804693 1073741824000000000000000, q 1000000000000000 647845399558767),
  (q 44373 131072, q 5547 16384, q 1 1, q 129567861322337 200000000000000, q 49302416871529 100000000000000, q 36714325733466097816049 211752268076975688515584, q 200000000000000 129567861322337),
  (q 5547 16384, q 44379 131072, q 1 1, q 647833213960413 1000000000000000, q 6162816700759 12500000000000, q 587501368578780434571643 3388044311168322992340992, q 1000000000000000 647833213960413),
  (q 44379 131072, q 22191 65536, q 1 1, q 64782712160497 100000000000000, q 61628312896173 125000000000000, q 20401858723586781284811 117640705954096923803648, q 100000000000000 64782712160497),
  (q 22191 65536, q 44385 131072, q 1 1, q 20244407173293 31250000000000, q 246513835020669 500000000000000, q 3917637998115155554537199 22587069001073340566208512, q 31250000000000 20244407173293),
  (q 44385 131072, q 11097 32768, q 1 1, q 647814937781653 1000000000000000, q 246514418338319 500000000000000, q 745034861924349440498713 4294967296000000000000000, q 1000000000000000 647814937781653),
  (q 11097 32768, q 88779 262144, q 1 1, q 161952973002687 250000000000000, q 12325735497639 25000000000000, q 41187968821027585505159661 237425569292462621055778816, q 250000000000000 161952973002687),
  (q 88779 262144, q 44391 131072, q 1 1, q 647808846313819 1000000000000000, q 493030003075339 1000000000000000, q 15446345839537911292806113 89034169887274968251629568, q 1000000000000000 647808846313819),
  (q 44391 131072, q 88785 262144, q 1 1, q 161951450172717 250000000000000, q 246515293092991 500000000000000, q 94052183418444324008218789 542092862360704528293036032, q 250000000000000 161951450172717),
  (q 88785 262144, q 22197 65536, q 1 1, q 80975344392737 125000000000000, q 493031169237497 1000000000000000, q 1931007624440640547876337 11129166590372556637732864, q 125000000000000 80975344392737),
  (q 22197 65536, q 88791 262144, q 1 1, q 161949927416727 250000000000000, q 49303175222989 100000000000000, q 95393180264343225311913939 549755813888000000000000000, q 250000000000000 161949927416727),
  (q 88791 262144, q 44397 131072, q 1 1, q 40487291516619 62500000000000, q 15407260473849 31250000000000, q 3919562878726051407162187 22587282724227385426706432, q 62500000000000 40487291516619),
  (q 44397 131072, q 88797 262144, q 1 1, q 80974202367361 125000000000000, q 493032918037339 1000000000000000, q 123605071689770614379658337 712256616422402606747353088, q 125000000000000 80974202367361),
  (q 88797 262144, q 2775 8192, q 1 1, q 647790573685863 1000000000000000, q 61629187606551 125000000000000, q 15312672640053306333869 88231781749728353452032, q 1000000000000000 647790573685863),
  (q 2775 8192, q 88803 262144, q 1 1, q 64778752850683 100000000000000, q 7703657556381 15625000000000, q 19083231764944203436370047 109951162777600000000000000, q 100000000000000 64778752850683),
  (q 88803 262144, q 44403 131072, q 1 1, q 10121632553153 15625000000000, q 493034666305273 1000000000000000, q 15453207204992257161293807 89030821474142446969421824, q 15625000000000 10121632553153),
  (q 44403 131072, q 88809 262144, q 1 1, q 10121584974543 15625000000000, q 246517624471541 500000000000000, q 302280000287793596993005 1741425974929350016892928, q 15625000000000 10121584974543),
  (q 88809 262144, q 22203 65536, q 1 1, q 647778393413713 1000000000000000, q 493035831521817 1000000000000000, q 980251736622693945344957 5646860725712986467991552, q 1000000000000000 647778393413713),
  (q 22203 65536, q 88815 262144, q 1 1, q 161943837132669 250000000000000, q 493036414041487 1000000000000000, q 94109943801541334527189739 542099270155597274165542912, q 250000000000000 161943837132669),
  (q 88815 262144, q 44409 131072, q 1 1, q 129554460744329 200000000000000, q 246518498251049 500000000000000, q 1193061091102241982052933 6871947673600000000000000, q 200000000000000 129554460744329),
  (q 44409 131072, q 88821 262144, q 1 1, q 647769258986621 1000000000000000, q 61629697362957 125000000000000, q 1364079690890304425524087 7856529723697055739674624, q 1000000000000000 647769258986621),
  (q 88821 262144, q 11103 32768, q 1 1, q 80970776790701 125000000000000, q 49303816124617 100000000000000, q 7457529711802204194037 42949672960000000000000, q 125000000000000 80970776790701),
  (q 11103 32768, q 88827 262144, q 1 1, q 40485198108663 62500000000000, q 98607748705929 200000000000000, q 31377684824169188998508461 180700610484971253887139840, q 62500000000000 40485198108663),
  (q 88827 262144, q 44415 131072, q 1 1, q 323880062612811 500000000000000, q 493039325754089 1000000000000000, q 15460070547997081569547807 89027473711901155560259584, q 500000000000000 323880062612811),
  (q 44415 131072, q 88833 262144, q 1 1, q 129551416157331 200000000000000, q 493039907919509 1000000000000000, q 17669632691355995438473583 101745206042737853375447040, q 200000000000000 129551416157331),
  (q 88833 262144, q 22209 65536, q 1 1, q 647754036421709 1000000000000000, q 493040490025911 1000000000000000, q 980733228335296375767501 5646914080706938500284416, q 1000000000000000 647754036421709),
  (q 22209 65536, q 88839 262144, q 1 1, q 129550198426157 200000000000000, q 493041072073303 1000000000000000, q 94156168868387103007360781 542104391715741516722864128, q 200000000000000 129550198426157),
  (q 88839 262144, q 44421 131072, q 1 1, q 323873973956943 500000000000000, q 123260413515423 250000000000000, q 5154500987063139862339175 29675266691640019138904064, q 500000000000000 323873973956943),
  (q 44421 131072, q 88845 262144, q 1 1, q 80968112971377 125000000000000, q 123260558997771 250000000000000, q 95496613260710585511183777 549755813888000000000000000, q 125000000000000 80968112971377),
  (q 88845 262144, q 5553 16384, q 1 1, q 20241933115693 31250000000000, q 246521408930743 500000000000000, q 22991578884270198646417 132350173640172939247616, q 31250000000000 20241933115693),
  (q 5553 16384, q 88851 262144, q 1 1, q 80967351963421 125000000000000, q 246521699836453 500000000000000, q 94179286989511745172301855 542106950938569822024237056, q 125000000000000 80967351963421),
  (q 88851 262144, q 44427 131072, q 1 1, q 161933942946649 250000000000000, q 493043981425351 1000000000000000, q 15466935868899560190448415 89024126600727977957261312, q 250000000000000 161933942946649),
  (q 44427 131072, q 88857 262144, q 1 1, q 647732727939863 1000000000000000, q 246522281559413 500000000000000, q 94190847447144708980336195 542108230160887150570110976, q 1000000000000000 647732727939863),
  (q 88857 262144, q 22215 65536, q 1 1, q 647729684167169 1000000000000000, q 24652257237667 50000000000000, q 588728925157793450046619 3388180435467490058829824, q 1000000000000000 647729684167169),
  (q 22215 65536, q 88863 262144, q 1 1, q 323863320234259 500000000000000, q 4930457263289 10000000000000, q 123756086993884665440550635 712182972815420141462355968, q 500000000000000 323863320234259),
  (q 88863 262144, q 44433 131072, q 1 1, q 647723596843913 1000000000000000, q 493046307845511 1000000000000000, q 15470369271170906020059855 89022453289347044853415936, q 1000000000000000 647723596843913),
  (q 44433 131072, q 88869 262144, q 1 1, q 161930138323339 250000000000000, q 493046889303181 1000000000000000, q 94213971156759126536447825 542110787827633823684755456, q 250000000000000 161930138323339),
  (q 88869 262144, q 11109 32768, q 1 1, q 647717509816849 1000000000000000, q 246523735350959 500000000000000, q 483502692430643458881115 2781925521709925404770304, q 1000000000000000 647717509816849),
  (q 11109 32768, q 88875 262144, q 1 1, q 129542893282879 200000000000000, q 493048052041727 1000000000000000, q 123783557179650453680032643 712169587301354728608235520, q 200000000000000 129542893282879),
  (q 88875 262144, q 44439 131072, q 1 1, q 647711423085997 1000000000000000, q 61631079165327 125000000000000, q 490788106167647159039641 2823503673944175382888448, q 1000000000000000 647711423085997),
  (q 44439 131072, q 88881 262144, q 1 1, q 80963547478957 125000000000000, q 493049214544593 1000000000000000, q 95565610706317320674520493 549755813888000000000000000, q 125000000000000 80963547478957),
  (q 88881 262144, q 22221 65536, q 1 1, q 40481583540711 62500000000000, q 493049795707663 1000000000000000, q 59732101259128310413233 343597383680000000000000, q 62500000000000 40481583540711),
  (q 22221 65536, q 88887 262144, q 1 1, q 323851146772579 500000000000000, q 493050376811833 1000000000000000, q 94248663707674254972764039 542114622383948667088273408, q 500000000000000 323851146772579),
  (q 88887 262144, q 44445 131072, q 1 1, q 323849625256503 500000000000000, q 61631369732139 125000000000000, q 11947858166666186184271839 68719476736000000000000000, q 500000000000000 323849625256503),
  (q 44445 131072, q 88893 262144, q 1 1, q 323848103777461 500000000000000, q 98610307768701 200000000000000, q 2094671772323188119754697 12047020001139641668337664, q 500000000000000 323848103777461),
  (q 88893 262144, q 1389 4096, q 1 1, q 161923291167727 250000000000000, q 24652605988551 50000000000000, q 2917308642220634155663 16777216000000000000000, q 250000000000000 161923291167727),
  (q 1389 4096, q 88899 262144, q 1 1, q 323845060930483 500000000000000, q 493052700639663 1000000000000000, q 7284618201342377875498119 41890754128340384059752448, q 500000000000000 323845060930483),
  (q 88899 262144, q 44451 131072, q 1 1, q 647687079125101 1000000000000000, q 493053281449441 1000000000000000, q 2946174392867771546900149 16941181752086660579852288, q 1000000000000000 647687079125101),
  (q 44451 131072, q 88905 262144, q 1 1, q 40480252278957 62500000000000, q 246526931100181 500000000000000, q 94283364643376849991920869 542118454609163619676454912, q 62500000000000 40480252278957),
  (q 88905 262144, q 22227 65536, q 1 1, q 161920248468901 250000000000000, q 493054442892433 1000000000000000, q 1935298759302067795353283 11127074747745981888987136, q 250000000000000 161920248468901),
  (q 22227 65536, q 88911 262144, q 1 1, q 32383897568099 50000000000000, q 493055023525659 1000000000000000, q 3492404943904594884368129 20078508574067825984929792, q 50000000000000 32383897568099),
  (q 88911 262144, q 44457 131072, q 1 1, q 16191872723061 25000000000000, q 493055604100049 1000000000000000, q 3825155518838330162073 21990232555520000000000, q 25000000000000 16191872723061),
  (q 44457 131072, q 88917 262144, q 1 1, q 647671866556987 1000000000000000, q 61632023076951 125000000000000, q 31435501086426709685199941 180707002710577040311975936, q 1000000000000000 647671866556987),
  (q 88917 262144, q 11115 32768, q 1 1, q 41450804753 64000000000, q 98611353014469 200000000000000, q 96786410642189151575091 556343283771926118400000, q 64000000000 41450804753),
  (q 11115 32768, q 88923 262144, q 1 1, q 161916445512089 250000000000000, q 246528672735133 500000000000000, q 95646150322563831985479247 549755813888000000000000000, q 250000000000000 161916445512089),
  (q 88923 262144, q 44463 131072, q 1 1, q 323831369952591 500000000000000, q 493057925809377 1000000000000000, q 3930160819470699098369419 22588455108105264481435648, q 500000000000000 323831369952591),
  (q 44463 131072, q 88929 262144, q 1 1, q 129531939567221 200000000000000, q 493058506089687 1000000000000000, q 123907221989684691339109713 712109368612688113413652480, q 200000000000000 129531939567221),
  (q 88929 262144, q 22233 65536, q 1 1, q 80957081980141 125000000000000, q 493059086311201 1000000000000000, q 1936157728235479132664605 11126656623497488526999552, q 125000000000000 80957081980141),
  (q 22233 65536, q 88935 262144, q 1 1, q 323826806960127 500000000000000, q 246529833236963 500000000000000, q 94341218172116737049897927 542124836475438030521368576, q 500000000000000 323826806960127),
  (q 88935 262144, q 44469 131072, q 1 1, q 323825286036743 500000000000000, q 493060246577871 1000000000000000, q 11959365698866741110178759 68719476736000000000000000, q 500000000000000 323825286036743),
  (q 44469 131072, q 88941 262144, q 1 1, q 80955941287603 125000000000000, q 1540815083197 3125000000000, q 4102295290157534352003143 23570700524907775110676480, q 125000000000000 80955941287603),
  (q 88941 262144, q 5559 16384, q 1 1, q 20238890268821 31250000000000, q 246530703304721 500000000000000, q 23036762395966809204815 132355163519206977175552, q 31250000000000 20238890268821),
  (q 5559 16384, q 88947 262144, q 1 1, q 647641446977833 1000000000000000, q 123265496634271 250000000000000, q 123948461405433450480259507 712089301581801157619089408, q 1000000000000000 647641446977833),
  (q 88947 262144, q 44475 131072, q 1 1, q 647638405427509 1000000000000000, q 123265641601493 250000000000000, q 2990560938128909279877829 17179869184000000000000000, q 1000000000000000 647638405427509),
  (q 44475 131072, q 88953 262144, q 1 1, q 323817681975651 500000000000000, q 30816446638507 62500000000000, q 94375941472726649500229729 542128662492433200197926912, q 500000000000000 323817681975651),
  (q 88953 262144, q 22239 65536, q 1 1, q 129526464509843 200000000000000, q 246531862983757 500000000000000, q 968508472295254370909977 5563119290362803550945280, q 200000000000000 129526464509843),
  (q 22239 65536, q 88959 262144, q 1 1, q 518103424977 800000000000, q 493064305660181 1000000000000000, q 94387517770406415544385527 542129937314668821616787456, q 800000000000 518103424977),
  (q 88959 262144, q 44481 131072, q 1 1, q 64762623996741 100000000000000, q 493064885294123 1000000000000000, q 11799163283599558448370047 67766321828615988032045056, q 100000000000000 64762623996741),
  (q 44481 131072, q 88965 262144, q 1 1, q 647623198787697 1000000000000000, q 246532732434673 500000000000000, q 123989709729336637675912829 712069237484560758312271872, q 1000000000000000 647623198787697),
  (q 88965 262144, q 11121 32768, q 1 1, q 323810078841057 500000000000000, q 493066044385857 1000000000000000, q 40363471782597660156389 231792283122920232845312, q 500000000000000 323810078841057),
  (q 11121 32768, q 88971 262144, q 1 1, q 647617116650663 1000000000000000, q 246533311921831 500000000000000, q 124003461150430060309933139 712062550104170148279615488, q 1000000000000000 647617116650663),
  (q 88971 262144, q 44487 131072, q 1 1, q 647614075693347 1000000000000000, q 30816700202673 62500000000000, q 655669879116750398253303 3764813355836219926249472, q 1000000000000000 647614075693347),
  (q 44487 131072, q 88977 262144, q 1 1, q 647611034810167 1000000000000000, q 493067782583183 1000000000000000, q 94422252256455685524912043 542133760231938402453291008, q 1000000000000000 647611034810167),
  (q 88977 262144, q 22245 65536, q 1 1, q 80950999250141 125000000000000, q 246534180932457 500000000000000, q 1496180116954491687363149 8589934592000000000000000, q 125000000000000 80950999250141)
]

/-- Cells `(a, b, w₀, w₁, w₂, λ, c)`, sorted by `a`: chunk 1. -/
def cells1 : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) := [
  (q 22245 65536, q 88983 262144, q 1 1, q 64760495326623 100000000000000, q 493068941087967 1000000000000000, q 19152257303933364053784987 109951162777600000000000000, q 100000000000000 64760495326623),
  (q 88983 262144, q 44493 131072, q 1 1, q 161900478151369 250000000000000, q 493069520252349 1000000000000000, q 15504730504296317877922521 89005729134962226256412672, q 250000000000000 161900478151369),
  (q 44493 131072, q 88989 262144, q 1 1, q 64759887201887 100000000000000, q 493070099358067 1000000000000000, q 8585946658340443971889159 49285118868442027258806272, q 100000000000000 64759887201887),
  (q 88989 262144, q 2781 8192, q 1 1, q 161898957876603 250000000000000, q 61633834800641 125000000000000, q 11529687996920373209239 66178826198954943709184, q 250000000000000 161898957876603),
  (q 2781 8192, q 88995 262144, q 1 1, q 647592791068107 1000000000000000, q 493071257393539 1000000000000000, q 94456995132890747338560773 542137580826329140915339264, q 1000000000000000 647592791068107),
  (q 88995 262144, q 44499 131072, q 1 1, q 129517950140791 200000000000000, q 493071836323307 1000000000000000, q 5903924151756695115237709 33883638585396295161085952, q 200000000000000 129517950140791),
  (q 44499 131072, q 89001 262144, q 1 1, q 647586710413961 1000000000000000, q 493072415194439 1000000000000000, q 94468577956426104856599319 542138853841881340433137664, q 1000000000000000 647586710413961),
  (q 89001 262144, q 22251 65536, q 1 1, q 1036133872317 1600000000000, q 493072994006941 1000000000000000, q 2952324053682899249201971 16941859070404924736012288, q 1600000000000 1036133872317),
  (q 22251 65536, q 89007 262144, q 1 1, q 647580630056451 1000000000000000, q 493073572760821 1000000000000000, q 94480161712392388699368713 542140126599578272028164096, q 1000000000000000 647580630056451),
  (q 89007 262144, q 44505 131072, q 1 1, q 647577589988941 1000000000000000, q 246537075728043 500000000000000, q 15511608689994674624559663 89002386259999955093553152, q 1000000000000000 647577589988941),
  (q 44505 131072, q 89013 262144, q 1 1, q 323787274997799 500000000000000, q 493074730092741 1000000000000000, q 31497248800277042467027959 180713799699827169450524672, q 500000000000000 323787274997799),
  (q 89013 262144, q 11127 32768, q 1 1, q 647571510076423 1000000000000000, q 98615061734159 200000000000000, q 738262024177660833387811 4235484650412339510640640, q 1000000000000000 647571510076423),
  (q 11127 32768, q 89019 262144, q 1 1, q 32378423511571 50000000000000, q 246537943595127 500000000000000, q 172137216797420262149747 987509419565849767837696, q 50000000000000 32378423511571),
  (q 89019 262144, q 44511 131072, q 1 1, q 64756543046059 100000000000000, q 3944611725209 8000000000000, q 2362728129549141667216781 13553582684152635011891200, q 100000000000000 64756543046059),
  (q 44511 131072, q 89025 262144, q 1 1, q 647562390763937 1000000000000000, q 98615408810683 200000000000000, q 18902983715058332023029251 108428788665229757548331008, q 1000000000000000 647562390763937),
  (q 89025 262144, q 22257 65536, q 1 1, q 323779675570731 500000000000000, q 493077622397131 1000000000000000, q 1939596078619147820268211 11124984941486238238507008, q 500000000000000 323779675570731),
  (q 22257 65536, q 89031 262144, q 1 1, q 40472269474573 62500000000000, q 12326955017057 25000000000000, q 124141029816788167436362091 711995694236426807560634368, q 62500000000000 40472269474573),
  (q 89031 262144, q 44517 131072, q 1 1, q 323776636059529 500000000000000, q 123269694727217 250000000000000, q 15518488856193933874004605 88999044037412567306469376, q 500000000000000 323776636059529),
  (q 44517 131072, q 89037 262144, q 1 1, q 323775116359567 500000000000000, q 246539678538451 500000000000000, q 94538094480139411930057453 542146486522368063231229952, q 500000000000000 323775116359567),
  (q 89037 262144, q 5565 16384, q 1 1, q 647547193393399 1000000000000000, q 49307993518639 100000000000000, q 36931206655962211600907 211776219593934471430144, q 1000000000000000 647547193393399),
  (q 5565 16384, q 89043 262144, q 1 1, q 323772077070927 500000000000000, q 493080513237339 1000000000000000, q 13796506159277674391290319 79109147441926993772281856, q 500000000000000 323772077070927),
  (q 89043 262144, q 44523 131072, q 1 1, q 323770557482251 500000000000000, q 246540545614877 500000000000000, q 11819434857130177958905885 67768549155449147268005888, q 500000000000000 323770557482251),
  (q 44523 131072, q 89049 262144, q 1 1, q 647538075861347 1000000000000000, q 123270417290911 250000000000000, q 3835521781862192279643091 21990232555520000000000000, q 1000000000000000 647538075861347),
  (q 89049 262144, q 22263 65536, q 1 1, q 647535036832389 1000000000000000, q 98616449407803 200000000000000, q 40426172606135083489859 231761817184105515712512, q 1000000000000000 647535036832389),
  (q 22263 65536, q 89055 262144, q 1 1, q 5058843733419 7812500000000, q 493082824855873 1000000000000000, q 95899573626658221408679059 549755813888000000000000000, q 7812500000000 5058843733419),
  (q 89055 262144, q 44529 131072, q 1 1, q 323764479498539 500000000000000, q 246541701307113 500000000000000, q 1313592517928681979315931 7529874092190227819921408, q 500000000000000 323764479498539),
  (q 44529 131072, q 89061 262144, q 1 1, q 647525920190729 1000000000000000, q 493083980314081 1000000000000000, q 95911103644125589924037947 549755813888000000000000000, q 1000000000000000 647525920190729),
  (q 89061 262144, q 11133 32768, q 1 1, q 161880720364647 250000000000000, q 123271139488861 250000000000000, q 2886665463470259767389 16545172270166004727808, q 250000000000000 161880720364647),
  (q 11133 32768, q 89067 262144, q 1 1, q 323759921400329 500000000000000, q 493085135538323 1000000000000000, q 95922634598998097586677819 549755813888000000000000000, q 500000000000000 323759921400329),
  (q 89067 262144, q 44535 131072, q 1 1, q 32375840210847 50000000000000, q 123271428265681 250000000000000, q 2398210010699352830574267 13743895347200000000000000, q 50000000000000 32375840210847),
  (q 44535 131072, q 89073 262144, q 1 1, q 647513765707437 1000000000000000, q 246543145264327 500000000000000, q 95934166491316834383640119 549755813888000000000000000, q 1000000000000000 647513765707437),
  (q 89073 262144, q 22269 65536, q 1 1, q 647510727272151 1000000000000000, q 12327171698403 25000000000000, q 40444098733507186065401 231753116453588653047808, q 1000000000000000 647510727272151),
  (q 22269 65536, q 89079 262144, q 1 1, q 323753844455543 500000000000000, q 493087445285129 1000000000000000, q 124251156056756619125227187 711942233032103992791924736, q 500000000000000 323753844455543),
  (q 89079 262144, q 44541 131072, q 1 1, q 647504650624243 1000000000000000, q 61636002821961 125000000000000, q 15532255131483307468349751 88992361550048949432221696, q 1000000000000000 647504650624243),
  (q 44541 131072, q 89085 262144, q 1 1, q 5180012899293 8000000000000, q 493088599807803 1000000000000000, q 31543611803345745960044417 180718883004155372425445376, q 8000000000000 5180012899293),
  (q 89085 262144, q 87 256, q 1 1, q 323749287136617 500000000000000, q 246544588490741 500000000000000, q 22563131737848496121 129260369210633617408, q 500000000000000 323749287136617),
  (q 87 256, q 89091 262144, q 1 1, q 647495536209073 1000000000000000, q 123272438524183 250000000000000, q 95968767793362235866864209 549755813888000000000000000, q 1000000000000000 647495536209073),
  (q 89091 262144, q 44547 131072, q 1 1, q 80936562277393 125000000000000, q 246545165576779 500000000000000, q 11831028872682445181343911 67769819080906930049253376, q 125000000000000 80936562277393),
  (q 44547 131072, q 89097 262144, q 1 1, q 647489460303449 1000000000000000, q 493090908151969 1000000000000000, q 94654029971796898525481687 542159187063717543169490944, q 1000000000000000 647489460303449),
  (q 89097 262144, q 22275 65536, q 1 1, q 647486422461991 1000000000000000, q 493091485091971 1000000000000000, q 2999564737773507526376221 17179869184000000000000000, q 1000000000000000 647486422461991),
  (q 22275 65536, q 89103 262144, q 1 1, q 161870846173693 250000000000000, q 493092061973571 1000000000000000, q 124306242953335815434249139 711915510263662766637187072, q 250000000000000 161870846173693),
  (q 89103 262144, q 44553 131072, q 1 1, q 129496069400359 200000000000000, q 19723705551871 40000000000000, q 295848213570222476867131 1694253406024391532216320, q 200000000000000 129496069400359),
  (q 44553 131072, q 89109 262144, q 1 1, q 647477309383063 1000000000000000, q 61636651945199 125000000000000, q 3840135101356226731029791 21990232555520000000000000, q 1000000000000000 647477309383063),
  (q 89109 262144, q 11139 32768, q 1 1, q 40467141989911 62500000000000, q 493093792268027 1000000000000000, q 242825985599532074562775 1390440411274048855605248, q 62500000000000 40467141989911),
  (q 11139 32768, q 89115 262144, q 1 1, q 647471234368339 1000000000000000, q 493094368916087 1000000000000000, q 96014915989500629843531453 549755813888000000000000000, q 1000000000000000 647471234368339),
  (q 89115 262144, q 44559 131072, q 1 1, q 647468196972353 1000000000000000, q 493094945505779 1000000000000000, q 2959207169878410182622209 16942613318161783872028672, q 1000000000000000 647468196972353),
  (q 44559 131072, q 89121 262144, q 1 1, q 647465159650621 1000000000000000, q 493095522037111 1000000000000000, q 96026455382871133665038183 549755813888000000000000000, q 1000000000000000 647465159650621),
  (q 89121 262144, q 22281 65536, q 1 1, q 80932765300393 125000000000000, q 61637012313761 125000000000000, q 1479784865355727405214057 8471326467544089144328192, q 125000000000000 80932765300393),
  (q 22281 65536, q 89127 262144, q 1 1, q 647459085229927 1000000000000000, q 493096674924719 1000000000000000, q 96037995714058274574575801 549755813888000000000000000, q 1000000000000000 647459085229927),
  (q 89127 262144, q 44565 131072, q 1 1, q 64745604813097 100000000000000, q 493097251281009 1000000000000000, q 15546029332940492591422557 88985681674237378392227840, q 100000000000000 64745604813097),
  (q 44565 131072, q 89133 262144, q 1 1, q 647453011106277 1000000000000000, q 246548913789483 500000000000000, q 96049536983103243620329419 549755813888000000000000000, q 1000000000000000 647453011106277),
  (q 89133 262144, q 5571 16384, q 1 1, q 647449974155849 1000000000000000, q 123274600954649 250000000000000, q 121466809887262225609613 695194116198854165528576, q 1000000000000000 647449974155849),
  (q 5571 16384, q 89139 262144, q 1 1, q 64744693727969 100000000000000, q 493098979999907 1000000000000000, q 124388903026755639426977303 711875435906977729284669440, q 100000000000000 64744693727969),
  (q 89139 262144, q 44571 131072, q 1 1, q 647443900477801 1000000000000000, q 61637444515363 125000000000000, q 1480328794102975537437121 8471385868879956946190336, q 1000000000000000 647443900477801),
  (q 44571 131072, q 89145 262144, q 1 1, q 129488172750037 200000000000000, q 123275033046899 250000000000000, q 124402683174546452569048889 711868757990665341171138560, q 200000000000000 129488172750037),
  (q 89145 262144, q 22287 65536, q 1 1, q 129487565419369 200000000000000, q 493100708193989 1000000000000000, q 600489964119460690110679 3435973836800000000000000, q 200000000000000 129487565419369),
  (q 22287 65536, q 89151 262144, q 1 1, q 323717395258891 500000000000000, q 493101284142089 1000000000000000, q 94758451692675389806999135 542170595585504172063064064, q 500000000000000 323717395258891),
  (q 89151 262144, q 44577 131072, q 1 1, q 647431754012999 1000000000000000, q 15409433125997 31250000000000, q 15552919406849466281595515 88982342716087918844182528, q 1000000000000000 647431754012999),
  (q 44577 131072, q 89157 262144, q 1 1, q 647428717582499 1000000000000000, q 493102435863441 1000000000000000, q 124430246443850663905029957 711855403138061667059892224, q 1000000000000000 647428717582499),
  (q 89157 262144, q 11145 32768, q 1 1, q 161856420306571 250000000000000, q 98620602327341 200000000000000, q 72308244829606813441 413644786823975665664, q 250000000000000 161856420306571),
  (q 11145 32768, q 89163 262144, q 1 1, q 161855661236089 250000000000000, q 98620717470341 200000000000000, q 18956333357323159898415379 108434625598251633911791616, q 250000000000000 161855661236089),
  (q 89163 262144, q 44583 131072, q 1 1, q 323709804368359 500000000000000, q 493104163008447 1000000000000000, q 3949477964314874018018963 22590573372189150258659328, q 500000000000000 323709804368359),
  (q 44583 131072, q 89169 262144, q 1 1, q 161854143150843 250000000000000, q 246552369303469 500000000000000, q 94793275733890941693179797 542174393809773391027109888, q 250000000000000 161854143150843),
  (q 89169 262144, q 22293 65536, q 1 1, q 2023167301701 3125000000000, q 98621062829437 200000000000000, q 388952206583305739695669 2224495973156444203646976, q 3125000000000 2023167301701),
  (q 22293 65536, q 89175 262144, q 1 1, q 323705250279783 500000000000000, q 246552944814597 500000000000000, q 96130352129893884483190647 549755813888000000000000000, q 500000000000000 323705250279783),
  (q 89175 262144, q 44589 131072, q 1 1, q 64740746464911 100000000000000, q 123276616263243 250000000000000, q 3950445454387557617055101 22590678835719270907772928, q 100000000000000 64740746464911),
  (q 44589 131072, q 89181 262144, q 1 1, q 161851107203239 250000000000000, q 493107040418527 1000000000000000, q 94816496429258325522608825 542176924678380446078205952, q 250000000000000 161851107203239),
  (q 89181 262144, q 2787 8192, q 1 1, q 323700696525553 500000000000000, q 98621523145173 200000000000000, q 7716658706594561263931 44122522561481780756480, q 500000000000000 323700696525553),
  (q 2787 8192, q 89187 262144, q 1 1, q 647398357363563 1000000000000000, q 493108190974993 1000000000000000, q 3058971231530113565120219 17489619023503007288393728, q 1000000000000000 647398357363563),
  (q 89187 262144, q 44595 131072, q 1 1, q 80924415218791 125000000000000, q 246554383082959 500000000000000, q 15563258235164215230784159 88977335504033799592738816, q 125000000000000 80924415218791),
  (q 44595 131072, q 89193 262144, q 1 1, q 129478457242281 200000000000000, q 493109341298647 1000000000000000, q 19233000252957342932488467 109951162777600000000000000, q 200000000000000 129478457242281),
  (q 89193 262144, q 22299 65536, q 1 1, q 129477850149359 200000000000000, q 246554958186593 500000000000000, q 601067355884961643396301 3435973836800000000000000, q 200000000000000 129477850149359),
  (q 22299 65536, q 89199 262144, q 1 1, q 647386215356501 1000000000000000, q 246555245694771 500000000000000, q 3847062114119351305797493 21990232555520000000000000, q 1000000000000000 647386215356501),
  (q 89199 262144, q 44601 131072, q 1 1, q 25895327201621 40000000000000, q 246555533173861 500000000000000, q 5928571352060677136692489 33886334452146434465595392, q 40000000000000 25895327201621),
  (q 44601 131072, q 89205 262144, q 1 1, q 64738014479887 100000000000000, q 246555820623867 500000000000000, q 124540539177061418841716481 711801996797668133825413120, q 100000000000000 64738014479887),
  (q 89205 262144, q 11151 32768, q 1 1, q 323688554815769 500000000000000, q 493112216089583 1000000000000000, q 370581080661462246702271 2117900841362843991277568, q 500000000000000 323688554815769),
  (q 11151 32768, q 89211 262144, q 1 1, q 161843518634633 250000000000000, q 246556395436639 500000000000000, q 96199658844474026797003951 549755813888000000000000000, q 250000000000000 161843518634633),
  (q 89211 262144, q 44607 131072, q 1 1, q 647371039519853 1000000000000000, q 493113365598823 1000000000000000, q 370626455467028196885665 2117905778467436241092608, q 1000000000000000 647371039519853),
  (q 44607 131072, q 89217 262144, q 1 1, q 40460500285969 62500000000000, q 493113940266227 1000000000000000, q 94886180924882604990055213 542184511141156479567921152, q 62500000000000 40460500285969),
  (q 89217 262144, q 22305 65536, q 1 1, q 40460310606593 62500000000000, q 493114514875497 1000000000000000, q 1946484666729443073118077 11121645493844406846881792, q 62500000000000 40460310606593),
  (q 22305 65536, q 89223 262144, q 1 1, q 647361934909807 1000000000000000, q 246557544713319 500000000000000, q 31632599425325756637825187 180728591552130184638365696, q 1000000000000000 647361934909807),
  (q 89223 262144, q 44613 131072, q 1 1, q 647358900188463 1000000000000000, q 246557831959829 500000000000000, q 741434432044991231237803 4235831299360516563009536, q 1000000000000000 647358900188463),
  (q 44613 131072, q 89229 262144, q 1 1, q 647355865541459 1000000000000000, q 98623247670913 200000000000000, q 3849372994802673171879487 21990232555520000000000000, q 1000000000000000 647355865541459),
  (q 89229 262144, q 5577 16384, q 1 1, q 647352830968797 1000000000000000, q 493116812731363 1000000000000000, q 185381300886360576235669 1058960291894480259252224, q 1000000000000000 647352830968797),
  (q 5577 16384, q 89235 262144, q 1 1, q 647349796470479 1000000000000000, q 493117387050061 1000000000000000, q 94921035780103074327418397 542188300920060392910094336, q 1000000000000000 647349796470479),
  (q 89235 262144, q 44619 131072, q 1 1, q 161836690511627 250000000000000, q 98623592262133 200000000000000, q 2373171143497538065145479 13554723308156796614475776, q 250000000000000 161836690511627),
  (q 44619 131072, q 89241 262144, q 1 1, q 323671863848443 500000000000000, q 493118535513183 1000000000000000, q 96257440246513776026730913 549755813888000000000000000, q 500000000000000 323671863848443),
  (q 89241 262144, q 22311 65536, q 1 1, q 40458793338851 62500000000000, q 24655955482881 50000000000000, q 60164512298289053415643 343597383680000000000000, q 62500000000000 40458793338851),
  (q 22311 65536, q 89247 262144, q 1 1, q 647337659220699 1000000000000000, q 30819980233999 62500000000000, q 96268999342676222113452297 549755813888000000000000000, q 1000000000000000 647337659220699),
  (q 89247 262144, q 44625 131072, q 1 1, q 323667312547069 500000000000000, q 493120257772281 1000000000000000, q 3956253663096614430878973 22591310721355058243436544, q 500000000000000 323667312547069),
  (q 44625 131072, q 89253 262144, q 1 1, q 40458224440121 62500000000000, q 493120831742519 1000000000000000, q 124650895376514626664390521 711748611377346991238414336, q 62500000000000 40458224440121),
  (q 89253 262144, q 11157 32768, q 1 1, q 20229017408253 31250000000000, q 30820087853419 62500000000000, q 185472090630339882280177 1058970155122251574280192, q 31250000000000 20229017408253),
  (q 11157 32768, q 89259 262144, q 1 1, q 323662761580309 500000000000000, q 493121979508843 1000000000000000, q 94967521997261417761426475 542193350381891283916423168, q 500000000000000 323662761580309),
  (q 89259 262144, q 44631 131072, q 1 1, q 323661244665753 500000000000000, q 493122553304943 1000000000000000, q 208274854880136553276117 1189021888766173698326528, q 500000000000000 323661244665753),
  (q 44631 131072, q 89265 262144, q 1 1, q 323659727788381 500000000000000, q 493123127043011 1000000000000000, q 96303682263413205093972049 549755813888000000000000000, q 500000000000000 323659727788381),
  (q 89265 262144, q 22317 65536, q 1 1, q 161829105474097 250000000000000, q 493123700723053 1000000000000000, q 34514883060386989808873 197018620231442250072064, q 250000000000000 161829105474097),
  (q 22317 65536, q 89271 262144, q 1 1, q 647313388290387 1000000000000000, q 493124274345077 1000000000000000, q 96315245114545899309377601 549755813888000000000000000, q 1000000000000000 647313388290387),
  (q 89271 262144, q 44637 131072, q 1 1, q 647310354758761 1000000000000000, q 15410151497159 31250000000000, q 5937286467081478702705049 33887281513832111058976768, q 1000000000000000 647310354758761),
  (q 44637 131072, q 89277 262144, q 1 1, q 80913415162689 125000000000000, q 98625084283019 200000000000000, q 124706097283020183599649409 711721926515547698009997312, q 125000000000000 80913415162689),
  (q 89277 262144, q 1395 4096, q 1 1, q 647304287918643 1000000000000000, q 493125994863103 1000000000000000, q 7611877358244590390683 43439855424549056151552, q 1000000000000000 647304287918643),
  (q 1395 4096, q 89283 262144, q 1 1, q 161825313652539 250000000000000, q 1541020525791 3125000000000, q 41573300079996355474091205 237238418705953215953764352, q 250000000000000 161825313652539),
  (q 89283 262144, q 44643 131072, q 1 1, q 323649110688027 500000000000000, q 1926277896817 3906250000000, q 11877479607316821077317861 67774878268102062054047744, q 500000000000000 323649110688027),
  (q 44643 131072, q 89289 262144, q 1 1, q 323647594108169 500000000000000, q 493127714859207 1000000000000000, q 124733704189181702501307021 711708586047318088417804288, q 500000000000000 323647594108169),
  (q 89289 262144, q 22323 65536, q 1 1, q 161823038782753 250000000000000, q 49312828807529 100000000000000, q 212123805698057453231479 1210268497151907048980480, q 250000000000000 161823038782753),
  (q 22323 65536, q 89295 262144, q 1 1, q 647289122120077 1000000000000000, q 49312886123341 100000000000000, q 124747509130641457891358935 711701916303943910400458752, q 1000000000000000 647289122120077),
  (q 89295 262144, q 44649 131072, q 1 1, q 40455380573971 62500000000000, q 123282358583393 250000000000000, q 11880386747670832879998293 67775193381045481435561984, q 62500000000000 40455380573971),
  (q 44649 131072, q 89301 262144, q 1 1, q 647283056321391 1000000000000000, q 61641250921973 125000000000000, q 96373073453713870997630583 549755813888000000000000000, q 1000000000000000 647283056321391),
  (q 89301 262144, q 11163 32768, q 1 1, q 161820005883411 250000000000000, q 123282645090013 250000000000000, q 243687926569192667797181 1390023266215555667853312, q 250000000000000 161820005883411),
  (q 11163 32768, q 89307 262144, q 1 1, q 647276990820299 1000000000000000, q 493131153286383 1000000000000000, q 96384641938536393119674477 549755813888000000000000000, q 1000000000000000 647276990820299),
  (q 89307 262144, q 44655 131072, q 1 1, q 161818489545339 250000000000000, q 15410366442337 31250000000000, q 1417977566201633792179697 8087332311102241911078912, q 250000000000000 161818489545339),
  (q 44655 131072, q 89313 262144, q 1 1, q 647270925616819 1000000000000000, q 493132298965261 1000000000000000, q 95072170641413603468583827 542204696744215202586689536, q 1000000000000000 647270925616819),
  (q 89313 262144, q 22329 65536, q 1 1, q 64726789312669 100000000000000, q 493132871717823 1000000000000000, q 1949934910007495730103383 11119977730919826938920960, q 100000000000000 64726789312669),
  (q 22329 65536, q 89319 262144, q 1 1, q 647264860710971 1000000000000000, q 246566722206237 500000000000000, q 124802738820018292692841527 711675240602525632871530496, q 1000000000000000 647264860710971),
  (q 89319 262144, q 44661 131072, q 1 1, q 129452365673933 200000000000000, q 493134017049223 1000000000000000, q 1205169590740144390792189 6871947673600000000000000, q 200000000000000 129452365673933),
  (q 44661 131072, q 89325 262144, q 1 1, q 323629398051387 500000000000000, q 19725383585123 40000000000000, q 3803817447002434110353029 21688288614184580387176448, q 500000000000000 323629398051387),
  (q 89325 262144, q 5583 16384, q 1 1, q 647255763910299 1000000000000000, q 493135162149039 1000000000000000, q 40632634781048675591533 231661861511852606881792, q 1000000000000000 647255763910299),
  (q 5583 16384, q 89331 262144, q 1 1, q 161813182948061 250000000000000, q 12328393365303 25000000000000, q 124830359619436475387497023 711661904715352946291769344, q 250000000000000 161813182948061),
  (q 89331 262144, q 44667 131072, q 1 1, q 161812424937153 250000000000000, q 19725452280693 40000000000000, q 1321012330260919289385843 7530681995056448641433600, q 250000000000000 161812424937153),
  (q 44667 131072, q 89337 262144, q 1 1, q 647246667779403 1000000000000000, q 246568439682331 500000000000000, q 96442498449856593156465099 549755813888000000000000000, q 1000000000000000 647246667779403),
  (q 89337 262144, q 22335 65536, q 1 1, q 32362181794231 50000000000000, q 61642181456767 125000000000000, q 1950798091007482380100991 11119560994674299717550080, q 50000000000000 32362181794231),
  (q 22335 65536, q 89343 262144, q 1 1, q 647240604064267 1000000000000000, q 98627604777151 200000000000000, q 19026068297131659893612213 108442198272173289741746176, q 1000000000000000 647240604064267),
  (q 89343 262144, q 44673 131072, q 1 1, q 129447514463669 200000000000000, q 246569298029763 500000000000000, q 1982003330319565814969369 11296075426512099409395712, q 200000000000000 129447514463669),
  (q 44673 131072, q 178695 524288, q 1 1, q 40452253529581 62500000000000, q 493138882124721 1000000000000000, q 998946757611470436303646827 5693148560066181974686957568, q 62500000000000 40452253529581),
  (q 178695 524288, q 89349 262144, q 1 1, q 80904317580857 125000000000000, q 98627833635091 200000000000000, q 95141978458723700293203433 542212249520697143019438080, q 125000000000000 80904317580857),
  (q 89349 262144, q 178701 524288, q 1 1, q 25889320993561 40000000000000, q 493139454211731 1000000000000000, q 253719700928150633121995047 1445900170722422855372374016, q 40000000000000 25889320993561),
  (q 178701 524288, q 11169 32768, q 1 1, q 647231509049803 1000000000000000, q 9862794804671 20000000000000, q 487807443641088506520421 2779838164309631920242688, q 1000000000000000 647231509049803),
  (q 11169 32768, q 178707 524288, q 1 1, q 647229993279191 1000000000000000, q 493140026240911 1000000000000000, q 999057274558157453290632263 5693095227646822691507273728, q 1000000000000000 647229993279191),
  (q 178707 524288, q 89355 262144, q 1 1, q 647228477527189 1000000000000000, q 61642539029227 125000000000000, q 96477223627896033414929393 549755813888000000000000000, q 1000000000000000 647228477527189),
  (q 89355 262144, q 178713 524288, q 1 1, q 161806740448449 250000000000000, q 246570299106133 500000000000000, q 999112536009678567300991765 5693068562419292806544621568, q 250000000000000 161806740448449),
  (q 178713 524288, q 44679 131072, q 1 1, q 323612723039507 500000000000000, q 493140884176261 1000000000000000, q 1419233192443185362954053 8086726179049822725603328, q 500000000000000 323612723039507),
  (q 44679 131072, q 178719 524288, q 1 1, q 647223930382843 1000000000000000, q 493141170125803 1000000000000000, q 999167799446709525305679659 5693041897846561678341177344, q 1000000000000000 647223930382843),
  (q 178719 524288, q 89361 262144, q 1 1, q 647222414705283 1000000000000000, q 123285364015223 250000000000000, q 124899428988725596994610569 711628570725719030636740608, q 1000000000000000 647222414705283),
  (q 89361 262144, q 178725 524288, q 1 1, q 323610449523167 500000000000000, q 61642717747691 125000000000000, q 761345320529411774335963633 4337720635603216376029773824, q 500000000000000 323610449523167),
  (q 178725 524288, q 22341 65536, q 1 1, q 647219383405997 1000000000000000, q 246571013943857 500000000000000, q 2974096093168231610962327 16944231056486812721610752, q 1000000000000000 647219383405997),
  (q 22341 65536, q 178731 524288, q 1 1, q 647217867784271 1000000000000000, q 9862846275589 20000000000000, q 30455675185607685602478923 173509026607637127730561024, q 1000000000000000 647217867784271),
  (q 178731 524288, q 89367 262144, q 1 1, q 323608176090579 500000000000000, q 15410706239273 31250000000000, q 95176894987098997413352295 542216022474266098203099136, q 500000000000000 323608176090579),
  (q 89367 262144, q 178737 524288, q 1 1, q 647214836596657 1000000000000000, q 246571442759787 500000000000000, q 253812813540290554676801035 1445910231423414475333566464, q 1000000000000000 647214836596657),
  (q 178737 524288, q 44685 131072, q 1 1, q 40450832564423 62500000000000, q 123285792841991 250000000000000, q 11897839403319316029312641 67777081384676126787371008, q 62500000000000 40450832564423),
  (q 44685 131072, q 178743 524288, q 1 1, q 323605902741747 500000000000000, q 123285864300477 250000000000000, q 30882899989879286972147019 175921860444160000000000000, q 500000000000000 323605902741747),
  (q 178743 524288, q 89373 262144, q 1 1, q 40450643122177 62500000000000, q 98628748604281 200000000000000, q 19037707139951058562994285 108443455923402890392109056, q 62500000000000 40450643122177),
  (q 89373 262144, q 178749 524288, q 1 1, q 647208774444783 1000000000000000, q 246572014413229 500000000000000, q 999444146416025649998433049 5692908584805547095688740864, q 1000000000000000 647208774444783),
  (q 178749 524288, q 2793 8192, q 1 1, q 647207258953349 1000000000000000, q 98628862923413 200000000000000, q 46481619339212077629733 264754837936078617313280, q 1000000000000000 647207258953349),
  (q 2793 8192, q 178755 524288, q 1 1, q 647205743480529 1000000000000000, q 49314460039323 100000000000000, q 772165135921028181302459139 4398046511104000000000000000, q 1000000000000000 647205743480529),
  (q 178755 524288, q 89379 262144, q 1 1, q 647204228026323 1000000000000000, q 61643110769369 125000000000000, q 3860941480694982262815069 21990232555520000000000000, q 1000000000000000 647204228026323),
  (q 89379 262144, q 178761 524288, q 1 1, q 161800678147683 250000000000000, q 61643146487779 125000000000000, q 761624703243409091523296117 4337750805504787557180768256, q 250000000000000 161800678147683),
  (q 178761 524288, q 44691 131072, q 1 1, q 161800299293439 250000000000000, q 493145457635071 1000000000000000, q 11900749815235022472601771 67777395606834670324416512, q 250000000000000 161800299293439),
  (q 44691 131072, q 178767 524288, q 1 1, q 129439936355079 200000000000000, q 493145743353471 1000000000000000, q 333203326142168430809787369 1897609534946596688200990720, q 200000000000000 129439936355079),
  (q 178767 524288, q 89385 262144, q 1 1, q 12943963327913 20000000000000, q 493146029057431 1000000000000000, q 124954702354068658145416429 711601909427323634345574400, q 20000000000000 12943963327913),
  (q 89385 262144, q 178773 524288, q 1 1, q 647196651034521 1000000000000000, q 493146314746953 1000000000000000, q 47603107606432081190100749 271085806960054102506078208, q 1000000000000000 647196651034521),
  (q 178773 524288, q 22347 65536, q 1 1, q 80899391961501 125000000000000, q 493146600422037 1000000000000000, q 650841732509169096175829 3706242589236608918093824, q 125000000000000 80899391961501),
  (q 22347 65536, q 178779 524288, q 1 1, q 40449601273007 62500000000000, q 98629377216537 200000000000000, q 772350430819267628088812423 4398046511104000000000000000, q 62500000000000 40449601273007),
  (q 178779 524288, q 89391 262144, q 1 1, q 40449506566427 62500000000000, q 963178069783 1953125000000, q 95223463447897992863101219 542221049520769049135415296, q 62500000000000 40449506566427),
  (q 89391 262144, q 178785 524288, q 1 1, q 64719058977617 100000000000000, q 493147457360673 1000000000000000, q 253936998595882546468500551 1445923636203277661218275328, q 100000000000000 64719058977617),
  (q 178785 524288, q 44697 131072, q 1 1, q 161797268627031 250000000000000, q 15410866968063 31250000000000, q 5207309748411928702677647 29649663032969598574002176, q 250000000000000 161797268627031),
  (q 44697 131072, q 178791 524288, q 1 1, q 647187559258697 1000000000000000, q 246574014290463 500000000000000, q 772443089544119347405012847 4398046511104000000000000000, q 1000000000000000 647187559258697),
  (q 178791 524288, q 89397 262144, q 1 1, q 647186044027887 1000000000000000, q 493148314169403 1000000000000000, q 41660781664777059146245847 237196193581004012969263104, q 1000000000000000 647186044027887),
  (q 89397 262144, q 178797 524288, q 1 1, q 40449033050981 62500000000000, q 493148599743449 1000000000000000, q 772489421725622218789796849 4398046511104000000000000000, q 62500000000000 40449033050981),
  (q 178797 524288, q 11175 32768, q 1 1, q 647183013622123 1000000000000000, q 61643610662883 125000000000000, q 754406824727696147670247 4294967296000000000000000, q 1000000000000000 647183013622123),
  (q 11175 32768, q 178803 524288, q 1 1, q 10112210913237 15625000000000, q 493149170848249 1000000000000000, q 999941696067928926848362607 5692668662593252032138706944, q 15625000000000 10112210913237),
  (q 178803 524288, q 89403 262144, q 1 1, q 323589991645417 500000000000000, q 98629891275801 200000000000000, q 96569865440229807186241003 549755813888000000000000000, q 500000000000000 323589991645417),
  (q 89403 262144, q 178809 524288, q 1 1, q 323589234076559 500000000000000, q 123287435473833 250000000000000, q 2731173183714121325935099 15547638005696078874148864, q 500000000000000 323589234076559),
  (q 178809 524288, q 44703 131072, q 1 1, q 323588476517011 500000000000000, q 493150027397233 1000000000000000, q 11906572041703158947781241 67778023670163831548542976, q 500000000000000 323588476517011),
  (q 44703 131072, q 178815 524288, q 1 1, q 323587718966773 500000000000000, q 493150312884707 1000000000000000, q 762043903549379134070867867 4337796026064863198294573056, q 500000000000000 323587718966773),
  (q 178815 524288, q 89409 262144, q 1 1, q 64717392285169 100000000000000, q 123287649589439 250000000000000, q 772651599161738180130421 4398046511104000000000000, q 100000000000000 64717392285169),
  (q 89409 262144, q 178821 524288, q 1 1, q 323586203894227 500000000000000, q 493150883816379 1000000000000000, q 1000107581701213730948169993 5692588700313570542387986432, q 500000000000000 323586203894227),
  (q 178821 524288, q 22353 65536, q 1 1, q 4044818079649 6250000000000, q 493151169260579 1000000000000000, q 1488503486320800051331597 8472272575833389228097536, q 6250000000000 4044818079649),
  (q 22353 65536, q 178827 524288, q 1 1, q 647169377717847 1000000000000000, q 123287863672589 250000000000000, q 772721110825551871528953363 4398046511104000000000000000, q 1000000000000000 647169377717847),
  (q 178827 524288, q 89415 262144, q 1 1, q 25886714508419 40000000000000, q 49315174010571 100000000000000, q 6351336458047209109464463 36148404833613073627480064, q 40000000000000 25886714508419),
  (q 89415 262144, q 178833 524288, q 1 1, q 161791586930431 250000000000000, q 123288006376661 250000000000000, q 1000218182054781270874243165 5692535395402892674536046592, q 250000000000000 161791586930431),
  (q 178833 524288, q 44709 131072, q 1 1, q 161791208187899 250000000000000, q 123288077723289 250000000000000, q 3969827952112829986741783 22592779170484582082412544, q 250000000000000 161791208187899),
  (q 44709 131072, q 178839 524288, q 1 1, q 64716331780009 100000000000000, q 493152596265249 1000000000000000, q 154562759924550444487259687 879609302220800000000000000, q 100000000000000 64716331780009),
  (q 178839 524288, q 89421 262144, q 1 1, q 323580901433603 500000000000000, q 493152881622923 1000000000000000, q 125037642191772039728201129 711561927304972493029113856, q 500000000000000 323580901433603),
  (q 89421 262144, q 178845 524288, q 1 1, q 323580143976473 500000000000000, q 493153166966179 1000000000000000, q 772860146840923239789630601 4398046511104000000000000000, q 500000000000000 323580143976473),
  (q 178845 524288, q 5589 16384, q 1 1, q 161789693264327 250000000000000, q 246576726147509 500000000000000, q 1886922170788376991113 10737418240000000000000, q 250000000000000 161789693264327),
  (q 5589 16384, q 178851 524288, q 1 1, q 323578629090147 500000000000000, q 3082210860059 6250000000000, q 152464690917946365136213867 867565230052438024550088704, q 500000000000000 323578629090147),
  (q 178851 524288, q 89427 262144, q 1 1, q 647155743321903 1000000000000000, q 61644252863681 125000000000000, q 125051468974075942340173483 711555264764452809083977728, q 1000000000000000 647155743321903),
  (q 89427 262144, q 178857 524288, q 1 1, q 647154228482137 1000000000000000, q 3082214426219 6250000000000, q 762370052977097070250328201 4337831169186204855115448320, q 1000000000000000 647154228482137),
  (q 178857 524288, q 44715 131072, q 1 1, q 323576356830497 500000000000000, q 493154593466219 1000000000000000, q 15632297842212402429119707 88943991702131893147271168, q 500000000000000 323576356830497),
  (q 44715 131072, q 178863 524288, q 1 1, q 161787799714619 250000000000000, q 98630975744597 200000000000000, q 1000494717701048453532885923 5692402144592582558517035008, q 250000000000000 161787799714619),
  (q 178863 524288, q 89433 262144, q 1 1, q 80893710509323 125000000000000, q 246577581982669 500000000000000, q 95304994258231322685635941 542229837077668963222028288, q 125000000000000 80893710509323),
  (q 89433 262144, q 178869 524288, q 1 1, q 161787042327329 250000000000000, q 493155449193281 1000000000000000, q 762463255364177323571249849 4337841205512870866817384448, q 250000000000000 161787042327329),
  (q 178869 524288, q 22359 65536, q 1 1, q 647146654562673 1000000000000000, q 493155734406813 1000000000000000, q 162854441419160906492141 926491239020829905780736, q 1000000000000000 647146654562673),
  (q 22359 65536, q 178875 524288, q 1 1, q 647145139834657 1000000000000000, q 30822251225371 62500000000000, q 773091911129130088093860427 4398046511104000000000000000, q 1000000000000000 647145139834657),
  (q 178875 524288, q 89439 262144, q 1 1, q 323571812562633 500000000000000, q 9863126095813 20000000000000, q 154623018028566107405607 879609302220800000000000, q 500000000000000 323571812562633),
  (q 89439 262144, q 178881 524288, q 1 1, q 647142110434501 1000000000000000, q 123289147490239 250000000000000, q 1000660662927581982506061557 5692322201969873193122398208, q 1000000000000000 647142110434501),
  (q 178881 524288, q 44721 131072, q 1 1, q 161785148940591 250000000000000, q 98631375023371 200000000000000, q 11915308888618927039385753 67778964813582348907970560, q 250000000000000 161785148940591),
  (q 44721 131072, q 178887 524288, q 1 1, q 161784770277213 250000000000000, q 123289290064587 250000000000000, q 333571993992160682979889561 1897431851913223342833795072, q 250000000000000 161784770277213),
  (q 178887 524288, q 89445 262144, q 1 1, q 647137566473969 1000000000000000, q 123289361346359 250000000000000, q 96650976362208948849151243 549755813888000000000000000, q 1000000000000000 647137566473969),
  (q 89445 262144, q 178893 524288, q 1 1, q 40446003241107 62500000000000, q 493157730498119 1000000000000000, q 1000771303012149154138661329 5692268910164854958872068096, q 62500000000000 40446003241107),
  (q 178893 524288, q 11181 32768, q 1 1, q 647134537260083 1000000000000000, q 493158015596399 1000000000000000, q 488671369274918727515981 2779421673644149931245568, q 1000000000000000 647134537260083),
  (q 11181 32768, q 178899 524288, q 1 1, q 323566511340541 500000000000000, q 123289575170069 250000000000000, q 142975232290660836996614377 813177466463633825761067008, q 500000000000000 323566511340541),
  (q 178899 524288, q 89451 262144, q 1 1, q 64713150812071 100000000000000, q 1972634342999 4000000000000, q 19067990012899401064187207 108446719873883539977011200, q 100000000000000 64713150812071),
  (q 89451 262144, q 178905 524288, q 1 1, q 323564996789483 500000000000000, q 61644858850603 125000000000000, q 762742907427201941924294669 4337871302326288955465531392, q 500000000000000 323564996789483),
  (q 178905 524288, q 44727 131072, q 1 1, q 647128479055851 1000000000000000, q 246579577922749 500000000000000, q 5959111053173462302632139 33889639137270098221334528, q 1000000000000000 647128479055851),
  (q 44727 131072, q 178911 524288, q 1 1, q 129425392910273 200000000000000, q 123289860217943 250000000000000, q 762789522652984773486451367 4337876316688192449676312576, q 200000000000000 129425392910273),
  (q 178911 524288, q 89457 262144, q 1 1, q 161781362516377 250000000000000, q 1926405179233 3906250000000, q 125120617785424567601425453 711521956976803306912350208, q 250000000000000 161781362516377),
  (q 89457 262144, q 178917 524288, q 1 1, q 647123935598281 1000000000000000, q 246580005440563 500000000000000, q 1000992607023350218452329473 5692162334419818677899624448, q 1000000000000000 647123935598281),
  (q 178917 524288, q 22365 65536, q 1 1, q 161780605287421 250000000000000, q 493160295864207 1000000000000000, q 496653287109416621499737 2824143123229937495965696, q 250000000000000 161780605287421),
  (q 22365 65536, q 178923 524288, q 1 1, q 323560453359859 500000000000000, q 493160580832893 1000000000000000, q 1001047937993501121633721575 5692135692122225558205497344, q 500000000000000 323560453359859),
  (q 178923 524288, q 89463 262144, q 1 1, q 323559696154191 500000000000000, q 493160865787183 1000000000000000, q 96685752285670421623323639 549755813888000000000000000, q 500000000000000 323559696154191),
  (q 89463 262144, q 178929 524288, q 1 1, q 647117877915677 1000000000000000, q 493161150727079 1000000000000000, q 773509205289741756864450833 4398046511104000000000000000, q 1000000000000000 647117877915677),
  (q 178929 524288, q 44733 131072, q 1 1, q 647116363541603 1000000000000000, q 493161435652581 1000000000000000, q 3021610909235180620286807 17179869184000000000000000, q 1000000000000000 647116363541603),
  (q 44733 131072, q 178935 524288, q 1 1, q 8088935614827 12500000000000, q 493161720563691 1000000000000000, q 333719535298308596398986409 1897360803164521414535413760, q 12500000000000 8088935614827),
  (q 178935 524288, q 89469 262144, q 1 1, q 647113334849349 1000000000000000, q 493162005460409 1000000000000000, q 125148284264026786767700565 711508636155763466723917824, q 1000000000000000 647113334849349),
  (q 89469 262144, q 178941 524288, q 1 1, q 64711182053117 100000000000000, q 30822643146421 62500000000000, q 1001213942826286575806589617 5692055769162540029166223360, q 100000000000000 64711182053117),
  (q 178941 524288, q 699 2048, q 1 1, q 80888788278953 125000000000000, q 30822660950667 62500000000000, q 121282885844321917459 689491253952140804096, q 125000000000000 80888788278953),
  (q 699 2048, q 178947 524288, q 1 1, q 647108791950709 1000000000000000, q 24658143003211 50000000000000, q 1001269281744803998787977159 5692029129487079831578345472, q 1000000000000000 647108791950709),
  (q 178947 524288, q 89475 262144, q 1 1, q 161776819422107 250000000000000, q 24658157245169 50000000000000, q 125162118993657553352567695 711501976236899516838576128, q 250000000000000 161776819422107),
  (q 89475 262144, q 178953 524288, q 1 1, q 32355288172239 50000000000000, q 493163429728151 1000000000000000, q 763115881627776041804560181 4337911403039954361445777408, q 50000000000000 32355288172239),
  (q 178953 524288, q 44739 131072, q 1 1, q 129420849843953 200000000000000, q 61645464317317 125000000000000, q 2981012486296429800657791 16944976204135134813749248, q 200000000000000 129420849843953),
  (q 44739 131072, q 178959 524288, q 1 1, q 80887841876673 125000000000000, q 61645499916817 125000000000000, q 1001379965543483216626347811 5691975852102939447889231872, q 125000000000000 80887841876673),
  (q 178959 524288, q 89481 262144, q 1 1, q 647101220825637 1000000000000000, q 9863285682323 20000000000000, q 125175954716899210895100889 711495316645832968542093312, q 1000000000000000 647101220825637),
  (q 89481 262144, q 178965 524288, q 1 1, q 161774926664131 250000000000000, q 24658228444169 50000000000000, q 1001435310423731131670590505 5691949214394294446160084992, q 250000000000000 161774926664131),
  (q 178965 524288, q 22371 65536, q 1 1, q 323549096253023 500000000000000, q 246582426818113 500000000000000, q 745344199831066005057995 4236253835808434701729792, q 500000000000000 323549096253023),
  (q 22371 65536, q 178971 524288, q 1 1, q 647096678374203 1000000000000000, q 493165138374691 1000000000000000, q 773833872712423481453759763 4398046511104000000000000000, q 1000000000000000 647096678374203),
  (q 178971 524288, q 89487 262144, q 1 1, q 323547582130497 500000000000000, q 246582711549387 500000000000000, q 4636658941992411032529137 26351431754910504186806272, q 500000000000000 323547582130497),
  (q 89487 262144, q 178977 524288, q 1 1, q 323546825083211 500000000000000, q 19726628312339 40000000000000, q 763302413641120491453614021 4337931441246396327185612800, q 500000000000000 323546825083211),
  (q 178977 524288, q 44745 131072, q 1 1, q 161773034022621 250000000000000, q 493165992503797 1000000000000000, q 15649588770609615735562541 88935665984237122457960448, q 250000000000000 161773034022621),
  (q 44745 131072, q 178983 524288, q 1 1, q 647090622033183 1000000000000000, q 24658313859237 50000000000000, q 333867118996209880091193793 1897289768400771762710642688, q 1000000000000000 647090622033183),
  (q 178983 524288, q 89493 262144, q 1 1, q 323544553997259 500000000000000, q 61645820231413 125000000000000, q 95421546358290680396776213 542242369185820645108219904, q 500000000000000 323544553997259),
  (q 89493 262144, q 178989 524288, q 1 1, q 64708759397449 100000000000000, q 123291711625873 250000000000000, q 1001656709818458602142253889 5691842670116374954555473920, q 100000000000000 64708759397449),
  (q 178989 524288, q 11187 32768, q 1 1, q 323543039986549 500000000000000, q 246583565570651 500000000000000, q 61137963072429425780603 347401693897662058725376, q 500000000000000 323543039986549),
  (q 11187 32768, q 178995 524288, q 1 1, q 80885570748793 125000000000000, q 493167415764737 1000000000000000, q 1001712064635790777143215599 5691816035686156967505559552, q 125000000000000 80885570748793),
  (q 178995 524288, q 89499 262144, q 1 1, q 647083052026227 1000000000000000, q 493167700373797 1000000000000000, q 3870213180723139507215621 21990232555520000000000000, q 1000000000000000 647083052026227),
  (q 89499 262144, q 179001 524288, q 1 1, q 161770384520187 250000000000000, q 493167984968483 1000000000000000, q 774065834432493189892847493 4398046511104000000000000000, q 250000000000000 161770384520187),
  (q 179001 524288, q 44751 131072, q 1 1, q 323540012076953 500000000000000, q 123292067387199 250000000000000, q 15653048446694577299390727 88934001332349322901061632, q 500000000000000 323540012076953),
  (q 44751 131072, q 179007 524288, q 1 1, q 647078510245703 1000000000000000, q 30823034632171 62500000000000, q 1001822780233139108917033835 5691762768792975993915572224, q 1000000000000000 647078510245703),
  (q 179007 524288, q 89505 262144, q 1 1, q 323538498178069 500000000000000, q 98633767733261 200000000000000, q 125231307546841673222863765 711468681559942112988889088, q 500000000000000 323538498178069),
  (q 89505 262144, q 179013 524288, q 1 1, q 647075482485213 1000000000000000, q 493169123203503 1000000000000000, q 254527422603306295826674255 1445987161126256733960798208, q 1000000000000000 647075482485213),
  (q 179013 524288, q 22377 65536, q 1 1, q 323536984316463 500000000000000, q 493169407726331 1000000000000000, q 372854292984511734068497 2118146477572281363070976, q 500000000000000 323536984316463),
  (q 22377 65536, q 179019 524288, q 1 1, q 647072454799279 1000000000000000, q 493169692234791 1000000000000000, q 774205034034264857427521971 4398046511104000000000000000, q 1000000000000000 647072454799279),
  (q 179019 524288, q 89511 262144, q 1 1, q 647070940984271 1000000000000000, q 246584988364441 500000000000000, q 95456530235113577448729865 542246123883425087652626432, q 1000000000000000 647070940984271),
  (q 89511 262144, q 179025 524288, q 1 1, q 647069427187903 1000000000000000, q 246585130604303 500000000000000, q 1001988868536521292617253557 5691682873371641101967949824, q 1000000000000000 647069427187903),
  (q 179025 524288, q 44757 131072, q 1 1, q 5055218073517 7812500000000, q 123292636418491 250000000000000, q 15656508619682503195274249 88932336844405304115331072, q 7812500000000 5055218073517),
  (q 44757 131072, q 179031 524288, q 1 1, q 647066399651089 1000000000000000, q 123292707531239 250000000000000, q 1002044235279785037508508707 5691656242876196998728384512, q 1000000000000000 647066399651089),
  (q 179031 524288, q 89517 262144, q 1 1, q 647064885910643 1000000000000000, q 493171114561583 1000000000000000, q 95468193399241890480929479 542247374943710300925329408, q 1000000000000000 647064885910643),
  (q 89517 262144, q 179037 524288, q 1 1, q 323531686094419 500000000000000, q 246585699491923 500000000000000, q 763768874692173870775321625 4337981501354365342311251968, q 500000000000000 323531686094419),
  (q 179037 524288, q 5595 16384, q 1 1, q 323530929242837 500000000000000, q 493171683391747 1000000000000000, q 61164995673939916344731 347388690085618739314688, q 500000000000000 323530929242837),
  (q 5595 16384, q 179043 524288, q 1 1, q 5055158943759 7812500000000, q 98634393557057 200000000000000, q 1002154974729775863881050751 5691602983852915636479983616, q 7812500000000 5055158943759),
  (q 179043 524288, q 89523 262144, q 1 1, q 80882353891909 125000000000000, q 493172252164461 1000000000000000, q 37843780221706803231149 214922166369917738156032, q 125000000000000 80882353891909),
  (q 89523 262144, q 179049 524288, q 1 1, q 323528658744017 500000000000000, q 493172536529277 1000000000000000, q 7715779690557704915675951 43818096033432256626294784, q 500000000000000 323528658744017),
  (q 179049 524288, q 44763 131072, q 1 1, q 647055803859439 1000000000000000, q 246586410439867 500000000000000, q 6050470916191091611150127 34359738368000000000000000, q 1000000000000000 647055803859439),
  (q 44763 131072, q 179055 524288, q 1 1, q 323527145124743 500000000000000, q 493173105215831 1000000000000000, q 763908849509855218485520571 4337996509529622868916174848, q 500000000000000 323527145124743),
  (q 179055 524288, q 89529 262144, q 1 1, q 647052776658177 1000000000000000, q 493173389537571 1000000000000000, q 3872533456238049609615951 21990232555520000000000000, q 1000000000000000 647052776658177),
  (q 89529 262144, q 179061 524288, q 1 1, q 647051263085511 1000000000000000, q 493173673844953 1000000000000000, q 763955511526635097191513253 4338001511244275117377716224, q 1000000000000000 647051263085511),
  (q 179061 524288, q 22383 65536, q 1 1, q 20220304672859 31250000000000, q 24658697906899 50000000000000, q 1957712476369031493292259 11116230052490929128865792, q 31250000000000 20220304672859),
  (q 22383 65536, q 179067 524288, q 1 1, q 64704823599611 100000000000000, q 9863484848333 20000000000000, q 152800435083118697095571411 867601302490762344807792640, q 100000000000000 64704823599611),
  (q 179067 524288, q 89535 262144, q 1 1, q 1035274755967 1600000000000, q 246587263340483 500000000000000, q 125300520945715867801211119 711435395080423336837120000, q 1600000000000 1035274755967),
  (q 89535 262144, q 179073 524288, q 1 1, q 129409041796257 200000000000000, q 30823425683183 62500000000000, q 764048841176771693561651873 4338011513158285465458049024, q 200000000000000 129409041796257),
  (q 179073 524288, q 44769 131072, q 1 1, q 8088046193773 12500000000000, q 493175095166537 1000000000000000, q 11938627730616506769684413 67781468958142850834366464, q 12500000000000 8088046193773),
  (q 44769 131072, q 179079 524288, q 1 1, q 8088027275513 12500000000000, q 246587689693897 500000000000000, q 764095508810211732737623979 4338016513357757914286129152, q 12500000000000 8088027275513),
  (q 179079 524288, q 89541 262144, q 1 1, q 129408133719777 200000000000000, q 4931756635947 10000000000000, q 6367657027742022450098429 36150158443901172035092480, q 200000000000000 129408133719777),
  (q 89541 262144, q 179085 524288, q 1 1, q 40439947198461 62500000000000, q 61646993473407 125000000000000, q 774715577416588990839872721 4398046511104000000000000000, q 62500000000000 40439947198461),
  (q 179085 524288, q 11193 32768, q 1 1, q 647037641770513 1000000000000000, q 246588115982731 500000000000000, q 30263233958696064611677 171798691840000000000000, q 1000000000000000 647037641770513),
  (q 11193 32768, q 179091 524288, q 1 1, q 80879516048037 125000000000000, q 493176516129319 1000000000000000, q 774762001739008131702841071 4398046511104000000000000000, q 125000000000000 80879516048037),
  (q 179091 524288, q 89547 262144, q 1 1, q 25881384600669 40000000000000, q 123294200069707 250000000000000, q 3873926073028803285616857 21990232555520000000000000, q 40000000000000 25881384600669),
  (q 89547 262144, q 179097 524288, q 1 1, q 647033101667801 1000000000000000, q 49317708441399 100000000000000, q 774808427942882248499580569 4398046511104000000000000000, q 1000000000000000 647033101667801),
  (q 179097 524288, q 44775 131072, q 1 1, q 161757897084381 250000000000000, q 246588684267403 500000000000000, q 15666892120497450567925363 88927344364435218867683328, q 250000000000000 161757897084381),
  (q 44775 131072, q 179103 524288, q 1 1, q 323515037512947 500000000000000, q 123294413160319 250000000000000, q 764282198067415760392690027 4338036509106848644525457408, q 500000000000000 323515037512947),
  (q 179103 524288, q 89553 262144, q 1 1, q 40439285108307 62500000000000, q 246588968366701 500000000000000, q 95538192041379906211230109 542254876000951977170173952, q 62500000000000 40439285108307),
  (q 89553 262144, q 179109 524288, q 1 1, q 323513524229289 500000000000000, q 98635644162237 200000000000000, q 334254727949470436727579331 1897103368708778475974033408, q 500000000000000 323513524229289),
  (q 179109 524288, q 22389 65536, q 1 1, q 161756383800723 250000000000000, q 3852957069333 7812500000000, q 497625139493918342138485 2824247399368915547062272, q 250000000000000 161756383800723),
  (q 22389 65536, q 179115 524288, q 1 1, q 323512010982927 500000000000000, q 246589394461861 500000000000000, q 1002819578424914582463970279 5691283484814804088239685632, q 500000000000000 323512010982927),
  (q 179115 524288, q 89559 262144, q 1 1, q 323511254373733 500000000000000, q 246589536479239 500000000000000, q 95549861758351114103335279 542256125293634809839484928, q 500000000000000 323511254373733),
  (q 89559 262144, q 179121 524288, q 1 1, q 323510497773863 500000000000000, q 246589678489447 500000000000000, q 764422234671096013441758869 4338051500619077820929277952, q 500000000000000 323510497773863),
  (q 179121 524288, q 44781 131072, q 1 1, q 129403896473327 200000000000000, q 493179640984971 1000000000000000, q 15670354281530611712341623 88925680532465472210206720, q 200000000000000 129403896473327),
  (q 44781 131072, q 179127 524288, q 1 1, q 323508984602097 500000000000000, q 123294981244177 250000000000000, q 764468917284120151285807555 4338056496780686175726731264, q 500000000000000 323508984602097),
  (q 179127 524288, q 89565 262144, q 1 1, q 647016456060403 1000000000000000, q 123295052238527 250000000000000, q 95561532411608463646635991 542257374334039097562103808, q 1000000000000000 647016456060403),
  (q 89565 262144, q 179133 524288, q 1 1, q 323507471467631 500000000000000, q 123295123229293 250000000000000, q 31003480987159703962749313 175921860444160000000000000, q 500000000000000 323507471467631),
  (q 179133 524288, q 2799 8192, q 1 1, q 647013429828771 1000000000000000, q 493180776865899 1000000000000000, q 10203180695614813521417 57893781691403381768192, q 1000000000000000 647013429828771),
  (q 2799 8192, q 179139 524288, q 1 1, q 647011916740931 1000000000000000, q 49318106080029 100000000000000, q 254854096042704581556272601 1446022162530190088407613440, q 1000000000000000 647011916740931),
  (q 179139 524288, q 89571 262144, q 1 1, q 323505201835871 500000000000000, q 123295336180087 250000000000000, q 96894585555934841526937691 549755813888000000000000000, q 500000000000000 323505201835871),
  (q 89571 262144, q 179145 524288, q 1 1, q 161752222655301 250000000000000, q 493181628626071 1000000000000000, q 69509906941742354126624351 394370134748996395375525888, q 250000000000000 161752222655301),
  (q 179145 524288, q 44787 131072, q 1 1, q 323503688794659 500000000000000, q 246590956258731 500000000000000, q 3982460006130073269830327 22594135309239811401842688, q 500000000000000 323503688794659),
  (q 44787 131072, q 179151 524288, q 1 1, q 647005864576083 1000000000000000, q 246591098197261 500000000000000, q 1003151987642137998640734139 5691123770725337884224651264, q 1000000000000000 647005864576083),
  (q 179151 524288, q 89577 262144, q 1 1, q 647004351581501 1000000000000000, q 1972729921029 4000000000000, q 96906196340641871325385663 549755813888000000000000000, q 1000000000000000 647004351581501),
  (q 89577 262144, q 179157 524288, q 1 1, q 647002838605571 1000000000000000, q 493182764105647 1000000000000000, q 69518396221780761845960255 394371042729357787493564416, q 1000000000000000 647002838605571),
  (q 179157 524288, q 22395 65536, q 1 1, q 647001325648293 1000000000000000, q 123295761984929 250000000000000, q 69980127032112657756167 396978504875437776175104, q 1000000000000000 647001325648293),
  (q 22395 65536, q 179163 524288, q 1 1, q 646999812709669 1000000000000000, q 15411979117483 31250000000000, q 31012769614932521174972659 175921860444160000000000000, q 1000000000000000 646999812709669),
  (q 179163 524288, q 89583 262144, q 1 1, q 323499149894849 500000000000000, q 123295903891217 250000000000000, q 96917808066292511600938631 549755813888000000000000000, q 500000000000000 323499149894849),
  (q 89583 262144, q 179169 524288, q 1 1, q 32349839344419 50000000000000, q 493183899355953 1000000000000000, q 254931916003792578390784991 1446030485263410242842001408, q 50000000000000 32349839344419),
  (q 179169 524288, q 44793 131072, q 1 1, q 161748818501429 250000000000000, q 61648022891589 125000000000000, q 3983432794660885416144355 22594239332901043923058688, q 250000000000000 161748818501429),
  (q 44793 131072, q 179175 524288, q 1 1, q 323496880570853 500000000000000, q 246592233447573 500000000000000, q 254947481868879532692831377 1446032149305922035128467456, q 500000000000000 323496880570853),
  (q 179175 524288, q 89589 262144, q 1 1, q 12939844965927 20000000000000, q 61648093830407 125000000000000, q 95608224388328579023025477 542262367974067067636678656, q 20000000000000 12939844965927),
  (q 89589 262144, q 179181 524288, q 1 1, q 646990735469649 1000000000000000, q 246592517188521 500000000000000, q 254963048358288484096387079 1446033813180437246783782912, q 1000000000000000 646990735469649),
  (q 179181 524288, q 11199 32768, q 1 1, q 646989222661603 1000000000000000, q 246592659048253 500000000000000, q 746984858897806864869935 4236429624183700483735552, q 1000000000000000 646989222661603),
  (q 11199 32768, q 179187 524288, q 1 1, q 161746927468053 250000000000000, q 30824100112603 62500000000000, q 775505046803602878644112063 4398046511104000000000000000, q 250000000000000 161746927468053),
  (q 179187 524288, q 89595 262144, q 1 1, q 161746549275369 250000000000000, q 493185885492469 1000000000000000, q 125439022302202654681752631 711368846723647849812197376, q 250000000000000 161746549275369),
  (q 89595 262144, q 179193 524288, q 1 1, q 161746171087349 250000000000000, q 493186169168969 1000000000000000, q 764982549630383165598193253 4338111421276662483021463552, q 250000000000000 161746171087349),
  (q 179193 524288, q 44799 131072, q 1 1, q 161745792903993 250000000000000, q 493186452831151 1000000000000000, q 15680743747521316610951483 88920690020894566760054784, q 250000000000000 161745792903993),
  (q 44799 131072, q 179199 524288, q 1 1, q 129396331780241 200000000000000, q 246593368239507 500000000000000, q 155119592262252757758481499 879609302220800000000000000, q 200000000000000 129396331780241),
  (q 179199 524288, q 89601 262144, q 1 1, q 323490073102547 500000000000000, q 493187020112559 1000000000000000, q 31877191998494408986428659 180754954427318198943612928, q 500000000000000 323490073102547),
  (q 89601 262144, q 179205 524288, q 1 1, q 16174465838191 25000000000000, q 123296825932947 250000000000000, q 155128884277673463208164773 879609302220800000000000000, q 25000000000000 16174465838191),
  (q 179205 524288, q 22401 65536, q 1 1, q 646977120868843 1000000000000000, q 4931875873367 10000000000000, q 2988669202581847306451717 16945796467234161924505600, q 1000000000000000 646977120868843),
  (q 22401 65536, q 179211 524288, q 1 1, q 646975608228703 1000000000000000, q 246593935463649 500000000000000, q 1003706162102686139917052751 5690857633079271164922036224, q 1000000000000000 646975608228703),
  (q 179211 524288, q 89607 262144, q 1 1, q 646974095607221 1000000000000000, q 493188154503581 1000000000000000, q 125466734505844863559036031 711355540990001012849770496, q 1000000000000000 646974095607221),
  (q 89607 262144, q 179217 524288, q 1 1, q 646972583004397 1000000000000000, q 493188438065551 1000000000000000, q 1003761590488113900499569509 5690831022924862544282648576, q 1000000000000000 646972583004397),
  (q 179217 524288, q 44805 131072, q 1 1, q 80871383802529 125000000000000, q 61648590201651 125000000000000, q 3985378839972658889330059 22594447254237618364219392, q 125000000000000 80871383802529),
  (q 44805 131072, q 179223 524288, q 1 1, q 161742389463681 250000000000000, q 246594502573277 500000000000000, q 1003817020862691958964429435 5690804413426932734169710592, q 250000000000000 161742389463681),
  (q 179223 524288, q 89613 262144, q 1 1, q 161742011326969 250000000000000, q 123297322166397 250000000000000, q 10628325705438107089233809 60251928620265356532908032, q 250000000000000 161742011326969),
  (q 89613 262144, q 179229 524288, q 1 1, q 323483266389843 500000000000000, q 493189572170313 1000000000000000, q 334624151075487799496002619 1896925934861833108923088896, q 500000000000000 323483266389843),
  (q 179229 524288, q 5601 16384, q 1 1, q 646965020270157 1000000000000000, q 61648731957591 125000000000000, q 62279147638481075359783 353039050130297871925248, q 1000000000000000 646965020270157),
  (q 5601 16384, q 179235 524288, q 1 1, q 323481753889643 500000000000000, q 98638027827367 200000000000000, q 21865986416549096631835837 123947038328094485588738048, q 500000000000000 323481753889643),
  (q 179235 524288, q 89619 262144, q 1 1, q 161740498826769 250000000000000, q 98638084519727 200000000000000, q 3879499927292613255078447 21990232555520000000000000, q 250000000000000 161740498826769),
  (q 89619 262144, q 179241 524288, q 1 1, q 323480241426763 500000000000000, q 30824419127883 62500000000000, q 775923221379401346132547901 4398046511104000000000000000, q 500000000000000 323480241426763),
  (q 179241 524288, q 44811 131072, q 1 1, q 161739742604659 250000000000000, q 98638197895863 200000000000000, q 15687672544357799979815919 88917363833659937565704192, q 250000000000000 161739742604659),
  (q 44811 131072, q 179247 524288, q 1 1, q 646957458002407 1000000000000000, q 123297818224549 250000000000000, q 765402962852974029121131487 4338156314153703336751136768, q 1000000000000000 646957458002407),
  (q 179247 524288, q 89625 262144, q 1 1, q 646955945604839 1000000000000000, q 246595778151387 500000000000000, q 31892763483013106767571361 180756616958613931014750208, q 1000000000000000 646955945604839),
  (q 89625 262144, q 179253 524288, q 1 1, q 161738608306483 250000000000000, q 61648979961631 125000000000000, q 765449684800025969337799001 4338161299733946037367209984, q 250000000000000 161738608306483),
  (q 179253 524288, q 22407 65536, q 1 1, q 80869115108211 125000000000000, q 24659606153451 50000000000000, q 99670969593244017502489 564865077126999480205312, q 125000000000000 80869115108211),
  (q 22407 65536, q 179259 524288, q 1 1, q 80868926065513 125000000000000, q 493192406430691 1000000000000000, q 1004149644884742022430961191 5690644770226508406175301632, q 125000000000000 80868926065513),
  (q 179259 524288, q 89631 262144, q 1 1, q 646949896201183 1000000000000000, q 24659634488903 50000000000000, q 125522170848247384371990991 711328933461676959106859008, q 1000000000000000 646949896201183),
  (q 89631 262144, q 179265 524288, q 1 1, q 161737095974231 250000000000000, q 49319297311113 100000000000000, q 1004205089184584795290575405 5690618165324475627514888192, q 250000000000000 161737095974231),
  (q 179265 524288, q 44817 131072, q 1 1, q 646946871611329 1000000000000000, q 4931932564299 10000000000000, q 242541364326833336380103 1374389534720000000000000, q 1000000000000000 646946871611329),
  (q 44817 131072, q 179271 524288, q 1 1, q 161736339836099 250000000000000, q 123298384933593 250000000000000, q 776155606473185692353116891 4398046511104000000000000000, q 250000000000000 161736339836099),
  (q 179271 524288, q 89637 262144, q 1 1, q 323471923548063 500000000000000, q 246596911512273 500000000000000, q 4557221585528753257778113 25822492531561287622066176, q 500000000000000 323471923548063),
  (q 89637 262144, q 179277 524288, q 1 1, q 16173558371663 25000000000000, q 61649263287553 125000000000000, q 765636591323696761482208049 4338181237023270156151816192, q 25000000000000 16173558371663),
  (q 179277 524288, q 11205 32768, q 1 1, q 323470411327789 500000000000000, q 246597194781003 500000000000000, q 124619133585120549523549 706084591246499844718592, q 500000000000000 323470411327789),
  (q 11205 32768, q 179283 524288, q 1 1, q 6469393104633 10000000000000, q 493194672809293 1000000000000000, q 58898717126052871896862171 333706632314459983538290688, q 10000000000000 6469393104633),
  (q 179283 524288, q 89643 262144, q 1 1, q 323468899144843 500000000000000, q 246597478021143 500000000000000, q 31904445374950912484620609 180757862976322215516045312, q 500000000000000 323468899144843),
  (q 89643 262144, q 179289 524288, q 1 1, q 40433517883421 62500000000000, q 246597619630493 500000000000000, q 77263606636873747064357321 437731673252531494532939776, q 62500000000000 40433517883421),
  (q 179289 524288, q 44823 131072, q 1 1, q 161733693499613 250000000000000, q 246597761232697 500000000000000, q 15694603330539496829893315 88914038302992079828025344, q 250000000000000 161733693499613),
  (q 44823 131072, q 179295 524288, q 1 1, q 646933261880833 1000000000000000, q 493195805655509 1000000000000000, q 765776790889845389586203159 4338196184708675578334543872, q 1000000000000000 646933261880833),
  (q 179295 524288, q 89649 262144, q 1 1, q 16173293744547 25000000000000, q 246598044415667 500000000000000, q 13675002841495428152546699 77467833491956677121933312, q 25000000000000 16173293744547),
  (q 89649 262144, q 179301 524288, q 1 1, q 80866279712699 125000000000000, q 493196371992869 1000000000000000, q 765823527826096213111850969 4338201166264776090034634752, q 125000000000000 80866279712699),
  (q 179301 524288, q 22413 65536, q 1 1, q 64692872563997 100000000000000, q 98639331028023 200000000000000, q 1060847319643322693605 6009258168293288574976, q 100000000000000 64692872563997),
  (q 22413 65536, q 179307 524288, q 1 1, q 323463606798507 500000000000000, q 493196938273073 1000000000000000, q 1004593254991824398939575015 5690431949397159225864486912, q 500000000000000 323463606798507),
  (q 179307 524288, q 89655 262144, q 1 1, q 323462850786363 500000000000000, q 493197221391743 1000000000000000, q 95736704592991039430437351 542276079707035594095853568, q 500000000000000 323462850786363),
  (q 89655 262144, q 179313 524288, q 1 1, q 5054095230993 7812500000000, q 493197504496127 1000000000000000, q 765917007320148012298698653 4338211127868781411660988416, q 7812500000000 5054095230993),
  (q 179313 524288, q 44829 131072, q 1 1, q 646922677580149 1000000000000000, q 19727911503449 40000000000000, q 1196781841195074123130019 6778458778055651696312320, q 1000000000000000 646922677580149),
  (q 44829 131072, q 179319 524288, q 1 1, q 646921165611861 1000000000000000, q 246599035331019 500000000000000, q 36474464279906271338185491 206581719424609550990311424, q 1000000000000000 646921165611861),
  (q 179319 524288, q 89661 262144, q 1 1, q 323459826831121 500000000000000, q 493198353723567 1000000000000000, q 31916130077487771944341527 180759108239680860967665664, q 500000000000000 323459826831121),
  (q 89661 262144, q 179325 524288, q 1 1, q 64691814173129 100000000000000, q 493198636770813 1000000000000000, q 255336831436625464788123331 1446073695820748719671738368, q 100000000000000 64691814173129),
  (q 179325 524288, q 1401 4096, q 1 1, q 323458314909503 500000000000000, q 493198919803777 1000000000000000, q 3832959649875997322423 21706920064931009134592, q 500000000000000 323458314909503),
  (q 1401 4096, q 179331 524288, q 1 1, q 646915117925391 1000000000000000, q 493199202822459 1000000000000000, q 334938369266394391002174941 1896775184914799078750027776, q 1000000000000000 646915117925391),
  (q 179331 524288, q 89667 262144, q 1 1, q 129382721210089 200000000000000, q 24659974291343 50000000000000, q 19152015361785247701426613 108455713895955415980572672, q 200000000000000 129382721210089),
  (q 89667 262144, q 179337 524288, q 1 1, q 80864011774271 125000000000000, q 246599884408491 500000000000000, q 1004870575975848371088620997 5690298957723285573488082944, q 125000000000000 80864011774271),
  (q 179337 524288, q 44835 131072, q 1 1, q 8086382279457 12500000000000, q 61650006474103 125000000000000, q 15701536106413034782610527 88910713429047673953976320, q 12500000000000 8086382279457),
  (q 44835 131072, q 179343 524288, q 1 1, q 323454535268811 500000000000000, q 123300083688597 250000000000000, q 334975348714176649277625009 1896757453786346583115169792, q 500000000000000 323454535268811),
  (q 179343 524288, q 89673 262144, q 1 1, q 323453779368677 500000000000000, q 19728024708067 40000000000000, q 125619222746517599880917485 711282382927906427795144704, q 500000000000000 323453779368677),
  (q 89673 262144, q 179349 524288, q 1 1, q 161726511738939 250000000000000, q 98640180126937 200000000000000, q 766197490777689373534988153 4338241000619453887000084480, q 250000000000000 161726511738939),
  (q 179349 524288, q 22419 65536, q 1 1, q 646904535192829 1000000000000000, q 24660059177671 50000000000000, q 2993050263455275731319907 16946263629683455751618560, q 1000000000000000 646904535192829),
  (q 22419 65536, q 179355 524288, q 1 1, q 161725755862143 250000000000000, q 12330036661447 25000000000000, q 1005036992446117474162865255 5690219170601242373941886976, q 250000000000000 161725755862143),
  (q 179355 524288, q 89679 262144, q 1 1, q 323450755861493 500000000000000, q 246600874674033 500000000000000, q 125633091283230290686417995 711275734165295483255259136, q 500000000000000 323450755861493),
  (q 89679 262144, q 179361 524288, q 1 1, q 80862500002009 125000000000000, q 246601016111989 500000000000000, q 109470142893776735092446539 619750136312019721369157632, q 125000000000000 80862500002009),
  (q 179361 524288, q 44841 131072, q 1 1, q 646898488327829 1000000000000000, q 493202315085619 1000000000000000, q 15705003240592566233853743 88909051238395625013772288, q 1000000000000000 646898488327829),
  (q 44841 131072, q 179367 524288, q 1 1, q 323448488329129 500000000000000, q 123300649483247 250000000000000, q 1005147946710291826914799579 5690165982471154643620593664, q 500000000000000 323448488329129),
  (q 179367 524288, q 89685 262144, q 1 1, q 646895465007359 1000000000000000, q 246601440383043 500000000000000, q 125646960815027204890428069 711269085731153741908803584, q 1000000000000000 646895465007359),
  (q 89685 262144, q 179373 524288, q 1 1, q 646893953375133 1000000000000000, q 246601581792457 500000000000000, q 766384517232187602587444741 4338260905740172797895770112, q 1000000000000000 646893953375133),
  (q 179373 524288, q 11211 32768, q 1 1, q 646892441761579 1000000000000000, q 246601723194737 500000000000000, q 758759106435178982027311 4294967296000000000000000, q 1000000000000000 646892441761579),
  (q 11211 32768, q 179379 524288, q 1 1, q 323445465083349 500000000000000, q 98640745835953 200000000000000, q 766431278531542314397568279 4338265880765095075769221120, q 500000000000000 323445465083349),
  (q 179379 524288, q 89691 262144, q 1 1, q 64688941859049 100000000000000, q 493204011955789 1000000000000000, q 125660831341951620332917231 711262437625499895453450240, q 100000000000000 64688941859049),
  (q 89691 262144, q 179385 524288, q 1 1, q 161721976758239 250000000000000, q 493204294717547 1000000000000000, q 1005314393033412009086994229 5690086205203321680295886848, q 250000000000000 161721976758239),
  (q 179385 524288, q 44847 131072, q 1 1, q 40430399718381 62500000000000, q 493204577465039 1000000000000000, q 15708470872325031058551139 88907389211982850594701312, q 62500000000000 40430399718381),
  (q 44847 131072, q 179391 524288, q 1 1, q 64688488397391 100000000000000, q 246602430099133 500000000000000, q 155417123514411354887654607 879609302220800000000000000, q 100000000000000 64688488397391),
  (q 179391 524288, q 89697 262144, q 1 1, q 323441686236199 500000000000000, q 493205142917229 1000000000000000, q 97138609687644597403188169 549755813888000000000000000, q 500000000000000 323441686236199),
  (q 89697 262144, q 179397 524288, q 1 1, q 646881860989561 1000000000000000, q 493205425621929 1000000000000000, q 777132137901140044911894109 4398046511104000000000000000, q 1000000000000000 646881860989561),
  (q 179397 524288, q 22425 65536, q 1 1, q 323440174762699 500000000000000, q 493205708312367 1000000000000000, q 1963775609348394053216427 11113319782546534125535232, q 500000000000000 323440174762699),
  (q 22425 65536, q 179403 524288, q 1 1, q 646878838079911 1000000000000000, q 493205990988543 1000000000000000, q 1243485856182041780318659 7036874417766400000000000, q 1000000000000000 646878838079911),
  (q 179403 524288, q 89703 262144, q 1 1, q 646877326653099 1000000000000000, q 493206273650459 1000000000000000, q 125688575381356450311463031 711249142399736151564877824, q 1000000000000000 646877326653099),
  (q 89703 262144, q 179409 524288, q 1 1, q 646875815244963 1000000000000000, q 98641311259623 200000000000000, q 335178783109843001146409671 1896659948237110144839712768, q 1000000000000000 646875815244963),
  (q 179409 524288, q 44853 131072, q 1 1, q 646874303855503 1000000000000000, q 61650854866439 125000000000000, q 189757921622188055928907 1073741824000000000000000, q 1000000000000000 646874303855503),
  (q 44853 131072, q 179415 524288, q 1 1, q 646872792484719 1000000000000000, q 9864142431013 20000000000000, q 153342377138199282103090027 867659144074993073169367040, q 1000000000000000 646872792484719),
  (q 179415 524288, q 89709 262144, q 1 1, q 161717820283153 250000000000000, q 123301851038883 250000000000000, q 10649101009265152459039985 60254141752691610666139648, q 250000000000000 161717820283153),
  (q 89709 262144, q 179421 524288, q 1 1, q 646869769799181 1000000000000000, q 493207686746157 1000000000000000, q 255586220037282110152617479 1446100230629073557286551552, q 1000000000000000 646869769799181),
  (q 179421 524288, q 5607 16384, q 1 1, q 161717064621107 250000000000000, q 493207969322527 1000000000000000, q 46800662110917253229209 264789012295853092634624, q 250000000000000 161717064621107),
  (q 5607 16384, q 179427 524288, q 1 1, q 5053646462409 7812500000000, q 246604125942321 500000000000000, q 777364767800673599041494783 4398046511104000000000000000, q 7812500000000 5053646462409),
  (q 179427 524288, q 89715 262144, q 1 1, q 646865235910953 1000000000000000, q 493208534432503 1000000000000000, q 125716323401791255051294387 711235848488158183217430528, q 1000000000000000 646865235910953),
  (q 89715 262144, q 179433 524288, q 1 1, q 646863724652233 1000000000000000, q 493208816966111 1000000000000000, q 31096451977267668787161457 175921860444160000000000000, q 1000000000000000 646863724652233),
  (q 179433 524288, q 44859 131072, q 1 1, q 64686221341219 100000000000000, q 246604549742733 500000000000000, q 570591967534018905737729 3227911546483332414963712, q 100000000000000 64686221341219),
  (q 44859 131072, q 179439 524288, q 1 1, q 646860702190827 1000000000000000, q 49320938199057 100000000000000, q 255632998207517487996752997 1446105201138257599418859520, q 1000000000000000 646860702190827),
  (q 179439 524288, q 89721 262144, q 1 1, q 646859190988141 1000000000000000, q 30825604030089 62500000000000, q 125730198905003210840173833 711229202025237380822204416, q 1000000000000000 646859190988141),
  (q 89721 262144, q 179445 524288, q 1 1, q 129371535960827 200000000000000, q 123302486739507 250000000000000, q 1005869343490670527296902241 5689820323686808597645230080, q 200000000000000 129371535960827),
  (q 179445 524288, q 22431 65536, q 1 1, q 80857021079851 125000000000000, q 493210229420383 1000000000000000, q 1964642766091824853208875 11112904358078164785692672, q 125000000000000 80857021079851),
  (q 22431 65536, q 179451 524288, q 1 1, q 646854657492161 1000000000000000, q 49321051186849 100000000000000, q 1005924849485062977005228015 5689793739149543160558911488, q 1000000000000000 646854657492161),
  (q 179451 524288, q 89727 262144, q 1 1, q 323426573182097 500000000000000, q 9864215886047 20000000000000, q 97196771871931042135931447 549755813888000000000000000, q 500000000000000 323426573182097),
  (q 89727 262144, q 179457 524288, q 1 1, q 323425817627453 500000000000000, q 493211076721963 1000000000000000, q 1005980357470295128765589597 5689767155269512997998952448, q 500000000000000 323425817627453),
  (q 179457 524288, q 44865 131072, q 1 1, q 646850124164299 1000000000000000, q 493211359127331 1000000000000000, q 15718876753273277966918883 88902404118374513144496128, q 1000000000000000 646850124164299),
  (q 44865 131072, q 179463 524288, q 1 1, q 646848613092373 1000000000000000, q 246605820759227 500000000000000, q 1006035867446410857288095507 5689740572046744498244419584, q 1000000000000000 646848613092373),
  (q 179463 524288, q 89733 262144, q 1 1, q 80855887754891 125000000000000, q 493211923895333 1000000000000000, q 97208407134539395921788041 549755813888000000000000000, q 125000000000000 80855887754891),
  (q 89733 262144, q 179469 524288, q 1 1, q 161711397751141 250000000000000, q 493212206257969 1000000000000000, q 777690528779035322873844961 4398046511104000000000000000, q 250000000000000 161711397751141),
  (q 179469 524288, q 11217 32768, q 1 1, q 646844079988681 1000000000000000, q 493212488606363 1000000000000000, q 759486133742936452960861 4294967296000000000000000, q 1000000000000000 646844079988681),
  (q 11217 32768, q 179475 524288, q 1 1, q 16171064224787 25000000000000, q 98642554188103 200000000000000, q 153435942852879147140853283 867669082586747324988391424, q 25000000000000 16171064224787),
  (q 179475 524288, q 89739 262144, q 1 1, q 646841058012961 1000000000000000, q 493213053260427 1000000000000000, q 155552069342657156811737 879609302220800000000000, q 1000000000000000 646841058012961),
  (q 89739 262144, q 179481 524288, q 1 1, q 161709886763281 250000000000000, q 493213335566099 1000000000000000, q 1006202409320489825859000853 5689660826322167305487777792, q 250000000000000 161709886763281),
  (q 179481 524288, q 44871 131072, q 1 1, q 64683803611197 100000000000000, q 123303404464383 250000000000000, q 3996093253758309391868111 22595587825492709624250368, q 100000000000000 64683803611197),
  (q 44871 131072, q 179487 524288, q 1 1, q 646836525189499 1000000000000000, q 61651737516841 125000000000000, q 1006257927260571729375363115 5689634245728621378815393792, q 1000000000000000 646836525189499),
  (q 179487 524288, q 89745 262144, q 1 1, q 646835014285711 1000000000000000, q 246607091198843 500000000000000, q 97231680485836172759800667 549755813888000000000000000, q 1000000000000000 646835014285711),
  (q 89745 262144, q 179493 524288, q 1 1, q 323416751700303 500000000000000, q 493214464646407 1000000000000000, q 767320099397770501542952561 4338360310928314918718406656, q 500000000000000 323416751700303),
  (q 179493 524288, q 22437 65536, q 1 1, q 129366398506837 200000000000000, q 246607373440447 500000000000000, q 982755085843769414565757 5556244507881681474027520, q 200000000000000 129366398506837),
  (q 22437 65536, q 179499 524288, q 1 1, q 40426905105403 62500000000000, q 98643005820229 200000000000000, q 1006368969114077816673181303 5689581086513604784956637184, q 62500000000000 40426905105403),
  (q 179499 524288, q 89751 262144, q 1 1, q 129365794171479 200000000000000, q 246607655653581 500000000000000, q 31974595762210863078841483 180765323259794756315643904, q 200000000000000 129365794171479),
  (q 89751 262144, q 179505 524288, q 1 1, q 646827460047027 1000000000000000, q 493215593498947 1000000000000000, q 767413698862429586405889577 4338370240420265114495614976, q 1000000000000000 646827460047027),
  (q 179505 524288, q 44877 131072, q 1 1, q 646825949255343 1000000000000000, q 493215875676499 1000000000000000, q 1498900585743377831378843 8473384223594260323106816, q 1000000000000000 646825949255343),
  (q 44877 131072, q 179511 524288, q 1 1, q 129364887696469 200000000000000, q 24660807891991 50000000000000, q 153492100281521222137717459 867675040883016051313344512, q 200000000000000 129364887696469),
  (q 179511 524288, q 89757 262144, q 1 1, q 646822927728031 1000000000000000, q 493216439988911 1000000000000000, q 125813472828928122861465821 711189330149085370233389056, q 1000000000000000 646822927728031),
  (q 89757 262144, q 179517 524288, q 1 1, q 161705354248101 250000000000000, q 493216722123771 1000000000000000, q 255835768609356384512933691 1446126722636401397209235456, q 250000000000000 161705354248101),
  (q 179517 524288, q 2805 8192, q 1 1, q 323409953137731 500000000000000, q 493217004244403 1000000000000000, q 23423178367356752340211 132396931441300254752768, q 500000000000000 323409953137731),
  (q 2805 8192, q 179523 524288, q 1 1, q 323409197788603 500000000000000, q 493217286350807 1000000000000000, q 767554112123860113267072311 4338385130902698492329721856, q 500000000000000 323409197788603),
  (q 179523 524288, q 89763 262144, q 1 1, q 161704221224409 250000000000000, q 61652196055373 125000000000000, q 125827355300762068941449551 711182685986801389494337536, q 250000000000000 161704221224409),
  (q 89763 262144, q 179529 524288, q 1 1, q 323407687118377 500000000000000, q 246608925260467 500000000000000, q 778156061752717137650499341 4398046511104000000000000000, q 500000000000000 323407687118377),
  (q 179529 524288, q 44883 131072, q 1 1, q 323406931797279 500000000000000, q 493218132584659 1000000000000000, q 15729287113757549188741739 88897420503617011634405376, q 500000000000000 323406931797279),
  (q 44883 131072, q 179535 524288, q 1 1, q 12936247059421 20000000000000, q 493218414634159 1000000000000000, q 31128105016556988914031107 175921860444160000000000000, q 20000000000000 12936247059421),
  (q 179535 524288, q 89769 262144, q 1 1, q 646810842366229 1000000000000000, q 98643739333887 200000000000000, q 3891129539756065013710343 21990232555520000000000000, q 1000000000000000 646810842366229),
  (q 89769 262144, q 179541 524288, q 1 1, q 1263299476133 1953125000000, q 61652372336311 125000000000000, q 767694542263615902729271433 4338400016879957742142357504, q 1953125000000 1263299476133),
  (q 179541 524288, q 22443 65536, q 1 1, q 12936156424253 20000000000000, q 493219260697319 1000000000000000, q 1966377826178854086310289 11112073755621387245977600, q 20000000000000 12936156424253),
  (q 22443 65536, q 179547 524288, q 1 1, q 646806310663893 1000000000000000, q 493219542689929 1000000000000000, q 1006813216179026903009397551 5689368475950769117272735744, q 1000000000000000 646806310663893),
  (q 179547 524288, q 89775 262144, q 1 1, q 25872192005353 40000000000000, q 246609912334159 500000000000000, q 3891595214058580525501901 21990232555520000000000000, q 40000000000000 25872192005353),
  (q 89775 262144, q 179553 524288, q 1 1, q 129360657924489 200000000000000, q 493220106632487 1000000000000000, q 335622918674529707771822983 1896447300863056187773419520, q 200000000000000 129360657924489),
  (q 179553 524288, q 44889 131072, q 1 1, q 129360355825951 200000000000000, q 246610194291219 500000000000000, q 15732758229573578657442699 88895759627421218095759360, q 200000000000000 129360355825951),
  (q 44889 131072, q 179559 524288, q 1 1, q 323400134327877 500000000000000, q 49322067051817 100000000000000, q 109690712754687866195820661 619773556907660880096788480, q 500000000000000 323400134327877),
  (q 179559 524288, q 89781 262144, q 1 1, q 646798758200443 1000000000000000, q 246610476219843 500000000000000, q 97301523151328286054368879 549755813888000000000000000, q 1000000000000000 646798758200443),
  (q 89781 262144, q 359127 1048576, q 1 1, q 161699500744949 250000000000000, q 61652636674389 125000000000000, q 682551203266808167133168419 3856372104905373279586353152, q 250000000000000 161699500744949),
  (q 359127 1048576, q 179565 524288, q 1 1, q 646797247763821 1000000000000000, q 61652654293373 125000000000000, q 767881808707062259863929989 4338419857844322705889820672, q 1000000000000000 646797247763821),
  (q 179565 524288, q 359133 1048576, q 1 1, q 16169912313813 25000000000000, q 493221375295303 1000000000000000, q 91688777773873978412611307 518020429568817666117861376, q 25000000000000 16169912313813),
  (q 359133 1048576, q 11223 32768, q 1 1, q 64679573734589 100000000000000, q 123305379060017 250000000000000, q 5587533371516759421509 31567801580600038522880, q 100000000000000 64679573734589),
  (q 11223 32768, q 359139 1048576, q 1 1, q 323397491071967 500000000000000, q 493221657181279 1000000000000000, q 472564261234552189830799211 2669799124390224311156211712, q 500000000000000 323397491071967),
  (q 359139 1048576, q 179571 524288, q 1 1, q 12935884538933 20000000000000, q 493221798118937 1000000000000000, q 31139281878283456901953711 175921860444160000000000000, q 20000000000000 12935884538933),
  (q 179571 524288, q 359145 1048576, q 1 1, q 323396735877019 500000000000000, q 493221939053041 1000000000000000, q 8056394194183723657657289221 45514044349643046353981407232, q 500000000000000 323396735877019),
  (q 359145 1048576, q 89787 262144, q 1 1, q 6467927165661 10000000000000, q 61652759997949 125000000000000, q 3892526675741361954521127 21990232555520000000000000, q 10000000000000 6467927165661),
  (q 89787 262144, q 359151 1048576, q 1 1, q 323395980691417 500000000000000, q 493222220910589 1000000000000000, q 6143709977702606756064244115 34707428285996516886074884096, q 500000000000000 323395980691417),
  (q 359151 1048576, q 179577 524288, q 1 1, q 646791206204241 1000000000000000, q 246611180917017 500000000000000, q 778528623810649906825076889 4398046511104000000000000000, q 1000000000000000 646791206204241),
  (q 179577 524288, q 359157 1048576, q 1 1, q 8084880637879 12500000000000, q 19728900110157 40000000000000, q 1611367716131241981303153045 9102766357021700601986154496, q 12500000000000 8084880637879),
  (q 359157 1048576, q 44895 131072, q 1 1, q 646789695861073 1000000000000000, q 493222643670263 1000000000000000, q 2999995568256959141981993 16947000993683527941750784, q 1000000000000000 646789695861073),
  (q 44895 131072, q 359163 1048576, q 1 1, q 646788940696499 1000000000000000, q 493222784583049 1000000000000000, q 6228508461501693485427056383 35184372088832000000000000000, q 1000000000000000 646788940696499),
  (q 359163 1048576, q 179583 524288, q 1 1, q 646788185536597 1000000000000000, q 246611462746141 500000000000000, q 1007146485120912654431133595 5689209045645034139917746176, q 1000000000000000 646788185536597),
  (q 179583 524288, q 359169 1048576, q 1 1, q 80848428797671 125000000000000, q 246611533198981 500000000000000, q 8057282983062780991781206541 45513619225835149193067364352, q 125000000000000 80848428797671),
  (q 359169 1048576, q 89793 262144, q 1 1, q 646786675230813 1000000000000000, q 493223207300089 1000000000000000, q 96005711432877298097973383 542304651515420342499672064, q 1000000000000000 646786675230813),
  (q 89793 262144, q 359175 1048576, q 1 1, q 64678592008493 100000000000000, q 98644669639733 200000000000000, q 1611501038048291408592325583 9102702589634294226777800704, q 100000000000000 64678592008493),
  (q 359175 1048576, q 179589 524288, q 1 1, q 646785164943721 1000000000000000, q 493223489093687 1000000000000000, q 768069105161060891322428765 4338439690806063810683600896, q 1000000000000000 646785164943721),
  (q 179589 524288, q 359181 1048576, q 1 1, q 40424025612949 62500000000000, q 246611814992579 500000000000000, q 8057727401403781827171506449 45513406671823125640879538176, q 62500000000000 40424025612949),
  (q 359181 1048576, q 22449 65536, q 1 1, q 646783654675321 1000000000000000, q 493223770873077 1000000000000000, q 983622864804544583273115 5555829288835722386604032, q 1000000000000000 646783654675321),
  (q 22449 65536, q 359187 1048576, q 1 1, q 646782899548131 1000000000000000, q 493223911757443 1000000000000000, q 6144833812699354137054024359 34707547268766229620066353152, q 1000000000000000 646782899548131),
  (q 359187 1048576, q 179595 524288, q 1 1, q 323391072212807 500000000000000, q 246612026319129 500000000000000, q 778668365680225675868671759 4398046511104000000000000000, q 500000000000000 323391072212807),
  (q 179595 524288, q 359193 1048576, q 1 1, q 64678138930777 100000000000000, q 493224193515521 1000000000000000, q 8058171835679559529403672981 45513194123072573090855649280, q 100000000000000 64678138930777),
  (q 359193 1048576, q 89799 262144, q 1 1, q 3233903170973 5000000000000, q 30826520899327 62500000000000, q 96017418633618360601777019 542305890763038611086508032, q 5000000000000 3233903170973),
  (q 89799 262144, q 359199 1048576, q 1 1, q 646779879086103 1000000000000000, q 963329053241 1953125000000, q 6229626430385850329818320651 35184372088832000000000000000, q 1000000000000000 646779879086103),
  (q 359199 1048576, q 179601 524288, q 1 1, q 646779123982279 1000000000000000, q 246612308063 500000000000, q 778714950073183154332068889 4398046511104000000000000000, q 1000000000000000 646779123982279),
  (q 179601 524288, q 359205 1048576, q 1 1, q 80847296110391 125000000000000, q 3853318413977 7812500000000, q 6145395780845287020010273913 34707606746653375691367645184, q 125000000000000 80847296110391),
  (q 359205 1048576, q 44901 131072, q 1 1, q 646777613788651 1000000000000000, q 246612448924281 500000000000000, q 15739701954947436083313375 88892438368229590430646272, q 1000000000000000 646777613788651),
  (q 44901 131072, q 359211 1048576, q 1 1, q 20211776834339 31250000000000, q 123306259676129 250000000000000, q 6145583111064218758673095159 34707626570616511324303130624, q 31250000000000 20211776834339),
  (q 359211 1048576, q 179607 524288, q 1 1, q 323388051806859 500000000000000, q 493225179556919 1000000000000000, q 768209597197579467903120563 4338454560277903105067057152, q 500000000000000 323388051806859),
  (q 179607 524288, q 359217 1048576, q 1 1, q 646775348533261 1000000000000000, q 123306330101443 250000000000000, q 8059060752036830302968714157 45512769041356514315997282304, q 1000000000000000 646775348533261),
  (q 359217 1048576, q 89805 262144, q 1 1, q 323387296728739 500000000000000, q 493225461251073 1000000000000000, q 32009708924101032402479167 180769043253578562552201216, q 500000000000000 323387296728739),
  (q 89805 262144, q 359223 1048576, q 1 1, q 10105841224787 15625000000000, q 61653200261603 125000000000000, q 8059282991085922398209813563 45512662774216130104867684352, q 15625000000000 10105841224787),
  (q 359223 1048576, q 179613 524288, q 1 1, q 646773083319933 1000000000000000, q 30826608933189 62500000000000, q 31152324980559727201021533 175921860444160000000000000, q 1000000000000000 646773083319933),
  (q 179613 524288, q 359229 1048576, q 1 1, q 64677232825817 100000000000000, q 493225883765673 1000000000000000, q 8059505234119014329558056833 45512556508391289566139514880, q 100000000000000 64677232825817),
  (q 359229 1048576, q 5613 16384, q 1 1, q 323385786600541 500000000000000, q 123306506149193 250000000000000, q 93784161321667294654441 529597411294806831792128, q 500000000000000 323385786600541),
  (q 5613 16384, q 359235 1048576, q 1 1, q 646770818148667 1000000000000000, q 493226165424321 1000000000000000, q 6230744534985759746630269751 35184372088832000000000000000, q 1000000000000000 646770818148667),
  (q 359235 1048576, q 179619 524288, q 1 1, q 323385031550463 500000000000000, q 493226306248319 1000000000000000, q 768303267934937077335328247 4338464470760264826829668352, q 500000000000000 323385031550463),
  (q 179619 524288, q 359241 1048576, q 1 1, q 323384654028929 500000000000000, q 493226447068767 1000000000000000, q 2048839939479290313435351239 11569241891813399636891140096, q 500000000000000 323384654028929),
  (q 359241 1048576, q 89811 262144, q 1 1, q 129353710603893 200000000000000, q 246613293942833 500000000000000, q 19471950257319890036996349 109951162777600000000000000, q 200000000000000 129353710603893),
  (q 89811 262144, q 359247 1048576, q 1 1, q 129353559597149 200000000000000, q 246613364349507 500000000000000, q 1246223453335930785519548527 7036874417766400000000000000, q 200000000000000 129353559597149),
  (q 359247 1048576, q 179625 524288, q 1 1, q 646767042956699 1000000000000000, q 123306717377203 250000000000000, q 768350106117643546874474257 4338469425251956989567696896, q 1000000000000000 646767042956699),
  (q 179625 524288, q 359253 1048576, q 1 1, q 646766287932327 1000000000000000, q 493227010315061 1000000000000000, q 558808593422876450296838051 3155251391852233673999908864, q 1000000000000000 646766287932327),
  (q 359253 1048576, q 44907 131072, q 1 1, q 646765532912629 1000000000000000, q 1541334847243 3125000000000, q 3001459085595788841805361 16947155868400232358215680, q 1000000000000000 646765532912629),
  (q 44907 131072, q 359259 1048576, q 1 1, q 129352955579521 200000000000000, q 49322729191691 100000000000000, q 1612123301809189603096243435 9102405039800048391704018944, q 200000000000000 129352955579521),
  (q 359259 1048576, q 179631 524288, q 1 1, q 129352804577451 200000000000000, q 49322743271251 100000000000000, q 153679389235284800753652947 867694875848815009821884416, q 200000000000000 129352804577451),
  (q 179631 524288, q 359265 1048576, q 1 1, q 646763267881579 1000000000000000, q 493227573504561 1000000000000000, q 683029916874898221040564637 3856422771256935495610925056, q 1000000000000000 646763267881579),
  (q 359265 1048576, q 89817 262144, q 1 1, q 646762512880577 1000000000000000, q 493227714293063 1000000000000000, q 125952342358547417795152121 711122903321819383964106752, q 1000000000000000 646762512880577),
  (q 89817 262144, q 359271 1048576, q 1 1, q 646761757884249 1000000000000000, q 3853342617797 7812500000000, q 8061061046906216952916733467 45511812684452980466003214336, q 1000000000000000 646761757884249),
  (q 359271 1048576, q 179637 524288, q 1 1, q 161690250723149 250000000000000, q 493227995859419 1000000000000000, q 768443788111319782507764857 4338479332736671782012977152, q 250000000000000 161690250723149),
  (q 179637 524288, q 359277 1048576, q 1 1, q 40422515494101 62500000000000, q 246614068318637 500000000000000, q 424278069569097162528133291 2395352969955412692116176896, q 62500000000000 40422515494101),
  (q 359277 1048576, q 22455 65536, q 1 1, q 646759492923311 1000000000000000, q 24661413870579 50000000000000, q 66707223071382266519241 376604323723582512300032, q 1000000000000000 646759492923311),
  (q 22455 65536, q 359283 1048576, q 1 1, q 8084484224321 12500000000000, q 246614209091169 500000000000000, q 8061505600703864325177211503 45511600175168386244301291520, q 12500000000000 8084484224321),
  (q 359283 1048576, q 179643 524288, q 1 1, q 646757982972723 1000000000000000, q 246614279474773 500000000000000, q 768490631922371969096286803 4338484285729808760929517568, q 1000000000000000 646757982972723),
  (q 179643 524288, q 359289 1048576, q 1 1, q 646757228004441 1000000000000000, q 493228699713207 1000000000000000, q 6232421946372090758226820317 35184372088832000000000000000, q 1000000000000000 646757228004441),
  (q 359289 1048576, q 89823 262144, q 1 1, q 646756473040833 1000000000000000, q 246614420236659 500000000000000, q 32021418938811249210426247 180770281751628968158560256, q 1000000000000000 646756473040833),
  (q 89823 262144, q 359295 1048576, q 1 1, q 646755718081899 1000000000000000, q 246614490614941 500000000000000, q 6148206128095312253223963211 34707904001175405329433755648, q 1000000000000000 646755718081899),
  (q 359295 1048576, q 179649 524288, q 1 1, q 16168874078191 25000000000000, q 246614560991449 500000000000000, q 155817538615708706323159817 879609302220800000000000000, q 25000000000000 16168874078191),
  (q 179649 524288, q 359301 1048576, q 1 1, q 129350841635611 200000000000000, q 98645852546473 200000000000000, q 1229678702919353497310770781 6941584762030323386728579072, q 200000000000000 129350841635611),
  (q 359301 1048576, q 44913 131072, q 1 1, q 129350690646629 200000000000000, q 98645880695657 200000000000000, q 1217360927378719883411647 6871947673600000000000000, q 200000000000000 129350690646629),
  (q 44913 131072, q 359307 1048576, q 1 1, q 646752698292909 1000000000000000, q 30826846513791 62500000000000, q 683175656094524729422014087 3856438179792128368942514176, q 1000000000000000 646752698292909),
  (q 359307 1048576, q 179655 524288, q 1 1, q 161687985839337 250000000000000, q 12330742123987 25000000000000, q 21959552147803218020271497 123956976863369490149146624, q 250000000000000 161687985839337),
  (q 179655 524288, q 359313 1048576, q 1 1, q 646751188426461 1000000000000000, q 493229825694757 1000000000000000, q 6233167560574981679181627237 35184372088832000000000000000, q 1000000000000000 646751188426461),
  (q 359313 1048576, q 89829 262144, q 1 1, q 646750433500249 1000000000000000, q 98645993285297 200000000000000, q 96075968707307539550567387 542312083253486352188047360, q 1000000000000000 646750433500249),
  (q 89829 262144, q 359319 1048576, q 1 1, q 80843709822339 125000000000000, q 493230107154667 1000000000000000, q 6233353973552261503844364699 35184372088832000000000000000, q 125000000000000 80843709822339),
  (q 359319 1048576, q 179661 524288, q 1 1, q 646748923661849 1000000000000000, q 493230247879301 1000000000000000, q 779180897681863930335050069 4398046511104000000000000000, q 1000000000000000 646748923661849),
  (q 179661 524288, q 359325 1048576, q 1 1, q 646748168749661 1000000000000000, q 123307597150097 250000000000000, q 6233540390300243507089780393 35184372088832000000000000000, q 1000000000000000 646748168749661),
  (q 359325 1048576, q 11229 32768, q 1 1, q 161686853460537 250000000000000, q 493230529317927 1000000000000000, q 31276635743668108651051 176534082734105470959616, q 250000000000000 161686853460537),
  (q 11229 32768, q 359331 1048576, q 1 1, q 646746658939309 1000000000000000, q 6165383375399 12500000000000, q 8063283975275127272830362511 45510750190659144971689394176, q 1000000000000000 646746658939309),
  (q 359331 1048576, q 179667 524288, q 1 1, q 129349180808229 200000000000000, q 246615405371183 500000000000000, q 1007924391519156322079937047 5688837133677920283430748160, q 200000000000000 129349180808229),
  (q 179667 524288, q 359337 1048576, q 1 1, q 646745149147657 1000000000000000, q 98646190289853 200000000000000, q 6233913235108487562653434541 35184372088832000000000000000, q 1000000000000000 646745149147657),
  (q 359337 1048576, q 89835 262144, q 1 1, q 646744394258843 1000000000000000, q 493231092152617 1000000000000000, q 97406350760426604788663101 549755813888000000000000000, q 1000000000000000 646744394258843),
  (q 89835 262144, q 359343 1048576, q 1 1, q 40421477460919 62500000000000, q 493231232852423 1000000000000000, q 6234099663168830192454783683 35184372088832000000000000000, q 62500000000000 40421477460919),
  (q 359343 1048576, q 179673 524288, q 1 1, q 16168572112381 25000000000000, q 246615686774341 500000000000000, q 6234192878613075056716217 35184372088832000000000000, q 25000000000000 16168572112381),
  (q 179673 524288, q 359349 1048576, q 1 1, q 646742129620451 1000000000000000, q 246615757120697 500000000000000, q 6149892741701881124719580801 34708082246014492335319023616, q 1000000000000000 646742129620451),
  (q 359349 1048576, q 44919 131072, q 1 1, q 646741374750337 1000000000000000, q 493231654930561 1000000000000000, q 3044130523598504426069107 17179869184000000000000000, q 1000000000000000 646741374750337),
  (q 44919 131072, q 359355 1048576, q 1 1, q 323370309942449 500000000000000, q 493231795616181 1000000000000000, q 2050026720659108599904186621 11569367348668298927672393728, q 500000000000000 323370309942449),
  (q 359355 1048576, q 179679 524288, q 1 1, q 323369932512067 500000000000000, q 30826996018641 62500000000000, q 779320718727166127393642411 4398046511104000000000000000, q 500000000000000 323369932512067),
  (q 179679 524288, q 359361 1048576, q 1 1, q 129347822033609 200000000000000, q 30827004811049 62500000000000, q 8064395588886009370376530589 45510218993105212854375546880, q 200000000000000 129347822033609),
  (q 359361 1048576, q 89841 262144, q 1 1, q 80842294414579 125000000000000, q 246616108825883 500000000000000, q 96099395303549101876242509 542314558501859554981052416, q 125000000000000 80842294414579),
  (q 89841 262144, q 359367 1048576, q 1 1, q 646737600469893 1000000000000000, q 493232358323203 1000000000000000, q 8064617923562992876773372283 45510112757542169274275069952, q 1000000000000000 646737600469893),
  (q 359367 1048576, q 179685 524288, q 1 1, q 64673684562783 100000000000000, q 246616249495547 500000000000000, q 155873465902636752633596061 879609302220800000000000000, q 100000000000000 64673684562783),
  (q 179685 524288, q 359373 1048576, q 1 1, q 323368045395221 500000000000000, q 493232639655439 1000000000000000, q 6150642445321060678976536865 34708161439987518890359914496, q 500000000000000 323368045395221),
  (q 359373 1048576, q 22461 65536, q 1 1, q 646735335957729 1000000000000000, q 493232780316239 1000000000000000, q 984491141729788079775205 5555414234212037786861568, q 1000000000000000 646735335957729),
  (q 22461 65536, q 359379 1048576, q 1 1, q 161683645282423 250000000000000, q 246616460486747 500000000000000, q 8065062604872113852845124815 45509900290363979768673599488, q 250000000000000 161683645282423),
  (q 359379 1048576, q 179691 524288, q 1 1, q 64673382630633 100000000000000, q 493233061627203 1000000000000000, q 256288483319134290975404661 1446174630567109583498641408, q 100000000000000 64673382630633),
  (q 179691 524288, q 359385 1048576, q 1 1, q 161683267871911 250000000000000, q 493233202277367 1000000000000000, q 2050339106549489256247096327 11569400343662013022151376896, q 250000000000000 161683267871911),
  (q 359385 1048576, q 89847 262144, q 1 1, q 20210384896051 31250000000000, q 246616671461993 500000000000000, q 96111110008999670393921339 542315795751749858294235136, q 31250000000000 20210384896051)
]

/-- Cells `(a, b, w₀, w₁, w₂, λ, c)`, sorted by `a`: chunk 2. -/
def cells2 : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) := [
  (q 89847 262144, q 359391 1048576, q 1 1, q 646731561864297 1000000000000000, q 493233483567061 1000000000000000, q 249423648936252421083956499 1407374883553280000000000000, q 1000000000000000 646731561864297),
  (q 359391 1048576, q 179697 524288, q 1 1, q 646730807059637 1000000000000000, q 49323362420659 100000000000000, q 768912310655729838842037361 4338528840201949179249950720, q 1000000000000000 646730807059637),
  (q 179697 524288, q 359397 1048576, q 1 1, q 161682513064913 250000000000000, q 19729350593703 40000000000000, q 8065729656724329169305451065 45509581599466721121746812928, q 250000000000000 161682513064913),
  (q 359397 1048576, q 44925 131072, q 1 1, q 646729297464343 1000000000000000, q 98646781095003 200000000000000, q 761214711647947780581127 4294967296000000000000000, q 1000000000000000 646729297464343),
  (q 44925 131072, q 359403 1048576, q 1 1, q 64672854267371 100000000000000, q 49323404610391 100000000000000, q 1230315931857555891942537019 6941652082000034751209013248, q 100000000000000 64672854267371),
  (q 359403 1048576, q 179703 524288, q 1 1, q 80840973485969 125000000000000, q 246617093364631 500000000000000, q 1247211477095301449845963 7036874417766400000000000, q 125000000000000 80840973485969),
  (q 179703 524288, q 359409 1048576, q 1 1, q 64672703310647 100000000000000, q 123308581837767 250000000000000, q 2050589037780189905312279663 11569426733669828584364048384, q 100000000000000 64672703310647),
  (q 359409 1048576, q 89853 262144, q 1 1, q 646726278329863 1000000000000000, q 493234467969331 1000000000000000, q 96122825652725440521805727 542317032752188461055737856, q 1000000000000000 646726278329863),
  (q 89853 262144, q 359415 1048576, q 1 1, q 161681380889483 250000000000000, q 9864692171681 20000000000000, q 620492057264909535079978855 3500712532339533038061879296, q 250000000000000 161681380889483),
  (q 359415 1048576, q 179709 524288, q 1 1, q 646724768790677 1000000000000000, q 61654343649403 125000000000000, q 769006037682137695048803605 4338538735706622769959534592, q 1000000000000000 646724768790677),
  (q 179709 524288, q 359421 1048576, q 1 1, q 323362007014049 500000000000000, q 98646977960571 200000000000000, q 8066619114987698718580225857 45509156696695212197200003072, q 500000000000000 323362007014049),
  (q 359421 1048576, q 351 1024, q 1 1, q 129344651854039 200000000000000, q 246617515203471 500000000000000, q 148692531849718815511 838860800000000000000, q 200000000000000 129344651854039),
  (q 351 1024, q 359427 1048576, q 1 1, q 646722504516967 1000000000000000, q 98647034201497 200000000000000, q 8066841489516998613494943695 45509050474292601521950425088, q 1000000000000000 646722504516967),
  (q 359427 1048576, q 179715 524288, q 1 1, q 20210054680263 31250000000000, q 123308827901121 250000000000000, q 256350968003433988204893813 1446181227570263427041460224, q 31250000000000 20210054680263),
  (q 179715 524288, q 359433 1048576, q 1 1, q 32336049751227 50000000000000, q 24661772609897 50000000000000, q 53500147539866079349270727 301811820478880526666563584, q 50000000000000 32336049751227),
  (q 359433 1048576, q 89859 262144, q 1 1, q 32336012014267 50000000000000, q 493235592787853 1000000000000000, q 96134542234767744466586071 542318269503232537870204928, q 50000000000000 32336012014267),
  (q 89859 262144, q 359439 1048576, q 1 1, q 20209983923463 31250000000000, q 246617866687111 500000000000000, q 6152704439904029765584237795 34708379141093117451365777408, q 31250000000000 20209983923463),
  (q 359439 1048576, q 179721 524288, q 1 1, q 646718730820969 1000000000000000, q 493235873957049 1000000000000000, q 779647033826796238530751849 4398046511104000000000000000, q 1000000000000000 646718730820969),
  (q 179721 524288, q 359445 1048576, q 1 1, q 646717976095797 1000000000000000, q 123309003634083 250000000000000, q 2689169545672630834055249459 15169577271660587024683892736, q 1000000000000000 646717976095797),
  (q 359445 1048576, q 44931 131072, q 1 1, q 323358610687651 500000000000000, q 61654519389009 125000000000000, q 4005850036569607430434119 22596620324385412851171328, q 500000000000000 323358610687651),
  (q 44931 131072, q 359451 1048576, q 1 1, q 323358233329741 500000000000000, q 49323629568427 100000000000000, q 8067731027489332355036266663 45508625597843858363198210048, q 500000000000000 323358233329741),
  (q 359451 1048576, q 179727 524288, q 1 1, q 646715711948339 1000000000000000, q 123309109063231 250000000000000, q 769146642296757198933350191 4338553575223085802236936192, q 1000000000000000 646715711948339),
  (q 179727 524288, q 359457 1048576, q 1 1, q 40419684827617 62500000000000, q 123309144204509 250000000000000, q 6153266880883209458372701933 34708438493175093050583547904, q 62500000000000 40419684827617),
  (q 359457 1048576, q 89865 262144, q 1 1, q 646714202540081 1000000000000000, q 246618358689803 500000000000000, q 126063509697962292633850249 711069785540702214192889856, q 1000000000000000 646714202540081),
  (q 89865 262144, q 359463 1048576, q 1 1, q 646713447842967 1000000000000000, q 493236857937633 1000000000000000, q 6237829016312863777447566339 35184372088832000000000000000, q 1000000000000000 646713447842967),
  (q 359463 1048576, q 179733 524288, q 1 1, q 10104885830477 15625000000000, q 493236998492117 1000000000000000, q 769193514255131226892617929 4338558520731328161393934336, q 15625000000000 10104885830477),
  (q 179733 524288, q 359469 1048576, q 1 1, q 323355969231383 500000000000000, q 24661856952153 50000000000000, q 8068398222817682244261735633 45508306954327564020952858624, q 500000000000000 323355969231383),
  (q 359469 1048576, q 22467 65536, q 1 1, q 646711183779681 1000000000000000, q 24661863979523 50000000000000, q 600950742920408758182971 3389500776014454357753856, q 1000000000000000 646711183779681),
  (q 22467 65536, q 359475 1048576, q 1 1, q 80838803637659 125000000000000, q 246618710067159 500000000000000, q 683758817293842310930432951 3856499759586977996370608128, q 125000000000000 80838803637659),
  (q 359475 1048576, q 179739 524288, q 1 1, q 646709674427539 1000000000000000, q 98647512134927 200000000000000, q 1008591479241721356052220639 5688518454626483254813786112, q 1000000000000000 646709674427539),
  (q 179739 524288, q 359481 1048576, q 1 1, q 646708919758483 1000000000000000, q 493237701211409 1000000000000000, q 6154016854739051669648114413 34708517615324712748319768576, q 1000000000000000 646708919758483),
  (q 359481 1048576, q 89871 262144, q 1 1, q 646708165094103 1000000000000000, q 246618920872321 500000000000000, q 126077410098855987523573439 711063147298647333748604928, q 1000000000000000 646708165094103),
  (q 89871 262144, q 359487 1048576, q 1 1, q 808384263043 1250000000000, q 493237982274333 1000000000000000, q 2051401452529088383697106193 11569512464456569843513032704, q 1250000000000 808384263043),
  (q 359487 1048576, q 179745 524288, q 1 1, q 323353327889687 500000000000000, q 493238122800483 1000000000000000, q 779833541084130975303205669 4398046511104000000000000000, q 500000000000000 323353327889687),
  (q 179745 524288, q 359493 1048576, q 1 1, q 10104779705141 15625000000000, q 493238263323091 1000000000000000, q 6154391864189264625747151769 34708557170417862682737639424, q 15625000000000 10104779705141),
  (q 359493 1048576, q 44937 131072, q 1 1, q 12934102929667 20000000000000, q 246619201921079 500000000000000, q 12020479724410046835372667 67790170036265899394072576, q 20000000000000 12934102929667),
  (q 44937 131072, q 359499 1048576, q 1 1, q 323352195921177 500000000000000, q 123309636089421 250000000000000, q 6238948116433034826887027943 35184372088832000000000000000, q 500000000000000 323352195921177),
  (q 359499 1048576, q 179751 524288, q 1 1, q 646703637206033 1000000000000000, q 493238684869669 1000000000000000, q 1008702688427660422316787923 5688465350664520804140580864, q 1000000000000000 646703637206033),
  (q 179751 524288, q 359505 1048576, q 1 1, q 64670288257439 100000000000000, q 7706856646533 15625000000000, q 2051588962884925581954706127 11569532240507949734434963456, q 100000000000000 64670288257439),
  (q 359505 1048576, q 89877 262144, q 1 1, q 20209441498357 31250000000000, q 98647793176603 200000000000000, q 96169697611208381107648009 542321978260584751840624640, q 31250000000000 20209441498357),
  (q 89877 262144, q 359511 1048576, q 1 1, q 323350686662567 500000000000000, q 493239106384377 1000000000000000, q 2051651468839458719364616153 11569538831860607769720651776, q 500000000000000 323350686662567),
  (q 359511 1048576, q 179757 524288, q 1 1, q 646700618707521 1000000000000000, q 493239246882199 1000000000000000, q 1008758296010117004589379129 5688438799670821855709626368, q 1000000000000000 646700618707521),
  (q 179757 524288, q 359517 1048576, q 1 1, q 129339972818917 200000000000000, q 493239387376479 1000000000000000, q 2051713976045308126793192259 11569545422881054963743588352, q 200000000000000 129339972818917),
  (q 359517 1048576, q 11235 32768, q 1 1, q 323349554743163 500000000000000, q 24661976393361 50000000000000, q 123142834539640608468105 694387881399023382298624, q 500000000000000 323349554743163),
  (q 11235 32768, q 359523 1048576, q 1 1, q 80837294360343 125000000000000, q 24661983417721 50000000000000, q 8070400024039163267105764607 45507351094859979075423830016, q 125000000000000 80837294360343),
  (q 359523 1048576, q 179763 524288, q 1 1, q 646697600283839 1000000000000000, q 493239808838079 1000000000000000, q 256475967400041461709935705 1446194413598611500007686144, q 1000000000000000 646697600283839),
  (q 179763 524288, q 359529 1048576, q 1 1, q 646696845689611 1000000000000000, q 493239949318199 1000000000000000, q 6239880803594430876488526077 35184372088832000000000000000, q 1000000000000000 646696845689611),
  (q 359529 1048576, q 89883 262144, q 1 1, q 32334804555003 50000000000000, q 246620044897389 500000000000000, q 10686824216325695200909639 60258134890515196062728192, q 50000000000000 32334804555003),
  (q 89883 262144, q 359535 1048576, q 1 1, q 323347668257593 500000000000000, q 246620115133909 500000000000000, q 6240067352342977437096804883 35184372088832000000000000000, q 500000000000000 323347668257593),
  (q 359535 1048576, q 179769 524288, q 1 1, q 161673645483747 250000000000000, q 246620185368659 500000000000000, q 1008869517154219688746553909 5688385699658067677496213504, q 250000000000000 161673645483747),
  (q 179769 524288, q 359541 1048576, q 1 1, q 646693827359469 1000000000000000, q 246620255601639 500000000000000, q 249610156194548301695571513 1407374883553280000000000000, q 1000000000000000 646693827359469),
  (q 359541 1048576, q 44943 131072, q 1 1, q 323346536394313 500000000000000, q 246620325832849 500000000000000, q 15764020682592841494786823 88880819141660678104809472, q 500000000000000 323346536394313),
  (q 44943 131072, q 359547 1048576, q 1 1, q 646692318222461 1000000000000000, q 493240792124579 1000000000000000, q 6240440461156664576886676303 35184372088832000000000000000, q 1000000000000000 646692318222461),
  (q 359547 1048576, q 179775 524288, q 1 1, q 161672890915243 250000000000000, q 6165511657249 12500000000000, q 1008925130715952822891341715 5688359150639056428178866176, q 250000000000000 161672890915243),
  (q 179775 524288, q 359553 1048576, q 1 1, q 323345404552081 500000000000000, q 246620536515861 500000000000000, q 6240627021221888833355778589 35184372088832000000000000000, q 500000000000000 323345404552081),
  (q 359553 1048576, q 89889 262144, q 1 1, q 161672513638007 250000000000000, q 98648242695997 200000000000000, q 156018007566727815045109 879609302220800000000000, q 250000000000000 161672513638007),
  (q 89889 262144, q 359559 1048576, q 1 1, q 161672325001143 250000000000000, q 123310338481177 250000000000000, q 267671942807514914446074349 1509077158790104540453535744, q 250000000000000 161672325001143),
  (q 359559 1048576, q 179781 524288, q 1 1, q 646688545461793 1000000000000000, q 493241494365893 1000000000000000, q 780113358549101848295157373 4398046511104000000000000000, q 1000000000000000 646688545461793),
  (q 179781 524288, q 359565 1048576, q 1 1, q 646687790923691 1000000000000000, q 493241634803539 1000000000000000, q 8071957203768258051173615809 45506607722327875200770637824, q 1000000000000000 646687790923691),
  (q 359565 1048576, q 22473 65536, q 1 1, q 646687036390267 1000000000000000, q 246620887618823 500000000000000, q 123169989599093828073427 694374918010839664427008, q 1000000000000000 646687036390267),
  (q 22473 65536, q 359571 1048576, q 1 1, q 8083578523269 12500000000000, q 246620957834107 500000000000000, q 8072179673960787367382083919 45506501531518015911525089280, q 12500000000000 8083578523269),
  (q 359571 1048576, q 179787 524288, q 1 1, q 161671381834363 250000000000000, q 493242056095243 1000000000000000, q 769615446342351120565051399 4338603007878893867362156544, q 250000000000000 161671381834363),
  (q 179787 524288, q 359577 1048576, q 1 1, q 32334238640903 50000000000000, q 246621098259367 500000000000000, q 6157017350787768801496751317 34708833944455865652400357376, q 50000000000000 32334238640903),
  (q 359577 1048576, q 89895 262144, q 1 1, q 323342009151673 500000000000000, q 493242336938687 1000000000000000, q 96204861433989552120245359 542325684775493996078170112, q 500000000000000 323342009151673),
  (q 89895 262144, q 359583 1048576, q 1 1, q 64668326379331 100000000000000, q 246621238677551 500000000000000, q 1248311975626690687097393959 7036874417766400000000000000, q 100000000000000 64668326379331),
  (q 359583 1048576, q 179793 524288, q 1 1, q 646682509287951 1000000000000000, q 246621308883989 500000000000000, q 31208265845058653681203041 175921860444160000000000000, q 1000000000000000 646682509287951),
  (q 179793 524288, q 359589 1048576, q 1 1, q 64668175478727 100000000000000, q 123310689544329 250000000000000, q 1248349292166628527612922773 7036874417766400000000000000, q 100000000000000 64668175478727),
  (q 359589 1048576, q 44949 131072, q 1 1, q 323340500145633 500000000000000, q 123310724645779 250000000000000, q 15767496779352913267353773 88879159910257726221975552, q 500000000000000 323340500145633),
  (q 44949 131072, q 359595 1048576, q 1 1, q 646680245799941 1000000000000000, q 246621519492689 500000000000000, q 6157580050792345837383028319 34708893227775615503530196992, q 1000000000000000 646680245799941),
  (q 359595 1048576, q 179799 524288, q 1 1, q 646679491313293 1000000000000000, q 493243179384103 1000000000000000, q 780253292744528766523146127 4398046511104000000000000000, q 1000000000000000 646679491313293),
  (q 179799 524288, q 359601 1048576, q 1 1, q 646678736831323 1000000000000000, q 49324331977929 100000000000000, q 249684785502009108518102909 1407374883553280000000000000, q 1000000000000000 646678736831323),
  (q 359601 1048576, q 89901 262144, q 1 1, q 646677982354031 1000000000000000, q 493243460170939 1000000000000000, q 96216584585407858521354239 542326919782415763100401664, q 1000000000000000 646677982354031),
  (q 89901 262144, q 359607 1048576, q 1 1, q 80834653485177 125000000000000, q 493243600559051 1000000000000000, q 8073514578834185824973375291 45505864414308287875827892224, q 125000000000000 80834653485177),
  (q 359607 1048576, q 179805 524288, q 1 1, q 16166911835337 25000000000000, q 3945949927549 8000000000000, q 30790244966375856588029321 173544713118479610240040960, q 25000000000000 16166911835337),
  (q 179805 524288, q 359613 1048576, q 1 1, q 646675718950221 1000000000000000, q 246621940662331 500000000000000, q 6158142784587689415306969865 34708952502133202096192749568, q 1000000000000000 646675718950221),
  (q 359613 1048576, q 5619 16384, q 1 1, q 646674964491641 1000000000000000, q 246622010851081 500000000000000, q 187934465845912895004761 1059233471079150021246976, q 1000000000000000 646674964491641),
  (q 5619 16384, q 359619 1048576, q 1 1, q 323337105018869 500000000000000, q 246622081038063 500000000000000, q 8073959579019009328740942015 45505652052438542513216684032, q 500000000000000 323337105018869),
  (q 359619 1048576, q 179811 524288, q 1 1, q 323336727794257 500000000000000, q 61655537805819 125000000000000, q 780346591639619691046437959 4398046511104000000000000000, q 500000000000000 323336727794257),
  (q 179811 524288, q 359625 1048576, q 1 1, q 646672701143967 1000000000000000, q 493244442813441 1000000000000000, q 2691394028363894015053641447 15168515291159593247829917696, q 1000000000000000 646672701143967),
  (q 359625 1048576, q 89907 262144, q 1 1, q 646671946704099 1000000000000000, q 493244583176793 1000000000000000, q 32076102891824709018893175 180776051513470098872467456, q 1000000000000000 646671946704099),
  (q 89907 262144, q 359631 1048576, q 1 1, q 646671192268909 1000000000000000, q 493244723536609 1000000000000000, q 6158705552174922999180334475 34709011767530243911504101376, q 1000000000000000 646671192268909),
  (q 359631 1048576, q 179817 524288, q 1 1, q 646670437838397 1000000000000000, q 61655607986611 125000000000000, q 769849918757274471872636249 4338627705528166823917256704, q 1000000000000000 646670437838397),
  (q 179817 524288, q 359637 1048576, q 1 1, q 646669683412563 1000000000000000, q 493245004245631 1000000000000000, q 6158893148880168045567792353 34709031520671601391759785984, q 1000000000000000 646669683412563),
  (q 359637 1048576, q 44955 131072, q 1 1, q 40416808061963 62500000000000, q 246622572297419 500000000000000, q 12194008918167110871482807 68719476736000000000000000, q 62500000000000 40416808061963),
  (q 44955 131072, q 359643 1048576, q 1 1, q 64666817457493 100000000000000, q 123311321235127 250000000000000, q 8074849627231270042762955623 45505227344500212555600363520, q 100000000000000 64666817457493),
  (q 359643 1048576, q 179823 524288, q 1 1, q 161666855040783 250000000000000, q 246622712641321 500000000000000, q 769896818872292340511832435 4338632643564664722382913536, q 250000000000000 161666855040783),
  (q 179823 524288, q 359649 1048576, q 1 1, q 646666665756011 1000000000000000, q 12331139140531 25000000000000, q 6159268353555161335318397189 34709071023968218693091983360, q 1000000000000000 646666665756011),
  (q 359649 1048576, q 89913 262144, q 1 1, q 646665911353569 1000000000000000, q 493245705956303 1000000000000000, q 97557903233683590915651063 549755813888000000000000000, q 1000000000000000 646665911353569),
  (q 89913 262144, q 359655 1048576, q 1 1, q 129333031391161 200000000000000, q 493245846287829 1000000000000000, q 2053151987174997089137536209 11569696924707873083885617152, q 200000000000000 129333031391161),
  (q 359655 1048576, q 179829 524288, q 1 1, q 646664402562719 1000000000000000, q 24662299330791 50000000000000, q 1009425742469796054814847649 5688120239092237708979863552, q 1000000000000000 646664402562719),
  (q 179829 524288, q 359661 1048576, q 1 1, q 80832956021789 125000000000000, q 19729845077611 40000000000000, q 8075517205254118737805889713 45504908827373078893368967168, q 125000000000000 80832956021789),
  (q 359661 1048576, q 22479 65536, q 1 1, q 80832861723823 125000000000000, q 98649253452239 200000000000000, q 1971588982360024856402587 11109583921469119010963456, q 125000000000000 80832861723823),
  (q 22479 65536, q 359667 1048576, q 1 1, q 323331069705767 500000000000000, q 493246407578579 1000000000000000, q 6159831188729523372275476447 34709130271448815290816659456, q 500000000000000 323331069705767),
  (q 359667 1048576, q 179835 524288, q 1 1, q 646661385037163 1000000000000000, q 123311636973107 250000000000000, q 769990624734692041469448563 4338642518144770019399041024, q 1000000000000000 646661385037163),
  (q 179835 524288, q 359673 1048576, q 1 1, q 64666063066747 100000000000000, q 246623344101371 500000000000000, q 8075962277205075335585023477 45504696489206059844585390080, q 100000000000000 64666063066747),
  (q 359673 1048576, q 89919 262144, q 1 1, q 80832484537807 125000000000000, q 493246828509521 1000000000000000, q 126188649182575461477020435 711010053210740204666617856, q 125000000000000 80832484537807),
  (q 89919 262144, q 359679 1048576, q 1 1, q 646659121942121 1000000000000000, q 98649393762553 200000000000000, q 6244545654058105501382108347 35184372088832000000000000000, q 1000000000000000 646659121942121),
  (q 359679 1048576, q 179841 524288, q 1 1, q 20208073987077 31250000000000, q 493247109112473 1000000000000000, q 256679176827385648818068271 1446215818229497255719600128, q 31250000000000 20208073987077),
  (q 179841 524288, q 359685 1048576, q 1 1, q 323328806617743 500000000000000, q 61655906176081 125000000000000, q 8076407365105013023725927353 45504484156306704247453384704, q 500000000000000 323328806617743),
  (q 359685 1048576, q 44961 131072, q 1 1, q 646656858889187 1000000000000000, q 493247389701287 1000000000000000, q 752012679746068251844937 4236962815208789748219904, q 1000000000000000 646656858889187),
  (q 44961 131072, q 359691 1048576, q 1 1, q 646656104547567 1000000000000000, q 61655941248799 125000000000000, q 249796757758492967914448679 1407374883553280000000000000, q 1000000000000000 646656104547567),
  (q 359691 1048576, q 179847 524288, q 1 1, q 1034648560337 1600000000000, q 246623835137981 500000000000000, q 110012062586741029977634201 619807484390677382564937728, q 1600000000000 1034648560337),
  (q 179847 524288, q 359697 1048576, q 1 1, q 323327297939181 500000000000000, q 246623905278999 500000000000000, q 2053589774151517568690218223 11569742999116212476496052224, q 500000000000000 323327297939181),
  (q 359697 1048576, q 89925 262144, q 1 1, q 646653841550779 1000000000000000, q 986495901673 2000000000000, q 3850539463119011993272567 21693274292856661433384960, q 1000000000000000 646653841550779),
  (q 89925 262144, q 359703 1048576, q 1 1, q 323326543613937 500000000000000, q 123312022777867 250000000000000, q 6245292248959557337426122603 35184372088832000000000000000, q 500000000000000 323326543613937),
  (q 359703 1048576, q 179853 524288, q 1 1, q 40415770806853 62500000000000, q 246624115691451 500000000000000, q 1009648288413522847176138513 5688014073301079414521462784, q 62500000000000 40415770806853),
  (q 179853 524288, q 359709 1048576, q 1 1, q 646651578596101 1000000000000000, q 493248371650801 1000000000000000, q 6161144602230914299872392297 34709268480744551664911908864, q 1000000000000000 646651578596101),
  (q 359709 1048576, q 11241 32768, q 1 1, q 646650824287233 1000000000000000, q 493248511915167 1000000000000000, q 164335304182843597707721 925781380748369415110656, q 1000000000000000 646650824287233),
  (q 11241 32768, q 359715 1048576, q 1 1, q 129330013996609 200000000000000, q 493248652175999 1000000000000000, q 6161332247752050855492955687 34709288220950445115452686336, q 200000000000000 129330013996609),
  (q 359715 1048576, q 179859 524288, q 1 1, q 129329863136707 200000000000000, q 246624396216649 500000000000000, q 1009703929883700734555827591 5687987533499520431454945280, q 200000000000000 129329863136707),
  (q 179859 524288, q 359721 1048576, q 1 1, q 20207767543397 31250000000000, q 493248932687063 1000000000000000, q 8077742724502177015275499109 45503847189216166278338707456, q 31250000000000 20207767543397),
  (q 359721 1048576, q 89931 262144, q 1 1, q 646647807098553 1000000000000000, q 246624536468647 500000000000000, q 96275214423047846299383481 542333091084287075516678144, q 1000000000000000 646647807098553),
  (q 89931 262144, q 359727 1048576, q 1 1, q 646647052813081 1000000000000000, q 61656151647999 125000000000000, q 2053902516686812206206027737 11569775899459462052389584896, q 1000000000000000 646647052813081),
  (q 359727 1048576, q 179865 524288, q 1 1, q 10103848414567 15625000000000, q 246624676713579 500000000000000, q 1009759573347663682970356341 5687960994356489748589051904, q 15625000000000 10103848414567),
  (q 179865 524288, q 359733 1048576, q 1 1, q 25865821770247 40000000000000, q 493249493666789 1000000000000000, q 6161895206847772605674895457 34709347435600574485832400896, q 40000000000000 25865821770247),
  (q 359733 1048576, q 44967 131072, q 1 1, q 32332239499237 50000000000000, q 61656204237861 125000000000000, q 4011711612402175564595109 22597237828020019199475712, q 50000000000000 32332239499237),
  (q 44967 131072, q 359739 1048576, q 1 1, q 129328807143597 200000000000000, q 246624887067727 500000000000000, q 880297552484369745087353881 4958481024546901674539614208, q 200000000000000 129328807143597),
  (q 359739 1048576, q 179871 524288, q 1 1, q 64664328145591 100000000000000, q 61656239295561 125000000000000, q 156162639861017082365673647 879609302220800000000000000, q 100000000000000 64664328145591),
  (q 179871 524288, q 359745 1048576, q 1 1, q 323321263599257 500000000000000, q 123312513647497 250000000000000, q 6246598935312124884446298077 35184372088832000000000000000, q 500000000000000 323321263599257),
  (q 359745 1048576, q 89937 262144, q 1 1, q 646641772945797 1000000000000000, q 123312548702989 250000000000000, q 97604566830108923794982151 549755813888000000000000000, q 1000000000000000 646641772945797),
  (q 89937 262144, q 359751 1048576, q 1 1, q 646641018697759 1000000000000000, q 493250335030391 1000000000000000, q 8078855633658195542482090907 45503316419526646390614654976, q 1000000000000000 646641018697759),
  (q 359751 1048576, q 179877 524288, q 1 1, q 323320132227201 500000000000000, q 246625237622647 500000000000000, q 770319004397267744180076545 4338677063505910390589489152, q 500000000000000 323320132227201),
  (q 179877 524288, q 359757 1048576, q 1 1, q 161659877553931 250000000000000, q 98650123091333 200000000000000, q 6246972308232000476477076017 35184372088832000000000000000, q 250000000000000 161659877553931),
  (q 359757 1048576, q 22485 65536, q 1 1, q 25865550239269 40000000000000, q 493250755664503 1000000000000000, q 3009150248469470061140743 16947966914450617064751104, q 40000000000000 25865550239269),
  (q 22485 65536, q 359763 1048576, q 1 1, q 323319000876203 500000000000000, q 49325089586881 100000000000000, q 6247159000352476187588219327 35184372088832000000000000000, q 500000000000000 323319000876203),
  (q 359763 1048576, q 179883 524288, q 1 1, q 323318623763883 500000000000000, q 30828189754349 62500000000000, q 770365923288559457685675023 4338681996568534344345321472, q 500000000000000 323318623763883),
  (q 179883 524288, q 359769 1048576, q 1 1, q 323318246653903 500000000000000, q 493251176266827 1000000000000000, q 8079523427005161856014820245 45502997973518739562702045184, q 500000000000000 323318246653903),
  (q 359769 1048576, q 89943 262144, q 1 1, q 323317869546263 500000000000000, q 246625658230269 500000000000000, q 126244292646652154290180947 710983514067760099335602176, q 500000000000000 323317869546263),
  (q 89943 262144, q 359775 1048576, q 1 1, q 323317492440963 500000000000000, q 493251456650717 1000000000000000, q 8079746032763304870416100467 45502891827483878875006500864, q 500000000000000 323317492440963),
  (q 359775 1048576, q 179889 524288, q 1 1, q 323317115338003 500000000000000, q 123312899209341 250000000000000, q 256804281352568950508208039 1446228976378030360472059904, q 500000000000000 323317115338003),
  (q 179889 524288, q 359781 1048576, q 1 1, q 129326695294953 200000000000000, q 493251737020481 1000000000000000, q 1999270111794097284354621 11258999068426240000000000, q 200000000000000 129326695294953),
  (q 359781 1048576, q 44973 131072, q 1 1, q 161658180569551 250000000000000, q 246625938600033 500000000000000, q 12202758696274753282427149 68719476736000000000000000, q 250000000000000 161658180569551),
  (q 44973 131072, q 359787 1048576, q 1 1, q 646631968086323 1000000000000000, q 493252017376119 1000000000000000, q 2054528095645159016357372549 11569841675285598679882268672, q 1000000000000000 646631968086323),
  (q 359787 1048576, q 179895 524288, q 1 1, q 323315606949561 500000000000000, q 493252157548641 1000000000000000, q 256819922234916901249508097 1446230620400880724817739776, q 500000000000000 323315606949561),
  (q 179895 524288, q 359793 1048576, q 1 1, q 3233152298583 5000000000000, q 493252297717633 1000000000000000, q 8080413873965789531463087133 45502573397282691945490022400, q 5000000000000 3233152298583),
  (q 359793 1048576, q 89949 262144, q 1 1, q 646629705538759 1000000000000000, q 493252437883093 1000000000000000, q 96310403591562087460163903 542336790881319912019591168, q 1000000000000000 646629705538759),
  (q 89949 262144, q 359799 1048576, q 1 1, q 323314475682799 500000000000000, q 493252578045023 1000000000000000, q 6248279232325468041302298091 35184372088832000000000000000, q 500000000000000 323314475682799),
  (q 359799 1048576, q 179901 524288, q 1 1, q 161657049299279 250000000000000, q 246626359101711 500000000000000, q 1010093476003354353315733569 5687801773328490671141552128, q 250000000000000 161657049299279),
  (q 179901 524288, q 359805 1048576, q 1 1, q 129325488606663 200000000000000, q 49325285835829 100000000000000, q 1616171824274919715399314653 9100472223413668949086175232, q 200000000000000 129325488606663),
  (q 359805 1048576, q 2811 8192, q 1 1, q 323313344437097 500000000000000, q 123313249627407 250000000000000, q 15413227912367652776925 86788765044857196511232, q 500000000000000 323313344437097),
  (q 2811 8192, q 359811 1048576, q 1 1, q 646625934719753 1000000000000000, q 98650627731487 200000000000000, q 8081081751061278943893821807 45502254978937160666282196992, q 1000000000000000 646625934719753),
  (q 359811 1048576, q 179907 524288, q 1 1, q 646625180569993 1000000000000000, q 30828329925107 62500000000000, q 781093254468215721442813027 4398046511104000000000000000, q 1000000000000000 646625180569993),
  (q 179907 524288, q 359817 1048576, q 1 1, q 40414026651557 62500000000000, q 246626709471229 500000000000000, q 6164522796214988923072525189 34709623652319953155744858112, q 62500000000000 40414026651557),
  (q 359817 1048576, q 89955 262144, q 1 1, q 20206989758891 31250000000000, q 19730142363187 40000000000000, q 97639574433100966825024319 549755813888000000000000000, q 31250000000000 20206989758891),
  (q 89955 262144, q 359823 1048576, q 1 1, q 80827864768599 125000000000000, q 246626849606681 500000000000000, q 6249026129120129465338975779 35184372088832000000000000000, q 125000000000000 80827864768599),
  (q 359823 1048576, q 179913 524288, q 1 1, q 80827770502219 125000000000000, q 246626919671759 500000000000000, q 770600545913676652177169701 4338706654426824539314847744, q 125000000000000 80827770502219),
  (q 179913 524288, q 359829 1048576, q 1 1, q 10103459529553 15625000000000, q 98650795894029 200000000000000, q 8081749664050941121424519241 45501936572447777618592268288, q 15625000000000 10103459529553),
  (q 359829 1048576, q 44979 131072, q 1 1, q 646620655769713 1000000000000000, q 246627059796621 500000000000000, q 167236113445841702379329 941560138786776538939392, q 1000000000000000 646620655769713),
  (q 44979 131072, q 359835 1048576, q 1 1, q 323309950826357 500000000000000, q 49325425971281 100000000000000, q 734724755426440552836366805 4136530039962371507131252736, q 500000000000000 323309950826357),
  (q 359835 1048576, q 179919 524288, q 1 1, q 161654786885099 250000000000000, q 30828399989303 62500000000000, q 1010260454250806626541789827 5687722171706162501405114368, q 250000000000000 161654786885099),
  (q 179919 524288, q 359841 1048576, q 1 1, q 323309196716379 500000000000000, q 493254539941357 1000000000000000, q 8082194959319167091407772749 45501724308041839166789517312, q 500000000000000 323309196716379),
  (q 359841 1048576, q 89961 262144, q 1 1, q 646617639329801 1000000000000000, q 15414208751573 31250000000000, q 96333867732066279437970263 542339256170275008975732736, q 1000000000000000 646617639329801),
  (q 89961 262144, q 359847 1048576, q 1 1, q 161654221307881 250000000000000, q 246627410077893 500000000000000, q 2055153799798689062710314361 11569907417980723173647187968, q 250000000000000 161654221307881),
  (q 359847 1048576, q 179925 524288, q 1 1, q 80827016392241 125000000000000, q 123313740064427 250000000000000, q 1010316117655002710707638601 5687695639149461555615105024, q 125000000000000 80827016392241),
  (q 179925 524288, q 359853 1048576, q 1 1, q 161653844262253 250000000000000, q 4932551003561 10000000000000, q 8082640270541224744773630641 45501512048905675228963667968, q 250000000000000 161653844262253),
  (q 359853 1048576, q 22491 65536, q 1 1, q 323307311482389 500000000000000, q 493255240450963 1000000000000000, q 376327087320677056475045 2118515126317502376706048, q 500000000000000 323307311482389),
  (q 22491 65536, q 359859 1048576, q 1 1, q 646613868885223 1000000000000000, q 246627690271149 500000000000000, q 8082862932135050769530022687 45501405921313829071536259072, q 1000000000000000 646613868885223),
  (q 359859 1048576, q 179931 524288, q 1 1, q 12932262296207 20000000000000, q 493255520630103 1000000000000000, q 256913780675054769631191061 1446240481060007729910775808, q 20000000000000 12932262296207),
  (q 179931 524288, q 359865 1048576, q 1 1, q 646612360740157 1000000000000000, q 493255660714381 1000000000000000, q 6250333343817471338541500861 35184372088832000000000000000, q 1000000000000000 646612360740157),
  (q 359865 1048576, q 89967 262144, q 1 1, q 129322321334929 200000000000000, q 49325580079513 100000000000000, q 19532583510539916343777097 109951162777600000000000000, q 200000000000000 129322321334929),
  (q 89967 262144, q 359871 1048576, q 1 1, q 646610852613813 1000000000000000, q 9865118817447 20000000000000, q 2694436089096168581865584129 15167064556694202793217490944, q 1000000000000000 646610852613813),
  (q 359871 1048576, q 179937 524288, q 1 1, q 646610098557663 1000000000000000, q 246628040473021 500000000000000, q 770788277818644956951907881 4338726371771144459555700736, q 1000000000000000 646610098557663),
  (q 179937 524288, q 359877 1048576, q 1 1, q 646609344506193 1000000000000000, q 246628110508103 500000000000000, q 6166400096483892267720031073 34709820830730693115887222784, q 1000000000000000 646609344506193),
  (q 359877 1048576, q 44985 131072, q 1 1, q 161652147614851 250000000000000, q 246628180541421 500000000000000, q 191173548219176103965471 1076073620010043701198848, q 250000000000000 161652147614851),
  (q 44985 131072, q 359883 1048576, q 1 1, q 40412989776081 62500000000000, q 493256501145951 1000000000000000, q 2694584539465552858908904733 15166993808040504681822158848, q 62500000000000 40412989776081),
  (q 359883 1048576, q 179943 524288, q 1 1, q 646607082379869 1000000000000000, q 493256641205531 1000000000000000, q 1010483119833332270017319539 5687616045431839137309130752, q 1000000000000000 646607082379869),
  (q 179943 524288, q 359889 1048576, q 1 1, q 161651582086781 250000000000000, q 493256781261583 1000000000000000, q 6166775601614071482238263005 34709860254494303947809882112, q 250000000000000 161651582086781),
  (q 359889 1048576, q 89973 262144, q 1 1, q 646605574319059 1000000000000000, q 123314230328527 250000000000000, q 96357335628819572912820191 542341720465853236073463808, q 1000000000000000 646605574319059),
  (q 89973 262144, q 359895 1048576, q 1 1, q 25864192811827 40000000000000, q 246628530681553 500000000000000, q 250050687273354176388088811 1407374883553280000000000000, q 40000000000000 25864192811827),
  (q 359895 1048576, q 179949 524288, q 1 1, q 161651016569243 250000000000000, q 7707143772009 15625000000000, q 1010538791214834087971638929 5687589515510192574274994176, q 250000000000000 161651016569243),
  (q 179949 524288, q 359901 1048576, q 1 1, q 12932066245259 20000000000000, q 246628670725259 500000000000000, q 8084421674974702951516159393 45500663065061720104684748800, q 20000000000000 12932066245259),
  (q 359901 1048576, q 11247 32768, q 1 1, q 64660255825361 100000000000000, q 246628740744467 500000000000000, q 30840046009933325103031 173571052575574363996160, q 100000000000000 64660255825361),
  (q 11247 32768, q 359907 1048576, q 1 1, q 646601804248951 1000000000000000, q 246628810761911 500000000000000, q 6251640743462683607649233783 35184372088832000000000000000, q 1000000000000000 646601804248951),
  (q 359907 1048576, q 179955 524288, q 1 1, q 646601050248973 1000000000000000, q 493257761555183 1000000000000000, q 770929096468621239316443203 4338741154565482668636504064, q 1000000000000000 646601050248973),
  (q 179955 524288, q 359913 1048576, q 1 1, q 161650074063419 250000000000000, q 493257901583017 1000000000000000, q 6167526656953475195528651525 34709939090106689847493132288, q 250000000000000 161650074063419),
  (q 359913 1048576, q 89979 262144, q 1 1, q 32329977113153 50000000000000, q 19730321664293 40000000000000, q 25265557550666616405943627 142188743046574721478950912, q 50000000000000 32329977113153),
  (q 89979 262144, q 359919 1048576, q 1 1, q 323299394138563 500000000000000, q 246629090814053 500000000000000, q 8085089767452768858820053859 45500344717860607670211313664, q 500000000000000 323299394138563),
  (q 359919 1048576, q 179961 524288, q 1 1, q 646598034295873 1000000000000000, q 6165729020567 12500000000000, q 1010650139961184179930001565 5687536457643337569831747584, q 1000000000000000 646598034295873),
  (q 179961 524288, q 359925 1048576, q 1 1, q 323298640159651 500000000000000, q 30828653853693 62500000000000, q 6252201114216535299500866201 35184372088832000000000000000, q 500000000000000 323298640159651),
  (q 359925 1048576, q 44991 131072, q 1 1, q 161649131586853 250000000000000, q 493258601669289 1000000000000000, q 4015622459025930598329965 22597648668163064134107136, q 250000000000000 161649131586853),
  (q 44991 131072, q 359931 1048576, q 1 1, q 646595772380203 1000000000000000, q 123314685418991 250000000000000, q 8085535182383175996278061911 45500132492981566879188385792, q 1000000000000000 646595772380203),
  (q 359931 1048576, q 179967 524288, q 1 1, q 161648754604419 250000000000000, q 493258881679113 1000000000000000, q 336901939108706552382275569 1895836643232724369629249536, q 250000000000000 161648754604419),
  (q 179967 524288, q 359937 1048576, q 1 1, q 646594264459831 1000000000000000, q 30828688854921 62500000000000, q 6252574713593323204604259653 35184372088832000000000000000, q 1000000000000000 646594264459831),
  (q 359937 1048576, q 89985 262144, q 1 1, q 646593510506667 1000000000000000, q 493259161674833 1000000000000000, q 97697939309325695572312419 549755813888000000000000000, q 1000000000000000 646593510506667),
  (q 89985 262144, q 359943 1048576, q 1 1, q 80824094569773 125000000000000, q 123314825416851 250000000000000, q 2695326871090005067120179577 15166640091124475500683067392, q 125000000000000 80824094569773),
  (q 359943 1048576, q 179973 524288, q 1 1, q 646592002614383 1000000000000000, q 493259441656449 1000000000000000, q 1010761496685619542560383377 5687483402411871199679217664, q 1000000000000000 646592002614383),
  (q 179973 524288, q 359949 1048576, q 1 1, q 10102988260551 15625000000000, q 30828723852623 62500000000000, q 8086203334697202823345452305 45499814165545979153058103296, q 15625000000000 10102988260551),
  (q 359949 1048576, q 22497 65536, q 1 1, q 646590494740827 1000000000000000, q 246629860811981 500000000000000, q 3012083618202852998227957 16948274982471846399574016, q 1000000000000000 646590494740827),
  (q 22497 65536, q 359955 1048576, q 1 1, q 646589740811071 1000000000000000, q 493259861602431 1000000000000000, q 8086426060113630551359300671 45499708059036327276282118144, q 1000000000000000 646589740811071),
  (q 359955 1048576, q 179979 524288, q 1 1, q 646588986885997 1000000000000000, q 246630000788687 500000000000000, q 1010817178039727619933592895 5687456875784458230485221376, q 1000000000000000 646588986885997),
  (q 179979 524288, q 359961 1048576, q 1 1, q 129317646593121 200000000000000, q 61657517693599 125000000000000, q 50026575661172022775082913 281474976710656000000000000, q 200000000000000 129317646593121),
  (q 359961 1048576, q 89991 262144, q 1 1, q 323293739524947 500000000000000, q 123315070379171 250000000000000, q 126355627433096587806859139 710930451589729249860255744, q 500000000000000 323293739524947),
  (q 89991 262144, q 359967 1048576, q 1 1, q 323293362569433 500000000000000, q 123315105370263 250000000000000, q 6253508778097455467391617763 35184372088832000000000000000, q 500000000000000 323293362569433),
  (q 359967 1048576, q 179985 524288, q 1 1, q 646585971232519 1000000000000000, q 246630280720947 500000000000000, q 257054610595393815963749683 1446255260876481422881193984, q 1000000000000000 646585971232519),
  (q 179985 524288, q 359973 1048576, q 1 1, q 323292608665427 500000000000000, q 123315175349803 250000000000000, q 6169404558278568302530940777 34710136109656260283117600768, q 500000000000000 323292608665427),
  (q 359973 1048576, q 44997 131072, q 1 1, q 40411528964617 62500000000000, q 98652168270601 200000000000000, q 12049801685951118150245417 67793253824275227722383360, q 62500000000000 40411528964617),
  (q 44997 131072, q 359979 1048576, q 1 1, q 646583709541571 1000000000000000, q 246630490651637 500000000000000, q 6253882430324838256326221647 35184372088832000000000000000, q 1000000000000000 646583709541571),
  (q 359979 1048576, q 179991 524288, q 1 1, q 10102858682093 15625000000000, q 246630560625009 500000000000000, q 781746980717648462455476827 4398046511104000000000000000, q 15625000000000 10102858682093),
  (q 179991 524288, q 359985 1048576, q 1 1, q 129316440354203 200000000000000, q 493261261193237 1000000000000000, q 116410946860904509374887777 654908971729411277225721856, q 200000000000000 129316440354203),
  (q 359985 1048576, q 89997 262144, q 1 1, q 16164536197319 25000000000000, q 123315350283233 250000000000000, q 96404282692398934598161729 542346646078740553879519232, q 25000000000000 16164536197319),
  (q 89997 262144, q 359991 1048576, q 1 1, q 161645173504797 250000000000000, q 493261541069103 1000000000000000, q 685552000215381982293570755 3856688355130223749903679488, q 250000000000000 161645173504797),
  (q 359991 1048576, q 179997 524288, q 1 1, q 646579940150297 1000000000000000, q 1973046724007 4000000000000, q 1010984234070130899357165577 5687377299855693700478795776, q 1000000000000000 646579940150297),
  (q 179997 524288, q 359997 1048576, q 1 1, q 646579186286089 1000000000000000, q 493261820930873 1000000000000000, q 6254442936980220110477921897 35184372088832000000000000000, q 1000000000000000 646579186286089),
  (q 359997 1048576, q 5625 16384, q 1 1, q 646578432426563 1000000000000000, q 61657745107059 125000000000000, q 190873301942734360175483 1073741824000000000000000, q 1000000000000000 646578432426563),
  (q 5625 16384, q 360003 1048576, q 1 1, q 646577678571719 1000000000000000, q 493262100778547 1000000000000000, q 8088208007062776867169149839 45498859254401156636701884416, q 1000000000000000 646577678571719),
  (q 360003 1048576, q 180003 524288, q 1 1, q 646576924721557 1000000000000000, q 246631120348549 500000000000000, q 1011039923403102915769602727 5687350775863994821017337856, q 1000000000000000 646576924721557),
  (q 180003 524288, q 360009 1048576, q 1 1, q 323288085438039 500000000000000, q 246631190306063 500000000000000, q 8088430768384286148162816805 45498753159752297328559521792, q 500000000000000 323288085438039),
  (q 360009 1048576, q 90003 262144, q 1 1, q 646575417035281 1000000000000000, q 49326252052363 100000000000000, q 126383471102205691743142195 710917189264407852331565056, q 1000000000000000 646575417035281),
  (q 90003 262144, q 360015 1048576, q 1 1, q 646574663199167 1000000000000000, q 493262660431611 1000000000000000, q 6255003477613761308417755291 35184372088832000000000000000, q 1000000000000000 646574663199167),
  (q 360015 1048576, q 180009 524288, q 1 1, q 129314781873547 200000000000000, q 123315700084017 250000000000000, q 36731031135907256699717693 206608832197660269151780864, q 200000000000000 129314781873547),
  (q 180009 524288, q 360021 1048576, q 1 1, q 129314631108197 200000000000000, q 493262940237003 1000000000000000, q 50041522656340010208490789 281474976710656000000000000, q 200000000000000 129314631108197),
  (q 360021 1048576, q 45003 131072, q 1 1, q 323286200859459 500000000000000, q 246631540067207 500000000000000, q 12052736464469495653535917 67793561520049133251985408, q 500000000000000 323286200859459),
  (q 45003 131072, q 360027 1048576, q 1 1, q 646571647901533 1000000000000000, q 246631610014151 500000000000000, q 6171094990705419074904949871 34710313342422372915796246528, q 1000000000000000 646571647901533),
  (q 360027 1048576, q 180015 524288, q 1 1, q 646570894088831 1000000000000000, q 123315839979667 250000000000000, q 781933827595589563054055231 4398046511104000000000000000, q 1000000000000000 646570894088831),
  (q 180015 524288, q 360033 1048576, q 1 1, q 646570140280811 1000000000000000, q 49326349980551 100000000000000, q 6171282835317634462115264389 34710333029993149408886128640, q 1000000000000000 646570140280811),
  (q 360033 1048576, q 90009 262144, q 1 1, q 323284693238737 500000000000000, q 49326363968883 100000000000000, q 32142587286629284502619859 180783035798993277141647360, q 500000000000000 323284693238737),
  (q 90009 262144, q 360039 1048576, q 1 1, q 32328431633941 50000000000000, q 123315944892157 250000000000000, q 1251150183596395917944988143 7036874417766400000000000000, q 50000000000000 32328431633941),
  (q 360039 1048576, q 180021 524288, q 1 1, q 40410492430303 62500000000000, q 246631959722451 500000000000000, q 257148525386724378148084259 1446265106645423830306127872, q 62500000000000 40410492430303),
  (q 180021 524288, q 360045 1048576, q 1 1, q 646567125095559 1000000000000000, q 98652811863531 200000000000000, q 2696589140032646901752363915 15166038873179022840291131392, q 1000000000000000 646567125095559),
  (q 360045 1048576, q 22503 65536, q 1 1, q 646566371310953 1000000000000000, q 98652839837377 200000000000000, q 3013551007464631044255599 16948428830362406936903680, q 1000000000000000 646566371310953),
  (q 22503 65536, q 360051 1048576, q 1 1, q 646565617531029 1000000000000000, q 493264339052593 1000000000000000, q 6171846391699771283339122007 34710392086756434886631882752, q 1000000000000000 646565617531029),
  (q 360051 1048576, q 180027 524288, q 1 1, q 646564863755789 1000000000000000, q 493264478914779 1000000000000000, q 257164180043808368160703657 1446266747028450902062137344, q 1000000000000000 646564863755789),
  (q 180027 524288, q 360057 1048576, q 1 1, q 646564109985231 1000000000000000, q 493264618773443 1000000000000000, q 6172034251342452979440844429 34710411770361369695356977152, q 1000000000000000 646564109985231),
  (q 360057 1048576, q 90015 262144, q 1 1, q 161640839054839 250000000000000, q 246632379314293 500000000000000, q 97756327779052165722043787 549755813888000000000000000, q 250000000000000 161640839054839),
  (q 90015 262144, q 360063 1048576, q 1 1, q 161640650614541 250000000000000, q 246632449240103 500000000000000, q 6172222114742853382539591059 34710431452975020004851318784, q 250000000000000 161640650614541),
  (q 360063 1048576, q 180033 524288, q 1 1, q 323280924350827 500000000000000, q 98653007665661 200000000000000, q 1011318399991194840172563197 5687218165790523373788332032, q 500000000000000 323280924350827),
  (q 180033 524288, q 360069 1048576, q 1 1, q 161640273737457 250000000000000, q 246632589086441 500000000000000, q 8090658601038400681366214041 45497692285754769749198241792, q 250000000000000 161640273737457),
  (q 360069 1048576, q 45009 131072, q 1 1, q 129312068240537 200000000000000, q 246632659006969 500000000000000, q 1222027099048315768887049 6871947673600000000000000, q 200000000000000 129312068240537),
  (q 45009 131072, q 360075 1048576, q 1 1, q 25862383498409 40000000000000, q 30829091115717 62500000000000, q 2057532617605659054542110837 11570156938409512498297307136, q 40000000000000 25862383498409),
  (q 360075 1048576, q 180039 524288, q 1 1, q 40409927107653 62500000000000, q 246632798842743 500000000000000, q 782120704678146733632688107 4398046511104000000000000000, q 62500000000000 40409927107653),
  (q 180039 524288, q 360081 1048576, q 1 1, q 323279039994677 500000000000000, q 246632868757989 500000000000000, q 10011294534384054715623197 56294995342131200000000000, q 500000000000000 323279039994677),
  (q 360081 1048576, q 90021 262144, q 1 1, q 646557326260943 1000000000000000, q 493265877342949 1000000000000000, q 97768008304669933602995239 549755813888000000000000000, q 1000000000000000 646557326260943),
  (q 90021 262144, q 360087 1048576, q 1 1, q 129311314507443 200000000000000, q 493266017166399 1000000000000000, q 2057657868640825695719023729 11570170057839183435569037312, q 200000000000000 129311314507443),
  (q 360087 1048576, q 180045 524288, q 1 1, q 64655581881817 100000000000000, q 61658269623291 125000000000000, q 257211147772814254011049811 1446271667186265210285457408, q 100000000000000 64655581881817),
  (q 180045 524288, q 360093 1048576, q 1 1, q 646555065103809 1000000000000000, q 493266296802737 1000000000000000, q 6173161488112096344753600457 34710529851175481807489466368, q 1000000000000000 646555065103809),
  (q 360093 1048576, q 11253 32768, q 1 1, q 646554311394131 1000000000000000, q 157845259717 320000000000, q 753571219557634493786591 4237126426957132595200000, q 1000000000000000 646554311394131),
  (q 11253 32768, q 360099 1048576, q 1 1, q 40409597355571 62500000000000, q 493266576424993 1000000000000000, q 8091772666991625902912532031 45497161898185334038466658304, q 62500000000000 40409597355571),
  (q 360099 1048576, q 180051 524288, q 1 1, q 25862112159553 40000000000000, q 12331667905771 25000000000000, q 31288566181879142024515723 175921860444160000000000000, q 40000000000000 25862112159553),
  (q 180051 524288, q 360105 1048576, q 1 1, q 646552050293197 1000000000000000, q 246633428016583 500000000000000, q 6173537263765282260690356173 34710569203518476473780404224, q 1000000000000000 646552050293197),
  (q 360105 1048576, q 90027 262144, q 1 1, q 161637824150563 250000000000000, q 493266995831973 1000000000000000, q 32154329218892432209313861 180784265838463346871894016, q 250000000000000 161637824150563),
  (q 90027 262144, q 360111 1048576, q 1 1, q 646550542915991 1000000000000000, q 24663356781363 50000000000000, q 250319744062338931073374003 1407374883553280000000000000, q 1000000000000000 646550542915991),
  (q 360111 1048576, q 180057 524288, q 1 1, q 646549789234413 1000000000000000, q 246633637709513 500000000000000, q 782260882313426682045846057 4398046511104000000000000000, q 1000000000000000 646549789234413),
  (q 180057 524288, q 360117 1048576, q 1 1, q 323274517778759 500000000000000, q 493267415207273 1000000000000000, q 8092441154447050368838041353 45496843681462369270682877952, q 500000000000000 323274517778759),
  (q 360117 1048576, q 45015 131072, q 1 1, q 161637070471327 250000000000000, q 493267554991999 1000000000000000, q 12058607430607108661843671 67794176539792551893270528, q 250000000000000 161637070471327),
  (q 45015 131072, q 360123 1048576, q 1 1, q 32327376410889 50000000000000, q 246633847386603 500000000000000, q 2058033651810181476050119341 11570209408200594265816956928, q 50000000000000 32327376410889),
  (q 360123 1048576, q 180063 524288, q 1 1, q 646546774554937 1000000000000000, q 246633917275447 500000000000000, q 31292304478718047785895567 175921860444160000000000000, q 1000000000000000 646546774554937),
  (q 180063 524288, q 360129 1048576, q 1 1, q 646546020896777 1000000000000000, q 246633987162531 500000000000000, q 2058096286722865556590978823 11570215965438274017538605056, q 1000000000000000 646546020896777),
  (q 360129 1048576, q 90033 262144, q 1 1, q 6465452672433 10000000000000, q 493268114095711 1000000000000000, q 126453097730638515514035949 710884039217549715229900800, q 10000000000000 6465452672433),
  (q 90033 262144, q 360135 1048576, q 1 1, q 646544513594507 1000000000000000, q 12331706346571 25000000000000, q 8093109677816522672663136475 45496525476604067352462491648, q 1000000000000000 646544513594507),
  (q 360135 1048576, q 180069 524288, q 1 1, q 323271879975199 500000000000000, q 9865367872529 20000000000000, q 771821340540292356683126449 4338834675253365945506201600, q 500000000000000 323271879975199),
  (q 180069 524288, q 360141 1048576, q 1 1, q 646543006310973 1000000000000000, q 493268533386541 1000000000000000, q 6174664680919386806429644409 34710687236769017390090420224, q 1000000000000000 646543006310973),
  (q 360141 1048576, q 22509 65536, q 1 1, q 80817781584529 125000000000000, q 246634336571557 500000000000000, q 1528081464824161896594709 8589934592000000000000000, q 125000000000000 80817781584529),
  (q 22509 65536, q 360147 1048576, q 1 1, q 323270749523087 500000000000000, q 493268812896167 1000000000000000, q 6259115147253409137935411327 35184372088832000000000000000, q 500000000000000 323270749523087),
  (q 360147 1048576, q 180075 524288, q 1 1, q 6313874467 9765625000, q 493268952645701 1000000000000000, q 771868319543499859449456311 4338839592438698946548727808, q 9765625000 6313874467),
  (q 180075 524288, q 360153 1048576, q 1 1, q 64653999180011 100000000000000, q 493269092391717 1000000000000000, q 686115612967041866076567229 3856747397029026813792223232, q 100000000000000 64653999180011),
  (q 360153 1048576, q 90039 262144, q 1 1, q 80817404773013 125000000000000, q 98653846426843 200000000000000, q 126467026049070320742366299 710877410196859163408072704, q 125000000000000 80817404773013),
  (q 90039 262144, q 360159 1048576, q 1 1, q 323269242286391 500000000000000, q 246634685936597 500000000000000, q 8094001098177471205456231795 45496101221916659248946741248, q 500000000000000 323269242286391),
  (q 360159 1048576, q 180081 524288, q 1 1, q 5051076023173 7812500000000, q 246634755804327 500000000000000, q 23391372740178431326756093 131480136640267560685666304, q 7812500000000 5051076023173),
  (q 180081 524288, q 360165 1048576, q 1 1, q 64653697736419 100000000000000, q 123317412835149 250000000000000, q 17593778824845861714087223 98891070956672125547577344, q 100000000000000 64653697736419),
  (q 360165 1048576, q 45021 131072, q 1 1, q 16163405594173 25000000000000, q 24663489553451 50000000000000, q 2412308723661838023849269 13558896772775640184127488, q 25000000000000 16163405594173),
  (q 45021 131072, q 360171 1048576, q 1 1, q 323267735087167 500000000000000, q 493269930793927 1000000000000000, q 250394516796415762472529343 1407374883553280000000000000, q 500000000000000 323267735087167),
  (q 360171 1048576, q 180087 524288, q 1 1, q 10102104946663 15625000000000, q 98654014103063 200000000000000, q 782494549467634231717640443 4398046511104000000000000000, q 15625000000000 10102104946663),
  (q 180087 524288, q 360177 1048576, q 1 1, q 323266981501607 500000000000000, q 98654042046637 200000000000000, q 1235158446674455527525108713 6942161046872306840101715968, q 500000000000000 323266981501607),
  (q 360177 1048576, q 90045 262144, q 1 1, q 16163330235617 25000000000000, q 246635174973769 500000000000000, q 126480955365184858329020417 710870781505771411267911680, q 25000000000000 16163330235617),
  (q 90045 262144, q 360183 1048576, q 1 1, q 646532455850831 1000000000000000, q 493270489658373 1000000000000000, q 8094892582390459860604409451 45495676988323971062546038784, q 1000000000000000 646532455850831),
  (q 360183 1048576, q 180093 524288, q 1 1, q 323265851140833 500000000000000, q 49327062936569 100000000000000, q 772009267828373011604403689 4338854341023694386123243520, q 500000000000000 323265851140833),
  (q 180093 524288, q 360189 1048576, q 1 1, q 129306189743437 200000000000000, q 49327076906949 100000000000000, q 411744540950523380132105479 2314056303931367862434791424, q 200000000000000 129306189743437),
  (q 360189 1048576, q 1407 4096, q 1 1, q 161632548789347 250000000000000, q 493270908769773 1000000000000000, q 1930052496298014857007 10846976734677652471808, q 250000000000000 161632548789347),
  (q 1407 4096, q 360195 1048576, q 1 1, q 161632360400569 250000000000000, q 246635524233269 500000000000000, q 6176356060338562384103289599 34710864219789912643031007232, q 250000000000000 161632360400569),
  (q 360195 1048576, q 180099 524288, q 1 1, q 80816086006481 125000000000000, q 493271188159787 1000000000000000, q 1011931224056209165535930527 5686926481630152934119440384, q 125000000000000 80816086006481),
  (q 180099 524288, q 360201 1048576, q 1 1, q 129305586901221 200000000000000, q 246635663924759 500000000000000, q 6176544010177948037537553869 34710883879619359856448765952, q 200000000000000 129305586901221),
  (q 360201 1048576, q 90051 262144, q 1 1, q 323263590482523 500000000000000, q 493271467535733 1000000000000000, q 42164961893008510096946493 236954717714768750006239232, q 500000000000000 323263590482523),
  (q 90051 262144, q 360207 1048576, q 1 1, q 10101975428573 15625000000000, q 49327160721843 100000000000000, q 411782130918403197819961837 2314060235897257305118343168, q 15625000000000 10101975428573),
  (q 360207 1048576, q 180105 524288, q 1 1, q 646525673896981 1000000000000000, q 493271746897611 1000000000000000, q 1011986947307083338926994477 5686899968843559461137154048, q 1000000000000000 646525673896981),
  (q 180105 524288, q 360213 1048576, q 1 1, q 80815615046247 125000000000000, q 123317971643319 250000000000000, q 6261171667458611008338849417 35184372088832000000000000000, q 125000000000000 80815615046247),
  (q 360213 1048576, q 45027 131072, q 1 1, q 129304833369531 200000000000000, q 493272026245423 1000000000000000, q 6032240137911009263379791 33897395532091927274979328, q 200000000000000 129304833369531),
  (q 45027 131072, q 360219 1048576, q 1 1, q 323261706665009 500000000000000, q 98654433182811 200000000000000, q 8096229928438584314228651559 45495040677490159863256317952, q 500000000000000 323261706665009),
  (q 360219 1048576, q 180111 524288, q 1 1, q 646522659817067 1000000000000000, q 49327230557917 100000000000000, q 154430046605398454746300547 867773817030677909022441472, q 1000000000000000 646522659817067),
  (q 180111 524288, q 360225 1048576, q 1 1, q 404076191443 625000000000, q 493272445240769 1000000000000000, q 6177295847123039963996997997 34710962509038447835391983616, q 625000000000 404076191443),
  (q 360225 1048576, q 90057 262144, q 1 1, q 646521152805217 1000000000000000, q 123318146224713 250000000000000, q 126508816990635483549948297 710857525112480172334907392, q 1000000000000000 646521152805217),
  (q 90057 262144, q 360231 1048576, q 1 1, q 8081504991329 12500000000000, q 493272724553419 1000000000000000, q 80150177483732898503767 450359962737049600000000, q 12500000000000 8081504991329),
  (q 360231 1048576, q 180117 524288, q 1 1, q 646519645812107 1000000000000000, q 49327286420447 100000000000000, q 782728263828888450044936213 4398046511104000000000000000, q 1000000000000000 646519645812107),
  (q 180117 524288, q 360237 1048576, q 1 1, q 646518892322579 1000000000000000, q 98654600770401 200000000000000, q 411844785876579785383631911 2314066787853973912538841088, q 1000000000000000 646518892322579),
  (q 360237 1048576, q 22515 65536, q 1 1, q 80814767354717 125000000000000, q 19730925739841 40000000000000, q 1528811792698436408627843 8589934592000000000000000, q 125000000000000 80814767354717),
  (q 22515 65536, q 360243 1048576, q 1 1, q 646517385357577 1000000000000000, q 493273283136529 1000000000000000, q 6262106600440015531891105079 35184372088832000000000000000, q 1000000000000000 646517385357577),
  (q 360243 1048576, q 180123 524288, q 1 1, q 646516631882103 1000000000000000, q 493273422773517 1000000000000000, q 257414739741049805742241793 1446292970699596547345088512, q 1000000000000000 646516631882103),
  (q 180123 524288, q 360249 1048576, q 1 1, q 129303175682263 200000000000000, q 493273562406991 1000000000000000, q 1252458719673448419784613321 7036874417766400000000000000, q 200000000000000 129303175682263),
  (q 360249 1048576, q 90063 262144, q 1 1, q 646515124945211 1000000000000000, q 493273702036949 1000000000000000, q 126522749300058139347341711 710850897410312969425780736, q 1000000000000000 646515124945211),
  (q 90063 262144, q 360255 1048576, q 1 1, q 40407148217737 62500000000000, q 493273841663391 1000000000000000, q 8097567418169394383412318771 45494404414126188692544421888, q 62500000000000 40407148217737),
  (q 360255 1048576, q 180129 524288, q 1 1, q 646513618027059 1000000000000000, q 493273981286319 1000000000000000, q 257430405046825318614562707 1446294608276450042691190784, q 1000000000000000 646513618027059),
  (q 180129 524288, q 360261 1048576, q 1 1, q 64651286457501 100000000000000, q 123318530226433 250000000000000, q 8097790347094337689497043897 45494298374847609059294576640, q 100000000000000 64651286457501),
  (q 360261 1048576, q 45033 131072, q 1 1, q 646512111127647 1000000000000000, q 49327426052163 100000000000000, q 3057988823100640766858493 17179869184000000000000000, q 1000000000000000 646512111127647),
  (q 45033 131072, q 360267 1048576, q 1 1, q 80813919710621 125000000000000, q 493274400134013 1000000000000000, q 8098013280010767317552422743 45494192336887739691934154752, q 125000000000000 80813919710621),
  (q 360267 1048576, q 180135 524288, q 1 1, q 25860424169879 40000000000000, q 493274539742881 1000000000000000, q 59410631764411987072935907 333760672081939872503300096, q 40000000000000 25860424169879),
  (q 180135 524288, q 360273 1048576, q 1 1, q 646509850813667 1000000000000000, q 123318669837059 250000000000000, q 8098236216918731626927428077 45494086300246650959207333888, q 1000000000000000 646509850813667),
  (q 360273 1048576, q 90069 262144, q 1 1, q 161627274346261 250000000000000, q 19730992758003 40000000000000, q 126536682607336709096640729 710844270037822233477382144, q 250000000000000 161627274346261),
  (q 90069 262144, q 360279 1048576, q 1 1, q 323254171980553 500000000000000, q 1233187396371 2500000000000, q 8098459157818265480934444603 45493980264924272492369936384, q 500000000000000 323254171980553),
  (q 360279 1048576, q 180141 524288, q 1 1, q 323253795270927 500000000000000, q 493275098143211 1000000000000000, q 772385212613830857465843881 4338893648806464654187429888, q 500000000000000 323253795270927),
  (q 180141 524288, q 360285 1048576, q 1 1, q 646506837127287 1000000000000000, q 123318809433627 250000000000000, q 299951188989237905115047459 1684958304848916482552233984, q 1000000000000000 646506837127287),
  (q 360285 1048576, q 11259 32768, q 1 1, q 323253041858703 500000000000000, q 493275377322291 1000000000000000, q 382294261289203942531653 2147483648000000000000000, q 500000000000000 323253041858703),
  (q 11259 32768, q 360291 1048576, q 1 1, q 646505330312209 1000000000000000, q 1541485990333 3125000000000, q 8098905051592241461645531151 45493768198235998200084299776, q 1000000000000000 646505330312209),
  (q 360291 1048576, q 180147 524288, q 1 1, q 323252288455849 500000000000000, q 98655131297463 200000000000000, q 1012377065941317058459445823 5686714397798522039968989184, q 500000000000000 323252288455849),
  (q 180147 524288, q 360297 1048576, q 1 1, q 646503823515873 1000000000000000, q 123318949016139 250000000000000, q 2059850572940449197851591311 11570399434100099889892425728, q 1000000000000000 646503823515873),
  (q 360297 1048576, q 90075 262144, q 1 1, q 646503070124733 1000000000000000, q 123318983909571 250000000000000, q 32185654818869788256949051 180787542312126350127792128, q 1000000000000000 646503070124733),
  (q 90075 262144, q 360303 1048576, q 1 1, q 323251158369139 500000000000000, q 246638037604249 500000000000000, q 6179739732564498851751030451 34711217945308943012354588672, q 500000000000000 323251158369139),
  (q 360303 1048576, q 180153 524288, q 1 1, q 646501563356509 1000000000000000, q 493276214775199 1000000000000000, q 144633257879698019938777115 812383984326678862622621696, q 1000000000000000 646501563356509),
  (q 180153 524288, q 360309 1048576, q 1 1, q 323250404989713 500000000000000, q 493276354338387 1000000000000000, q 2699857974063699916210069635 15164483369364931121709580288, q 500000000000000 323250404989713),
  (q 360309 1048576, q 45039 131072, q 1 1, q 161625014151757 250000000000000, q 493276493898061 1000000000000000, q 15819698054916142939524203 88854291199658687480201216, q 250000000000000 161625014151757),
  (q 45039 131072, q 360315 1048576, q 1 1, q 161624825809829 250000000000000, q 246638316727111 500000000000000, q 6180115771329099987212710471 34711257228359483443178897408, q 250000000000000 161624825809829),
  (q 360315 1048576, q 180159 524288, q 1 1, q 64649854987629 100000000000000, q 49327677300687 100000000000000, q 2239206443249973275540787 12576546032066691982163968, q 100000000000000 64649854987629),
  (q 180159 524288, q 360321 1048576, q 1 1, q 646497796517949 1000000000000000, q 246638456278003 500000000000000, q 8100019855882774844410849757 45493238054595029106620891136, q 1000000000000000 646497796517949),
  (q 360321 1048576, q 90081 262144, q 1 1, q 323248521582147 500000000000000, q 123319263025407 250000000000000, q 1694187996236628971711105 9515155342119434457186304, q 500000000000000 323248521582147),
  (q 90081 262144, q 360327 1048576, q 1 1, q 25859851592613 40000000000000, q 246638595821869 500000000000000, q 6180491825131705110572203219 34711296507454737501265068032, q 40000000000000 25859851592613),
  (q 360327 1048576, q 180165 524288, q 1 1, q 646495536471041 1000000000000000, q 1926864574931 3906250000000, q 1012544289578788152627139297 5686634877241541316761878528, q 1000000000000000 646495536471041),
  (q 180165 524288, q 360333 1048576, q 1 1, q 161623695782861 250000000000000, q 24663873535871 50000000000000, q 6180679857672361991444726321 34711316145519272878019706880, q 250000000000000 161623695782861),
  (q 360333 1048576, q 22521 65536, q 1 1, q 161623507449133 250000000000000, q 493277610248993 1000000000000000, q 61181694265448334499751 343597383680000000000000, q 250000000000000 161623507449133),
  (q 22521 65536, q 360339 1048576, q 1 1, q 323246638233153 500000000000000, q 493277749777053 1000000000000000, q 2700229595453269101426408997 15164306661412431003257929728, q 500000000000000 323246638233153),
  (q 360339 1048576, q 180171 524288, q 1 1, q 323246261570383 500000000000000, q 493277889301601 1000000000000000, q 1012600034783207410898573767 5686608371708135781148131328, q 500000000000000 323246261570383),
  (q 180171 524288, q 360345 1048576, q 1 1, q 80811471227489 125000000000000, q 493278028822637 1000000000000000, q 8100911771169529836031802357 45492813963422627423812845568, q 125000000000000 80811471227489),
  (q 360345 1048576, q 90087 262144, q 1 1, q 10101422132871 15625000000000, q 493278168340161 1000000000000000, q 42192829505580333770190169 236941463299530815279464448, q 15625000000000 10101422132871),
  (q 90087 262144, q 360351 1048576, q 1 1, q 323245131596131 500000000000000, q 493278307854173 1000000000000000, q 8101134759971347163798466611 45492707943926953578718035968, q 500000000000000 323245131596131),
  (q 360351 1048576, q 180177 524288, q 1 1, q 323244754942733 500000000000000, q 493278447364673 1000000000000000, q 1012655781983663026110188557 5686581866834217319874428928, q 500000000000000 323244754942733),
  (q 180177 524288, q 360357 1048576, q 1 1, q 646488756583357 1000000000000000, q 246639293435831 500000000000000, q 6265660206977426186273152481 35184372088832000000000000000, q 1000000000000000 646488756583357),
  (q 360357 1048576, q 45045 131072, q 1 1, q 646488003285933 1000000000000000, q 493278726375139 1000000000000000, q 6118900138041563571915351 34359738368000000000000000, q 1000000000000000 646488003285933),
  (q 45045 131072, q 360363 1048576, q 1 1, q 129297449998639 200000000000000, q 15414964558597 31250000000000, q 6181620076770848628826869007 34711414321013425776210477056, q 200000000000000 129297449998639),
  (q 360363 1048576, q 180183 524288, q 1 1, q 80810812088143 125000000000000, q 246639502685779 500000000000000, q 772714262981297749118905979 4338928017150463874185560064, q 125000000000000 80810812088143),
  (q 180183 524288, q 360369 1048576, q 1 1, q 646485743421779 1000000000000000, q 246639572432251 500000000000000, q 6266034350152746609799993333 35184372088832000000000000000, q 1000000000000000 646485743421779),
  (q 360369 1048576, q 90093 262144, q 1 1, q 6464849901431 10000000000000, q 493279284353933 1000000000000000, q 96592221262958471209929961 542366308888173241337643008, q 10000000000000 6464849901431),
  (q 90093 262144, q 360375 1048576, q 1 1, q 646484236869107 1000000000000000, q 246639711919927 500000000000000, q 8102026755100429926248537579 45492283879134527450721026048, q 1000000000000000 646484236869107),
  (q 360375 1048576, q 180189 524288, q 1 1, q 646483483599801 1000000000000000, q 61659945415283 125000000000000, q 1012767282372857535504019529 5686528859064929581277380608, q 1000000000000000 646483483599801),
  (q 180189 524288, q 360381 1048576, q 1 1, q 646482730335181 1000000000000000, q 493279702801163 1000000000000000, q 8102249763863371904846516657 45492177866234093784933597184, q 1000000000000000 646482730335181),
  (q 360381 1048576, q 5631 16384, q 1 1, q 40405123567203 62500000000000, q 493279842276551 1000000000000000, q 23583520073192548795705 132413799397114045792256, q 62500000000000 40405123567203),
  (q 5631 16384, q 360387 1048576, q 1 1, q 646481223820001 1000000000000000, q 493279981748429 1000000000000000, q 6182372319726371929878945127 34711492843617967380528889856, q 1000000000000000 646481223820001),
  (q 360387 1048576, q 180195 524288, q 1 1, q 4040502941059 6250000000000, q 123320030304199 250000000000000, q 772808294290719302142492031 4338937832228975710010605568, q 6250000000000 4040502941059),
  (q 180195 524288, q 360393 1048576, q 1 1, q 323239858661783 500000000000000, q 493280260681653 1000000000000000, q 6266782681838517360909467957 35184372088832000000000000000, q 500000000000000 323239858661783),
  (q 360393 1048576, q 90099 262144, q 1 1, q 323239482041189 500000000000000, q 493280400142999 1000000000000000, q 2055403732162413548299981 11539734802366499014049792, q 500000000000000 323239482041189),
  (q 90099 262144, q 360399 1048576, q 1 1, q 646478210845877 1000000000000000, q 98656107920167 200000000000000, q 6182748463763953079340201163 34711532098991214088882749440, q 1000000000000000 646478210845877),
  (q 360399 1048576, q 180201 524288, q 1 1, q 323238728807031 500000000000000, q 246640339527581 500000000000000, q 1012878790746717689374642709 5686475853933818838459088896, q 500000000000000 323238728807031),
  (q 180201 524288, q 360405 1048576, q 1 1, q 323238352193467 500000000000000, q 246640409252989 500000000000000, q 8103141838839113939264158313 45491753827823472799096242176, q 500000000000000 323238352193467),
  (q 360405 1048576, q 45051 131072, q 1 1, q 646475951164493 1000000000000000, q 123320239488321 250000000000000, q 15826666704497304740138289 88850978172863697645469696, q 1000000000000000 646475951164493),
  (q 45051 131072, q 360411 1048576, q 1 1, q 323237598973369 500000000000000, q 12332027434927 25000000000000, q 8103364867564259809790052967 45491647821518701525081260032, q 500000000000000 323237598973369),
  (q 360411 1048576, q 180207 524288, q 1 1, q 64647444473367 100000000000000, q 246640618418683 500000000000000, q 772902333120177753742554011 4338947645331286918722224128, q 100000000000000 64647444473367),
  (q 180207 524288, q 360417 1048576, q 1 1, q 646473691525289 1000000000000000, q 15415043008567 31250000000000, q 8103587900281978498351560509 45491541816533133098164944896, q 1000000000000000 646473691525289),
  (q 360417 1048576, q 90105 262144, q 1 1, q 129294587664319 200000000000000, q 493281515707411 1000000000000000, q 19586326960126936307230703 109951162777600000000000000, q 200000000000000 129294587664319),
  (q 90105 262144, q 360423 1048576, q 1 1, q 646472185122587 1000000000000000, q 493281655137169 1000000000000000, q 8103810936992309972576395195 45491435812866767518347296768, q 1000000000000000 646472185122587),
  (q 360423 1048576, q 180213 524288, q 1 1, q 323235715964133 500000000000000, q 246640897281709 500000000000000, q 1012990307105589867128970169 5686422851441034625000931328, q 500000000000000 323235715964133),
  (q 180213 524288, q 360429 1048576, q 1 1, q 80808834842329 125000000000000, q 493281933986157 1000000000000000, q 2061229629886681363114729083 11570543406711740998841532416, q 125000000000000 80808834842329),
  (q 360429 1048576, q 22527 65536, q 1 1, q 129293985110737 200000000000000, q 123320518351347 250000000000000, q 247318893418702789009041 1388283594050315883642880, q 200000000000000 129293985110737),
  (q 22527 65536, q 360435 1048576, q 1 1, q 25858766894937 40000000000000, q 493282212821109 1000000000000000, q 2061292328706653549807619389 11570549947133542691915169792, q 40000000000000 25858766894937),
  (q 360435 1048576, q 180219 524288, q 1 1, q 161617104799463 250000000000000, q 246641176116661 500000000000000, q 783523245835053381274771223 4398046511104000000000000000, q 250000000000000 161617104799463),
  (q 180219 524288, q 360441 1048576, q 1 1, q 323233833013483 500000000000000, q 246641245821013 500000000000000, q 250731181062391000261797517 1407374883553280000000000000, q 500000000000000 323233833013483),
  (q 360441 1048576, q 90111 262144, q 1 1, q 646466912860767 1000000000000000, q 493282631047221 1000000000000000, q 97943329490370643372428081 549755813888000000000000000, q 1000000000000000 646466912860767),
  (q 90111 262144, q 360447 1048576, q 1 1, q 129293231939851 200000000000000, q 493282770448907 1000000000000000, q 6184253190320823221823234091 34711689080968491891842613248, q 200000000000000 129293231939851),
  (q 360447 1048576, q 180225 524288, q 1 1, q 64646540654243 100000000000000, q 246641454923543 500000000000000, q 156714005296635707699377921 879609302220800000000000000, q 100000000000000 64646540654243),
  (q 180225 524288, q 360453 1048576, q 1 1, q 161616163347573 250000000000000, q 98656609848351 200000000000000, q 2061480432687283650839627731 11570569566423697122069053440, q 250000000000000 161616163347573),
  (q 360453 1048576, q 45057 131072, q 1 1, q 646463900242841 1000000000000000, q 493283188632917 1000000000000000, q 15830151777869235016466623 88849321906803473700093952, q 1000000000000000 646463900242841),
  (q 45057 131072, q 360459 1048576, q 1 1, q 323231573550039 500000000000000, q 49328332802057 100000000000000, q 104824227280734460338480293 588334378247223834805534720, q 500000000000000 323231573550039),
  (q 360459 1048576, q 180231 524288, q 1 1, q 646462393962001 1000000000000000, q 98656693480943 200000000000000, q 154618086668106374703252323 867793453121836204523782144, q 1000000000000000 646462393962001),
  (q 180231 524288, q 360465 1048576, q 1 1, q 161615410207153 250000000000000, q 61660450848169 125000000000000, q 6184817524825307602570126621 34711747932913836553800777728, q 250000000000000 161615410207153),
  (q 360465 1048576, q 90117 262144, q 1 1, q 64646088769991 100000000000000, q 246641873081241 500000000000000, q 126648184993574124066339633 710791262928445980708700160, q 100000000000000 64646088769991),
  (q 90117 262144, q 360471 1048576, q 1 1, q 80807516821987 125000000000000, q 61660485692013 125000000000000, q 8105595374414271376872977883 45490587831029467543915986944, q 125000000000000 80807516821987),
  (q 360471 1048576, q 180237 524288, q 1 1, q 646459381456569 1000000000000000, q 493284024906217 1000000000000000, q 773137463096161430651836309 4338972169444252635298267136, q 1000000000000000 646459381456569),
  (q 180237 524288, q 360477 1048576, q 1 1, q 646458628341929 1000000000000000, q 61660520534103 125000000000000, q 8105818447060077782185629969 45490481839236772012916473856, q 1000000000000000 646458628341929),
  (q 360477 1048576, q 11265 32768, q 1 1, q 646457875231977 1000000000000000, q 493284303635923 1000000000000000, q 494746703178733717080067 2776515432362989628424192, q 1000000000000000 646457875231977),
  (q 11265 32768, q 360483 1048576, q 1 1, q 80807140265839 125000000000000, q 246642221497757 500000000000000, q 6185381893174620650336574335 34711806775972805094770999296, q 125000000000000 80807140265839),
  (q 360483 1048576, q 180243 524288, q 1 1, q 129291273805227 200000000000000, q 493284582351599 1000000000000000, q 6269683038104660499228327 35184372088832000000000000, q 200000000000000 129291273805227),
  (q 180243 524288, q 360489 1048576, q 1 1, q 129291123186049 200000000000000, q 30830295106511 62500000000000, q 6185570023478991589757537293 34711826388351341471794724864, q 200000000000000 129291123186049),
  (q 360489 1048576, q 90123 262144, q 1 1, q 646454862839043 1000000000000000, q 246642430526623 500000000000000, q 96651001406897469015700717 542372440533912495268560896, q 1000000000000000 646454862839043),
  (q 90123 262144, q 360495 1048576, q 1 1, q 40403381859533 62500000000000, q 49328500039881 100000000000000, q 6269963765919317479006739779 35184372088832000000000000000, q 62500000000000 40403381859533),
  (q 360495 1048576, q 180249 524288, q 1 1, q 646453356670701 1000000000000000, q 246642569870433 500000000000000, q 783757167968363963677258089 4398046511104000000000000000, q 1000000000000000 646453356670701),
  (q 180249 524288, q 360501 1048576, q 1 1, q 646452603593561 1000000000000000, q 61660659884927 125000000000000, q 8106710777574214014757944505 45490057885260129422230421504, q 1000000000000000 646452603593561),
  (q 360501 1048576, q 45063 131072, q 1 1, q 646451850521109 1000000000000000, q 493285418414459 1000000000000000, q 15833637350353117205673973 88847665805658998804840448, q 1000000000000000 646451850521109),
  (q 45063 131072, q 360507 1048576, q 1 1, q 129290219490669 200000000000000, q 98657111549199 200000000000000, q 58915566066252176889123927 330589383043468804872994816, q 200000000000000 129290219490669),
  (q 360507 1048576, q 180255 524288, q 1 1, q 646450344390269 1000000000000000, q 19731427882961 40000000000000, q 154655712729002173058652379 867797375597568108988989440, q 1000000000000000 646450344390269),
  (q 180255 524288, q 360513 1048576, q 1 1, q 16161239783297 25000000000000, q 493285836398549 1000000000000000, q 8107156966790429562344138189 45489845916188502953107128320, q 25000000000000 16161239783297),
  (q 360513 1048576, q 90129 262144, q 1 1, q 32322441913909 50000000000000, q 493285975719567 1000000000000000, q 783827353818908724893033 4398046511104000000000000, q 50000000000000 32322441913909),
  (q 90129 262144, q 360519 1048576, q 1 1, q 323224042614583 500000000000000, q 246643057518539 500000000000000, q 8107380067388475341322803851 45489739933631916201658548224, q 500000000000000 323224042614583),
  (q 360519 1048576, q 180261 524288, q 1 1, q 323223666092421 500000000000000, q 123321563587771 250000000000000, q 783850750047143564128911777 4398046511104000000000000000, q 500000000000000 323223666092421),
  (q 180261 524288, q 360525 1048576, q 1 1, q 161611644786301 250000000000000, q 493286393661583 1000000000000000, q 6186698884281403184856143729 34711944041894390605243482112, q 250000000000000 161611644786301),
  (q 360525 1048576, q 22533 65536, q 1 1, q 129289165222051 200000000000000, q 493286532968577 1000000000000000, q 123713908779496676775447 694115920444812028805120, q 200000000000000 129289165222051),
  (q 22533 65536, q 360531 1048576, q 1 1, q 323222536539997 500000000000000, q 98657334454413 200000000000000, q 10033738819522410061254223 56294995342131200000000000, q 500000000000000 323222536539997),
  (q 360531 1048576, q 180267 524288, q 1 1, q 32322216002721 50000000000000, q 493286811572047 1000000000000000, q 773372640079625393789853127 4338996681216115123763019776, q 50000000000000 32322216002721),
  (q 180267 524288, q 360537 1048576, q 1 1, q 129288713406707 200000000000000, q 123321737717131 250000000000000, q 6187075201302703455911451437 34711983251847075852961447936, q 200000000000000 129288713406707),
  (q 360537 1048576, q 90135 262144, q 1 1, q 323221407008669 500000000000000, q 61660886270187 125000000000000, q 97990117695759943188363791 549755813888000000000000000, q 500000000000000 323221407008669),
  (q 90135 262144, q 360543 1048576, q 1 1, q 646442061005829 1000000000000000, q 246643614725481 500000000000000, q 2062421121818294591671361129 11570667618447795954967904256, q 1000000000000000 646442061005829),
  (q 360543 1048576, q 180273 524288, q 1 1, q 20201290874969 31250000000000, q 493287368736923 1000000000000000, q 773419681117671733291062365 4339001582090193126748585984, q 31250000000000 20201290874969),
  (q 180273 524288, q 360549 1048576, q 1 1, q 206860977599 320000000000, q 493287508019379 1000000000000000, q 2062483844456045826871092059 11570674152617686571576983552, q 320000000000 206860977599),
  (q 360549 1048576, q 45069 131072, q 1 1, q 64643980199943 100000000000000, q 49328764729833 100000000000000, q 1055808228132816561010611 5923067324629903489368064, q 100000000000000 64643980199943),
  (q 45069 131072, q 360555 1048576, q 1 1, q 323219524503337 500000000000000, q 30830486660861 62500000000000, q 6187639705042507986023833543 34712042059376161771187339264, q 500000000000000 323219524503337),
  (q 360555 1048576, q 180279 524288, q 1 1, q 129287659203721 200000000000000, q 493287925845717 1000000000000000, q 28646915705046862975647101 160703943795221060772691968, q 200000000000000 129287659203721),
  (q 180279 524288, q 360561 1048576, q 1 1, q 25857501721409 40000000000000, q 246644032557077 500000000000000, q 8108941883391033478459850029 45488998092683410653210214400, q 40000000000000 25857501721409),
  (q 360561 1048576, q 90141 262144, q 1 1, q 323218395028267 500000000000000, q 246644102189543 500000000000000, q 98001817108924181136393997 549755813888000000000000000, q 500000000000000 323218395028267),
  (q 90141 262144, q 360567 1048576, q 1 1, q 646436037082531 1000000000000000, q 246644171820257 500000000000000, q 6272209894528048817444808083 35184372088832000000000000000, q 1000000000000000 646436037082531),
  (q 360567 1048576, q 180285 524288, q 1 1, q 10100551314269 15625000000000, q 493288482898437 1000000000000000, q 784037936878720373388110561 4398046511104000000000000000, q 15625000000000 10100551314269),
  (q 180285 524288, q 360573 1048576, q 1 1, q 646434531148589 1000000000000000, q 61661077769107 125000000000000, q 8109388152476852084256589553 45488786150003229844198916096, q 1000000000000000 646434531148589),
  (q 360573 1048576, q 2817 8192, q 1 1, q 646433778188651 1000000000000000, q 49328876140377 100000000000000, q 15737656492925490682217 88277462404730800046080, q 1000000000000000 646433778188651),
  (q 2817 8192, q 360579 1048576, q 1 1, q 323216512616701 500000000000000, q 493288900651181 1000000000000000, q 6188392429351978688163868591 34712120455604068331955421184, q 500000000000000 323216512616701),
  (q 360579 1048576, q 180291 524288, q 1 1, q 16160806807071 25000000000000, q 30830564993443 62500000000000, q 1013715358096845086877206111 5686078399557150846977310720, q 25000000000000 16160806807071),
  (q 180291 524288, q 360585 1048576, q 1 1, q 80803939917121 125000000000000, q 493289179135491 1000000000000000, q 8109834437537628771780290181 45488574212601760379675082752, q 125000000000000 80803939917121),
  (q 360585 1048576, q 90147 262144, q 1 1, q 80803845799473 125000000000000, q 49328931837239 100000000000000, q 126717906426546097467228383 710758144204315666503696384, q 125000000000000 80803845799473),
  (q 90147 262144, q 360591 1048576, q 1 1, q 646430013459289 1000000000000000, q 98657891521157 200000000000000, q 6188768814074487524156788523 34712159647800115780114186240, q 1000000000000000 646430013459289),
  (q 360591 1048576, q 180297 524288, q 1 1, q 323214630263741 500000000000000, q 493289596835677 1000000000000000, q 773607864075747502390715053 4339021180654095976487714816, q 500000000000000 323214630263741),
  (q 180297 524288, q 360597 1048576, q 1 1, q 161607126900091 250000000000000, q 246644868031033 500000000000000, q 6273145942062675819465987497 35184372088832000000000000000, q 250000000000000 161607126900091),
  (q 360597 1048576, q 45075 131072, q 1 1, q 129285550935587 200000000000000, q 493289875284951 1000000000000000, q 1225242100002502968075919 6871947673600000000000000, q 200000000000000 129285550935587),
  (q 45075 131072, q 360603 1048576, q 1 1, q 323213500880097 500000000000000, q 493290014504333 1000000000000000, q 8110503895082597953263211175 45488256316397447817059106816, q 500000000000000 323213500880097),
  (q 360603 1048576, q 180303 524288, q 1 1, q 323213124423571 500000000000000, q 493290153720211 1000000000000000, q 773654914516946383910969659 4339026079062259669441445888, q 500000000000000 323213124423571),
  (q 180303 524288, q 360609 1048576, q 1 1, q 646425495938779 1000000000000000, q 493290292932587 1000000000000000, q 8110727055585441265905809309 45488150353635518434043232256, q 1000000000000000 646425495938779),
  (q 360609 1048576, q 90153 262144, q 1 1, q 129284948607021 200000000000000, q 24664521607073 50000000000000, q 19605043753944142028402907 109951162777600000000000000, q 200000000000000 129284948607021),
  (q 90153 262144, q 360615 1048576, q 1 1, q 646423990136119 1000000000000000, q 49329057134683 100000000000000, q 8110950220082283244493403835 45488044392193354848079446016, q 1000000000000000 646423990136119),
  (q 360615 1048576, q 180309 524288, q 1 1, q 646423237241823 1000000000000000, q 493290710548697 1000000000000000, q 1013882725478558828061418177 5685998926495905850205405184, q 1000000000000000 646423237241823),
  (q 180309 524288, q 360621 1048576, q 1 1, q 80802810544027 125000000000000, q 493290849747061 1000000000000000, q 6189709841706092729296596785 34712257611033425790845845504, q 125000000000000 80802810544027),
  (q 360621 1048576, q 22539 65536, q 1 1, q 646421731467297 1000000000000000, q 493290988941923 1000000000000000, q 3022365209785832452530119 16949349319336455426801664, q 1000000000000000 646421731467297),
  (q 22539 65536, q 360627 1048576, q 1 1, q 646420978587067 1000000000000000, q 493291128133283 1000000000000000, q 8111396561058142814739195743 45487832473268536173540671488, q 1000000000000000 646420978587067),
  (q 360627 1048576, q 180315 524288, q 1 1, q 646420225711527 1000000000000000, q 24664563366057 50000000000000, q 17194422689814451081790191 96423019431102683793063936, q 1000000000000000 646420225711527),
  (q 180315 524288, q 360633 1048576, q 1 1, q 25856778913627 40000000000000, q 98658281301099 200000000000000, q 31744032200460181065881743 178011778407308906121396224, q 40000000000000 25856778913627),
  (q 360633 1048576, q 90159 262144, q 1 1, q 646418719974513 1000000000000000, q 123322886421587 250000000000000, q 96721568606042103683951845 542379790365735560620802048, q 1000000000000000 646418719974513),
  (q 90159 262144, q 360639 1048576, q 1 1, q 8080224588913 12500000000000, q 493291684863699 1000000000000000, q 2063424834474694286439352849 11570772125714161241226739712, q 12500000000000 8080224588913),
  (q 360639 1048576, q 180321 524288, q 1 1, q 129283442851251 200000000000000, q 123322956009387 250000000000000, q 337998104572707682178515127 1895315315918192768639303680, q 200000000000000 129283442851251),
  (q 180321 524288, q 360645 1048576, q 1 1, q 63126607559 97656250000, q 98658392641579 200000000000000, q 1238092546304032719318143237 6942467192774801077049491456, q 97656250000 63126607559),
  (q 360645 1048576, q 45081 131072, q 1 1, q 323207854278377 500000000000000, q 493292102374741 1000000000000000, q 15844097062909371011627609 88842698491901625277349888, q 500000000000000 323207854278377),
  (q 45081 131072, q 721299 2097152, q 1 1, q 64641533213481 100000000000000, q 9865843439137 20000000000000, q 282999035659926464090037953 1586850315578323069025910784, q 100000000000000 64641533213481),
  (q 721299 2097152, q 360651 1048576, q 1 1, q 323207477857019 500000000000000, q 98658448307617 200000000000000, q 8112289290939760611445125047 45487408651257143920250847232, q 500000000000000 323207477857019),
  (q 360651 1048576, q 721305 2097152, q 1 1, q 323207289647219 500000000000000, q 123323077779611 250000000000000, q 64898760709434440764793352757 363899057304660864493112262656, q 500000000000000 323207289647219),
  (q 721305 2097152, q 180327 524288, q 1 1, q 646414202876011 1000000000000000, q 493292380697927 1000000000000000, q 773843135089704747915883895 4339045667765407989750562816, q 1000000000000000 646414202876011),
  (q 180327 524288, q 721311 2097152, q 1 1, q 161603456614689 250000000000000, q 98658490055307 200000000000000, q 16508779039306975985883594929 92566320635420081354587504640, q 250000000000000 161603456614689),
  (q 721311 2097152, q 360657 1048576, q 1 1, q 646413450042673 1000000000000000, q 123323129963567 250000000000000, q 6275018320596723275113139909 35184372088832000000000000000, q 1000000000000000 646413450042673),
  (q 360657 1048576, q 721317 2097152, q 1 1, q 323206536813881 500000000000000, q 246646294715563 500000000000000, q 9271506608153072857125060991 51985458527096534610206523392, q 500000000000000 323206536813881),
  (q 721317 2097152, q 90165 262144, q 1 1, q 80801587151753 125000000000000, q 123323164751777 250000000000000, q 126759751267526785970629577 710738276928866148495130624, q 125000000000000 80801587151753),
  (q 90165 262144, q 721323 2097152, q 1 1, q 323206160400729 500000000000000, q 98658545716443 200000000000000, q 21633813014291030374525713469 121299261962047657044325957632, q 500000000000000 323206160400729),
  (q 721323 2097152, q 360663 1048576, q 1 1, q 129282388878013 200000000000000, q 246646399078223 500000000000000, q 6191027438379252399721035683 34712394718154992215490822144, q 200000000000000 129282388878013),
  (q 360663 1048576, q 721329 2097152, q 1 1, q 161602891994961 250000000000000, q 246646433864901 500000000000000, q 2358504570976165394688142953 13223771281502736061346873344, q 250000000000000 161602891994961),
  (q 721329 2097152, q 180333 524288, q 1 1, q 129282238314159 200000000000000, q 123323234325571 250000000000000, q 1014105909946162676462719433 5685892971653028646339215360, q 200000000000000 129282238314159),
  (q 180333 524288, q 721335 2097152, q 1 1, q 646410815162919 1000000000000000, q 493293006873889 1000000000000000, q 49529348963073258818385654571 277699275242714752789268922368, q 1000000000000000 646410815162919),
  (q 721335 2097152, q 360669 1048576, q 1 1, q 129282087751243 200000000000000, q 24664653822231 50000000000000, q 1255078568332138945657421861 7036874417766400000000000000, q 200000000000000 129282087751243),
  (q 360669 1048576, q 721341 2097152, q 1 1, q 646410062350683 1000000000000000, q 19731725840579 40000000000000, q 49530101943170903200509181841 277699353571901160503325491200, q 1000000000000000 646410062350683),
  (q 721341 2097152, q 11271 32768, q 1 1, q 161602421486581 250000000000000, q 15415412986983 31250000000000, q 11969540546968739580829 67108864000000000000000, q 250000000000000 161602421486581),
  (q 11271 32768, q 721347 2097152, q 1 1, q 646409309543137 1000000000000000, q 12332332128789 25000000000000, q 5503428325643607463978723063 30855492433235186714494894080, q 1000000000000000 646409309543137),
  (q 721347 2097152, q 360675 1048576, q 1 1, q 323204466570561 500000000000000, q 49329335471879 100000000000000, q 1238280785685617948437033859 6942486776549639214503821312, q 500000000000000 323204466570561),
  (q 360675 1048576, q 721353 2097152, q 1 1, q 16160213918507 25000000000000, q 98658684857029 200000000000000, q 12981180618342646108816557761 72779133381615628212840169472, q 25000000000000 16160213918507),
  (q 721353 2097152, q 180339 524288, q 1 1, q 64640818034061 100000000000000, q 963463855177 1953125000000, q 773937256661440916598100919 4339055459160078723466657792, q 100000000000000 64640818034061),
  (q 180339 524288, q 721359 2097152, q 1 1, q 646407803942113 1000000000000000, q 493293563415229 1000000000000000, q 64906795925448009691749998147 363895243120385092765148512256, q 1000000000000000 646407803942113),
  (q 721359 2097152, q 360681 1048576, q 1 1, q 161601856886197 250000000000000, q 246646816489479 500000000000000, q 1159057899023415558663168435 6498125557634437787655602176, q 250000000000000 161601856886197),
  (q 360681 1048576, q 721365 2097152, q 1 1, q 161601762787159 250000000000000, q 123323425635453 250000000000000, q 50206513567444724502966385609 281474976710656000000000000000, q 250000000000000 161601762787159),
  (q 721365 2097152, q 90171 262144, q 1 1, q 129281334950731 200000000000000, q 493293772103791 1000000000000000, q 126773701544979634726535779 710731655163662612855521280, q 200000000000000 129281334950731),
  (q 90171 262144, q 721371 2097152, q 1 1, q 80800787294981 125000000000000, q 98658768332979 200000000000000, q 50207262662492445466432502983 281474976710656000000000000000, q 125000000000000 80800787294981),
  (q 721371 2097152, q 360687 1048576, q 1 1, q 161601480491803 250000000000000, q 493293911225123 1000000000000000, q 6191780433524872087217171299 34712473043399976199412252672, q 250000000000000 161601480491803),
  (q 360687 1048576, q 721377 2097152, q 1 1, q 646405545575749 1000000000000000, q 493293980784477 1000000000000000, q 64909474474586580872801558349 363893971773145670707406962688, q 1000000000000000 646405545575749),
  (q 721377 2097152, q 180345 524288, q 1 1, q 646405169185459 1000000000000000, q 123323512585739 250000000000000, q 784506036238113965908487329 4398046511104000000000000000, q 1000000000000000 646405169185459),
  (q 180345 524288, q 721383 2097152, q 1 1, q 646404792796341 1000000000000000, q 493294119900559 1000000000000000, q 49535373014526259764492164443 277699901821026785967271313408, q 1000000000000000 646404792796341),
  (q 721383 2097152, q 360693 1048576, q 1 1, q 129280883281679 200000000000000, q 61661773682161 125000000000000, q 8113851722014897600299355673 45486667013554541442661089280, q 200000000000000 129280883281679),
  (q 360693 1048576, q 721389 2097152, q 1 1, q 323202020010811 500000000000000, q 493294259013141 1000000000000000, q 16512042018272115329943920603 92566660044816114395239153664, q 500000000000000 323202020010811),
  (q 721389 2097152, q 45087 131072, q 1 1, q 646403663636021 1000000000000000, q 12332358214203 25000000000000, q 15847584632273944635382077 88841043050601428562214912, q 1000000000000000 646403663636021),
  (q 45087 131072, q 721395 2097152, q 1 1, q 646403287251593 1000000000000000, q 30830899882639 62500000000000, q 50210259118285113599091691007 281474976710656000000000000000, q 1000000000000000 646403287251593),
  (q 721395 2097152, q 360699 1048576, q 1 1, q 646402910868337 1000000000000000, q 123323616918863 250000000000000, q 6192156953669930901425145199 34712512200110825177379504128, q 1000000000000000 646402910868337),
  (q 360699 1048576, q 721401 2097152, q 1 1, q 646402534486253 1000000000000000, q 246647268613903 500000000000000, q 64913045985286278058635005365 363892276680454150105581223936, q 1000000000000000 646402534486253),
  (q 721401 2097152, q 180351 524288, q 1 1, q 323201079052671 500000000000000, q 123323651694821 250000000000000, q 774031385757190700850798059 4339065248584099164766339072, q 500000000000000 323201079052671),
  (q 180351 524288, q 721407 2097152, q 1 1, q 161600445431401 250000000000000, q 15415458635309 31250000000000, q 49538385220832228911167545011 277700215062891628769161773056, q 250000000000000 161600445431401),
  (q 721407 2097152, q 360705 1048576, q 1 1, q 323200702673519 500000000000000, q 493294745879617 1000000000000000, q 6276516495572851719283701629 35184372088832000000000000000, q 500000000000000 323200702673519),
  (q 360705 1048576, q 721413 2097152, q 1 1, q 161600257242411 250000000000000, q 493294815428471 1000000000000000, q 50212506539512626917178725529 281474976710656000000000000000, q 250000000000000 161600257242411),
  (q 721413 2097152, q 90177 262144, q 1 1, q 646400652593423 1000000000000000, q 9865897699529 20000000000000, q 98072033430337030145672299 549755813888000000000000000, q 1000000000000000 646400652593423),
  (q 90177 262144, q 721419 2097152, q 1 1, q 323200138109187 500000000000000, q 246647477261777 500000000000000, q 64915724702198753218440978647 363891005388656854210537586688, q 500000000000000 323200138109187),
  (q 721419 2097152, q 360711 1048576, q 1 1, q 323199949922249 500000000000000, q 493295024069783 1000000000000000, q 476348729912584196140333735 2670196257913935786068148224, q 500000000000000 323199949922249),
  (q 360711 1048576, q 721425 2097152, q 1 1, q 323199761735897 500000000000000, q 493295093615137 1000000000000000, q 49540644454567386783722092573 277700449973603116719741599744, q 500000000000000 323199761735897),
  (q 721425 2097152, q 180357 524288, q 1 1, q 646399147100263 1000000000000000, q 493295163159617 1000000000000000, q 784599678789272419770852757 4398046511104000000000000000, q 1000000000000000 646399147100263),
  (q 180357 524288, q 721431 2097152, q 1 1, q 40399923170619 62500000000000, q 246647616351611 500000000000000, q 64917510553420907611079028827 363890157873992791388269314048, q 62500000000000 40399923170619),
  (q 721431 2097152, q 360717 1048576, q 1 1, q 323199197180359 500000000000000, q 493295302245951 1000000000000000, q 2064240587367919162802593451 11570856975929589177922879488, q 500000000000000 323199197180359),
  (q 360717 1048576, q 721437 2097152, q 1 1, q 315624032223 488281250000, q 246647685893903 500000000000000, q 49542150648013213315573343233 277700606570894173351782121472, q 488281250000 315624032223),
  (q 721437 2097152, q 22545 65536, q 1 1, q 646397641625863 1000000000000000, q 493295441328787 1000000000000000, q 3064933947688990752337633 17179869184000000000000000, q 1000000000000000 646397641625863),
  (q 22545 65536, q 721443 2097152, q 1 1, q 323198632630097 500000000000000, q 123323877717223 250000000000000, q 49542903756022966548968268511 277700684866585058837270626304, q 500000000000000 323198632630097),
  (q 721443 2097152, q 360723 1048576, q 1 1, q 323198444447849 500000000000000, q 493295580408123 1000000000000000, q 6277078373561101613063062751 35184372088832000000000000000, q 500000000000000 323198444447849),
  (q 360723 1048576, q 721449 2097152, q 1 1, q 323198256266187 500000000000000, q 493295649946479 1000000000000000, q 50217001586100241945732724421 281474976710656000000000000000, q 500000000000000 323198256266187),
  (q 721449 2097152, q 180363 524288, q 1 1, q 323198068085111 500000000000000, q 12332392987099 25000000000000, q 1014384935468111498917266311 5685760542949101934714290176, q 500000000000000 323198068085111),
  (q 180363 524288, q 721455 2097152, q 1 1, q 161598939952311 250000000000000, q 246647894510283 500000000000000, q 2359257618791254767887425079 13223849592955094342725271552, q 250000000000000 161598939952311),
  (q 721455 2097152, q 360729 1048576, q 1 1, q 323197691724719 500000000000000, q 246647929278149 500000000000000, q 6277265673784447316178119141 35184372088832000000000000000, q 500000000000000 323197691724719),
  (q 360729 1048576, q 721461 2097152, q 1 1, q 161598751772701 250000000000000, q 98659185618231 200000000000000, q 50218499995447707455137312489 281474976710656000000000000000, q 250000000000000 161598751772701),
  (q 721461 2097152, q 90183 262144, q 1 1, q 646394630733343 1000000000000000, q 493295997625137 1000000000000000, q 10752070245944813286426241 60264965036022245902778368, q 1000000000000000 646394630733343),
  (q 90183 262144, q 721467 2097152, q 1 1, q 323197127188527 500000000000000, q 98659213431649 200000000000000, q 64922868298837591539205627303 363887615393366249678567374848, q 500000000000000 323197127188527),
  (q 721467 2097152, q 360735 1048576, q 1 1, q 323196939010969 500000000000000, q 246648068345239 500000000000000, q 8115414348825700994378269043 45485925440533903450761592832, q 500000000000000 323196939010969),
  (q 360735 1048576, q 721473 2097152, q 1 1, q 323196750833997 500000000000000, q 123324051555459 250000000000000, q 21641253761457017796667575343 121295730551945327626342629376, q 500000000000000 323196750833997),
  (q 721473 2097152, q 180369 524288, q 1 1, q 80799140664403 125000000000000, q 770775430863 1562500000000, q 784693328900958257642235101 4398046511104000000000000000, q 125000000000000 80799140664403),
  (q 180369 524288, q 721479 2097152, q 1 1, q 5171141991709 8000000000000, q 493296345281929 1000000000000000, q 64924654277894392045076796107 363886767920946514310987776000, q 8000000000000 5171141991709),
  (q 721479 2097152, q 360741 1048576, q 1 1, q 646392372613199 1000000000000000, q 493296414810663 1000000000000000, q 8115637597206530734177474089 45485819506811465940007387136, q 1000000000000000 646392372613199),
  (q 360741 1048576, q 721485 2097152, q 1 1, q 323195998131973 500000000000000, q 493296484338523 1000000000000000, q 50221496904872013989963091569 281474976710656000000000000000, q 500000000000000 323195998131973),
  (q 721485 2097152, q 45093 131072, q 1 1, q 129278323983173 200000000000000, q 123324138466377 250000000000000, q 15851072700966896158238619 88839387774307278289633280, q 200000000000000 129278323983173),
  (q 45093 131072, q 721491 2097152, q 1 1, q 646391243568957 1000000000000000, q 246648311695809 500000000000000, q 16516309630330181088307054837 92567103720400613562774454272, q 1000000000000000 646391243568957),
  (q 721491 2097152, q 360747 1048576, q 1 1, q 646390867223221 1000000000000000, q 246648346458427 500000000000000, q 6193663184739537230248117087 34712668787553776061755949056, q 1000000000000000 646390867223221),
  (q 360747 1048576, q 721497 2097152, q 1 1, q 323195245439329 500000000000000, q 963470239143 1953125000000, q 64927333306403799250631724789 363885496732119520296143159296, q 500000000000000 323195245439329),
  (q 721497 2097152, q 180375 524288, q 1 1, q 161597528633817 250000000000000, q 493296831964703 1000000000000000, q 784740156792101526556950123 4398046511104000000000000000, q 250000000000000 161597528633817),
  (q 180375 524288, q 721503 2097152, q 1 1, q 12927794763861 20000000000000, q 98659380297463 200000000000000, q 9910087049996212761106082647 55540293543032302701123731456, q 20000000000000 12927794763861),
  (q 721503 2097152, q 360753 1048576, q 1 1, q 161597340463001 250000000000000, q 493296971009053 1000000000000000, q 8116084105953088555896356125 45485607643327154947050438656, q 250000000000000 161597340463001),
  (q 360753 1048576, q 721509 2097152, q 1 1, q 161597246378033 250000000000000, q 123324260132479 250000000000000, q 49551188440763843852834288569 277701545989187270033687969792, q 250000000000000 161597246378033),
  (q 721509 2097152, q 90189 262144, q 1 1, q 80798576146679 125000000000000, q 98659422009981 200000000000000, q 10753377829639135343353849 60265100938685295016017920, q 125000000000000 80798576146679),
  (q 90189 262144, q 721515 2097152, q 1 1, q 10099816138061 15625000000000, q 24664858978451 50000000000000, q 64930012406823322561529699255 363884225567056332665072386048, q 15625000000000 10099816138061),
  (q 721515 2097152, q 360759 1048576, q 1 1, q 646387856499549 1000000000000000, q 24664862454363 50000000000000, q 2705435788772968701389568089 15161833904521783944530624512, q 1000000000000000 646387856499549),
  (q 360759 1048576, q 721521 2097152, q 1 1, q 646387480164367 1000000000000000, q 3946378548837 8000000000000, q 16517564948301551291166076463 92567234177110583076192256000, q 1000000000000000 646387480164367),
  (q 721521 2097152, q 180381 524288, q 1 1, q 646387103830357 1000000000000000, q 123324347030279 250000000000000, q 774266741416297776087939701 4339089713525579995181744128, q 1000000000000000 646387103830357),
  (q 180381 524288, q 721527 2097152, q 1 1, q 8079834093719 12500000000000, q 493297457636733 1000000000000000, q 64931798513720305108247293179 363883378136883176551995146240, q 12500000000000 8079834093719),
  (q 721527 2097152, q 360765 1048576, q 1 1, q 20199573473933 31250000000000, q 19731901086059 40000000000000, q 6278389554513654693340690913 35184372088832000000000000000, q 31250000000000 20199573473933),
  (q 360765 1048576, q 721533 2097152, q 1 1, q 161596493708841 250000000000000, q 493297596665343 1000000000000000, q 50227491086647308669777725409 281474976710656000000000000000, q 250000000000000 161596493708841),
  (q 721533 2097152, q 5637 16384, q 1 1, q 161596399626511 250000000000000, q 15415552068073 31250000000000, q 1935158315744022993317 10844550805425177493504, q 250000000000000 161596399626511)
]

/-- Cells `(a, b, w₀, w₁, w₂, λ, c)`, sorted by `a`: chunk 3. -/
def cells3 : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) := [
  (q 5637 16384, q 721539 2097152, q 1 1, q 323192611088949 500000000000000, q 98659547138091 200000000000000, q 3303663633836974299051120145 18513462488652021361188798464, q 500000000000000 323192611088949),
  (q 721539 2097152, q 360771 1048576, q 1 1, q 161596211462731 250000000000000, q 4932978052017 10000000000000, q 251143075248017090588571863 1407374883553280000000000000, q 250000000000000 161596211462731),
  (q 360771 1048576, q 721545 2097152, q 1 1, q 646384469525123 1000000000000000, q 49329787471207 100000000000000, q 9911141548697687783910309233 55540403118398401844680327168, q 1000000000000000 646384469525123),
  (q 721545 2097152, q 180387 524288, q 1 1, q 323192046600247 500000000000000, q 246648972110783 500000000000000, q 784833818245194607445263031 4398046511104000000000000000, q 500000000000000 323192046600247),
  (q 180387 524288, q 721551 2097152, q 1 1, q 323191858438519 500000000000000, q 123324503432547 250000000000000, q 50229739029572477512298507843 281474976710656000000000000000, q 500000000000000 323191858438519),
  (q 721551 2097152, q 360777 1048576, q 1 1, q 323191670277377 500000000000000, q 98659616647587 200000000000000, q 8116977171387012853564828005 45485183932201352025295814656, q 500000000000000 323191670277377),
  (q 360777 1048576, q 721557 2097152, q 1 1, q 161595741058411 250000000000000, q 61662269093101 125000000000000, q 2009219534360142259760589169 11258999068426240000000000000, q 250000000000000 161595741058411),
  (q 721557 2097152, q 90195 262144, q 1 1, q 323191293956853 500000000000000, q 493298222250807 1000000000000000, q 98107154348739497888383107 549755813888000000000000000, q 500000000000000 323191293956853),
  (q 90195 262144, q 721563 2097152, q 1 1, q 32319110579747 50000000000000, q 493298291755931 1000000000000000, q 64937157026178090187306296583 363880835909736110369307361280, q 50000000000000 32319110579747),
  (q 721563 2097152, q 360783 1048576, q 1 1, q 161595458819337 250000000000000, q 493298361260181 1000000000000000, q 688310335118318801028553835 3856976242975394915288088576, q 250000000000000 161595458819337),
  (q 360783 1048576, q 721569 2097152, q 1 1, q 20199420592529 31250000000000, q 493298430763557 1000000000000000, q 16519573587492435874002116431 92567442873716905241558908928, q 31250000000000 20199420592529),
  (q 721569 2097152, q 180393 524288, q 1 1, q 8079763533071 12500000000000, q 493298500266059 1000000000000000, q 1014664010925604346040423013 5685628130746918411635261440, q 12500000000000 8079763533071),
  (q 180393 524288, q 721575 2097152, q 1 1, q 129276141266321 200000000000000, q 246649284883843 500000000000000, q 49559474036038111098039128219 277702406873518661644721324032, q 200000000000000 129276141266321),
  (q 721575 2097152, q 360789 1048576, q 1 1, q 646380330018703 1000000000000000, q 12332465981711 25000000000000, q 8117423728075071339769698809 45484972084560141571474849792, q 1000000000000000 646380330018703),
  (q 360789 1048576, q 721581 2097152, q 1 1, q 323189976853487 500000000000000, q 493298708768319 1000000000000000, q 50233485752342377787226765649 281474976710656000000000000000, q 500000000000000 323189976853487),
  (q 721581 2097152, q 45099 131072, q 1 1, q 646379577396417 1000000000000000, q 123324694566831 250000000000000, q 5284853756343836897340579 29612577554345726320836608, q 1000000000000000 646379577396417),
  (q 45099 131072, q 721587 2097152, q 1 1, q 646379201087033 1000000000000000, q 246649423882727 500000000000000, q 49560980605736372892033796159 277702563372349208473420955648, q 1000000000000000 646379201087033),
  (q 721587 2097152, q 360795 1048576, q 1 1, q 323189412389411 500000000000000, q 493298917262711 1000000000000000, q 8117647012412026307131169831 45484866162720029465072631808, q 500000000000000 323189412389411),
  (q 360795 1048576, q 721593 2097152, q 1 1, q 80797306058973 125000000000000, q 493298986759093 1000000000000000, q 49561733901873911842627301845 277702641618811809382075990016, q 125000000000000 80797306058973),
  (q 721593 2097152, q 180399 524288, q 1 1, q 323189036082959 500000000000000, q 246649528127301 500000000000000, q 784927487259637280889796027 4398046511104000000000000000, q 500000000000000 323189036082959),
  (q 180399 524288, q 721599 2097152, q 1 1, q 80797211982653 125000000000000, q 123324781437309 250000000000000, q 64942515826293440900355280563 363878293777651025121156005888, q 125000000000000 80797211982653),
  (q 721599 2097152, q 360801 1048576, q 1 1, q 80797164944713 125000000000000, q 123324798810749 250000000000000, q 8117870300744321697868902317 45484760242200246105675923456, q 125000000000000 80797164944713),
  (q 360801 1048576, q 721605 2097152, q 1 1, q 161594235813839 250000000000000, q 246649632367941 500000000000000, q 64943408987613370015381606041 363877870098212689915068547072, q 250000000000000 161594235813839),
  (q 721605 2097152, q 90201 262144, q 1 1, q 646376566954181 1000000000000000, q 246649667113947 500000000000000, q 126843467912636476969601673 710698551288054201718931456, q 1000000000000000 646376566954181),
  (q 90201 262144, q 721611 2097152, q 1 1, q 646376190654179 1000000000000000, q 61662425464879 125000000000000, q 64944302156924097297499923127 363877446421415152940480462848, q 1000000000000000 646376190654179),
  (q 721611 2097152, q 360807 1048576, q 1 1, q 12927516287107 20000000000000, q 98659894641859 200000000000000, q 1239109262440499952182549567 6942572886648259176747237376, q 20000000000000 12927516287107),
  (q 360807 1048576, q 721617 2097152, q 1 1, q 646375438057693 1000000000000000, q 98659908539737 200000000000000, q 2009519282767948383162883093 11258999068426240000000000000, q 1000000000000000 646375438057693),
  (q 721617 2097152, q 180405 524288, q 1 1, q 80796882720151 125000000000000, q 493299612187201 1000000000000000, q 1014775655091765154176889577 5685575170487026731936907264, q 125000000000000 80796882720151),
  (q 180405 524288, q 721623 2097152, q 1 1, q 646374685465897 1000000000000000, q 246649840837421 500000000000000, q 64946088519518052220224389819 363876599075741910735848996864, q 1000000000000000 646374685465897),
  (q 721623 2097152, q 360813 1048576, q 1 1, q 646374309171759 1000000000000000, q 49329975116161 100000000000000, q 6279888273868461622708683753 35184372088832000000000000000, q 1000000000000000 646374309171759),
  (q 360813 1048576, q 721629 2097152, q 1 1, q 646373932878793 1000000000000000, q 493299820647503 1000000000000000, q 49566253836739118034313558097 277703111056253377453999783936, q 1000000000000000 646373932878793),
  (q 721629 2097152, q 22551 65536, q 1 1, q 646373556587 1000000000000, q 493299890132523 1000000000000000, q 504217839662753799905373 2824942526986105854623744, q 1000000000000 646373556587),
  (q 22551 65536, q 721635 2097152, q 1 1, q 646373180296379 1000000000000000, q 493299959616669 1000000000000000, q 64947874914075701586304352607 363875751740631861457215029248, q 1000000000000000 646373180296379),
  (q 721635 2097152, q 360819 1048576, q 1 1, q 161593201001733 250000000000000, q 24665001454997 50000000000000, q 6195922982848530759344361743 34712903550567884645371740160, q 250000000000000 161593201001733),
  (q 360819 1048576, q 721641 2097152, q 1 1, q 646372427718657 1000000000000000, q 246650049291169 500000000000000, q 49567760541900925569106581941 277703267519655794864035987456, q 1000000000000000 646372427718657),
  (q 721641 2097152, q 180411 524288, q 1 1, q 129274410286311 200000000000000, q 246650084031931 500000000000000, q 774502144107736009634101907 4339114166160570223528247296, q 200000000000000 129274410286311),
  (q 180411 524288, q 721647 2097152, q 1 1, q 323185837572813 500000000000000, q 7707816211633 15625000000000, q 49568513905770788256823539619 277703345748405175488289439744, q 500000000000000 323185837572813),
  (q 721647 2097152, q 360825 1048576, q 1 1, q 646371298860869 1000000000000000, q 15415634594509 31250000000000, q 8118763494027778083713047013 45484336573324892719353430016, q 1000000000000000 646371298860869),
  (q 360825 1048576, q 721653 2097152, q 1 1, q 323185461288643 500000000000000, q 49330037650319 100000000000000, q 49569267277166669034317146697 277703423975186483075381985280, q 500000000000000 323185461288643),
  (q 721653 2097152, q 90207 262144, q 1 1, q 5170964370359 8000000000000, q 246650222990609 500000000000000, q 96815710870482180176996681 542389576343435760703111168, q 8000000000000 5170964370359),
  (q 90207 262144, q 721659 2097152, q 1 1, q 161592542503409 250000000000000, q 493300515458373 1000000000000000, q 64951447799083430354171414439 363874057102101904627893010432, q 250000000000000 161592542503409),
  (q 721659 2097152, q 360831 1048576, q 1 1, q 646369793733571 1000000000000000, q 493300584934653 1000000000000000, q 2065433222848827247251767897 11570980887986202935887396864, q 1000000000000000 646369793733571),
  (q 360831 1048576, q 721665 2097152, q 1 1, q 646369417454679 1000000000000000, q 24665032720503 50000000000000, q 1991994134721183641573545 11159476810240948564918272, q 1000000000000000 646369417454679),
  (q 721665 2097152, q 180417 524288, q 1 1, q 646369041176959 1000000000000000, q 493300723884593 1000000000000000, q 774549230290358989635720905 4339119055211423771178041344, q 1000000000000000 646369041176959),
  (q 180417 524288, q 721671 2097152, q 1 1, q 161592166225103 250000000000000, q 123325198339563 250000000000000, q 16523842478836946887433603129 92567886214574739804502622208, q 250000000000000 161592166225103),
  (q 721671 2097152, q 360837 1048576, q 1 1, q 323184144312519 500000000000000, q 493300862831037 1000000000000000, q 2065496005680010664044197827 11570987406392720800513785856, q 500000000000000 323184144312519),
  (q 360837 1048576, q 721677 2097152, q 1 1, q 646367912350837 1000000000000000, q 493300932302949 1000000000000000, q 2009819061423042799836692233 11258999068426240000000000000, q 1000000000000000 646367912350837),
  (q 721677 2097152, q 45105 131072, q 1 1, q 40397971004863 62500000000000, q 493301001773987 1000000000000000, q 15858050336511075365147581 88836077716809135083749376, q 62500000000000 40397971004863),
  (q 45105 131072, q 721683 2097152, q 1 1, q 315608964749 488281250000, q 9866021424883 20000000000000, q 49573034247037819766819824079 277703815079577554952965324800, q 488281250000 315608964749),
  (q 721683 2097152, q 360843 1048576, q 1 1, q 64636678353527 100000000000000, q 493301140713441 1000000000000000, q 1256165019268898252139697883 7036874417766400000000000000, q 100000000000000 64636678353527),
  (q 360843 1048576, q 721689 2097152, q 1 1, q 4039790045411 6250000000000, q 493301210181857 1000000000000000, q 4506707969417338054782170623 25245808481323021733350866944, q 6250000000000 4039790045411),
  (q 721689 2097152, q 180423 524288, q 1 1, q 323183015498711 500000000000000, q 2466506398247 5000000000000, q 1014943136324050308036308891 5685495735048703488636747776, q 500000000000000 323183015498711),
  (q 180423 524288, q 721695 2097152, q 1 1, q 323182827365129 500000000000000, q 493301349116069 1000000000000000, q 64956807366331323941257254547 363871515223534575503588458496, q 500000000000000 323182827365129),
  (q 721695 2097152, q 360849 1048576, q 1 1, q 646365278464267 1000000000000000, q 61662677322733 125000000000000, q 6196864725316485793884915925 34713001326665934089744285696, q 1000000000000000 646365278464267),
  (q 360849 1048576, q 721701 2097152, q 1 1, q 80795612774931 125000000000000, q 246650744023393 500000000000000, q 64957700655509096906414278585 363871091586350137901397835776, q 125000000000000 80795612774931),
  (q 721701 2097152, q 90213 262144, q 1 1, q 323182262967901 500000000000000, q 246650778755417 500000000000000, q 126871381451356984209330721 710685312048336226696036352, q 500000000000000 323182262967901),
  (q 90213 262144, q 721707 2097152, q 1 1, q 646364149673329 1000000000000000, q 61662703371751 125000000000000, q 64958593952678334151072246807 363870667951806498530706587648, q 1000000000000000 646364149673329),
  (q 721707 2097152, q 360855 1048576, q 1 1, q 646363773412029 1000000000000000, q 493301696436309 1000000000000000, q 2706626691844157731071298873 15161269005646882887016906752, q 1000000000000000 646363773412029),
  (q 360855 1048576, q 721713 2097152, q 1 1, q 323181698575951 500000000000000, q 61662720737217 125000000000000, q 50249973578387040296951802557 281474976710656000000000000000, q 500000000000000 323181698575951),
  (q 721713 2097152, q 180429 524288, q 1 1, q 161590755223237 250000000000000, q 493301835358289 1000000000000000, q 785161692878805281846128417 4398046511104000000000000000, q 250000000000000 161590755223237),
  (q 180429 524288, q 721719 2097152, q 1 1, q 323181322317583 500000000000000, q 493301904817969 1000000000000000, q 64960380570991465171901704187 363869820690642740383729057792, q 500000000000000 323181322317583),
  (q 721719 2097152, q 360861 1048576, q 1 1, q 646362268378557 1000000000000000, q 19732078971071 40000000000000, q 8120103403820559160381776593 45483701109625278671615950848, q 1000000000000000 646362268378557),
  (q 360861 1048576, q 721725 2097152, q 1 1, q 323180946061561 500000000000000, q 123325510933677 250000000000000, q 50251472653156771808998304513 281474976710656000000000000000, q 500000000000000 323180946061561),
  (q 721725 2097152, q 11277 32768, q 1 1, q 646361515868859 1000000000000000, q 493302113191767 1000000000000000, q 766782339883053410754999 4294967296000000000000000, q 1000000000000000 646361515868859),
  (q 11277 32768, q 721731 2097152, q 1 1, q 646361139615769 1000000000000000, q 30831386415497 62500000000000, q 50252222201885453349024083119 281474976710656000000000000000, q 1000000000000000 646361139615769),
  (q 721731 2097152, q 360867 1048576, q 1 1, q 161590190840963 250000000000000, q 15415695378227 31250000000000, q 6281574622385721489256414111 35184372088832000000000000000, q 250000000000000 161590190840963),
  (q 360867 1048576, q 721737 2097152, q 1 1, q 161590096778277 250000000000000, q 246651160778851 500000000000000, q 49579815266964468387716704901 277704518943533415388124545024, q 250000000000000 161590096778277),
  (q 721737 2097152, q 180435 524288, q 1 1, q 40397500678971 62500000000000, q 493302391011267 1000000000000000, q 338351600156035940059735173 1895147593797012028701802496, q 62500000000000 40397500678971),
  (q 180435 524288, q 721743 2097152, q 1 1, q 323179817307569 500000000000000, q 246651230231979 500000000000000, q 16526856250418546630826415681 92568199046934586838988357632, q 500000000000000 323179817307569),
  (q 721743 2097152, q 360873 1048576, q 1 1, q 80794907295989 125000000000000, q 3853926014967 7812500000000, q 688624243003107272949596989 3857008836648631508922269696, q 125000000000000 80794907295989),
  (q 360873 1048576, q 721749 2097152, q 1 1, q 32317944106093 50000000000000, q 493302599366721 1000000000000000, q 10050894178689458918798855413 56294995342131200000000000000, q 50000000000000 32317944106093),
  (q 721749 2097152, q 90219 262144, q 1 1, q 32317925293849 50000000000000, q 61662833602099 125000000000000, q 126885339719102753262635783 710678692923661542206996480, q 50000000000000 32317925293849),
  (q 90219 262144, q 721755 2097152, q 1 1, q 646358129633273 1000000000000000, q 493302738265989 1000000000000000, q 64965740617730913767436904167 363867278970537378898222514176, q 1000000000000000 646358129633273),
  (q 721755 2097152, q 360879 1048576, q 1 1, q 646357753390739 1000000000000000, q 493302807714313 1000000000000000, q 8120773412659899148881070195 45483383395602548560228253696, q 1000000000000000 646357753390739),
  (q 360879 1048576, q 721761 2097152, q 1 1, q 646357377149379 1000000000000000, q 123325719290441 250000000000000, q 50255970058968755785609533789 281474976710656000000000000000, q 1000000000000000 646357377149379),
  (q 721761 2097152, q 180441 524288, q 1 1, q 646357000909191 1000000000000000, q 493302946608341 1000000000000000, q 785255388360560345688452241 4398046511104000000000000000, q 1000000000000000 646357000909191),
  (q 180441 524288, q 721767 2097152, q 1 1, q 25854264986807 40000000000000, q 123325754013511 250000000000000, q 49583582763687600541731248251 277704909910216795559693385728, q 40000000000000 25854264986807),
  (q 721767 2097152, q 360885 1048576, q 1 1, q 646356248432333 1000000000000000, q 3946424683991 8000000000000, q 8120996756931516459923411065 45483277493569478721234010112, q 1000000000000000 646356248432333),
  (q 360885 1048576, q 721773 2097152, q 1 1, q 40397242012229 62500000000000, q 30831447183927 62500000000000, q 64968420748990347177935827377 363866008146140540830291591168, q 62500000000000 40397242012229),
  (q 721773 2097152, q 45111 131072, q 1 1, q 80794436995021 125000000000000, q 98660644877183 200000000000000, q 12105642834325614626541091 67799078903963347457146880, q 125000000000000 80794436995021),
  (q 45111 131072, q 721779 2097152, q 1 1, q 129271023945169 200000000000000, q 246651646914063 500000000000000, q 10051643772794420893078646131 56294995342131200000000000000, q 200000000000000 129271023945169),
  (q 721779 2097152, q 360891 1048576, q 1 1, q 323177371746347 500000000000000, q 246651681634731 500000000000000, q 229562345289875362005963317 1285671784144074934356803584, q 500000000000000 323177371746347),
  (q 360891 1048576, q 721785 2097152, q 1 1, q 646354367260717 1000000000000000, q 246651716354963 500000000000000, q 50258968480765690466890829413 281474976710656000000000000000, q 1000000000000000 646354367260717),
  (q 721785 2097152, q 180447 524288, q 1 1, q 80794248878739 125000000000000, q 123325875537379 250000000000000, q 1015166472603929452015124819 5685389830374501166608285696, q 125000000000000 80794248878739),
  (q 180447 524288, q 721791 2097152, q 1 1, q 646353614800281 1000000000000000, q 493303571588233 1000000000000000, q 7083799556649884193660746917 39672174664023231008004374528, q 1000000000000000 646353614800281),
  (q 721791 2097152, q 360897 1048576, q 1 1, q 646353238571823 1000000000000000, q 493303641026077 1000000000000000, q 6282511615017084552990677829 35184372088832000000000000000, q 1000000000000000 646353238571823),
  (q 360897 1048576, q 721797 2097152, q 1 1, q 646352862344537 1000000000000000, q 493303710463047 1000000000000000, q 16529116816194006863302705955 92568433609244229916466085888, q 1000000000000000 646352862344537),
  (q 721797 2097152, q 90225 262144, q 1 1, q 80794060764803 125000000000000, q 61662972487393 125000000000000, q 96851029741056777901824973 542393242024961448549023744, q 125000000000000 80794060764803),
  (q 90225 262144, q 721803 2097152, q 1 1, q 129270421978697 200000000000000, q 15415745291699 31250000000000, q 49588104008141911480651457767 277705379005336378255465250816, q 200000000000000 129270421978697),
  (q 721803 2097152, q 360903 1048576, q 1 1, q 323175866834859 500000000000000, q 493303918768719 1000000000000000, q 2707222271240827282519505881 15160986598464666968296259584, q 500000000000000 323175866834859),
  (q 360903 1048576, q 721809 2097152, q 1 1, q 5170810859577 8000000000000, q 123325997050549 250000000000000, q 2156037285879517493297092283 12074150312216247068444852224, q 8000000000000 5170810859577),
  (q 721809 2097152, q 180453 524288, q 1 1, q 80793872653213 125000000000000, q 1233260144087 2500000000000, q 774831786899922845240016281 4339148379188357348353638400, q 125000000000000 80793872653213),
  (q 180453 524288, q 721815 2097152, q 1 1, q 646350605005457 1000000000000000, q 493304127066531 1000000000000000, q 16529870383281011167821139193 92568511784881534235232436224, q 1000000000000000 646350605005457),
  (q 721815 2097152, q 360909 1048576, q 1 1, q 323175114393191 500000000000000, q 493304196497389 1000000000000000, q 6198748492496597589672910145 34713196805092859975928119296, q 500000000000000 323175114393191),
  (q 360909 1048576, q 721821 2097152, q 1 1, q 4039686578553 6250000000000, q 246652132963687 500000000000000, q 64975568117333425871688836737 363862619397297694366771445760, q 6250000000000 4039686578553),
  (q 721821 2097152, q 22557 65536, q 1 1, q 80793684543969 125000000000000, q 98660867071297 200000000000000, q 302677865758530884453921 1694980789864895661211648, q 125000000000000 80793684543969),
  (q 22557 65536, q 721827 2097152, q 1 1, q 161587275034049 250000000000000, q 123326101196181 250000000000000, q 64976461574341435912730526399 363862195815578463875369009152, q 250000000000000 161587275034049),
  (q 721827 2097152, q 360915 1048576, q 1 1, q 323174361960907 500000000000000, q 493304474212089 1000000000000000, q 6283073855973781298391203647 35184372088832000000000000000, q 500000000000000 323174361960907),
  (q 360915 1048576, q 721833 2097152, q 1 1, q 161587086927151 250000000000000, q 493304543638581 1000000000000000, q 64977355039341831484229855589 363861772236500594565419368448, q 250000000000000 161587086927151),
  (q 721833 2097152, q 180459 524288, q 1 1, q 80793496437071 125000000000000, q 2466523065321 5000000000000, q 785395945763600410784927767 4398046511104000000000000000, q 125000000000000 80793496437071),
  (q 180459 524288, q 721839 2097152, q 1 1, q 80793449410713 125000000000000, q 98660936497789 200000000000000, q 9918525104714352912944930599 55541169605933338631673479168, q 125000000000000 80793449410713),
  (q 721839 2097152, q 360921 1048576, q 1 1, q 323173609538007 500000000000000, q 246652375956409 500000000000000, q 6199125291094509909492090277 34713235888979095604430897152, q 500000000000000 323173609538007),
  (q 360921 1048576, q 721845 2097152, q 1 1, q 80793355358437 125000000000000, q 246652410667909 500000000000000, q 64979141993319961152847578409 363860925086268939489878474752, q 125000000000000 80793355358437),
  (q 721845 2097152, q 90231 262144, q 1 1, q 80793308332519 125000000000000, q 61663111344743 125000000000000, q 96862804579629323677567595 542394463427128865843052544, q 125000000000000 80793308332519),
  (q 90231 262144, q 721851 2097152, q 1 1, q 32317304522699 50000000000000, q 246652480089599 500000000000000, q 64980035482297777421158178279 363860501515115153724287221760, q 50000000000000 32317304522699),
  (q 721851 2097152, q 360927 1048576, q 1 1, q 323172857124491 500000000000000, q 246652514799789 500000000000000, q 295205414097093779334792439 1653012163307031979467210752, q 500000000000000 323172857124491),
  (q 360927 1048576, q 721857 2097152, q 1 1, q 646345338045157 1000000000000000, q 246652549509543 500000000000000, q 2010718578888498474888458917 11258999068426240000000000000, q 1000000000000000 646345338045157),
  (q 721857 2097152, q 180465 524288, q 1 1, q 80793120230313 125000000000000, q 12332629210943 25000000000000, q 154985197498064822531818201 867831629982834201724977152, q 125000000000000 80793120230313),
  (q 180465 524288, q 721863 2097152, q 1 1, q 25853783425641 40000000000000, q 246652618927741 500000000000000, q 64981822484231167946803910731 363859654380732228687416524800, q 40000000000000 25853783425641),
  (q 721863 2097152, q 360933 1048576, q 1 1, q 646344209440719 1000000000000000, q 49330530727237 100000000000000, q 6199502104747154916920102321 34713274968933336914518343680, q 1000000000000000 646344209440719),
  (q 360933 1048576, q 721869 2097152, q 1 1, q 323171916620793 500000000000000, q 246652688344193 500000000000000, q 64982715997186824376677469073 363859230817503089416137080832, q 500000000000000 323171916620793),
  (q 721869 2097152, q 45117 131072, q 1 1, q 323171728521813 500000000000000, q 493305446103529 1000000000000000, q 15865029969888161656384469 88832768319550544488169472, q 500000000000000 323171728521813),
  (q 45117 131072, q 721875 2097152, q 1 1, q 16158577021171 25000000000000, q 246652757758899 500000000000000, q 5510794145554014803723554263 30856257442580076457480945664, q 25000000000000 16158577021171),
  (q 721875 2097152, q 360939 1048576, q 1 1, q 323171352325613 500000000000000, q 98661116986239 200000000000000, q 6283823563525870923603095687 35184372088832000000000000000, q 500000000000000 323171352325613),
  (q 360939 1048576, q 721881 2097152, q 1 1, q 129268465691357 200000000000000, q 493305654343719 1000000000000000, q 64984503047076273798451557717 363858383698969457367890001920, q 200000000000000 129268465691357),
  (q 721881 2097152, q 180471 524288, q 1 1, q 323170976131759 500000000000000, q 49330572375537 100000000000000, q 785489660153044996483334003 4398046511104000000000000000, q 500000000000000 323170976131759),
  (q 180471 524288, q 721887 2097152, q 1 1, q 646341576071423 1000000000000000, q 493305793166147 1000000000000000, q 49598654632344568603490807171 277706473285345825171506724864, q 1000000000000000 646341576071423),
  (q 721887 2097152, q 360945 1048576, q 1 1, q 646341199880501 1000000000000000, q 123326465644013 250000000000000, q 6199878933454869231418179781 34713314044956076487399702528, q 1000000000000000 646341199880501),
  (q 360945 1048576, q 721893 2097152, q 1 1, q 646340823690753 1000000000000000, q 98661186397017 200000000000000, q 21662096709645609771493190579 121285845530333944331802509312, q 1000000000000000 646340823690753),
  (q 721893 2097152, q 90237 262144, q 1 1, q 323170223751089 500000000000000, q 123326500348311 250000000000000, q 32291526786376003531554007 180798561527851811443048448, q 500000000000000 323170223751089),
  (q 90237 262144, q 721899 2097152, q 1 1, q 80792508914347 125000000000000, q 493306070800531 1000000000000000, q 50273212636855696344269079479 281474976710656000000000000000, q 125000000000000 80792508914347),
  (q 721899 2097152, q 360951 1048576, q 1 1, q 646339695128547 1000000000000000, q 15415816881467 31250000000000, q 6200067353454482288039137811 34713333581493291452062498816, q 1000000000000000 646339695128547),
  (q 360951 1048576, q 721905 2097152, q 1 1, q 646339318943491 1000000000000000, q 98661241922497 200000000000000, q 9920183134467986006563042729 55541341544758480949492056064, q 1000000000000000 646339318943491),
  (q 721905 2097152, q 180477 524288, q 1 1, q 80792367844951 125000000000000, q 493306279017153 1000000000000000, q 36905723600391331255538237 206627043746389153697234944, q 125000000000000 80792367844951),
  (q 180477 524288, q 721911 2097152, q 1 1, q 323169283288449 500000000000000, q 123326587105237 250000000000000, q 49601669367393920868016825243 277706785866010185081370443776, q 500000000000000 323169283288449),
  (q 721911 2097152, q 360957 1048576, q 1 1, q 323169095197681 500000000000000, q 493306417823871 1000000000000000, q 6284385883898747712204108721 35184372088832000000000000000, q 500000000000000 323169095197681),
  (q 360957 1048576, q 721917 2097152, q 1 1, q 646337814214999 1000000000000000, q 493306487225921 1000000000000000, q 2011018478549188855766438329 11258999068426240000000000000, q 1000000000000000 646337814214999),
  (q 721917 2097152, q 705 2048, q 1 1, q 20198044938619 31250000000000, q 246653278313549 500000000000000, q 7565867991654587737 42358370339114713088, q 31250000000000 20198044938619),
  (q 705 2048, q 721923 2097152, q 1 1, q 646337061857791 1000000000000000, q 246653313013701 500000000000000, q 64990757973464179646572494015 363855418867311096339252641792, q 1000000000000000 646337061857791),
  (q 721923 2097152, q 360963 1048576, q 1 1, q 646336685680947 1000000000000000, q 493306695426833 1000000000000000, q 6200444204745418330885043767 34713372651619622844064858112, q 1000000000000000 646336685680947),
  (q 360963 1048576, q 721929 2097152, q 1 1, q 161584077376319 250000000000000, q 30831672801587 62500000000000, q 64991651566348720616837367301 363854995330497820682314842112, q 250000000000000 161584077376319),
  (q 721929 2097152, q 180483 524288, q 1 1, q 646335933330779 1000000000000000, q 246653417111539 500000000000000, q 775067302490078096609831339 4339172802317135008680116224, q 1000000000000000 646335933330779),
  (q 180483 524288, q 721935 2097152, q 1 1, q 323167778578727 500000000000000, q 123326725904973 250000000000000, q 64992545167226412875129001891 363854571796326469156783259648, q 500000000000000 323167778578727),
  (q 721935 2097152, q 360969 1048576, q 1 1, q 646335180985303 1000000000000000, q 61663371626979 125000000000000, q 688959181781869796343740437 3857043576134320000988086272, q 1000000000000000 646335180985303),
  (q 360969 1048576, q 721941 2097152, q 1 1, q 161583701203581 250000000000000, q 4933070424109 10000000000000, q 64993438776097239014616475721 363854148264796478812704473088, q 250000000000000 161583701203581),
  (q 721941 2097152, q 90243 262144, q 1 1, q 646334428644519 1000000000000000, q 61663388975637 125000000000000, q 42313727593444090999342153 236884073242202002316853248, q 1000000000000000 646334428644519),
  (q 90243 262144, q 721947 2097152, q 1 1, q 40395878279743 62500000000000, q 246653590599209 500000000000000, q 49606191695804141973981804295 277707254678048131899421884416, q 62500000000000 40395878279743),
  (q 721947 2097152, q 360975 1048576, q 1 1, q 646333676308429 1000000000000000, q 123326812647717 250000000000000, q 2066940357030750544742185753 11571137239271859466255990784, q 1000000000000000 646333676308429),
  (q 360975 1048576, q 721953 2097152, q 1 1, q 646333300142143 1000000000000000, q 246653659991223 500000000000000, q 64995226017818632771384841805 363853301209662270518765551616, q 1000000000000000 646333300142143),
  (q 721953 2097152, q 180489 524288, q 1 1, q 646332923977031 1000000000000000, q 493307389373151 1000000000000000, q 785630245919160586723954529 4398046511104000000000000000, q 1000000000000000 646332923977031),
  (q 180489 524288, q 721959 2097152, q 1 1, q 161583136953273 250000000000000, q 493307458762983 1000000000000000, q 16535899732943946298531363929 92569136977669023352049631232, q 250000000000000 161583136953273),
  (q 721959 2097152, q 360981 1048576, q 1 1, q 323166085825163 500000000000000, q 493307528151943 1000000000000000, q 16089947385198354691097 90071992547409920000000, q 500000000000000 323166085825163),
  (q 360981 1048576, q 721965 2097152, q 1 1, q 646331795488733 1000000000000000, q 49330759754003 100000000000000, q 9921690592327585525417248013 55541497811507842930675023872, q 1000000000000000 646331795488733),
  (q 721965 2097152, q 45123 131072, q 1 1, q 646331419328313 1000000000000000, q 98661533385449 200000000000000, q 15868520535872245476742817 88831113868555731899252736, q 1000000000000000 646331419328313),
  (q 45123 131072, q 721971 2097152, q 1 1, q 646331043169067 1000000000000000, q 493307736313587 1000000000000000, q 64997906940350585226068861199 363852030646774263163496955904, q 1000000000000000 646331043169067),
  (q 721971 2097152, q 360987 1048576, q 1 1, q 323165333505497 500000000000000, q 30831737856191 62500000000000, q 6201197952495311156316135703 34713450780081650697381085184, q 500000000000000 323165333505497),
  (q 360987 1048576, q 721977 2097152, q 1 1, q 323165145427047 500000000000000, q 493307875083653 1000000000000000, q 49609960509834807680879764661 277707645300708854885553012736, q 500000000000000 323165145427047),
  (q 721977 2097152, q 180495 524288, q 1 1, q 646329914698367 1000000000000000, q 246653972233689 500000000000000, q 1015613241071786031691959771 5685178052722597825752334336, q 1000000000000000 646329914698367),
  (q 180495 524288, q 721983 2097152, q 1 1, q 323164769271907 500000000000000, q 49330801385023 100000000000000, q 50283710078028115734321293459 281474976710656000000000000000, q 500000000000000 323164769271907),
  (q 721983 2097152, q 360993 1048576, q 1 1, q 646329162390433 1000000000000000, q 49330808323221 100000000000000, q 8125017637176914313931523709 45481371482816232133085888512, q 1000000000000000 646329162390433),
  (q 360993 1048576, q 721989 2097152, q 1 1, q 323164393119113 500000000000000, q 493308152613317 1000000000000000, q 65000587934823397208514142681 363850760107662447090977472512, q 500000000000000 323164393119113),
  (q 721989 2097152, q 90249 262144, q 1 1, q 80791051260899 125000000000000, q 493308221993551 1000000000000000, q 96898134741069576609504053 542398126159413623784472576, q 125000000000000 80791051260899),
  (q 90249 262144, q 721995 2097152, q 1 1, q 161582008484333 250000000000000, q 246654145686457 500000000000000, q 50285209833507957002700837143 281474976710656000000000000000, q 250000000000000 161582008484333),
  (q 721995 2097152, q 360999 1048576, q 1 1, q 161581914447161 250000000000000, q 493308360751403 1000000000000000, q 6201574848954927863868699115 34713489838418261952369262592, q 250000000000000 161581914447161),
  (q 360999 1048576, q 722001 2097152, q 1 1, q 64632728164113 100000000000000, q 493308430129021 1000000000000000, q 65002375304439673122878690813 363849913094797336049677762560, q 100000000000000 64632728164113),
  (q 722001 2097152, q 180501 524288, q 1 1, q 646326905494789 1000000000000000, q 246654249752883 500000000000000, q 1015669096122496157238570417 5685151583488002976605274112, q 1000000000000000 646326905494789),
  (q 180501 524288, q 722007 2097152, q 1 1, q 646326529349621 1000000000000000, q 246654284440819 500000000000000, q 49613729512072963134001384043 277708035874252194435674669056, q 1000000000000000 646326529349621),
  (q 722007 2097152, q 361005 1048576, q 1 1, q 646326153205627 1000000000000000, q 493308638256639 1000000000000000, q 8125464481579398046641678369 45481159730260435405612515328, q 1000000000000000 646326153205627),
  (q 361005 1048576, q 722013 2097152, q 1 1, q 323162888531403 500000000000000, q 246654353815383 500000000000000, q 16538161111701987666072510987 92569371327689113094443761664, q 500000000000000 323162888531403),
  (q 722013 2097152, q 22563 65536, q 1 1, q 323162700460579 500000000000000, q 246654388502011 500000000000000, q 757062686911707463551389 4237490128124062700929024, q 500000000000000 323162700460579),
  (q 22563 65536, q 722019 2097152, q 1 1, q 646325024780683 1000000000000000, q 98661769275281 200000000000000, q 522265654375447279861592753 2923244127262298439405273088, q 1000000000000000 646325024780683),
  (q 722019 2097152, q 361011 1048576, q 1 1, q 323162324320691 500000000000000, q 123327228936979 250000000000000, q 6201951760471435832171503967 34713528892825904744941748224, q 500000000000000 323162324320691),
  (q 361011 1048576, q 722025 2097152, q 1 1, q 323162136251627 500000000000000, q 98661797023711 200000000000000, q 50288959354585481470053355141 281474976710656000000000000000, q 500000000000000 323162136251627),
  (q 722025 2097152, q 180507 524288, q 1 1, q 646323896366299 1000000000000000, q 493309054488321 1000000000000000, q 1015724953171623467568435231 5685125114913889160309768192, q 1000000000000000 646323896366299),
  (q 180507 524288, q 722031 2097152, q 1 1, q 323161760115259 500000000000000, q 98661824771443 200000000000000, q 49616744849376394090590914531 277708348297727416551425966080, q 500000000000000 323161760115259),
  (q 722031 2097152, q 361017 1048576, q 1 1, q 646323144095909 1000000000000000, q 493309193225237 1000000000000000, q 8125911341969303634337296677 45480947982988486940951576576, q 1000000000000000 646323144095909),
  (q 361017 1048576, q 722037 2097152, q 1 1, q 323161383981237 500000000000000, q 246654631296193 500000000000000, q 49617498702523807736138718473 277708426398685468899181330432, q 500000000000000 323161383981237),
  (q 722037 2097152, q 90255 262144, q 1 1, q 646322391830213 1000000000000000, q 61663666494833 125000000000000, q 98224285519613708724631981 549755813888000000000000000, q 1000000000000000 646322391830213),
  (q 90255 262144, q 722043 2097152, q 1 1, q 161580503924781 250000000000000, q 123327350331017 250000000000000, q 7088321794742850327876296225 39672643499668484122778533888, q 250000000000000 161580503924781),
  (q 722043 2097152, q 361023 1048576, q 1 1, q 646321639569209 1000000000000000, q 493309470688601 1000000000000000, q 6202328687045163475347600379 34713567943305001287563608064, q 1000000000000000 646321639569209),
  (q 361023 1048576, q 722049 2097152, q 1 1, q 161580315860117 250000000000000, q 246654770026131 500000000000000, q 50291959107610382202416094797 281474976710656000000000000000, q 250000000000000 161580315860117),
  (q 722049 2097152, q 180513 524288, q 1 1, q 646320887312899 1000000000000000, q 9866192188301 20000000000000, q 775302865130165719945098361 4339197213163875205539430400, q 1000000000000000 646320887312899),
  (q 180513 524288, q 722055 2097152, q 1 1, q 80790063898313 125000000000000, q 246654839388483 500000000000000, q 5513306700793173213623924051 30856517854419488285275455488, q 125000000000000 80790063898313),
  (q 722055 2097152, q 361029 1048576, q 1 1, q 323160067530641 500000000000000, q 49330974813801 100000000000000, q 2067505718659529817041327971 11571195822357161817543802880, q 500000000000000 323160067530641),
  (q 361029 1048576, q 722061 2097152, q 1 1, q 323159879468617 500000000000000, q 246654908749091 500000000000000, q 49620514190401101631663274161 277708738782877480315240054784, q 500000000000000 323159879468617),
  (q 722061 2097152, q 45129 131072, q 1 1, q 323159691407179 500000000000000, q 246654943428741 500000000000000, q 15872011601444393856649521 88829459582674305575550976, q 500000000000000 323159691407179),
  (q 45129 131072, q 722067 2097152, q 1 1, q 40394937918291 62500000000000, q 49330995621591 100000000000000, q 21670735469628072168096873669 121281751570979777997621428224, q 62500000000000 40394937918291),
  (q 722067 2097152, q 361035 1048576, q 1 1, q 20197457205379 31250000000000, q 98662005114693 200000000000000, q 413513708578429658194259641 2314240465990402944096272384, q 31250000000000 20197457205379),
  (q 361035 1048576, q 722073 2097152, q 1 1, q 646318254452773 1000000000000000, q 123327523732537 250000000000000, q 49622021979512846985416973253 277708894963189817598254514176, q 1000000000000000 646318254452773),
  (q 722073 2097152, q 180519 524288, q 1 1, q 646317878334591 1000000000000000, q 12332754107149 25000000000000, q 785864593350624273781041159 4398046511104000000000000000, q 1000000000000000 646317878334591),
  (q 180519 524288, q 722079 2097152, q 1 1, q 323158751108791 500000000000000, q 493310233640899 1000000000000000, q 65013993986341504718974745747 363844407768766502167939907584, q 500000000000000 323158751108791),
  (q 722079 2097152, q 361041 1048576, q 1 1, q 646317126101747 1000000000000000, q 246655151497483 500000000000000, q 6202894105138770061019642197 34713626511658677414001639424, q 1000000000000000 646317126101747),
  (q 361041 1048576, q 722085 2097152, q 1 1, q 129263349997417 200000000000000, q 493310372348161 1000000000000000, q 49623529798740435508190296969 277709051135647314181181407232, q 200000000000000 129263349997417),
  (q 722085 2097152, q 90261 262144, q 1 1, q 646316373873597 1000000000000000, q 123327610425121 250000000000000, q 96921692887212861768924275 542400566752996712287043584, q 1000000000000000 646316373873597),
  (q 90261 262144, q 722091 2097152, q 1 1, q 323157998880641 500000000000000, q 98662102210387 200000000000000, q 49624283719647794223630435479 277709129218930426841367838720, q 500000000000000 323157998880641),
  (q 722091 2097152, q 361047 1048576, q 1 1, q 32315781082507 50000000000000, q 246655290201257 500000000000000, q 6203082585365608442744595707 34713646032479455579048247296, q 50000000000000 32315781082507),
  (q 361047 1048576, q 722097 2097152, q 1 1, q 161578811385043 250000000000000, q 493310649752221 1000000000000000, q 49625037648084230678175675421 277709207300249970064020733952, q 250000000000000 161578811385043),
  (q 722097 2097152, q 180525 524288, q 1 1, q 646314869431377 1000000000000000, q 3853989992977 7812500000000, q 775397103361341690857981141 4339206974065209424004251648, q 1000000000000000 646314869431377),
  (q 180525 524288, q 722103 2097152, q 1 1, q 129262898664751 200000000000000, q 493310788449019 1000000000000000, q 49625791584049785192111048811 277709285379605943849140092928, q 200000000000000 129262898664751),
  (q 722103 2097152, q 361053 1048576, q 1 1, q 646314117217307 1000000000000000, q 49331085779611 100000000000000, q 6203271069357000888456117593 34713665552318449025328087040, q 1000000000000000 646314117217307),
  (q 361053 1048576, q 722109 2097152, q 1 1, q 20197304409751 31250000000000, q 49331092714233 100000000000000, q 50299459019713065175304302433 281474976710656000000000000000, q 31250000000000 20197304409751),
  (q 722109 2097152, q 11283 32768, q 1 1, q 64631336500793 100000000000000, q 493310996487677 1000000000000000, q 62006864537459047200301 346986845709596266332160, q 100000000000000 64631336500793),
  (q 11283 32768, q 722115 2097152, q 1 1, q 323156494452501 500000000000000, q 61663883229019 125000000000000, q 65019356910575782211024454751 363841866999659815346450202624, q 500000000000000 323156494452501),
  (q 722115 2097152, q 361059 1048576, q 1 1, q 40394538300203 62500000000000, q 98662227035151 200000000000000, q 2067819852370996089528817749 11571228357058576040528445440, q 62500000000000 40394538300203),
  (q 361059 1048576, q 722121 2097152, q 1 1, q 323156118351333 500000000000000, q 493311204518487 1000000000000000, q 21673416919753962340698272855 121280481182463266914790539264, q 500000000000000 323156118351333),
  (q 722121 2097152, q 180531 524288, q 1 1, q 323155930301629 500000000000000, q 246655636930173 500000000000000, q 258481408433446492083742877 1446403951259843066022854656, q 500000000000000 323155930301629),
  (q 180531 524288, q 722127 2097152, q 1 1, q 10098616945391 15625000000000, q 246655671600667 500000000000000, q 2012068365634530378586577051 11258999068426240000000000000, q 15625000000000 10098616945391),
  (q 722127 2097152, q 361065 1048576, q 1 1, q 646311108407963 1000000000000000, q 9866228250829 20000000000000, q 6287760520959322777352263549 35184372088832000000000000000, q 1000000000000000 646311108407963),
  (q 361065 1048576, q 722133 2097152, q 1 1, q 25852429292483 40000000000000, q 246655740940347 500000000000000, q 65022038480617679563791228777 363840596650776669834339942400, q 40000000000000 25852429292483),
  (q 722133 2097152, q 90267 262144, q 1 1, q 646310356217361 1000000000000000, q 246655775609533 500000000000000, q 98247723099553181958352473 549755813888000000000000000, q 1000000000000000 646310356217361),
  (q 90267 262144, q 722139 2097152, q 1 1, q 32315499006191 50000000000000, q 246655810278283 500000000000000, q 49630315357957166678619154439 277709753814510769021325934592, q 50000000000000 32315499006191),
  (q 722139 2097152, q 361071 1048576, q 1 1, q 161577401007863 250000000000000, q 98662337978639 200000000000000, q 8127922411577537867913624643 45479995185656563226931888128, q 250000000000000 161577401007863),
  (q 361071 1048576, q 722145 2097152, q 1 1, q 646309227940259 1000000000000000, q 493311759228951 1000000000000000, q 16543689782209264024622137503 92569943960041148531190267904, q 1000000000000000 646309227940259),
  (q 722145 2097152, q 180537 524288, q 1 1, q 323154425925119 500000000000000, q 123327957140959 250000000000000, q 775491349121666203321733965 4339216733003026981493669888, q 500000000000000 323154425925119),
  (q 180537 524288, q 722151 2097152, q 1 1, q 646308475761391 1000000000000000, q 9866237957957 20000000000000, q 50304709408311464863691283451 281474976710656000000000000000, q 1000000000000000 646308475761391),
  (q 722151 2097152, q 361077 1048576, q 1 1, q 646308099673717 1000000000000000, q 493311967230991 1000000000000000, q 625241991057101165238592477 3498453025068612101683019776, q 1000000000000000 646308099673717),
  (q 361077 1048576, q 722157 2097152, q 1 1, q 646307723587217 1000000000000000, q 24665601828163 50000000000000, q 49632577346557438714727144897 277709988005459779275320197120, q 1000000000000000 646307723587217),
  (q 722157 2097152, q 45135 131072, q 1 1, q 64630734750189 100000000000000, q 246656052947329 500000000000000, q 712789440935859942806101 3988252915837072811491328, q 100000000000000 64630734750189),
  (q 45135 131072, q 722163 2097152, q 1 1, q 646306971417737 1000000000000000, q 98662435045037 200000000000000, q 50306209587428286326837299967 281474976710656000000000000000, q 1000000000000000 646306971417737),
  (q 722163 2097152, q 361083 1048576, q 1 1, q 646306595334757 1000000000000000, q 493312244554839 1000000000000000, q 55893815727781207507869665 312736604835934109628891136, q 1000000000000000 646306595334757),
  (q 361083 1048576, q 722169 2097152, q 1 1, q 646306219252951 1000000000000000, q 246656156941811 500000000000000, q 50306959688335027195238021509 281474976710656000000000000000, q 1000000000000000 646306219252951),
  (q 722169 2097152, q 180543 524288, q 1 1, q 323152921586159 500000000000000, q 493312383211533 1000000000000000, q 31442084213515932243499363 175921860444160000000000000, q 500000000000000 323152921586159),
  (q 180543 524288, q 722175 2097152, q 1 1, q 323152733546429 500000000000000, q 123328113134643 250000000000000, q 190171798478634441974736183 1064023839765296145942708224, q 500000000000000 323152733546429),
  (q 722175 2097152, q 361089 1048576, q 1 1, q 161576272753643 250000000000000, q 24665626093237 50000000000000, q 8128592840064035727782569421 45479677610326265027580919808, q 250000000000000 161576272753643),
  (q 361089 1048576, q 722181 2097152, q 1 1, q 32315235746873 50000000000000, q 123328147797509 250000000000000, q 49635593436771596404389374489 277710300232577494687764447232, q 50000000000000 32315235746873),
  (q 722181 2097152, q 90273 262144, q 1 1, q 646304338861521 1000000000000000, q 493312660514461 1000000000000000, q 98259443308010679562509327 549755813888000000000000000, q 1000000000000000 646304338861521),
  (q 90273 262144, q 722187 2097152, q 1 1, q 129260792557351 200000000000000, q 246656364919007 500000000000000, q 9290011946065195613668706321 51976683678116155920304046080, q 200000000000000 129260792557351),
  (q 722187 2097152, q 361095 1048576, q 1 1, q 646303586713163 1000000000000000, q 98662559832139 200000000000000, q 8128816324221068524905237275 45479571754525249007079391232, q 1000000000000000 646303586713163),
  (q 361095 1048576, q 722193 2097152, q 1 1, q 80787901330093 125000000000000, q 61664108560313 125000000000000, q 49637101527056736531424400509 277710456334359439368412725248, q 125000000000000 80787901330093),
  (q 722193 2097152, q 180549 524288, q 1 1, q 1292605669139 2000000000000, q 493312937803443 1000000000000000, q 6288791904505034530195709 35184372088832000000000000, q 2000000000000 1292605669139),
  (q 180549 524288, q 722199 2097152, q 1 1, q 161575614624857 250000000000000, q 493313007123509 1000000000000000, q 49637855583493995572838963611 277710534382306746402296823808, q 250000000000000 161575614624857),
  (q 722199 2097152, q 361101 1048576, q 1 1, q 64630208243053 100000000000000, q 30832067277669 62500000000000, q 50311085378558330752915573 281474976710656000000000000, q 100000000000000 64630208243053),
  (q 361101 1048576, q 722205 2097152, q 1 1, q 129260341272561 200000000000000, q 493313145761027 1000000000000000, q 49638609647461062527721306833 277710612428291046948600807424, q 200000000000000 129260341272561),
  (q 722205 2097152, q 22569 65536, q 1 1, q 323150665148127 500000000000000, q 493313215078479 1000000000000000, q 126238471176829788489039 706254708482227126140928, q 500000000000000 323150665148127),
  (q 22569 65536, q 722211 2097152, q 1 1, q 646300954230877 1000000000000000, q 24665664219753 50000000000000, q 50312210606521373054600027407 281474976710656000000000000000, q 1000000000000000 646300954230877),
  (q 722211 2097152, q 361107 1048576, q 1 1, q 40393786135417 62500000000000, q 30832084606923 62500000000000, q 689440843854586025386009111 3857093465188723012117987328, q 62500000000000 40393786135417),
  (q 361107 1048576, q 722217 2097152, q 1 1, q 323150101051821 500000000000000, q 246656711512803 500000000000000, q 21678184475174222105485601079 121278222890143265259171872768, q 500000000000000 323150101051821),
  (q 722217 2097152, q 180555 524288, q 1 1, q 129259965208357 200000000000000, q 123328373084893 250000000000000, q 1016171881512853333682532959 5684913390100389282740961280, q 200000000000000 129259965208357),
  (q 180555 524288, q 722223 2097152, q 1 1, q 323149724990551 500000000000000, q 246656780826333 500000000000000, q 16546957294847236189686156001 92570282184823283437235339264, q 500000000000000 323149724990551),
  (q 722223 2097152, q 361113 1048576, q 1 1, q 80787384240199 125000000000000, q 493313630964889 1000000000000000, q 6205156116330482954787343925 34713860696722819961162039296, q 125000000000000 80787384240199),
  (q 361113 1048576, q 722229 2097152, q 1 1, q 129259739572651 200000000000000, q 493313700276241 1000000000000000, q 65036341402715305407588450953 363833821858373999671178690560, q 200000000000000 129259739572651),
  (q 722229 2097152, q 90279 262144, q 1 1, q 646298321806093 1000000000000000, q 493313769586721 1000000000000000, q 3930846578487259268557709 21990232555520000000000000, q 1000000000000000 646298321806093),
  (q 90279 262144, q 722235 2097152, q 1 1, q 646297945750103 1000000000000000, q 493313838896329 1000000000000000, q 49642380080245370337693971671 277711002628777022515627163648, q 1000000000000000 646297945750103),
  (q 722235 2097152, q 361119 1048576, q 1 1, q 80787196211911 125000000000000, q 493313908205067 1000000000000000, q 6289448299068822070059119251 35184372088832000000000000000, q 125000000000000 80787196211911),
  (q 361119 1048576, q 722241 2097152, q 1 1, q 323148596820823 500000000000000, q 493313977512933 1000000000000000, q 50315961489344685798944358701 281474976710656000000000000000, q 500000000000000 323148596820823),
  (q 722241 2097152, q 180561 524288, q 1 1, q 646296817589177 1000000000000000, q 493314046819927 1000000000000000, q 775679863231087225178139937 4339236244989950496987938816, q 1000000000000000 646296817589177),
  (q 180561 524288, q 722247 2097152, q 1 1, q 323148220768941 500000000000000, q 9866282322521 20000000000000, q 49643888306069380642160361547 277711158695235546468948377600, q 500000000000000 323148220768941),
  (q 722247 2097152, q 361125 1048576, q 1 1, q 8078700818597 12500000000000, q 246657092715651 500000000000000, q 8129933804969666768594449977 45479042495338962752257392640, q 12500000000000 8078700818597),
  (q 361125 1048576, q 722253 2097152, q 1 1, q 161573922359703 250000000000000, q 246657127367841 500000000000000, q 16548214143425530207153056219 92570412241840474871381884928, q 250000000000000 161573922359703),
  (q 722253 2097152, q 45141 131072, q 1 1, q 323147656695519 500000000000000, q 61664290504899 125000000000000, q 1764332803502887630875197 9869572389591392247087104, q 500000000000000 323147656695519),
  (q 45141 131072, q 722259 2097152, q 1 1, q 646294937344437 1000000000000000, q 493314393341829 1000000000000000, q 16548465520671340377221271157 92570438251281807390556553216, q 1000000000000000 646294937344437),
  (q 722259 2097152, q 361131 1048576, q 1 1, q 64629456129901 100000000000000, q 123328615660899 250000000000000, q 8130157313112378989644905111 45478936647465619082067312640, q 100000000000000 64629456129901),
  (q 361131 1048576, q 722265 2097152, q 1 1, q 646294185254757 1000000000000000, q 493314531944491 1000000000000000, q 49646150701281712495371256069 277711392780207539141520392192, q 1000000000000000 646294185254757),
  (q 722265 2097152, q 180567 524288, q 1 1, q 161573452302919 250000000000000, q 98662920248903 200000000000000, q 1016283633585361420556025851 5684860465503051696840900608, q 250000000000000 161573452302919),
  (q 180567 524288, q 722271 2097152, q 1 1, q 64629343316977 100000000000000, q 123328667635917 250000000000000, q 65042599574743546016365148499 363830858099421841436432138240, q 100000000000000 64629343316977),
  (q 722271 2097152, q 361137 1048576, q 1 1, q 646293057129037 1000000000000000, q 493314739841949 1000000000000000, q 8130380825252853580272712749 45478830800913589321301229568, q 1000000000000000 646293057129037),
  (q 361137 1048576, q 722277 2097152, q 1 1, q 323146340544739 500000000000000, q 493314809139359 1000000000000000, q 49647659002407952816829017049 277711548827045568368248619008, q 500000000000000 323146340544739),
  (q 722277 2097152, q 90285 262144, q 1 1, q 646292305051093 1000000000000000, q 246657439217949 500000000000000, q 32322940157809893983242937 180801814998391256950767616, q 1000000000000000 646292305051093),
  (q 90285 262144, q 722283 2097152, q 1 1, q 646291929013881 1000000000000000, q 246657473865783 500000000000000, q 16549471054755542582010177517 92570542282507347858359844864, q 1000000000000000 646291929013881),
  (q 722283 2097152, q 361143 1048576, q 1 1, q 323145776488921 500000000000000, q 493315017026363 1000000000000000, q 8130604341391138949241893339 45478724955682943838703321088, q 500000000000000 323145776488921),
  (q 361143 1048576, q 722289 2097152, q 1 1, q 323145588471489 500000000000000, q 15416096447509 31250000000000, q 50321963295301155438628221117 281474976710656000000000000000, q 500000000000000 323145588471489),
  (q 722289 2097152, q 180573 524288, q 1 1, q 323145400454643 500000000000000, q 246657577806671 500000000000000, q 1016339512619933909537958257 5684834004195390326191423488, q 500000000000000 323145400454643),
  (q 180573 524288, q 722295 2097152, q 1 1, q 646290424876769 1000000000000000, q 19732608996221 40000000000000, q 9929984302115044592117043151 55542356576517870445144309760, q 1000000000000000 646290424876769),
  (q 722295 2097152, q 361149 1048576, q 1 1, q 25851601953817 40000000000000, q 493315294196837 1000000000000000, q 6206287325232364672572727081 34713977736266276890914848768, q 40000000000000 25851601953817),
  (q 361149 1048576, q 722301 2097152, q 1 1, q 129257934563051 200000000000000, q 246657681743639 500000000000000, q 10064692764490740416301541661 56294995342131200000000000000, q 200000000000000 129257934563051),
  (q 722301 2097152, q 5643 16384, q 1 1, q 323144648393129 500000000000000, q 30832214548553 62500000000000, q 62034146294361499128079 346973924181477001527296, q 500000000000000 323144648393129),
  (q 5643 16384, q 722307 2097152, q 1 1, q 129257784151687 200000000000000, q 246657751032773 500000000000000, q 65047964034023933403275158463 363828317837670985386132766720, q 200000000000000 129257784151687),
  (q 722307 2097152, q 361155 1048576, q 1 1, q 323144272365893 500000000000000, q 493315571353373 1000000000000000, q 6206475873227505600369563119 34713997239423655842437660672, q 500000000000000 323144272365893),
  (q 361155 1048576, q 722313 2097152, q 1 1, q 64628816870631 100000000000000, q 49331564064033 100000000000000, q 4336590542570393551202394347 24255192964664149749161525248, q 100000000000000 64628816870631),
  (q 722313 2097152, q 180579 524288, q 1 1, q 80785974085251 125000000000000, q 98663141985283 200000000000000, q 1016395393653442883074727743 5684807543548421094626033664, q 125000000000000 80785974085251),
  (q 180579 524288, q 722319 2097152, q 1 1, q 2019648177059 3125000000000, q 493315779211629 1000000000000000, q 1504634493744202832902810627 8415518028157114550746873856, q 3125000000000 2019648177059),
  (q 722319 2097152, q 361161 1048576, q 1 1, q 25851481625477 40000000000000, q 123328962123993 250000000000000, q 689629380554216095352231429 3857112971288922845150707712, q 40000000000000 25851481625477),
  (q 361161 1048576, q 722325 2097152, q 1 1, q 40392916538509 62500000000000, q 123328979444861 250000000000000, q 49653692508131101521038518601 277712172935929780117625110528, q 62500000000000 40392916538509),
  (q 722325 2097152, q 90291 262144, q 1 1, q 646286288596537 1000000000000000, q 246657993531023 500000000000000, q 98294609607827394319147121 549755813888000000000000000, q 1000000000000000 646286288596537),
  (q 90291 262144, q 722331 2097152, q 1 1, q 646285912578103 1000000000000000, q 15416126760743 31250000000000, q 9293077214303910310527466145 51975232054670457582752104448, q 1000000000000000 646285912578103),
  (q 722331 2097152, q 361167 1048576, q 1 1, q 646285536560843 1000000000000000, q 98663225124927 200000000000000, q 8131498445923221803387919315 45478301587974275058737610752, q 1000000000000000 646285536560843),
  (q 361167 1048576, q 722337 2097152, q 1 1, q 646285160544757 1000000000000000, q 493316194904623 1000000000000000, q 3220989797472567533018773 18014398509481984000000000, q 1000000000000000 646285160544757),
  (q 722337 2097152, q 180585 524288, q 1 1, q 161571196132461 250000000000000, q 24665813209187 50000000000000, q 1016451276685931539217350085 5684781083562161594330775552, q 250000000000000 161571196132461),
  (q 180585 524288, q 722343 2097152, q 1 1, q 129256881703221 200000000000000, q 246658166730993 500000000000000, q 21684442927051690204336298361 121275259223687162071267409920, q 200000000000000 129256881703221),
  (q 722343 2097152, q 361173 1048576, q 1 1, q 32314201625177 50000000000000, q 493316402739361 1000000000000000, q 6207041539804888428918986153 34714055743011558308869832704, q 50000000000000 32314201625177),
  (q 361173 1048576, q 722349 2097152, q 1 1, q 646283656492149 1000000000000000, q 246658236007933 500000000000000, q 50329466233727531611964697921 281474976710656000000000000000, q 1000000000000000 646283656492149),
  (q 722349 2097152, q 45147 131072, q 1 1, q 646283280481931 1000000000000000, q 493316541291499 1000000000000000, q 6061656075061037203548941 33900454582765148925067264, q 1000000000000000 646283280481931),
  (q 45147 131072, q 722355 2097152, q 1 1, q 646282904472887 1000000000000000, q 246658305283131 500000000000000, q 50330216569187093542296727583 281474976710656000000000000000, q 1000000000000000 646282904472887),
  (q 722355 2097152, q 361179 1048576, q 1 1, q 80785316058127 125000000000000, q 493316679840153 1000000000000000, q 159159746227217294539938337 890104493390930820126998528, q 125000000000000 80785316058127),
  (q 361179 1048576, q 722361 2097152, q 1 1, q 646282152458319 1000000000000000, q 246658374556587 500000000000000, q 1668102852888912693386237507 9328833528806049787834007552, q 1000000000000000 646282152458319),
  (q 722361 2097152, q 180591 524288, q 1 1, q 161570444113199 250000000000000, q 123329204596331 250000000000000, q 1016507161717443213954736483 5684754624236629417491693568, q 250000000000000 161570444113199),
  (q 180591 524288, q 722367 2097152, q 1 1, q 646281400448447 1000000000000000, q 493316887656603 1000000000000000, q 65056905439164212838244363923 363824084279513526958727102464, q 1000000000000000 646281400448447),
  (q 722367 2097152, q 361185 1048576, q 1 1, q 80785128055659 125000000000000, q 493316956927011 1000000000000000, q 6291511555117647492935954541 35184372088832000000000000000, q 125000000000000 80785128055659),
  (q 361185 1048576, q 722373 2097152, q 1 1, q 64628064844327 100000000000000, q 123329256549137 250000000000000, q 49659726495819182088765051257 277712796919286848303164030976, q 100000000000000 64628064844327),
  (q 722373 2097152, q 90297 262144, q 1 1, q 323140136221221 500000000000000, q 98663419093043 200000000000000, q 98306333599384751918297001 549755813888000000000000000, q 500000000000000 323140136221221),
  (q 90297 262144, q 722379 2097152, q 1 1, q 646279896442787 1000000000000000, q 49331716473301 100000000000000, q 9932096155633878640759151771 55542574981676335671304781824, q 1000000000000000 646279896442787),
  (q 722379 2097152, q 361191 1048576, q 1 1, q 323139760222153 500000000000000, q 98663446799987 200000000000000, q 8132392614423693467518561579 45477878241408739891881181184, q 500000000000000 323139760222153),
  (q 361191 1048576, q 722385 2097152, q 1 1, q 646279144447 1000000000000, q 493317303265989 1000000000000000, q 5517915007561188988044121109 30856994766168417080235261952, q 1000000000000 646279144447),
  (q 722385 2097152, q 180597 524288, q 1 1, q 323139384225433 500000000000000, q 493317372531173 1000000000000000, q 1016563048748021106335798137 5684728165571842156294832128, q 500000000000000 323139384225433),
  (q 180597 524288, q 722391 2097152, q 1 1, q 646278392455907 1000000000000000, q 98663488359097 200000000000000, q 49661989365463104539985643979 277713030880689074399944376320, q 1000000000000000 646278392455907),
  (q 722391 2097152, q 361197 1048576, q 1 1, q 646278016462121 1000000000000000, q 493317511058927 1000000000000000, q 8132616166544197911647692097 45477772408071115862750265344, q 1000000000000000 646278016462121),
  (q 361197 1048576, q 722397 2097152, q 1 1, q 646277640469509 1000000000000000, q 246658790160749 500000000000000, q 65061376441592372693529159137 363821967599545514744566775808, q 1000000000000000 646277640469509),
  (q 722397 2097152, q 22575 65536, q 1 1, q 646277264478071 1000000000000000, q 493317649583199 1000000000000000, q 992764641614231931934797 5551479430163314908332032, q 1000000000000000 646277264478071),
  (q 22575 65536, q 722403 2097152, q 1 1, q 646276888487807 1000000000000000, q 123329429711007 250000000000000, q 16554499327627147627200912677 92571062281717817230766374912, q 1000000000000000 646276888487807),
  (q 722403 2097152, q 361203 1048576, q 1 1, q 161569128124679 250000000000000, q 493317788103987 1000000000000000, q 2069328130914292963053785925 11571384409793506029344915456, q 250000000000000 161569128124679),
  (q 361203 1048576, q 722409 2097152, q 1 1, q 1615690341277 2500000000000, q 123329464340769 250000000000000, q 2013478797153503274947917933 11258999068426240000000000000, q 2500000000000 1615690341277),
  (q 722409 2097152, q 180603 524288, q 1 1, q 80784470065507 125000000000000, q 493317926621293 1000000000000000, q 776009835401791753730572807 4339270372083673522654674944, q 125000000000000 80784470065507),
  (q 180603 524288, q 722415 2097152, q 1 1, q 646275384538487 1000000000000000, q 6166474948483 12500000000000, q 584294195652055708394940839 3267215797667945566865195008, q 1000000000000000 646275384538487),
  (q 722415 2097152, q 361209 1048576, q 1 1, q 161568752138523 250000000000000, q 493318065135117 1000000000000000, q 6292261943546323880986271349 35184372088832000000000000000, q 250000000000000 161568752138523),
  (q 361209 1048576, q 722421 2097152, q 1 1, q 64627463257087 100000000000000, q 493318134390723 1000000000000000, q 65064953387471735228939410089 363820274303146793666808381440, q 100000000000000 64627463257087),
  (q 722421 2097152, q 90303 262144, q 1 1, q 323137128294411 500000000000000, q 246659101822729 500000000000000, q 127080860380279006023131147 710586059851699970346319872, q 500000000000000 323137128294411),
  (q 90303 262144, q 722427 2097152, q 1 1, q 161568470151987 250000000000000, q 246659136449661 500000000000000, q 16555505102697776330685217357 92571166250185133941208383488, q 250000000000000 161568470151987),
  (q 722427 2097152, q 361215 1048576, q 1 1, q 80784188078531 125000000000000, q 123329585538079 250000000000000, q 6208361560277199792999898163 34714192217065643551253069824, q 125000000000000 80784188078531),
  (q 361215 1048576, q 722433 2097152, q 1 1, q 323136564324861 500000000000000, q 12332960285111 25000000000000, q 50339971618762242147687789357 281474976710656000000000000000, q 500000000000000 323136564324861),
  (q 722433 2097152, q 180609 524288, q 1 1, q 646272752672369 1000000000000000, q 123329620163923 250000000000000, q 776056981814292222043163089 4339275245421784629757607936, q 1000000000000000 646272752672369),
  (q 180609 524288, q 722439 2097152, q 1 1, q 64627237669619 100000000000000, q 19732741996243 40000000000000, q 10068144412032364401496465807 56294995342131200000000000000, q 100000000000000 64627237669619),
  (q 722439 2097152, q 361221 1048576, q 1 1, q 129254400144237 200000000000000, q 246659309577793 500000000000000, q 886935735670415529522599959 4959173101348269508234575872, q 200000000000000 129254400144237),
  (q 361221 1048576, q 722445 2097152, q 1 1, q 323135812373677 500000000000000, q 123329672101057 250000000000000, q 50341472509128873300378777521 281474976710656000000000000000, q 500000000000000 323135812373677),
  (q 722445 2097152, q 45153 131072, q 1 1, q 80783906096837 125000000000000, q 246659378825999 500000000000000, q 12126258683228354735130709 67801213779797797089837056, q 125000000000000 80783906096837),
  (q 45153 131072, q 722451 2097152, q 1 1, q 646270872803213 1000000000000000, q 246659413449449 500000000000000, q 49669532753807720042599037983 277713810624590906450222514176, q 1000000000000000 646270872803213),
  (q 722451 2097152, q 361227 1048576, q 1 1, q 646270496832903 1000000000000000, q 15416215504529 31250000000000, q 6208738742874372128959286159 34714231200830033695124488192, q 1000000000000000 646270496832903),
  (q 361227 1048576, q 722457 2097152, q 1 1, q 646270120863767 1000000000000000, q 493318965390087 1000000000000000, q 16556762378021711025461935735 92571296196066434420779778048, q 1000000000000000 646270120863767),
  (q 722457 2097152, q 180615 524288, q 1 1, q 129253948979161 200000000000000, q 61664879329297 125000000000000, q 776104130109659337739521311 4339280118269821414128222208, q 200000000000000 129253948979161),
  (q 180615 524288, q 722463 2097152, q 1 1, q 646269368929017 1000000000000000, q 98663820775559 200000000000000, q 50343723901435134670008018147 281474976710656000000000000000, q 1000000000000000 646269368929017),
  (q 722463 2097152, q 361233 1048576, q 1 1, q 323134496481701 500000000000000, q 246659586560171 500000000000000, q 6208927339821630383718085709 34714250691242084963700441088, q 500000000000000 323134496481701),
  (q 361233 1048576, q 722469 2097152, q 1 1, q 323134308499481 500000000000000, q 24665962118101 50000000000000, q 65072107663073656441183258105 363816887837221382513852678144, q 500000000000000 323134308499481),
  (q 722469 2097152, q 90309 262144, q 1 1, q 129253648207139 200000000000000, q 493319311602827 1000000000000000, q 127094833637289461041815413 710579445681089329569464320, q 200000000000000 129253648207139),
  (q 90309 262144, q 722475 2097152, q 1 1, q 646267865073603 1000000000000000, q 123329845210691 250000000000000, q 50345224867477339036198750887 281474976710656000000000000000, q 1000000000000000 646267865073603),
  (q 722475 2097152, q 361239 1048576, q 1 1, q 161566872278171 250000000000000, q 49331945008183 100000000000000, q 6293200014214710744029969083 35184372088832000000000000000, q 250000000000000 161566872278171),
  (q 361239 1048576, q 722481 2097152, q 1 1, q 646267113152939 1000000000000000, q 246659759660013 500000000000000, q 50345975361849966253243739789 281474976710656000000000000000, q 1000000000000000 646267113152939),
  (q 722481 2097152, q 180621 524288, q 1 1, q 5048958884331 7812500000000, q 493319588557351 1000000000000000, q 776151280287935116469066641 4339284990627836652324651008, q 7812500000000 5048958884331),
  (q 180621 524288, q 722487 2097152, q 1 1, q 64626636123697 100000000000000, q 246659828896903 500000000000000, q 49674059148327256727079353819 277714278376840663055541993472, q 100000000000000 64626636123697),
  (q 722487 2097152, q 361245 1048576, q 1 1, q 646265985280747 1000000000000000, q 493319727029391 1000000000000000, q 2069768181671235223863978931 11571429889708750579284574208, q 1000000000000000 646265985280747),
  (q 361245 1048576, q 722493 2097152, q 1 1, q 646265609325697 1000000000000000, q 246659898132053 500000000000000, q 65075684992801762435001155841 363815194667696944238469054464, q 1000000000000000 646265609325697),
  (q 722493 2097152, q 11289 32768, q 1 1, q 323132616685911 500000000000000, q 9866397309959 20000000000000, q 378991628946863515118417 2118792688780814005043200, q 500000000000000 323132616685911),
  (q 11289 32768, q 722499 2097152, q 1 1, q 8078310717739 12500000000000, q 123329983682731 250000000000000, q 2159807304641502842161761977 12074540620807753990779437056, q 12500000000000 8078310717739),
  (q 722499 2097152, q 361251 1048576, q 1 1, q 80783060183449 125000000000000, q 123330000990757 250000000000000, q 251743010758751935299662551 1407374883553280000000000000, q 125000000000000 80783060183449),
  (q 361251 1048576, q 722505 2097152, q 1 1, q 323132052758619 500000000000000, q 493320073194261 1000000000000000, q 16558774149088681543153416503 92571504075502485499117830144, q 500000000000000 323132052758619),
  (q 722505 2097152, q 180627 524288, q 1 1, q 323131864784029 500000000000000, q 30832508901539 62500000000000, q 776198432349160363347531383 4339289862495891916998049792, q 500000000000000 323131864784029),
  (q 180627 524288, q 722511 2097152, q 1 1, q 161565838405013 250000000000000, q 493320211654117 1000000000000000, q 49677076895309476062424855267 277714590172476942418920341504, q 250000000000000 161565838405013),
  (q 722511 2097152, q 361257 1048576, q 1 1, q 32313148883661 50000000000000, q 24666014044137 50000000000000, q 1258752580404347389926901377 7036874417766400000000000000, q 50000000000000 32313148883661),
  (q 361257 1048576, q 722517 2097152, q 1 1, q 646262601727561 1000000000000000, q 123330087527623 250000000000000, q 49677831350884879518975613849 277714668116486799552627605504, q 1000000000000000 646262601727561),
  (q 722517 2097152, q 90315 262144, q 1 1, q 646262225783077 1000000000000000, q 246660209668687 500000000000000, q 97027751135736524849059153 542411537280774994053300224, q 1000000000000000 646262225783077),
  (q 90315 262144, q 722523 2097152, q 1 1, q 323130924919883 500000000000000, q 246660244281693 500000000000000, q 5519842868221368421962346159 30857194006504114210941698048, q 500000000000000 323130924919883),
  (q 722523 2097152, q 361263 1048576, q 1 1, q 64626147389763 100000000000000, q 30832534861783 62500000000000, q 6209870381046321341673838259 34714348128603436547773038592, q 100000000000000 64626147389763),
  (q 361263 1048576, q 722529 2097152, q 1 1, q 646261097956667 1000000000000000, q 308325391883 625000000000, q 65081051227310666047961669005 363812654992711639388970287104, q 1000000000000000 646261097956667),
  (q 722529 2097152, q 180633 524288, q 1 1, q 646260722016879 1000000000000000, q 246660348118101 500000000000000, q 31470221793480625465700121 175921860444160000000000000, q 1000000000000000 646260722016879),
  (q 180633 524288, q 722535 2097152, q 1 1, q 80782543259783 125000000000000, q 493320765458733 1000000000000000, q 50352730151756894165924610571 281474976710656000000000000000, q 125000000000000 80782543259783),
  (q 722535 2097152, q 361269 1048576, q 1 1, q 646259970140823 1000000000000000, q 246660417340197 500000000000000, q 2070019666863075622091805323 11571455871045439992597839872, q 1000000000000000 646259970140823),
  (q 361269 1048576, q 722541 2097152, q 1 1, q 161564898551139 250000000000000, q 98664180780237 200000000000000, q 16560283082835739177661185659 92571659957643876352907018240, q 250000000000000 161564898551139),
  (q 722541 2097152, q 45159 131072, q 1 1, q 646259218269463 1000000000000000, q 246660486560553 500000000000000, q 25589041533874599158941 143041177788087447584768, q 1000000000000000 646259218269463),
  (q 45159 131072, q 722547 2097152, q 1 1, q 80782355291943 125000000000000, q 493321042340157 1000000000000000, q 16560534580581058889434169509 92571685935714822717679075328, q 125000000000000 80782355291943),
  (q 722547 2097152, q 361275 1048576, q 1 1, q 646258466402799 1000000000000000, q 246660555779169 500000000000000, q 2711840902655470112779041821 15158798898316009296480960512, q 1000000000000000 646258466402799),
  (q 361275 1048576, q 722553 2097152, q 1 1, q 161564522617807 250000000000000, q 493321180775649 1000000000000000, q 65084628876931794918506350869 363810961928923839064898011136, q 250000000000000 161564522617807),
  (q 722553 2097152, q 180639 524288, q 1 1, q 646257714540831 1000000000000000, q 49332124999209 100000000000000, q 338984771313186021160327577 1894847657806897699268591616, q 1000000000000000 646257714540831),
  (q 180639 524288, q 722559 2097152, q 1 1, q 80782167326451 125000000000000, q 24666065960383 50000000000000, q 9936622550162369479405078807 55543042733938477175599529984, q 125000000000000 80782167326451),
  (q 722559 2097152, q 361281 1048576, q 1 1, q 646256962683559 1000000000000000, q 493321388422361 1000000000000000, q 10071221555317970365393493 56294995342131200000000000, q 1000000000000000 646256962683559),
  (q 361281 1048576, q 722565 2097152, q 1 1, q 161564146689171 250000000000000, q 15416295551131 31250000000000, q 50356483077698263630950826521 281474976710656000000000000000, q 250000000000000 161564146689171),
  (q 722565 2097152, q 90321 262144, q 1 1, q 646256210830983 1000000000000000, q 3854074428509 7812500000000, q 97039540092550137446416907 542412755002852803925245952, q 1000000000000000 646256210830983),
  (q 90321 262144, q 722571 2097152, q 1 1, q 129251166981291 200000000000000, q 493321596061243 1000000000000000, q 65087312198122577034653195639 363809692158839939962723368960, q 200000000000000 129251166981291),
  (q 722571 2097152, q 361287 1048576, q 1 1, q 323127729491551 500000000000000, q 30832604079529 62500000000000, q 8135969928164882457339417739 45476185066600734828661833728, q 500000000000000 323127729491551),
  (q 361287 1048576, q 722577 2097152, q 1 1, q 646255083060923 1000000000000000, q 246660867241407 500000000000000, q 16561792106969109276256910863 92571815816273662402055110656, q 1000000000000000 646255083060923),
  (q 722577 2097152, q 180645 524288, q 1 1, q 323127353569959 500000000000000, q 98664360738459 200000000000000, q 51755993322063300818500927 289286965010724054655565824, q 500000000000000 323127353569959),
  (q 180645 524288, q 722583 2097152, q 1 1, q 646254331220087 1000000000000000, q 246660936450453 500000000000000, q 50358734924082556797623939147 281474976710656000000000000000, q 1000000000000000 646254331220087),
  (q 722583 2097152, q 361293 1048576, q 1 1, q 646253955301429 1000000000000000, q 493321942108647 1000000000000000, q 8136193544262430090167471009 45476079254409762849849081856, q 1000000000000000 646253955301429),
  (q 361293 1048576, q 722589 2097152, q 1 1, q 323126789691973 500000000000000, q 246661005657759 500000000000000, q 65089995591293199190562986689 363808422412548557691947057152, q 500000000000000 323126789691973),
  (q 722589 2097152, q 22581 65536, q 1 1, q 646253203467637 1000000000000000, q 493322080521519 1000000000000000, q 993201337135107852800571 5551272747657469418799104, q 1000000000000000 646253203467637),
  (q 22581 65536, q 722595 2097152, q 1 1, q 323126413776251 500000000000000, q 9866442994533 20000000000000, q 50360236192847539517401771423 281474976710656000000000000000, q 500000000000000 323126413776251),
  (q 722595 2097152, q 361299 1048576, q 1 1, q 646252451638541 1000000000000000, q 493322218930911 1000000000000000, q 2070334051598624532742279869 11571488340368942849975123968, q 1000000000000000 646252451638541),
  (q 361299 1048576, q 722601 2097152, q 1 1, q 323126037862877 500000000000000, q 493322288134303 1000000000000000, q 50360986838582802960474817669 281474976710656000000000000000, q 500000000000000 323126037862877),
  (q 722601 2097152, q 180651 524288, q 1 1, q 32312584990707 50000000000000, q 61665294667103 125000000000000, q 145295160284049376888852529 812070009617887986356060160, q 50000000000000 32312584990707),
  (q 180651 524288, q 722607 2097152, q 1 1, q 323125661951851 500000000000000, q 123330606634619 250000000000000, q 49689149088382512693528395171 277715837041523675061406400512, q 500000000000000 323125661951851),
  (q 722607 2097152, q 361305 1048576, q 1 1, q 161562736998609 250000000000000, q 246661247869629 500000000000000, q 2712213596151456578406785191 15158622544664436244289159168, q 250000000000000 161562736998609),
  (q 361305 1048576, q 722613 2097152, q 1 1, q 323125286043173 500000000000000, q 49332256493917 100000000000000, q 49689903664475325780771091657 277715914954187915838661591040, q 500000000000000 323125286043173),
  (q 722613 2097152, q 90327 262144, q 1 1, q 646250196179429 1000000000000000, q 123330658534553 250000000000000, q 97051329990911104905022213 542413972480049583082176512, q 1000000000000000 646250196179429),
  (q 90327 262144, q 722619 2097152, q 1 1, q 323124910136843 500000000000000, q 98664540667277 200000000000000, q 50363238821200115774514105799 281474976710656000000000000000, q 500000000000000 323124910136843),
  (q 722619 2097152, q 361311 1048576, q 1 1, q 646249444369117 1000000000000000, q 61665346566711 125000000000000, q 251818070791294505997079091 1407374883553280000000000000, q 1000000000000000 646249444369117),
  (q 361311 1048576, q 722625 2097152, q 1 1, q 323124534232861 500000000000000, q 493322841730121 1000000000000000, q 65095362593578572232587233293 363805882991344469544496267264, q 500000000000000 323124534232861),
  (q 722625 2097152, q 180657 524288, q 1 1, q 323124346281751 500000000000000, q 123330727731421 250000000000000, q 786943200594578562006597653 4398046511104000000000000000, q 500000000000000 323124346281751),
  (q 180657 524288, q 722631 2097152, q 1 1, q 129249663332491 200000000000000, q 246661490060189 500000000000000, q 10072948036157670903436450591 56294995342131200000000000000, q 200000000000000 129249663332491),
  (q 722631 2097152, q 361317 1048576, q 1 1, q 323123970381291 500000000000000, q 493323049314201 1000000000000000, q 2070522697505015064145566691 11571507818045377322300735488, q 500000000000000 323123970381291),
  (q 361317 1048576, q 722637 2097152, q 1 1, q 161561891215971 250000000000000, q 98664623701431 200000000000000, q 16564307348057962039336960603 92572075528419762372733829120, q 250000000000000 161561891215971),
  (q 722637 2097152, q 45165 131072, q 1 1, q 646247188966359 1000000000000000, q 12333079692481 25000000000000, q 15892968488650045432505615 88819537335758206374248448, q 1000000000000000 646247188966359),
  (q 45165 131072, q 722643 2097152, q 1 1, q 646246813070009 1000000000000000, q 246661628445227 500000000000000, q 49693676657930557025684702239 277716304488131013455692955648, q 1000000000000000 646246813070009),
  (q 722643 2097152, q 361323 1048576, q 1 1, q 646246437174833 1000000000000000, q 616654157601 1250000000000, q 6295827115356002443197865471 35184372088832000000000000000, q 1000000000000000 646246437174833),
  (q 361323 1048576, q 722649 2097152, q 1 1, q 64624606128083 100000000000000, q 19732935810811 40000000000000, q 13019788151012902552364226865 72760838019349917774267809792, q 100000000000000 64624606128083),
  (q 722649 2097152, q 180663 524288, q 1 1, q 323122842694001 500000000000000, q 493323464458881 1000000000000000, q 145311134005018565282778909 812062451981918693897535488, q 500000000000000 323122842694001),
  (q 180663 524288, q 722655 2097152, q 1 1, q 161561327374087 250000000000000, q 493323533646617 1000000000000000, q 65099835315431700200333916691 363803766879710464106169368576, q 250000000000000 161561327374087),
  (q 722655 2097152, q 361329 1048576, q 1 1, q 161561233401467 250000000000000, q 493323602833483 1000000000000000, q 8137535324826833345035834717 45475444409022782073944932352, q 250000000000000 161561233401467),
  (q 361329 1048576, q 722661 2097152, q 1 1, q 646244557716563 1000000000000000, q 12333091800487 25000000000000, q 50368493712213125815786699433 281474976710656000000000000000, q 1000000000000000 646244557716563),
  (q 722661 2097152, q 90333 262144, q 1 1, q 646244181828431 1000000000000000, q 493323741204607 1000000000000000, q 97063120830860847584715599 542415189712423605640364032, q 1000000000000000 646244181828431),
  (q 90333 262144, q 722667 2097152, q 1 1, q 646243805941473 1000000000000000, q 98664762077773 200000000000000, q 3829507321185952682246519783 21400171791386095086446051328, q 1000000000000000 646243805941473),
  (q 722667 2097152, q 361335 1048576, q 1 1, q 64624343005569 100000000000000, q 493323879572253 1000000000000000, q 2070711354710658016320402713 11571527292784198200185585664, q 100000000000000 64624343005569),
  (q 361335 1048576, q 722673 2097152, q 1 1, q 16156076354277 25000000000000, q 123330987188693 250000000000000, q 65102519044523594555046305821 363802497244455893598166056960, q 25000000000000 16156076354277),
  (q 722673 2097152, q 180669 524288, q 1 1, q 129248535657529 200000000000000, q 493324017936421 1000000000000000, q 1017233849057878718609694857 5684410713138963570397020160, q 200000000000000 129248535657529),
  (q 180669 524288, q 722679 2097152, q 1 1, q 80780287800673 125000000000000, q 1233310217793 2500000000000, q 65103413636884500996521402235 363802074037992346657969143808, q 125000000000000 80780287800673),
  (q 722679 2097152, q 361341 1048576, q 1 1, q 646241926524297 1000000000000000, q 49332415629711 100000000000000, q 2712660872336016562716384571 15158410934822997002326900736, q 1000000000000000 646241926524297),
  (q 361341 1048576, q 722685 2097152, q 1 1, q 20195048457637 31250000000000, q 9866484509523 20000000000000, q 3313263944343379986567449551 18514456650226897413650513920, q 31250000000000 20195048457637),
  (q 722685 2097152, q 2823 8192, q 1 1, q 323120587382823 500000000000000, q 493324294654321 1000000000000000, q 23698490381822379816143 132425731991411020005376, q 500000000000000 323120587382823),
  (q 2823 8192, q 722691 2097152, q 1 1, q 646240798888081 1000000000000000, q 493324363831623 1000000000000000, q 65105202845601954000045981183 363801227632996654671328182272, q 1000000000000000 646240798888081),
  (q 722691 2097152, q 361347 1048576, q 1 1, q 646240423011691 1000000000000000, q 98664886601611 200000000000000, q 6296577851916836438109441143 35184372088832000000000000000, q 1000000000000000 646240423011691),
  (q 361347 1048576, q 722697 2097152, q 1 1, q 323120023568237 500000000000000, q 493324502183617 1000000000000000, q 3823112963132764818375176569 21362846578912240014152695808, q 500000000000000 323120023568237),
  (q 722697 2097152, q 180675 524288, q 1 1, q 20194989726951 31250000000000, q 49332457135831 100000000000000, q 155315143326025112022265427 867865763961716632711069696, q 31250000000000 20194989726951),
  (q 180675 524288, q 722703 2097152, q 1 1, q 161559823847391 250000000000000, q 246662320266067 500000000000000, q 65106992086313883418430708323 363800381238576540509659987968, q 250000000000000 161559823847391),
  (q 722703 2097152, q 361353 1048576, q 1 1, q 64623891951787 100000000000000, q 3854099294571 7812500000000, q 2070900023215924435700287783 11571546764585898064838918144, q 100000000000000 64623891951787),
  (q 361353 1048576, q 722709 2097152, q 1 1, q 646238543647351 1000000000000000, q 493324778877173 1000000000000000, q 49701977906434274421652265657 277717161290483582361168510976, q 1000000000000000 646238543647351),
  (q 722709 2097152, q 90339 262144, q 1 1, q 129247633555601 200000000000000, q 493324848048389 1000000000000000, q 127164714917664911221868531 710546379784574070559866880, q 200000000000000 129247633555601),
  (q 90339 262144, q 722715 2097152, q 1 1, q 323118895954917 500000000000000, q 98664983443747 200000000000000, q 65108781359020676619000955975 363799534854732567122917982208, q 500000000000000 323118895954917),
  (q 722715 2097152, q 361359 1048576, q 1 1, q 646237416042837 1000000000000000, q 123331246597053 250000000000000, q 6296953242904688293122992139 35184372088832000000000000000, q 1000000000000000 646237416042837),
  (q 361359 1048576, q 722721 2097152, q 1 1, q 323118520088507 500000000000000, q 493325055556819 1000000000000000, q 50376001342740838798890392269 281474976710656000000000000000, q 500000000000000 323118520088507),
  (q 722721 2097152, q 180681 524288, q 1 1, q 129247332862473 200000000000000, q 493325124724557 1000000000000000, q 339115225700768628790611343 1894785937884322476998000640, q 200000000000000 129247332862473),
  (q 180681 524288, q 722727 2097152, q 1 1, q 646236288448891 1000000000000000, q 19733007755657 40000000000000, q 7100606005928143068214094573 39673913560391059277401292800, q 1000000000000000 646236288448891),
  (q 722727 2097152, q 361365 1048576, q 1 1, q 64623591258659 100000000000000, q 19733010522297 40000000000000, q 1627775449872435351230053845 9094961922244997343348785152, q 100000000000000 64623591258659),
  (q 361365 1048576, q 722733 2097152, q 1 1, q 80779442090683 125000000000000, q 98665066444511 200000000000000, q 65111465328071927491019937521 363798265298796519152070688768, q 125000000000000 80779442090683),
  (q 722733 2097152, q 45171 131072, q 1 1, q 80779395108189 125000000000000, q 7708209396669 15625000000000, q 5298821017516777906417557 29605961402055179672485888, q 125000000000000 80779395108189),
  (q 45171 131072, q 722739 2097152, q 1 1, q 323117392503367 500000000000000, q 493325470550207 1000000000000000, q 65112360000420128659854342511 363797842118772479724259115008, q 500000000000000 323117392503367),
  (q 722739 2097152, q 361371 1048576, q 1 1, q 646234409149131 1000000000000000, q 493325539712729 1000000000000000, q 6213266109063567456165159199 34714698700353049229898285056, q 1000000000000000 646234409149131),
  (q 361371 1048576, q 722745 2097152, q 1 1, q 646234033292701 1000000000000000, q 246662804437191 500000000000000, q 5522945138262333207205604797 30857514281930414303347736576, q 1000000000000000 646234033292701),
  (q 722745 2097152, q 180687 524288, q 1 1, q 323116828718723 500000000000000, q 246662839017583 500000000000000, q 1017401594124070842512752723 5684331364901473762848800768, q 500000000000000 323116828718723),
  (q 180687 524288, q 722751 2097152, q 1 1, q 129246656316673 200000000000000, q 12333143679877 25000000000000, q 9941452198743229858142323175 55543541281000845006698708992, q 200000000000000 129246656316673),
  (q 722751 2097152, q 361377 1048576, q 1 1, q 323116452865229 500000000000000, q 246662908177063 500000000000000, q 8139324589535779882867328141 45474598022535054968448090112, q 500000000000000 323116452865229),
  (q 361377 1048576, q 722757 2097152, q 1 1, q 323116264939363 500000000000000, q 246662942756151 500000000000000, q 65115044065458768552687526233 363796572594565417028143808512, q 500000000000000 323116264939363),
  (q 722757 2097152, q 90345 262144, q 1 1, q 80779019253521 125000000000000, q 493325954669609 1000000000000000, q 98400159586893673765719221 549755813888000000000000000, q 125000000000000 80779019253521),
  (q 90345 262144, q 722763 2097152, q 1 1, q 20194743068087 31250000000000, q 246663011913023 500000000000000, q 49708770515027425644739492567 277717862134393649626037092352, q 31250000000000 20194743068087),
  (q 722763 2097152, q 361383 1048576, q 1 1, q 323115701165287 500000000000000, q 98665218596323 200000000000000, q 8139548265621871409549622827 45474492230173221042715099136, q 500000000000000 323115701165287),
  (q 361383 1048576, q 722769 2097152, q 1 1, q 323115513241769 500000000000000, q 246663081068157 500000000000000, q 65116833482146591129305784317 363795726258314358603546361856, q 500000000000000 323115513241769),
  (q 722769 2097152, q 180693 524288, q 1 1, q 646230650637677 1000000000000000, q 98665246258029 200000000000000, q 145351073306513500851063303 812043559544429497903218688, q 1000000000000000 646230650637677),
  (q 180693 524288, q 722775 2097152, q 1 1, q 64623027479299 100000000000000, q 246663150221553 500000000000000, q 65117728202489289609294856923 363795303094155374763054202880, q 100000000000000 64623027479299),
  (q 722775 2097152, q 361389 1048576, q 1 1, q 323114949474739 500000000000000, q 246663184797599 500000000000000, q 6297891786606980105561916961 35184372088832000000000000000, q 500000000000000 323114949474739),
  (q 361389 1048576, q 722781 2097152, q 1 1, q 646229523107139 1000000000000000, q 493326438746421 1000000000000000, q 50383509730207064132264575089 281474976710656000000000000000, q 1000000000000000 646229523107139),
  (q 722781 2097152, q 22587 65536, q 1 1, q 25849165890639 40000000000000, q 246663253948387 500000000000000, q 3034143814076809522913069 16950569741332240591224832, q 40000000000000 25849165890639),
  (q 22587 65536, q 722787 2097152, q 1 1, q 129245754285197 200000000000000, q 493326577046259 1000000000000000, q 1841177394372407163869343773 10285858280358769989049647104, q 200000000000000 129245754285197),
  (q 722787 2097152, q 361395 1048576, q 1 1, q 646228395587169 1000000000000000, q 3946613169559 8000000000000, q 6298079506701935471372347767 35184372088832000000000000000, q 1000000000000000 646228395587169),
  (q 361395 1048576, q 722793 2097152, q 1 1, q 80778502468691 125000000000000, q 246663357671311 500000000000000, q 50385011498536557045525676453 281474976710656000000000000000, q 125000000000000 80778502468691),
  (q 722793 2097152, q 180699 524288, q 1 1, q 32311382195653 50000000000000, q 493326784489499 1000000000000000, q 1017513434166919946799836263 5684278469381583190601236480, q 50000000000000 32311382195653),
  (q 180699 524288, q 722799 2097152, q 1 1, q 646227268077767 1000000000000000, q 123331713408877 250000000000000, q 65121307163852726901143805539 363793610463960635763331170304, q 1000000000000000 646227268077767),
  (q 722799 2097152, q 361401 1048576, q 1 1, q 646226892243649 1000000000000000, q 493326922780647 1000000000000000, q 690467731491804290135569461 3857199558345061256252096512, q 1000000000000000 646226892243649),
  (q 361401 1048576, q 722805 2097152, q 1 1, q 40389157275669 62500000000000, q 246663495962459 500000000000000, q 65122201924191981863414280809 363793187313022531578938523648, q 62500000000000 40389157275669),
  (q 722805 2097152, q 90351 262144, q 1 1, q 323113070289467 500000000000000, q 493327061068319 1000000000000000, q 97098499000656866377586287 542418839941177581234028544, q 500000000000000 323113070289467),
  (q 90351 262144, q 722811 2097152, q 1 1, q 646225764748339 1000000000000000, q 123331782552713 250000000000000, q 50387264207804963576370406999 281474976710656000000000000000, q 1000000000000000 646225764748339),
  (q 722811 2097152, q 361407 1048576, q 1 1, q 646225388918917 1000000000000000, q 123331799838129 250000000000000, q 8140443009962481705052301571 45474069073946694627138469888, q 1000000000000000 646225388918917),
  (q 361407 1048576, q 722817 2097152, q 1 1, q 64622501309067 100000000000000, q 49332726849331 100000000000000, q 9943112746770456404847816137 55543712563954388691576684544, q 100000000000000 64622501309067),
  (q 722817 2097152, q 180705 524288, q 1 1, q 646224637263597 1000000000000000, q 123331834408309 250000000000000, q 1017569357188090647949884437 5684252022613221470870962176, q 1000000000000000 646224637263597),
  (q 180705 524288, q 722823 2097152, q 1 1, q 646224261437699 1000000000000000, q 493327406772293 1000000000000000, q 50388766051833841403656982939 281474976710656000000000000000, q 1000000000000000 646224261437699),
  (q 722823 2097152, q 361413 1048576, q 1 1, q 25848955424519 40000000000000, q 493327475910481 1000000000000000, q 251945707587861779036996473 1407374883553280000000000000, q 40000000000000 25848955424519),
  (q 361413 1048576, q 722829 2097152, q 1 1, q 25848940391577 40000000000000, q 2466637725239 5000000000000, q 2015580679408135532714662473 11258999068426240000000000000, q 40000000000000 25848940391577),
  (q 722829 2097152, q 45177 131072, q 1 1, q 646223133967049 1000000000000000, q 1973310456737 4000000000000, q 15899958116384868028338823 88816231241827270292144128, q 1000000000000000 646223133967049),
  (q 45177 131072, q 722835 2097152, q 1 1, q 80777844768231 125000000000000, q 493327683319831 1000000000000000, q 49717828275739503620575132879 277718796346342618332787638272, q 125000000000000 80777844768231),
  (q 722835 2097152, q 361419 1048576, q 1 1, q 646222382325821 1000000000000000, q 30832984528409 62500000000000, q 8140890406131146474855927207 45473857503766275872358662144, q 1000000000000000 646222382325821),
  (q 361419 1048576, q 722841 2097152, q 1 1, q 80777750813371 125000000000000, q 493327821588387 1000000000000000, q 65127570654217399716702475893 363790648462924415777967702016, q 125000000000000 80777750813371),
  (q 722841 2097152, q 180711 524288, q 1 1, q 64622163068929 100000000000000, q 246663945360681 500000000000000, q 1017625282209149817938805339 5684225576505938918317752320, q 100000000000000 64622163068929),
  (q 180711 524288, q 722847 2097152, q 1 1, q 323110627436393 500000000000000, q 123331989963367 250000000000000, q 65128465470553693060420582931 363790225330496669012021215232, q 500000000000000 323110627436393),
  (q 722847 2097152, q 361425 1048576, q 1 1, q 646220879057457 1000000000000000, q 98665605796941 200000000000000, q 414330962048138177310798571 2314324924486394466803908608, q 1000000000000000 646220879057457),
  (q 361425 1048576, q 722853 2097152, q 1 1, q 323110251621651 500000000000000, q 493328098115073 1000000000000000, q 5524454765048302420450659089 30857669983922753512736292864, q 500000000000000 323110251621651),
  (q 722853 2097152, q 90357 262144, q 1 1, q 646220127430321 1000000000000000, q 493328167244573 1000000000000000, q 98423625545014112542477883 549755813888000000000000000, q 1000000000000000 646220127430321),
  (q 90357 262144, q 722859 2097152, q 1 1, q 323109875809257 500000000000000, q 123332059093301 250000000000000, q 65130255127225556970852012727 363789379073574266223741370368, q 500000000000000 323109875809257),
  (q 722859 2097152, q 361431 1048576, q 1 1, q 323109687903941 500000000000000, q 246664152750483 500000000000000, q 8141337818299176238013728059 45473645938874560823739547648, q 500000000000000 323109687903941),
  (q 361431 1048576, q 722865 2097152, q 1 1, q 25848759999937 40000000000000, q 493328374627859 1000000000000000, q 2015760909775788897461700853 11258999068426240000000000000, q 40000000000000 25848759999937),
  (q 722865 2097152, q 180717 524288, q 1 1, q 646218624190141 1000000000000000, q 493328443753883 1000000000000000, q 776905939249676610364320581 4339362881760262058005233664, q 1000000000000000 646218624190141),
  (q 180717 524288, q 722871 2097152, q 1 1, q 80777281047879 125000000000000, q 493328512879039 1000000000000000, q 65132044815896761456829798075 363788532827229693060247977984, q 125000000000000 80777281047879),
  (q 722871 2097152, q 361437 1048576, q 1 1, q 323108936288549 500000000000000, q 246664291001663 500000000000000, q 6215341876972800379563952913 34714912782521783635582910464, q 500000000000000 323108936288549),
  (q 361437 1048576, q 722877 2097152, q 1 1, q 646217496772337 1000000000000000, q 98665730225349 200000000000000, q 65132939672232221027376917889 363788109708023951850307846144, q 1000000000000000 646217496772337),
  (q 722877 2097152, q 11295 32768, q 1 1, q 40388570060547 62500000000000, q 246664360124647 500000000000000, q 189680061062316826266719 1059415359824125348544512, q 62500000000000 40388570060547),
  (q 11295 32768, q 722883 2097152, q 1 1, q 32310837258317 50000000000000, q 19733151574839 40000000000000, q 3314924492374280451229406897 18514627933185507648109281280, q 50000000000000 32310837258317),
  (q 722883 2097152, q 361443 1048576, q 1 1, q 646216369365103 1000000000000000, q 123332214622947 250000000000000, q 8141785246466921791665217647 45473434379271760587513659392, q 1000000000000000 646216369365103),
  (q 361443 1048576, q 722889 2097152, q 1 1, q 8077699919563 12500000000000, q 123332231902933 250000000000000, q 65134729408903083731977450181 363787263477546123123994132480, q 12500000000000 8077699919563),
  (q 722889 2097152, q 180723 524288, q 1 1, q 80776952220769 125000000000000, q 493328996730807 1000000000000000, q 1017737138251106675931973935 5684172686274681683486703616, q 125000000000000 80776952220769),
  (q 180723 524288, q 722895 2097152, q 1 1, q 323107620984219 500000000000000, q 493329065849013 1000000000000000, q 21711874763079523025361686433 121262280122091345202540183552, q 500000000000000 323107620984219),
  (q 722895 2097152, q 361449 1048576, q 1 1, q 646214866171899 1000000000000000, q 493329134966351 1000000000000000, q 6299769157883277017366420733 35184372088832000000000000000, q 1000000000000000 646214866171899),
  (q 361449 1048576, q 722901 2097152, q 1 1, q 323107245188267 500000000000000, q 24666460204141 50000000000000, q 49726132176136214408155455593 277719652459796440738001059840, q 500000000000000 323107245188267),
  (q 722901 2097152, q 90363 262144, q 1 1, q 646214114582343 1000000000000000, q 493329273198421 1000000000000000, q 127220637938949206561334499 710519933016258530317959168, q 1000000000000000 646214114582343),
  (q 90363 262144, q 722907 2097152, q 1 1, q 646213738789327 1000000000000000, q 493329342313153 1000000000000000, q 49726887121379510677465905079 277719730276555964500448116736, q 1000000000000000 646213738789327),
  (q 722907 2097152, q 361455 1048576, q 1 1, q 129242672599497 200000000000000, q 493329411427017 1000000000000000, q 2714077563544908264137813489 15157740941652648510808391680, q 200000000000000 129242672599497),
  (q 361455 1048576, q 722913 2097152, q 1 1, q 323106493603409 500000000000000, q 123332370135003 250000000000000, q 50400030847258823984864414413 281474976710656000000000000000, q 500000000000000 323106493603409),
  (q 722913 2097152, q 180729 524288, q 1 1, q 25848504456693 40000000000000, q 246664774826069 500000000000000, q 777000305521438595482662793 4339372609344186135508680704, q 40000000000000 25848504456693),
  (q 180729 524288, q 722919 2097152, q 1 1, q 323106117814503 500000000000000, q 123332404690849 250000000000000, q 49728397034470296012714280939 277719885904207384660831895552, q 500000000000000 323106117814503),
  (q 722919 2097152, q 361461 1048576, q 1 1, q 323105929920931 500000000000000, q 246664843936893 500000000000000, q 8142456418718755861188613449 45473117049784451428272570368, q 500000000000000 323105929920931),
  (q 361461 1048576, q 722925 2097152, q 1 1, q 646211484055893 1000000000000000, q 493329756983307 1000000000000000, q 50401532948681031424092528897 281474976710656000000000000000, q 1000000000000000 646211484055893),
  (q 722925 2097152, q 45183 131072, q 1 1, q 323105554135549 500000000000000, q 493329826091959 1000000000000000, q 12140998410416807745606637 67802735014602604594331648, q 500000000000000 323105554135549),
  (q 45183 131072, q 722931 2097152, q 1 1, q 646210732487477 1000000000000000, q 493329895199743 1000000000000000, q 49729906977700307115808563391 277720041524036052268473122816, q 1000000000000000 646210732487477),
  (q 722931 2097152, q 361467 1048576, q 1 1, q 646210356705031 1000000000000000, q 493329964306659 1000000000000000, q 2072095186175712663527818549 11571670017823799814958088192, q 1000000000000000 646210356705031),
  (q 361467 1048576, q 722937 2097152, q 1 1, q 646209980923759 1000000000000000, q 246665016706353 500000000000000, q 2368126760029410243080469553 13224767587191292159047237632, q 1000000000000000 646209980923759),
  (q 722937 2097152, q 180735 524288, q 1 1, q 323104802571831 500000000000000, q 98666020503577 200000000000000, q 787553290906945061371549227 4398046511104000000000000000, q 500000000000000 323104802571831),
  (q 180735 524288, q 722943 2097152, q 1 1, q 646209229364739 1000000000000000, q 98666034324439 200000000000000, q 49731416951069850520446553763 277720197136042530273325219840, q 1000000000000000 646209229364739),
  (q 722943 2097152, q 361473 1048576, q 1 1, q 64620885358699 100000000000000, q 493330240725637 1000000000000000, q 8142903886887297306226894957 45472905503404430804238991360, q 100000000000000 64620885358699),
  (q 361473 1048576, q 722949 2097152, q 1 1, q 646208477810417 1000000000000000, q 493330309828211 1000000000000000, q 50404537242375170427430681193 281474976710656000000000000000, q 1000000000000000 646208477810417),
  (q 722949 2097152, q 90369 262144, q 1 1, q 646208102035017 1000000000000000, q 123332594732479 250000000000000, q 127234621194211965251064241 710513322150561039821832192, q 1000000000000000 646208102035017),
  (q 90369 262144, q 722955 2097152, q 1 1, q 80775965782599 125000000000000, q 493330448030753 1000000000000000, q 65144573532605778382553444119 363782609399004791709162799104, q 125000000000000 80775965782599),
  (q 722955 2097152, q 361479 1048576, q 1 1, q 323103675243871 500000000000000, q 493330517130721 1000000000000000, q 270289698153076118123008477 1509349954565495373040713728, q 500000000000000 323103675243871),
  (q 361479 1048576, q 722961 2097152, q 1 1, q 323103487357933 500000000000000, q 493330586229821 1000000000000000, q 49733681967636517315757446301 277720430539386275094071345152, q 500000000000000 323103487357933),
  (q 722961 2097152, q 180741 524288, q 1 1, q 161551649736291 250000000000000, q 493330655328053 1000000000000000, q 1017904937314286592646069561 5684093355886320593626202112, q 250000000000000 161551649736291),
  (q 180741 524288, q 722967 2097152, q 1 1, q 646206223175637 1000000000000000, q 61666340553177 125000000000000, q 16578145662742951342480355897 92573502778863347791522955264, q 1000000000000000 646206223175637),
  (q 722967 2097152, q 361485 1048576, q 1 1, q 129241169481457 200000000000000, q 61666349190239 125000000000000, q 1260179152468152871316363621 7036874417766400000000000000, q 200000000000000 129241169481457),
  (q 361485 1048576, q 722973 2097152, q 1 1, q 646205471640107 1000000000000000, q 246665431308769 500000000000000, q 49735192016356344698666455601 277720586131838686466834169856, q 1000000000000000 646205471640107),
  (q 722973 2097152, q 22593 65536, q 1 1, q 646205095874103 1000000000000000, q 493330931712297 1000000000000000, q 165679183850083740066923 925143251095938972778496, q 1000000000000000 646205095874103),
  (q 22593 65536, q 722979 2097152, q 1 1, q 323102360054637 500000000000000, q 123332750201547 250000000000000, q 7238683717107221133494659271 40420101898460861800311160832, q 500000000000000 323102360054637),
  (q 722979 2097152, q 361491 1048576, q 1 1, q 32310217217281 50000000000000, q 49333106989921 100000000000000, q 1628715023828391018714813443 9094517638750405987020046336, q 50000000000000 32310217217281),
  (q 361491 1048576, q 722985 2097152, q 1 1, q 32310198429157 50000000000000, q 493331138991363 1000000000000000, q 16578900698405622421712232759 92573580572156865695556042752, q 50000000000000 32310198429157),
  (q 722985 2097152, q 180747 524288, q 1 1, q 129240718564367 200000000000000, q 493331208082649 1000000000000000, q 157529435868712051854414023 879609302220800000000000000, q 200000000000000 129240718564367),
  (q 180747 524288, q 722991 2097152, q 1 1, q 80775402132713 125000000000000, q 246665638586533 500000000000000, q 49737457145950000310460916547 277720819505853864614236782592, q 125000000000000 80775402132713),
  (q 722991 2097152, q 361497 1048576, q 1 1, q 161550710325687 250000000000000, q 61666418282827 125000000000000, q 6301271327443851726322435029 35184372088832000000000000000, q 250000000000000 161550710325687),
  (q 361497 1048576, q 722997 2097152, q 1 1, q 323101232772483 500000000000000, q 493331415351297 1000000000000000, q 2016421847726860117798022769 11258999068426240000000000000, q 500000000000000 323101232772483),
  (q 722997 2097152, q 90375 262144, q 1 1, q 646202089788359 1000000000000000, q 49333148443911 100000000000000, q 98458831579462934399056153 549755813888000000000000000, q 1000000000000000 646202089788359),
  (q 90375 262144, q 723003 2097152, q 1 1, q 323100857016463 500000000000000, q 246665776763027 500000000000000, q 49738967270022195474379997383 277720975078755587054630862848, q 500000000000000 323100857016463),
  (q 723003 2097152, q 361503 1048576, q 1 1, q 161550334569667 250000000000000, q 493331622612131 1000000000000000, q 6301459115673815340923112371 35184372088832000000000000000, q 250000000000000 161550334569667),
  (q 361503 1048576, q 723009 2097152, q 1 1, q 40387560157849 62500000000000, q 493331691697339 1000000000000000, q 49739722343361338250496062541 277721052862274041967456288768, q 62500000000000 40387560157849),
  (q 723009 2097152, q 180753 524288, q 1 1, q 25848023470947 40000000000000, q 493331760781679 1000000000000000, q 777189060669635821952310569 4339392058645312923586527232, q 40000000000000 25848023470947),
  (q 180753 524288, q 723015 2097152, q 1 1, q 646200211022941 1000000000000000, q 7708309841643 15625000000000, q 50412799674645052050903533179 281474976710656000000000000000, q 1000000000000000 646200211022941),
  (q 723015 2097152, q 361509 1048576, q 1 1, q 646199835273381 1000000000000000, q 123332974736939 250000000000000, q 6301646907689448088134340257 35184372088832000000000000000, q 1000000000000000 646199835273381),
  (q 361509 1048576, q 723021 2097152, q 1 1, q 129239891904999 200000000000000, q 123332992007373 250000000000000, q 21718139541457420557877724347 121259318546824308088876564480, q 200000000000000 129239891904999),
  (q 723021 2097152, q 45189 131072, q 1 1, q 129239816755557 200000000000000, q 12333300927759 25000000000000, q 1230808750999395191061009 6871947673600000000000000, q 200000000000000 129239816755557),
  (q 45189 131072, q 723027 2097152, q 1 1, q 161549677007937 250000000000000, q 493332106190359 1000000000000000, q 49741987608591476688663680719 277721286201100344426399531008, q 250000000000000 161549677007937),
  (q 723027 2097152, q 361515 1048576, q 1 1, q 646198332286887 1000000000000000, q 493332175269491 1000000000000000, q 6217795644923760956423118703 34715165636149310776382849024, q 1000000000000000 646198332286887),
  (q 361515 1048576, q 723033 2097152, q 1 1, q 807747445679 1250000000000, q 98666448869551 200000000000000, q 2016602128970447350510717693 11258999068426240000000000000, q 1250000000000 807747445679),
  (q 723033 2097152, q 180759 524288, q 1 1, q 646197580800687 1000000000000000, q 493332313425151 1000000000000000, q 1018072754378799157143181139 5684014031448613190312656896, q 1000000000000000 646197580800687)
]

/-- Cells `(a, b, w₀, w₁, w₂, λ, c)`, sorted by `a`: chunk 4. -/
def cells4 : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) := [
  (q 180759 524288, q 723039 2097152, q 1 1, q 646197205059349 1000000000000000, q 246666191250839 500000000000000, q 49743497823089237293913302627 277721441750544505257680961536, q 1000000000000000 646197205059349),
  (q 723039 2097152, q 361521 1048576, q 1 1, q 323098414659593 500000000000000, q 246666225788669 500000000000000, q 6217984422677929977741793901 34715185079585510600508178432, q 500000000000000 323098414659593),
  (q 361521 1048576, q 723045 2097152, q 1 1, q 646196453580197 1000000000000000, q 49333252065213 100000000000000, q 65157998897768955401645745945 363776263443988903131520958464, q 1000000000000000 646196453580197),
  (q 723045 2097152, q 90381 262144, q 1 1, q 646196077842383 1000000000000000, q 246666294863027 500000000000000, q 127262590704970340200869037 710500101410945338292830208, q 1000000000000000 646196077842383),
  (q 90381 262144, q 723051 2097152, q 1 1, q 40387231381609 62500000000000, q 49333265879911 100000000000000, q 50417306842021011859009547959 281474976710656000000000000000, q 62500000000000 40387231381609),
  (q 723051 2097152, q 361527 1048576, q 1 1, q 646195326370279 1000000000000000, q 493332727871297 1000000000000000, q 6218173204199925111144694771 34715204522044429305494110208, q 1000000000000000 646195326370279),
  (q 361527 1048576, q 723057 2097152, q 1 1, q 646194950635989 1000000000000000, q 246666398471309 500000000000000, q 2016722322523367787990463989 11258999068426240000000000000, q 1000000000000000 646194950635989),
  (q 723057 2097152, q 180765 524288, q 1 1, q 646194574902873 1000000000000000, q 49333286601307 100000000000000, q 1018128697400801396023498505 5683987591291825994632003584, q 1000000000000000 646194574902873),
  (q 180765 524288, q 723063 2097152, q 1 1, q 161548549792733 250000000000000, q 246666467541327 500000000000000, q 65160684186828693838091511675 363774994324398178807299702784, q 250000000000000 161548549792733),
  (q 723063 2097152, q 361533 1048576, q 1 1, q 323096911720083 500000000000000, q 49333300415137 100000000000000, q 6302398113609486319838907537 35184372088832000000000000000, q 500000000000000 323096911720083),
  (q 361533 1048576, q 723069 2097152, q 1 1, q 323096723855287 500000000000000, q 246666536609609 500000000000000, q 49747273491207890989192377217 277721830589951475540889174016, q 500000000000000 323096723855287),
  (q 723069 2097152, q 5649 16384, q 1 1, q 646193071982157 1000000000000000, q 493333142286199 1000000000000000, q 7693471702403009187357 42949672960000000000000, q 1000000000000000 646193071982157),
  (q 5649 16384, q 723075 2097152, q 1 1, q 323096348127457 500000000000000, q 493333211352311 1000000000000000, q 65162474419541617567274869663 363774148257895849563592327168, q 500000000000000 323096348127457),
  (q 723075 2097152, q 361539 1048576, q 1 1, q 646192320528847 1000000000000000, q 123333320104389 250000000000000, q 6302585924554079002434042839 35184372088832000000000000000, q 1000000000000000 646192320528847),
  (q 361539 1048576, q 723081 2097152, q 1 1, q 323095972401977 500000000000000, q 493333349481933 1000000000000000, q 50421063023054202224432846629 281474976710656000000000000000, q 500000000000000 323095972401977),
  (q 723081 2097152, q 180771 524288, q 1 1, q 129238313816047 200000000000000, q 246666709272721 500000000000000, q 777330646811177541184963787 4339406640489581117163175936, q 200000000000000 129238313816047),
  (q 180771 524288, q 723087 2097152, q 1 1, q 646191193357691 1000000000000000, q 493333487608083 1000000000000000, q 16583179660836262346864424881 92574021290047908533745221632, q 1000000000000000 646191193357691),
  (q 723087 2097152, q 361545 1048576, q 1 1, q 323095408818161 500000000000000, q 493333556669857 1000000000000000, q 6302773739284585905005326421 35184372088832000000000000000, q 500000000000000 323095408818161),
  (q 361545 1048576, q 723093 2097152, q 1 1, q 646190441916127 1000000000000000, q 493333625730763 1000000000000000, q 65165159828621598449939314217 363772879177980712056598298624, q 1000000000000000 646190441916127),
  (q 723093 2097152, q 90387 262144, q 1 1, q 646190066197107 1000000000000000, q 493333694790801 1000000000000000, q 42425525653517506306667561 236831163845687437210681344, q 1000000000000000 646190066197107),
  (q 90387 262144, q 723099 2097152, q 1 1, q 323094845239631 500000000000000, q 493333763849971 1000000000000000, q 3833297351822622259054187479 21398379773919562426463813632, q 500000000000000 323094845239631),
  (q 723099 2097152, q 361551 1048576, q 1 1, q 20193416086331 31250000000000, q 493333832908273 1000000000000000, q 888418338280998130259159429 4959326040301242901275344896, q 31250000000000 20193416086331),
  (q 361551 1048576, q 723105 2097152, q 1 1, q 80773617380887 125000000000000, q 123333475491427 250000000000000, q 49751804541633341280926339437 277722297132749419116700368896, q 125000000000000 80773617380887),
  (q 723105 2097152, q 180777 524288, q 1 1, q 323094281666387 500000000000000, q 19733358840891 40000000000000, q 92567326313255646912498399 516721337542002333316022272, q 500000000000000 323094281666387),
  (q 180777 524288, q 723111 2097152, q 1 1, q 161547046904907 250000000000000, q 246667020038987 500000000000000, q 49752559743080297620552714507 277722374883043130728553381888, q 250000000000000 161547046904907),
  (q 723111 2097152, q 361557 1048576, q 1 1, q 80773476488457 125000000000000, q 246667054566403 500000000000000, q 6219117168328727806784035273 34715301719682198580634845184, q 125000000000000 80773476488457),
  (q 361557 1048576, q 723117 2097152, q 1 1, q 646187436196859 1000000000000000, q 49333417818677 100000000000000, q 49753314952063389019628951969 277722452631383406002034442240, q 1000000000000000 646187436196859),
  (q 723117 2097152, q 45195 131072, q 1 1, q 161546765121809 250000000000000, q 246667123619933 500000000000000, q 12146897597505122524315579 67803342652544087597514752, q 250000000000000 161546765121809),
  (q 45195 131072, q 723123 2097152, q 1 1, q 646186684778789 1000000000000000, q 98666863258419 200000000000000, q 50426321994519538953168142079 281474976710656000000000000000, q 1000000000000000 646186684778789),
  (q 723123 2097152, q 361563 1048576, q 1 1, q 161546577267879 250000000000000, q 15416699541983 31250000000000, q 6303337206192010789224859047 35184372088832000000000000000, q 250000000000000 161546577267879),
  (q 361563 1048576, q 723129 2097152, q 1 1, q 646185933365417 1000000000000000, q 493334454393949 1000000000000000, q 49754825392638104623733125861 277722608122201958684020441088, q 1000000000000000 646185933365417),
  (q 723129 2097152, q 180783 524288, q 1 1, q 323092778830247 500000000000000, q 19733380937743 40000000000000, q 777425046992061621318640891 4339416359276339049109913600, q 500000000000000 323092778830247),
  (q 180783 524288, q 723135 2097152, q 1 1, q 129237036391349 200000000000000, q 493334592492333 1000000000000000, q 16585193541409944795210149569 92574228621560266347492933632, q 200000000000000 129237036391349),
  (q 723135 2097152, q 361569 1048576, q 1 1, q 64618480625417 100000000000000, q 3854177043283 7812500000000, q 8146484208298000162044853709 45471213322793065080820858880, q 100000000000000 64618480625417),
  (q 361569 1048576, q 723141 2097152, q 1 1, q 646184430552771 1000000000000000, q 493334730587247 1000000000000000, q 50428575953014506045685843401 281474976710656000000000000000, q 1000000000000000 646184430552771),
  (q 723141 2097152, q 90393 262144, q 1 1, q 323092027426273 500000000000000, q 246667399816701 500000000000000, q 32393693675617161936452883 180809116194489547026857984, q 500000000000000 323092027426273),
  (q 90393 262144, q 723147 2097152, q 1 1, q 80772959894187 125000000000000, q 49333486867869 100000000000000, q 21724405495982791964650017309 121256357360357530405735235584, q 125000000000000 80772959894187),
  (q 723147 2097152, q 361575 1048576, q 1 1, q 646183303455621 1000000000000000, q 49333493772311 100000000000000, q 1243936718404512310437843671 6943072005308265769895723008, q 1000000000000000 646183303455621),
  (q 361575 1048576, q 723153 2097152, q 1 1, q 16154573193973 25000000000000, q 493335006766663 1000000000000000, q 65174111712326993444415701309 363768649083531030990726103040, q 25000000000000 16154573193973),
  (q 723153 2097152, q 180789 524288, q 1 1, q 323091276031697 500000000000000, q 123333768952337 250000000000000, q 777472249908584387599047665 4339421217937060640938000384, q 500000000000000 323091276031697),
  (q 180789 524288, q 723159 2097152, q 1 1, q 646182176369043 1000000000000000, q 246667572425583 500000000000000, q 21725002314902522683404403881 121256075362878257531791081472, q 1000000000000000 646182176369043),
  (q 723159 2097152, q 361581 1048576, q 1 1, q 646181800675867 1000000000000000, q 123333803473029 250000000000000, q 2073290802485615301274480579 11571793153402487287744299008, q 1000000000000000 646181800675867),
  (q 361581 1048576, q 723165 2097152, q 1 1, q 323090712491933 500000000000000, q 493335282932199 1000000000000000, q 1842939144267912441072837043 10286039798065600146643615744, q 500000000000000 323090712491933),
  (q 723165 2097152, q 22599 65536, q 1 1, q 646181049293039 1000000000000000, q 98667070394283 200000000000000, q 3078122376619826803568021 17179869184000000000000000, q 1000000000000000 646181049293039),
  (q 22599 65536, q 723171 2097152, q 1 1, q 323090336801693 500000000000000, q 246667710504881 500000000000000, q 49760112172043703505874258335 277723152278528863337650847744, q 500000000000000 323090336801693),
  (q 723171 2097152, q 361587 1048576, q 1 1, q 646180297914909 1000000000000000, q 493335490047243 1000000000000000, q 2715718544194494101588440981 15156965358873647217683464192, q 1000000000000000 646180297914909),
  (q 361587 1048576, q 723177 2097152, q 1 1, q 646179922227607 1000000000000000, q 30833472442741 62500000000000, q 2017323362978265670159506013 11258999068426240000000000000, q 1000000000000000 646179922227607),
  (q 723177 2097152, q 180795 524288, q 1 1, q 646179546541479 1000000000000000, q 246667814059801 500000000000000, q 1018408442516494308992259679 5683855400427033011140165632, q 1000000000000000 646179546541479),
  (q 180795 524288, q 723183 2097152, q 1 1, q 323089585428263 500000000000000, q 6166696214431 12500000000000, q 65178587954250317819637102019 363766534135503320275182682112, q 500000000000000 323089585428263),
  (q 723183 2097152, q 361593 1048576, q 1 1, q 161544698793187 250000000000000, q 493335766188491 1000000000000000, q 6304276393426523329318738421 35184372088832000000000000000, q 250000000000000 161544698793187),
  (q 361593 1048576, q 723189 2097152, q 1 1, q 20193075609067 31250000000000, q 246667917610817 500000000000000, q 65179483226641303148437523177 363766111153833571035463548928, q 31250000000000 20193075609067),
  (q 723189 2097152, q 90399 262144, q 1 1, q 161544510952179 250000000000000, q 49333590425391 100000000000000, q 32397627409003626981787641 180809521042187155637534720, q 250000000000000 161544510952179),
  (q 90399 262144, q 723195 2097152, q 1 1, q 323088834064231 500000000000000, q 493335973285319 1000000000000000, q 50435338237406013106977062663 281474976710656000000000000000, q 500000000000000 323088834064231),
  (q 723195 2097152, q 361599 1048576, q 1 1, q 646177292449383 1000000000000000, q 24666802115793 50000000000000, q 2073479625456434100741977529 11571812585115324700614983680, q 1000000000000000 646177292449383),
  (q 361599 1048576, q 723201 2097152, q 1 1, q 646176916771479 1000000000000000, q 246668055672767 500000000000000, q 49763888669143118315036488189 277723540903019555803111620608, q 1000000000000000 646176916771479),
  (q 723201 2097152, q 180801 524288, q 1 1, q 646176541094749 1000000000000000, q 493336180374341 1000000000000000, q 145494913934438846259336931 811975566319717520041312256, q 1000000000000000 646176541094749),
  (q 180801 524288, q 723207 2097152, q 1 1, q 323088082709597 500000000000000, q 493336249402281 1000000000000000, q 65182169091827771858107248171 363764842224697260202973462528, q 500000000000000 323088082709597),
  (q 723207 2097152, q 361605 1048576, q 1 1, q 129235157948963 200000000000000, q 493336318429353 1000000000000000, q 1260930418964807356839804829 7036874417766400000000000000, q 200000000000000 129235157948963),
  (q 361605 1048576, q 723213 2097152, q 1 1, q 64617541407161 100000000000000, q 246668193727779 500000000000000, q 10087518493701816038183097277 56294995342131200000000000000, q 100000000000000 64617541407161),
  (q 723213 2097152, q 45201 131072, q 1 1, q 32308751919979 50000000000000, q 98667291296179 200000000000000, q 2429969579509253122572613 13560729257663816152383488, q 50000000000000 32308751919979),
  (q 45201 131072, q 723219 2097152, q 1 1, q 161543665682181 250000000000000, q 246668262752683 500000000000000, q 65183959708630418311045784143 363763996285167167053536165888, q 250000000000000 161543665682181),
  (q 723219 2097152, q 361611 1048576, q 1 1, q 161543571764761 250000000000000, q 493336594528969 1000000000000000, q 252193598048092965176155727 1407374883553280000000000000, q 250000000000000 161543571764761),
  (q 361611 1048576, q 723225 2097152, q 1 1, q 323086955695269 500000000000000, q 98667332710341 200000000000000, q 50439095327108157518458697877 281474976710656000000000000000, q 500000000000000 323086955695269),
  (q 723225 2097152, q 180807 524288, q 1 1, q 646173535723207 1000000000000000, q 246668366286787 500000000000000, q 1018520354566230648644586595 5683802528710372911591981056, q 1000000000000000 646173535723207),
  (q 180807 524288, q 723231 2097152, q 1 1, q 646173160057051 1000000000000000, q 19733472063783 40000000000000, q 5925977305222070730084660729 33069377305110804016232660992, q 1000000000000000 646173160057051),
  (q 723231 2097152, q 361617 1048576, q 1 1, q 64617278439207 100000000000000, q 493336870614709 1000000000000000, q 6221005379197029705238662317 34715496041695782036387659776, q 100000000000000 64617278439207),
  (q 361617 1048576, q 723237 2097152, q 1 1, q 646172408728263 1000000000000000, q 61667117454247 125000000000000, q 49768420714375503505272932777 277724007187959399114197696512, q 1000000000000000 646172408728263),
  (q 723237 2097152, q 90405 262144, q 1 1, q 20192876033301 31250000000000, q 61667126081547 125000000000000, q 4628794493774092512677717 25829989401215072947142656, q 31250000000000 20192876033301),
  (q 90405 262144, q 723243 2097152, q 1 1, q 25846866296167 40000000000000, q 493337077669909 1000000000000000, q 49769176081626819250238289511 277724084895281451931541700608, q 40000000000000 25846866296167),
  (q 723243 2097152, q 361623 1048576, q 1 1, q 323085640871947 500000000000000, q 19733485867463 40000000000000, q 6221194221009859901869723531 34715515468526295240723660800, q 500000000000000 323085640871947),
  (q 361623 1048576, q 723249 2097152, q 1 1, q 323085453042393 500000000000000, q 246668607851187 500000000000000, q 21729478796893426981103135839 121253960494212416499817119744, q 500000000000000 323085453042393),
  (q 723249 2097152, q 180813 524288, q 1 1, q 323085265213427 500000000000000, q 98667456943461 200000000000000, q 1018576313592012784881869697 5683776093844092621141573632, q 500000000000000 323085265213427),
  (q 180813 524288, q 723255 2097152, q 1 1, q 646170154770097 1000000000000000, q 49333735373137 100000000000000, q 65189331751098037812731236955 363761458530068072201940107264, q 1000000000000000 646170154770097),
  (q 723255 2097152, q 361629 1048576, q 1 1, q 129233955822903 200000000000000, q 493337422744567 1000000000000000, q 1261080708611159766377223621 7036874417766400000000000000, q 200000000000000 129233955822903),
  (q 361629 1048576, q 723261 2097152, q 1 1, q 646169403460107 1000000000000000, q 493337491756897 1000000000000000, q 65190227119518459414513563969 363761035580144196735555600384, q 1000000000000000 646169403460107),
  (q 723261 2097152, q 11301 32768, q 1 1, q 1033870444491 1600000000000, q 12333439019209 25000000000000, q 151891540302614931515483 847547475755407532621824, q 1600000000000 1033870444491),
  (q 11301 32768, q 723267 2097152, q 1 1, q 646168652154817 1000000000000000, q 123334407444739 250000000000000, q 49772197626002856830049891631 277724395705043744066499510272, q 1000000000000000 646168652154817),
  (q 723267 2097152, q 361635 1048576, q 1 1, q 323084138251967 500000000000000, q 246668849394343 500000000000000, q 8148946273394282474560076831 45470050145027387315690930176, q 500000000000000 323084138251967),
  (q 361635 1048576, q 723273 2097152, q 1 1, q 323083950427113 500000000000000, q 123334441949387 250000000000000, q 65192017880367578461561386373 363760189688233477196073664512, q 500000000000000 323083950427113),
  (q 723273 2097152, q 180819 524288, q 1 1, q 646167525205693 1000000000000000, q 493337836805543 1000000000000000, q 1018632274618462603041542839 5683749659639208157217030144, q 1000000000000000 646167525205693),
  (q 180819 524288, q 723279 2097152, q 1 1, q 129233429911667 200000000000000, q 493337905812671 1000000000000000, q 65192913272796349334849971843 363759766746246633122976235520, q 200000000000000 129233429911667),
  (q 723279 2097152, q 361641 1048576, q 1 1, q 80770846739019 125000000000000, q 123334493704733 250000000000000, q 8149170121501476477652053605 45469944409530676297416572928, q 125000000000000 80770846739019),
  (q 361641 1048576, q 723285 2097152, q 1 1, q 80770799783393 125000000000000, q 246669021912163 500000000000000, q 49774463863425382119004770569 277724628791865499876392435712, q 125000000000000 80770799783393),
  (q 723285 2097152, q 90411 262144, q 1 1, q 64616602262331 100000000000000, q 493338112828853 1000000000000000, q 127332531985243897614542447 710467055348099219781058560, q 100000000000000 64616602262331),
  (q 90411 262144, q 723291 2097152, q 1 1, q 161541411745163 250000000000000, q 246669090916257 500000000000000, q 50447361590869790252064580487 281474976710656000000000000000, q 250000000000000 161541411745163),
  (q 723291 2097152, q 361647 1048576, q 1 1, q 20192664729349 31250000000000, q 493338250835307 1000000000000000, q 8149393973610111098123571267 45469838675356756932193943552, q 31250000000000 20192664729349),
  (q 361647 1048576, q 723297 2097152, q 1 1, q 32308244784943 50000000000000, q 493338319837233 1000000000000000, q 16591991575353431765865762639 92574928057772879735771103232, q 50000000000000 32308244784943),
  (q 723297 2097152, q 180825 524288, q 1 1, q 323082260029863 500000000000000, q 493338388838293 1000000000000000, q 788257638744591150925847661 4398046511104000000000000000, q 500000000000000 323082260029863),
  (q 180825 524288, q 723303 2097152, q 1 1, q 646164144421767 1000000000000000, q 98667691567697 200000000000000, q 7110961452669119333440101997 39674980265873860670007541760, q 1000000000000000 646164144421767),
  (q 723303 2097152, q 361653 1048576, q 1 1, q 646163768784983 1000000000000000, q 493338526837811 1000000000000000, q 8149617829720232574472065305 45469732942505699588767219712, q 1000000000000000 646163768784983),
  (q 361653 1048576, q 723309 2097152, q 1 1, q 323081696574687 500000000000000, q 49333859583627 100000000000000, q 21732463451661333280031488635 121252550691999002257990352896, q 500000000000000 323081696574687),
  (q 723309 2097152, q 45207 131072, q 1 1, q 32308150875747 50000000000000, q 246669332416931 500000000000000, q 15917440936085671440709331 88807968899562959724871680, q 50000000000000 32308150875747),
  (q 45207 131072, q 723315 2097152, q 1 1, q 646162641881681 1000000000000000, q 493338733830587 1000000000000000, q 65198285795430596878055403151 363757229149884225487447785472, q 1000000000000000 646162641881681),
  (q 723315 2097152, q 361659 1048576, q 1 1, q 646162266249597 1000000000000000, q 98667760565289 200000000000000, q 2716613896610627706248103997 15156542403659168089045467136, q 1000000000000000 646162266249597),
  (q 361659 1048576, q 723321 2097152, q 1 1, q 10096279540917 15625000000000, q 493338871821437 1000000000000000, q 65199181243880328372069861013 363756806226417308982004678656, q 15625000000000 10096279540917),
  (q 723321 2097152, q 180831 524288, q 1 1, q 323080757494477 500000000000000, q 493338940815561 1000000000000000, q 259267574360541498016220457 1446485071630413866934992896, q 500000000000000 323080757494477),
  (q 180831 524288, q 723327 2097152, q 1 1, q 129232227872079 200000000000000, q 493339009808819 1000000000000000, q 49779752014552974632433303971 277725172592790839936080150528, q 200000000000000 129232227872079),
  (q 723327 2097152, q 361665 1048576, q 1 1, q 64616076373301 100000000000000, q 49333907880121 100000000000000, q 1630013110789020988623405257 9093904296154434193460297728, q 100000000000000 64616076373301),
  (q 361665 1048576, q 723333 2097152, q 1 1, q 646160388106801 1000000000000000, q 98667829558547 200000000000000, q 65200972164789309370820678009 363755960387420507364405542912, q 1000000000000000 646160388106801),
  (q 723333 2097152, q 90417 262144, q 1 1, q 646160012481767 1000000000000000, q 15416850524481 31250000000000, q 4629918641912799864000511 25830105013868775082033152, q 1000000000000000 646160012481767),
  (q 90417 262144, q 723339 2097152, q 1 1, q 161539909214477 250000000000000, q 493339285773183 1000000000000000, q 50453373994626945238340374487 281474976710656000000000000000, q 250000000000000 161539909214477),
  (q 723339 2097152, q 361671 1048576, q 1 1, q 646159261235223 1000000000000000, q 493339354762107 1000000000000000, q 2074235030394339322060333089 11571890282676177169354326016, q 1000000000000000 646159261235223),
  (q 361671 1048576, q 723345 2097152, q 1 1, q 323079442806857 500000000000000, q 123334855937541 250000000000000, q 5531335386455517241266922229 30858378402339080760146788352, q 500000000000000 323079442806857),
  (q 723345 2097152, q 180837 524288, q 1 1, q 646158509993379 1000000000000000, q 98667898547471 200000000000000, q 1018800169702247859396334289 5683670360993079258179960832, q 1000000000000000 646158509993379),
  (q 180837 524288, q 723351 2097152, q 1 1, q 32307906718711 50000000000000, q 493339561723679 1000000000000000, q 4525706725547634030594310321 25247771208475960860546695168, q 50000000000000 32307906718711),
  (q 723351 2097152, q 361677 1048576, q 1 1, q 161539439689059 250000000000000, q 30833726919321 62500000000000, q 2074297988971367010507460411 11571896755358140598497312768, q 250000000000000 161539439689059),
  (q 361677 1048576, q 723357 2097152, q 1 1, q 323078691569713 500000000000000, q 493339699693727 1000000000000000, q 49783529491486075499639655329 277725560963467664602194509824, q 500000000000000 323078691569713),
  (q 723357 2097152, q 22605 65536, q 1 1, q 40384812970237 62500000000000, q 493339768677451 1000000000000000, q 1519284278855707328428793 8475512689143428870569984, q 62500000000000 40384812970237),
  (q 22605 65536, q 723363 2097152, q 1 1, q 161539157977333 250000000000000, q 493339837660309 1000000000000000, q 65205449607119444434359412415 363753845836230292564380483584, q 250000000000000 161539157977333),
  (q 723363 2097152, q 361683 1048576, q 1 1, q 40384766018503 62500000000000, q 493339906642299 1000000000000000, q 2074360948804694571662707333 11571903227714859692051136512, q 62500000000000 40384766018503),
  (q 361683 1048576, q 723369 2097152, q 1 1, q 646155880683939 1000000000000000, q 493339975623423 1000000000000000, q 155093584221257975248182997 865189147346034814202413056, q 1000000000000000 646155880683939),
  (q 723369 2097152, q 180843 524288, q 1 1, q 161538876268251 250000000000000, q 493340044603681 1000000000000000, q 1018856138731799308548996119 5683643929433936430033272832, q 250000000000000 161538876268251),
  (q 180843 524288, q 723375 2097152, q 1 1, q 129231025892649 200000000000000, q 15416878549471 31250000000000, q 10091576723107121043858434871 56294995342131200000000000000, q 200000000000000 129231025892649),
  (q 723375 2097152, q 361689 1048576, q 1 1, q 32307737692733 50000000000000, q 123335045640399 250000000000000, q 8150961050414585909009501301 45469098573180020935874314240, q 50000000000000 32307737692733),
  (q 361689 1048576, q 723381 2097152, q 1 1, q 646154378247251 1000000000000000, q 246670125769627 500000000000000, q 65208136168558813775960824201 363752577137266766237308813312, q 1000000000000000 646154378247251),
  (q 723381 2097152, q 90423 262144, q 1 1, q 646154002641017 1000000000000000, q 98668064103209 200000000000000, q 1144001134693169165116313 6381569633625061250301952, q 1000000000000000 646154002641017),
  (q 90423 262144, q 723387 2097152, q 1 1, q 323076813517979 500000000000000, q 49334038949197 100000000000000, q 80735019012953027715096247 450359962737049600000000000, q 500000000000000 323076813517979),
  (q 723387 2097152, q 361695 1048576, q 1 1, q 323076625716037 500000000000000, q 123335114616757 250000000000000, q 6223460616720922632270508259 34715748514357764985918062592, q 500000000000000 323076625716037),
  (q 361695 1048576, q 723393 2097152, q 1 1, q 161538218957341 250000000000000, q 24667026372061 50000000000000, q 65209927249536310118350644301 363751731351187260241313005568, q 250000000000000 161538218957341),
  (q 723393 2097152, q 180849 524288, q 1 1, q 64615250022783 100000000000000, q 98668119282909 200000000000000, q 67927473984148935407133923 378907833235751239549976576, q 100000000000000 64615250022783),
  (q 180849 524288, q 723399 2097152, q 1 1, q 646152124627471 1000000000000000, q 123335166346751 250000000000000, q 65210822802030574832475754507 363751308462116585889912061952, q 1000000000000000 646152124627471),
  (q 723399 2097152, q 361701 1048576, q 1 1, q 646151749028287 1000000000000000, q 123335183589649 250000000000000, q 8151408822659887123297871209 45468887127321681000889581568, q 1000000000000000 646151749028287),
  (q 361701 1048576, q 723405 2097152, q 1 1, q 323075686715139 500000000000000, q 493340803329321 1000000000000000, q 16596524615516018463260365883 92575394085024633668065296384, q 500000000000000 323075686715139),
  (q 723405 2097152, q 45213 131072, q 1 1, q 129230199566689 200000000000000, q 493340872299181 1000000000000000, q 1231982853374637322978427 6871947673600000000000000, q 200000000000000 129230199566689),
  (q 45213 131072, q 723411 2097152, q 1 1, q 323075311118893 500000000000000, q 246670470634087 500000000000000, q 50462393509103403050117253551 281474976710656000000000000000, q 500000000000000 323075311118893),
  (q 723411 2097152, q 361707 1048576, q 1 1, q 323075123321651 500000000000000, q 4933410102363 10000000000000, q 8151632714785329413327996055 45468781406377015172323606528, q 500000000000000 323075123321651),
  (q 361707 1048576, q 723417 2097152, q 1 1, q 323074935524997 500000000000000, q 12333526980089 25000000000000, q 2018525807381621109083902749 11258999068426240000000000000, q 500000000000000 323074935524997),
  (q 723417 2097152, q 180855 524288, q 1 1, q 32307474772893 50000000000000, q 246670574084977 500000000000000, q 157698503203435560244082127 879609302220800000000000000, q 50000000000000 32307474772893),
  (q 180855 524288, q 723423 2097152, q 1 1, q 323074559933451 500000000000000, q 493341217135481 1000000000000000, q 50463896867551796904078664947 281474976710656000000000000000, q 500000000000000 323074559933451),
  (q 723423 2097152, q 361713 1048576, q 1 1, q 323074372138559 500000000000000, q 246670643050071 500000000000000, q 8151856610912689843493086461 45468675686755352103041892352, q 500000000000000 323074372138559),
  (q 361713 1048576, q 723429 2097152, q 1 1, q 64614836868851 100000000000000, q 3854229336437 7812500000000, q 49792596204993471839569854169 277726492854049716179705004032, q 100000000000000 64614836868851),
  (q 723429 2097152, q 90429 262144, q 1 1, q 161536998275269 250000000000000, q 30833839001679 62500000000000, q 127374508757454679092100017 710447231678759690857086976, q 250000000000000 161536998275269),
  (q 90429 262144, q 723435 2097152, q 1 1, q 323073808757409 500000000000000, q 246670746494463 500000000000000, q 21738732095025312690305344381 121249590394419504977985667072, q 500000000000000 323073808757409),
  (q 723435 2097152, q 361719 1048576, q 1 1, q 129229448385947 200000000000000, q 493341561950121 1000000000000000, q 691579578062582131612239707 3857314018341915631147810816, q 200000000000000 129229448385947),
  (q 361719 1048576, q 723441 2097152, q 1 1, q 161536716586457 250000000000000, q 9866832618209 20000000000000, q 49794107429445935055198489181 277726648141831923910993510400, q 250000000000000 161536716586457),
  (q 723441 2097152, q 180861 524288, q 1 1, q 129229298152619 200000000000000, q 493341699869913 1000000000000000, q 259346277293075709208156831 1446493161263325040206675968, q 200000000000000 129229298152619),
  (q 180861 524288, q 723447 2097152, q 1 1, q 646146115181537 1000000000000000, q 49334176882851 100000000000000, q 65217987510122522606387509659 363747925444807952697124716544, q 1000000000000000 646146115181537),
  (q 723447 2097152, q 361725 1048576, q 1 1, q 323072869800577 500000000000000, q 770846621541 1562500000000, q 8152304415173334710459968065 45468464251481104611075424256, q 500000000000000 323072869800577),
  (q 361725 1048576, q 723453 2097152, q 1 1, q 646145364021947 1000000000000000, q 7708467292861 15625000000000, q 49795618684052001905982717265 277726803421811645287862632448, q 1000000000000000 646145364021947),
  (q 723453 2097152, q 1413 4096, q 1 1, q 129228997688783 200000000000000, q 246670987849551 500000000000000, q 1319143414561352987483 7357248789484964675584, q 200000000000000 129228997688783),
  (q 1413 4096, q 723459 2097152, q 1 1, q 323072306433529 500000000000000, q 246671022327117 500000000000000, q 50468407124678904367249993727 281474976710656000000000000000, q 500000000000000 323072306433529),
  (q 723459 2097152, q 361731 1048576, q 1 1, q 40384014830711 62500000000000, q 493342113608499 1000000000000000, q 403750263933982726826023 2251799813685248000000000, q 62500000000000 40384014830711),
  (q 361731 1048576, q 723465 2097152, q 1 1, q 646143861716869 1000000000000000, q 246671091280949 500000000000000, q 49797129968812036078738680277 277726958693988880310312370176, q 1000000000000000 646143861716869),
  (q 723465 2097152, q 180867 524288, q 1 1, q 646143486143537 1000000000000000, q 493342251514431 1000000000000000, q 788586480180727408027542083 4398046511104000000000000000, q 1000000000000000 646143486143537),
  (q 180867 524288, q 723471 2097152, q 1 1, q 32307155528569 50000000000000, q 246671160233049 500000000000000, q 65221570056264904361194606179 363746233999660020346189250560, q 50000000000000 32307155528569),
  (q 723471 2097152, q 361737 1048576, q 1 1, q 646142735000399 1000000000000000, q 246671194708449 500000000000000, q 691642547946816354795765461 3857320488097242989941751808, q 1000000000000000 646142735000399),
  (q 361737 1048576, q 723477 2097152, q 1 1, q 10095974366103 15625000000000, q 493342458366833 1000000000000000, q 65222465712811005226005598153 363745811144988402898597576704, q 15625000000000 10095974366103),
  (q 723477 2097152, q 90435 262144, q 1 1, q 646141983861961 1000000000000000, q 493342527315901 1000000000000000, q 127388503015792325782119139 710440624450478661997428736, q 1000000000000000 646141983861961),
  (q 90435 262144, q 723483 2097152, q 1 1, q 129228321658901 200000000000000, q 493342596264103 1000000000000000, q 65223361377361409245812001319 363745388292963213182039490560, q 200000000000000 129228321658901),
  (q 723483 2097152, q 361743 1048576, q 1 1, q 20191913522757 31250000000000, q 493342665211439 1000000000000000, q 8152976151579778212683011811 45468147108492852202083188736, q 31250000000000 20191913522757),
  (q 361743 1048576, q 723489 2097152, q 1 1, q 646140857163119 1000000000000000, q 493342734157909 1000000000000000, q 50472165880581552389211362141 281474976710656000000000000000, q 1000000000000000 646140857163119),
  (q 723489 2097152, q 180873 524288, q 1 1, q 161535120399797 250000000000000, q 493342803103513 1000000000000000, q 1019136013893674284805289125 5683511781560734187838767104, q 250000000000000 161535120399797),
  (q 180873 524288, q 723495 2097152, q 1 1, q 646140106036433 1000000000000000, q 1973371488193 4000000000000, q 9960181662527556242829902687 55545469368059724668128460800, q 1000000000000000 646140106036433),
  (q 723495 2097152, q 361749 1048576, q 1 1, q 646139730474853 1000000000000000, q 246671470496061 500000000000000, q 691684529963695744342235497 3857324800725668811465818112, q 1000000000000000 646139730474853),
  (q 361749 1048576, q 723501 2097152, q 1 1, q 40383709682153 62500000000000, q 61667876241891 125000000000000, q 50473669435964843319902663153 281474976710656000000000000000, q 62500000000000 40383709682153),
  (q 723501 2097152, q 45219 131072, q 1 1, q 323069489677609 500000000000000, q 493343078877267 1000000000000000, q 4052900541384831258171531 22601518821181975070507008, q 500000000000000 323069489677609),
  (q 45219 131072, q 723507 2097152, q 1 1, q 646138603797163 1000000000000000, q 493343147818541 1000000000000000, q 65226944115606785459682544399 363743696911324479826329337856, q 1000000000000000 646138603797163),
  (q 723507 2097152, q 361755 1048576, q 1 1, q 161534557060071 250000000000000, q 123335804189737 250000000000000, q 6225349694403295449752680679 34715942611896250783573737472, q 250000000000000 161534557060071),
  (q 361755 1048576, q 723513 2097152, q 1 1, q 32306892634229 50000000000000, q 49334328569849 100000000000000, q 10095034604329409126113884881 56294995342131200000000000000, q 50000000000000 32306892634229),
  (q 723513 2097152, q 180879 524288, q 1 1, q 646137477130051 1000000000000000, q 98668670927433 200000000000000, q 259393506590910443849725861 1446498013092217938709053440, q 1000000000000000 646137477130051),
  (q 180879 524288, q 723519 2097152, q 1 1, q 646137101576697 1000000000000000, q 246671711787487 500000000000000, q 49803931123396110438422318531 277727657322242209749441445888, q 1000000000000000 646137101576697),
  (q 723519 2097152, q 361761 1048576, q 1 1, q 323068363012259 500000000000000, q 246671746255959 500000000000000, q 8153647924005823898062219725 45467829977412680157811965952, q 500000000000000 323068363012259),
  (q 361761 1048576, q 723525 2097152, q 1 1, q 129227270094703 200000000000000, q 123335890361999 250000000000000, q 65229631253338012548368652793 363742428402881795085492551680, q 200000000000000 129227270094703),
  (q 723525 2097152, q 90441 262144, q 1 1, q 646135974923687 1000000000000000, q 493343630383207 1000000000000000, q 97275517008844693070605811 542437058095561219225157632, q 1000000000000000 646135974923687),
  (q 90441 262144, q 723531 2097152, q 1 1, q 323067799687517 500000000000000, q 493343699317553 1000000000000000, q 50477428456981523112689162359 281474976710656000000000000000, q 500000000000000 323067799687517),
  (q 723531 2097152, q 361767 1048576, q 1 1, q 161533805956889 250000000000000, q 493343768251033 1000000000000000, q 8153871856152398522561119243 45467724269698956715762909184, q 250000000000000 161533805956889),
  (q 361767 1048576, q 723537 2097152, q 1 1, q 323067424140627 500000000000000, q 493343837183647 1000000000000000, q 80765088454255199963762541 450359962737049600000000000, q 500000000000000 323067424140627),
  (q 723537 2097152, q 180885 524288, q 1 1, q 323067236368063 500000000000000, q 246671953057697 500000000000000, q 778227752839971351032784769 4339498890130455822652669952, q 500000000000000 323067236368063),
  (q 180885 524288, q 723543 2097152, q 1 1, q 323067048596087 500000000000000, q 493343975046277 1000000000000000, q 65232318463110943102592745947 363741159918255834024051212288, q 500000000000000 323067048596087),
  (q 723543 2097152, q 361773 1048576, q 1 1, q 323066860824699 500000000000000, q 493344043976293 1000000000000000, q 6309913504813068584592807201 35184372088832000000000000000, q 500000000000000 323066860824699),
  (q 361773 1048576, q 723549 2097152, q 1 1, q 161533336526949 250000000000000, q 493344112905443 1000000000000000, q 49807709806470533303054845697 277728045380797625190597001216, q 250000000000000 161533336526949),
  (q 723549 2097152, q 22611 65536, q 1 1, q 64613297056737 100000000000000, q 120445356893 244140625000, q 3081058342551881646603 17179869184000000000000, q 100000000000000 64613297056737),
  (q 22611 65536, q 723555 2097152, q 1 1, q 646132595028119 1000000000000000, q 246672125380573 500000000000000, q 49808465565702705999957536879 277728122986659207902817943552, q 1000000000000000 646132595028119),
  (q 723555 2097152, q 361779 1048576, q 1 1, q 646132219490043 1000000000000000, q 493344319687699 1000000000000000, q 6226105431018247433524401479 34716020223607376093051355136, q 1000000000000000 646132219490043),
  (q 361779 1048576, q 723561 2097152, q 1 1, q 323065921976571 500000000000000, q 246672194306693 500000000000000, q 49809221332474049605812042373 277728200590571294926340882432, q 500000000000000 323065921976571),
  (q 723561 2097152, q 180891 524288, q 1 1, q 646131468417417 1000000000000000, q 15417014298069 31250000000000, q 339767987667883850926351237 1894477500258483467464998912, q 1000000000000000 646131468417417),
  (q 180891 524288, q 723567 2097152, q 1 1, q 646131092882867 1000000000000000, q 493344526462163 1000000000000000, q 49809977106784645486307393459 277728278192533886261165817856, q 1000000000000000 646131092882867),
  (q 723567 2097152, q 361785 1048576, q 1 1, q 161532679337373 250000000000000, q 493344595385253 1000000000000000, q 2718181225535465456604350471 15155802384832309615076048896, q 250000000000000 161532679337373),
  (q 361785 1048576, q 723573 2097152, q 1 1, q 646130341817293 1000000000000000, q 493344664307477 1000000000000000, q 65236797306161790194509955593 363739045830141495508956348416, q 1000000000000000 646130341817293),
  (q 723573 2097152, q 90447 262144, q 1 1, q 646129966286269 1000000000000000, q 98668946645767 200000000000000, q 97287325746849000001726429 542438270687152847150120960, q 1000000000000000 646129966286269),
  (q 90447 262144, q 723579 2097152, q 1 1, q 32306479537821 50000000000000, q 30834050134333 62500000000000, q 65237693098786739190854543399 363738623020458023589028823040, q 50000000000000 32306479537821),
  (q 723579 2097152, q 361791 1048576, q 1 1, q 323064607613873 500000000000000, q 246672435534477 500000000000000, q 71568773815438975980553717 399035161190963833877823488, q 500000000000000 323064607613873),
  (q 361791 1048576, q 723585 2097152, q 1 1, q 80766104962531 125000000000000, q 98668987997543 200000000000000, q 9962448894990444524625531113 55545702197344824636699836416, q 125000000000000 80766104962531),
  (q 723585 2097152, q 180897 524288, q 1 1, q 25845138566957 40000000000000, q 493345008905611 1000000000000000, q 1019359950042712333760727317 5683406075170233407399526400, q 40000000000000 25845138566957),
  (q 180897 524288, q 723591 2097152, q 1 1, q 646128088648777 1000000000000000, q 493345077822641 1000000000000000, q 65239484708051737493574454411 363737777409030362942274535424, q 1000000000000000 646128088648777),
  (q 723591 2097152, q 361797 1048576, q 1 1, q 129225542624961 200000000000000, q 98669029347761 200000000000000, q 1262133075438321933995551053 7036874417766400000000000000, q 200000000000000 129225542624961),
  (q 361797 1048576, q 723597 2097152, q 1 1, q 80765917200251 125000000000000, q 493345215654103 1000000000000000, q 2019427958792783317197796537 11258999068426240000000000000, q 125000000000000 80765917200251),
  (q 723597 2097152, q 45225 131072, q 1 1, q 323063481040193 500000000000000, q 61668160571067 125000000000000, q 12325701885742218536380039 68719476736000000000000000, q 500000000000000 323063481040193),
  (q 45225 131072, q 723603 2097152, q 1 1, q 32306329327997 50000000000000, q 493345353482103 1000000000000000, q 10097290176014907980483630723 56294995342131200000000000000, q 50000000000000 32306329327997),
  (q 723603 2097152, q 361803 1048576, q 1 1, q 161531552760167 250000000000000, q 123336355598701 250000000000000, q 6226861227946889586342880439 34716097819721550730526457856, q 250000000000000 161531552760167),
  (q 361803 1048576, q 723609 2097152, q 1 1, q 161531458880643 250000000000000, q 6166818641333 12500000000000, q 65242172181987702148296956405 363736509011738205854801854464, q 250000000000000 161531458880643),
  (q 723609 2097152, q 180903 524288, q 1 1, q 161531365001413 250000000000000, q 493345560217611 1000000000000000, q 1262189468991522266317003 7036874417766400000000000, q 250000000000000 161531365001413),
  (q 180903 524288, q 723615 2097152, q 1 1, q 646125084489907 1000000000000000, q 98669125825543 200000000000000, q 9963204714537339120065871463 55545779787611004789290172416, q 1000000000000000 646125084489907),
  (q 723615 2097152, q 361809 1048576, q 1 1, q 646124708975337 1000000000000000, q 246672849018477 500000000000000, q 296526199362065534986868785 1653148438872070888657780736, q 1000000000000000 646124708975337),
  (q 361809 1048576, q 723621 2097152, q 1 1, q 323062166730971 500000000000000, q 30834110434083 62500000000000, q 65243963871304503964595152377 363735663426776511368243707904, q 500000000000000 323062166730971),
  (q 723621 2097152, q 90453 262144, q 1 1, q 646123957949723 1000000000000000, q 123336458963209 250000000000000, q 97299135427270244730361487 542439483035063011545972736, q 1000000000000000 646123957949723),
  (q 90453 262144, q 723627 2097152, q 1 1, q 646123582438679 1000000000000000, q 493345904759479 1000000000000000, q 65244859727970879359696415575 363735240638265587196491726848, q 1000000000000000 646123582438679),
  (q 723627 2097152, q 361815 1048576, q 1 1, q 646123206928811 1000000000000000, q 61668246708157 125000000000000, q 6311229321246037619304713203 35184372088832000000000000000, q 1000000000000000 646123206928811),
  (q 361815 1048576, q 723633 2097152, q 1 1, q 323061415710059 500000000000000, q 493346042570167 1000000000000000, q 49818291121802302961263383229 277729131685464119739473199104, q 500000000000000 323061415710059),
  (q 723633 2097152, q 180909 524288, q 1 1, q 3230612279563 5000000000000, q 493346111474213 1000000000000000, q 778416703957064564420170193 4339518288671775093428322304, q 5000000000000 3230612279563),
  (q 180909 524288, q 723639 2097152, q 1 1, q 646122080406257 1000000000000000, q 246673090188697 500000000000000, q 65246651465319775919310159067 363734395069183584996041949184, q 1000000000000000 646122080406257),
  (q 723639 2097152, q 361821 1048576, q 1 1, q 64612170490109 100000000000000, q 493346249279709 1000000000000000, q 8155887425582550301950975969 45466772959820914110507253760, q 100000000000000 64612170490109),
  (q 361821 1048576, q 723645 2097152, q 1 1, q 323060664698549 500000000000000, q 493346318181159 1000000000000000, q 65247547346002388116750598817 363733972288612506967344152576, q 500000000000000 323060664698549),
  (q 723645 2097152, q 11307 32768, q 1 1, q 323060476947141 500000000000000, q 493346387081743 1000000000000000, q 62225337304445047764917 346883545779533128925184, q 500000000000000 323060476947141),
  (q 11307 32768, q 723651 2097152, q 1 1, q 646120578392641 1000000000000000, q 246673227990731 500000000000000, q 65248443234690522178022623295 363733549510688419619633364992, q 1000000000000000 646120578392641),
  (q 723651 2097152, q 361827 1048576, q 1 1, q 25844808115687 40000000000000, q 98669304976063 200000000000000, q 1631222279550915994471838563 9093333453067964380967075840, q 40000000000000 25844808115687),
  (q 361827 1048576, q 723657 2097152, q 1 1, q 129223965478577 200000000000000, q 493346593778303 1000000000000000, q 65249339131384178183022484069 363733126735410760002956165120, q 200000000000000 129223965478577),
  (q 723657 2097152, q 180915 524288, q 1 1, q 64611945189477 100000000000000, q 246673331337713 500000000000000, q 145646846166814958685043721 811903828903491988755578880, q 100000000000000 64611945189477),
  (q 180915 524288, q 723663 2097152, q 1 1, q 646119076397831 1000000000000000, q 493346731571683 1000000000000000, q 50493970399279249704872263571 281474976710656000000000000000, q 1000000000000000 646119076397831),
  (q 723663 2097152, q 361833 1048576, q 1 1, q 646118700902067 1000000000000000, q 19733872018683 40000000000000, q 6311793299390714819181156669 35184372088832000000000000000, q 1000000000000000 646118700902067),
  (q 361833 1048576, q 723669 2097152, q 1 1, q 323059162703739 500000000000000, q 493346869361601 1000000000000000, q 297950369629170411736624427 1660877996314136300742508544, q 500000000000000 323059162703739),
  (q 723669 2097152, q 90459 262144, q 1 1, q 129223589982813 200000000000000, q 246673469127631 500000000000000, q 97310946050149849467124249 542440695139348887017357312, q 200000000000000 129223589982813),
  (q 90459 262144, q 723675 2097152, q 1 1, q 646117574421827 1000000000000000, q 246673503574029 500000000000000, q 16607860777877047982779612669 92576558231514309805612204032, q 1000000000000000 646117574421827),
  (q 723675 2097152, q 361839 1048576, q 1 1, q 129223439786153 200000000000000, q 493347076039989 1000000000000000, q 1262396259936282247510936111 7036874417766400000000000000, q 200000000000000 129223439786153),
  (q 361839 1048576, q 723681 2097152, q 1 1, q 323058411720439 500000000000000, q 246673572465527 500000000000000, q 50496226402767631934730970253 281474976710656000000000000000, q 500000000000000 323058411720439),
  (q 723681 2097152, q 180921 524288, q 1 1, q 323058223976083 500000000000000, q 246673606910627 500000000000000, q 789009412655905527565975661 4398046511104000000000000000, q 500000000000000 323058223976083),
  (q 180921 524288, q 723687 2097152, q 1 1, q 64611607246463 100000000000000, q 123336820677647 250000000000000, q 49825094176298940429334214507 277729829822456357575727251456, q 100000000000000 64611607246463),
  (q 723687 2097152, q 361845 1048576, q 1 1, q 646115696978269 1000000000000000, q 246673675799529 500000000000000, q 6312169303760075851765824017 35184372088832000000000000000, q 1000000000000000 646115696978269),
  (q 361845 1048576, q 723693 2097152, q 1 1, q 161528830373271 250000000000000, q 246673710243331 500000000000000, q 50497730442972948118501837809 281474976710656000000000000000, q 250000000000000 161528830373271),
  (q 723693 2097152, q 45231 131072, q 1 1, q 323057473004537 500000000000000, q 493347489373401 1000000000000000, q 12328639271913889010136949 68719476736000000000000000, q 500000000000000 323057473004537),
  (q 45231 131072, q 723699 2097152, q 1 1, q 646114570526239 1000000000000000, q 19733902330371 40000000000000, q 65255610632398762068403719375 363730167382577252254317805568, q 1000000000000000 646114570526239),
  (q 723699 2097152, q 361851 1048576, q 1 1, q 32305709752229 50000000000000, q 493347627144283 1000000000000000, q 6228373002755847919296125639 34716252965173614319513894912, q 50000000000000 32305709752229),
  (q 361851 1048576, q 723705 2097152, q 1 1, q 10095528430689 15625000000000, q 246673848014213 500000000000000, q 49827361996851477115092882709 277730062499714007873106214912, q 15625000000000 10095528430689),
  (q 723705 2097152, q 180927 524288, q 1 1, q 161528361021197 250000000000000, q 61668470613963 125000000000000, q 259519479028860622461846401 1446510944153917445210374144, q 250000000000000 161528361021197),
  (q 180927 524288, q 723711 2097152, q 1 1, q 10095516696979 15625000000000, q 493347833794117 1000000000000000, q 49828117952116075589228179315 277730140054903339377968021504, q 15625000000000 10095516696979),
  (q 723711 2097152, q 361857 1048576, q 1 1, q 323056346564849 500000000000000, q 98669580535133 200000000000000, q 8157231318657358398901296685 45466138812785242871506665472, q 500000000000000 323056346564849),
  (q 361857 1048576, q 723717 2097152, q 1 1, q 161528079413479 250000000000000, q 123336992889087 250000000000000, q 65258298538635364590503368281 363728899128207955241354657792, q 250000000000000 161528079413479),
  (q 723717 2097152, q 90465 262144, q 1 1, q 64611194217931 100000000000000, q 98669608087233 200000000000000, q 6488183841035279789300327 36162793800004509877927936, q 100000000000000 64611194217931),
  (q 90465 262144, q 723723 2097152, q 1 1, q 646111566705879 1000000000000000, q 246674054657559 500000000000000, q 21753064841130966974442998525 121242825460681834755224764416, q 1000000000000000 646111566705879),
  (q 723723 2097152, q 361863 1048576, q 1 1, q 80763898904203 125000000000000, q 98669635638641 200000000000000, q 6312733338724304025248989483 35184372088832000000000000000, q 125000000000000 80763898904203),
  (q 361863 1048576, q 723729 2097152, q 1 1, q 40381925985159 62500000000000, q 493348247070427 1000000000000000, q 50502242745415230420535459581 281474976710656000000000000000, q 62500000000000 40381925985159),
  (q 723729 2097152, q 180933 524288, q 1 1, q 4038190251829 6250000000000, q 15417134873337 31250000000000, q 6312827347866264253109837 35184372088832000000000000, q 6250000000000 4038190251829),
  (q 180933 524288, q 723735 2097152, q 1 1, q 64611006482391 100000000000000, q 123337096205569 250000000000000, q 65260986516926178105062867483 363727630897661011407321169920, q 100000000000000 64611006482391),
  (q 723735 2097152, q 361869 1048576, q 1 1, q 646109689356357 1000000000000000, q 493348453696903 1000000000000000, q 6312921357955260349522679289 35184372088832000000000000000, q 1000000000000000 646109689356357),
  (q 361869 1048576, q 723741 2097152, q 1 1, q 646109313889979 1000000000000000, q 98669704514133 200000000000000, q 50503746906839202967911424049 281474976710656000000000000000, q 1000000000000000 646109313889979),
  (q 723741 2097152, q 22617 65536, q 1 1, q 80763617303097 125000000000000, q 246674295721781 500000000000000, q 1991648270663216496632317 11100067040750762704502784, q 125000000000000 80763617303097),
  (q 22617 65536, q 723747 2097152, q 1 1, q 646108562960749 1000000000000000, q 493348660315593 1000000000000000, q 16610884614016866708475072517 92576868448376585097337372672, q 1000000000000000 646108562960749),
  (q 723747 2097152, q 361875 1048576, q 1 1, q 323054093748949 500000000000000, q 12333718229669 25000000000000, q 1245825796128292619825962451 6943266102903750250335305728, q 500000000000000 323054093748949),
  (q 361875 1048576, q 723753 2097152, q 1 1, q 323053906018111 500000000000000, q 246674399028531 500000000000000, q 16611136616699311068035019799 92576894295561104341700968448, q 500000000000000 323053906018111),
  (q 723753 2097152, q 180939 524288, q 1 1, q 646107436575721 1000000000000000, q 493348866926499 1000000000000000, q 1019751915354200877991335519 5683221114460397409526611968, q 1000000000000000 646107436575721),
  (q 180939 524288, q 723759 2097152, q 1 1, q 161526765279099 250000000000000, q 493348935795071 1000000000000000, q 5933142781824266150568922793 33065994541877810351132639232, q 250000000000000 161526765279099),
  (q 723759 2097152, q 361881 1048576, q 1 1, q 646106685658247 1000000000000000, q 246674502331389 500000000000000, q 10101275852450786625802621 56294995342131200000000000, q 1000000000000000 646106685658247),
  (q 361881 1048576, q 723765 2097152, q 1 1, q 646106310201273 1000000000000000, q 24667453676481 50000000000000, q 50506755320603939221178513337 281474976710656000000000000000, q 1000000000000000 646106310201273),
  (q 723765 2097152, q 90471 262144, q 1 1, q 323052967372737 500000000000000, q 493349142395597 1000000000000000, q 127472489578653601000283411 710400988027730153988685824, q 500000000000000 323052967372737),
  (q 90471 262144, q 723771 2097152, q 1 1, q 161526389822713 250000000000000, q 493349211260709 1000000000000000, q 50507507442986369195431875367 281474976710656000000000000000, q 250000000000000 161526389822713),
  (q 723771 2097152, q 361887 1048576, q 1 1, q 161526295959351 250000000000000, q 123337320031239 250000000000000, q 2719450446545046294143107377 15155203464438950360621514752, q 250000000000000 161526295959351),
  (q 361887 1048576, q 723777 2097152, q 1 1, q 161526202096283 250000000000000, q 246674674494169 500000000000000, q 49836433957693189714663380749 277730993033419475569088659456, q 250000000000000 161526202096283),
  (q 723777 2097152, q 180945 524288, q 1 1, q 161526108233509 250000000000000, q 61668677231357 125000000000000, q 789197431886970069009625741 4398046511104000000000000000, q 250000000000000 161526108233509),
  (q 180945 524288, q 723783 2097152, q 1 1, q 129220811496823 200000000000000, q 123337371678127 250000000000000, q 49837190003443711492411092187 277731070565234562057944170496, q 200000000000000 129220811496823),
  (q 723783 2097152, q 361893 1048576, q 1 1, q 64610368203537 100000000000000, q 30834347223331 62500000000000, q 1262734694552250628741419573 7036874417766400000000000000, q 100000000000000 64610368203537),
  (q 361893 1048576, q 723789 2097152, q 1 1, q 3230516532939 5000000000000, q 493349624433219 1000000000000000, q 21756350294711829492668508059 121241275449652558892839731200, q 5000000000000 3230516532939),
  (q 723789 2097152, q 45237 131072, q 1 1, q 323051465570703 500000000000000, q 493349693292277 1000000000000000, q 493263085263580476309231 2748779069440000000000000, q 500000000000000 323051465570703),
  (q 45237 131072, q 723795 2097152, q 1 1, q 646102555696187 1000000000000000, q 49334976215047 100000000000000, q 65269946964968635699637420015 363723403634559113874682937344, q 1000000000000000 646102555696187),
  (q 723795 2097152, q 361899 1048576, q 1 1, q 40381386265759 62500000000000, q 246674915503899 500000000000000, q 2076628339617122332069449725 11572136016093834613960474624, q 62500000000000 40381386265759),
  (q 361899 1048576, q 723801 2097152, q 1 1, q 646101804809277 1000000000000000, q 246674949932131 500000000000000, q 49839458185940023493840994437 277731303148995232291297951744, q 1000000000000000 646101804809277),
  (q 723801 2097152, q 180951 524288, q 1 1, q 129220285873517 200000000000000, q 493349968719861 1000000000000000, q 1019863923456730504322328867 5683168274498829388800327680, q 200000000000000 129220285873517),
  (q 180951 524288, q 723807 2097152, q 1 1, q 646101053927069 1000000000000000, q 98670007514919 200000000000000, q 2020480813455617632246006619 11258999068426240000000000000, q 1000000000000000 646101053927069),
  (q 723807 2097152, q 361905 1048576, q 1 1, q 40381292405483 62500000000000, q 30834381651779 62500000000000, q 6230074037829825502866097117 34716427429287890837722628096, q 62500000000000 40381292405483),
  (q 361905 1048576, q 723813 2097152, q 1 1, q 646100303049563 1000000000000000, q 493350175281469 1000000000000000, q 50512772511809761120474008233 281474976710656000000000000000, q 1000000000000000 646100303049563),
  (q 723813 2097152, q 90477 262144, q 1 1, q 646099927612573 1000000000000000, q 493350244133609 1000000000000000, q 18212355834524788886892371 101484911873607986959089664, q 1000000000000000 646099927612573),
  (q 90477 262144, q 723819 2097152, q 1 1, q 646099552176759 1000000000000000, q 123337578246221 250000000000000, q 65273531368367562570806401687 363721712803437021269021687808, q 1000000000000000 646099552176759),
  (q 723819 2097152, q 361911 1048576, q 1 1, q 646099176742121 1000000000000000, q 246675190917647 500000000000000, q 6230263060578758464408781699 34716446809320655889121673216, q 1000000000000000 646099176742121),
  (q 361911 1048576, q 723825 2097152, q 1 1, q 323049400654329 500000000000000, q 12333761267121 25000000000000, q 50514276885379036221045236157 281474976710656000000000000000, q 500000000000000 323049400654329),
  (q 723825 2097152, q 180957 524288, q 1 1, q 646098425876371 1000000000000000, q 493350519533521 1000000000000000, q 789291452867295945720466669 4398046511104000000000000000, q 1000000000000000 646098425876371),
  (q 180957 524288, q 723831 2097152, q 1 1, q 646098050445259 1000000000000000, q 493350588381337 1000000000000000, q 49843238640918848932813216171 277731690749650533319278854144, q 1000000000000000 646098050445259),
  (q 723831 2097152, q 361917 1048576, q 1 1, q 646097675015323 1000000000000000, q 493350657228289 1000000000000000, q 8159471460693326467033108369 45465082006936757598234345472, q 1000000000000000 646097675015323),
  (q 361917 1048576, q 723837 2097152, q 1 1, q 646097299586563 1000000000000000, q 61668840759297 125000000000000, q 129320400100495640259697 720575940379279360000000, q 1000000000000000 646097299586563),
  (q 723837 2097152, q 5655 16384, q 1 1, q 323048462079489 500000000000000, q 246675397459799 500000000000000, q 95070596340513430381949 529731382408819089866752, q 500000000000000 323048462079489),
  (q 5655 16384, q 723843 2097152, q 1 1, q 646096548732569 1000000000000000, q 123337715940989 250000000000000, q 49844750875697765921740000367 277731845776283072408187830272, q 1000000000000000 646096548732569),
  (q 723843 2097152, q 361923 1048576, q 1 1, q 129219234661467 200000000000000, q 493350932607449 1000000000000000, q 6230641117388213312400687127 34716485566465531264825819136, q 200000000000000 129219234661467),
  (q 361923 1048576, q 723849 2097152, q 1 1, q 646095797883277 1000000000000000, q 246675500725039 500000000000000, q 65278012052768559897178730149 363719599324096199433780199424, q 1000000000000000 646095797883277),
  (q 723849 2097152, q 180963 524288, q 1 1, q 129219084492079 200000000000000, q 246675535145921 500000000000000, q 6314707729590407943761959 35184372088832000000000000, q 200000000000000 129219084492079),
  (q 180963 524288, q 723855 2097152, q 1 1, q 20190470219959 31250000000000, q 246675569566371 500000000000000, q 65278908213669510759573960291 363719176636169795239627718656, q 31250000000000 20190470219959),
  (q 723855 2097152, q 361929 1048576, q 1 1, q 646094671618157 1000000000000000, q 61668900996597 125000000000000, q 2076943383816273179052165007 11572168314525927442206425088, q 1000000000000000 646094671618157),
  (q 361929 1048576, q 723861 2097152, q 1 1, q 323047148099401 500000000000000, q 493351276811947 1000000000000000, q 50518790187934916294566794857 281474976710656000000000000000, q 500000000000000 323047148099401),
  (q 723861 2097152, q 90483 262144, q 1 1, q 323046960390311 500000000000000, q 123337836412563 250000000000000, q 32452732655693284933380473 180815180373796197901533184, q 500000000000000 323046960390311),
  (q 90483 262144, q 723867 2097152, q 1 1, q 323046772681809 500000000000000, q 246675707243847 500000000000000, q 2020781697261899842103057343 11258999068426240000000000000, q 500000000000000 323046772681809),
  (q 723867 2097152, q 361935 1048576, q 1 1, q 646093169947789 1000000000000000, q 493351483324271 1000000000000000, q 8160143581369082392527362291 45464764990991954452619984896, q 1000000000000000 646093169947789),
  (q 361935 1048576, q 723873 2097152, q 1 1, q 646092794533137 1000000000000000, q 493351552159983 1000000000000000, q 50520294682737320168554536957 281474976710656000000000000000, q 1000000000000000 646092794533137),
  (q 723873 2097152, q 180969 524288, q 1 1, q 32304620955983 50000000000000, q 493351620994831 1000000000000000, q 157877096284917838594661393 879609302220800000000000000, q 50000000000000 32304620955983),
  (q 180969 524288, q 723879 2097152, q 1 1, q 323046021853679 500000000000000, q 246675844914407 500000000000000, q 2167360337435829708655880717 12075317861280713325691273216, q 500000000000000 323046021853679),
  (q 723879 2097152, q 361941 1048576, q 1 1, q 80761458537029 125000000000000, q 493351758661933 1000000000000000, q 8160367629601402808950705801 45464659321657695928789762048, q 125000000000000 80761458537029),
  (q 361941 1048576, q 723885 2097152, q 1 1, q 323045646443141 500000000000000, q 123337956873547 250000000000000, q 65283389138280365905927496369 363717063236247701033251241984, q 500000000000000 323045646443141),
  (q 723885 2097152, q 45243 131072, q 1 1, q 161522729369377 250000000000000, q 246675948162789 500000000000000, q 12334515464810189518240843 68719476736000000000000000, q 250000000000000 161522729369377),
  (q 45243 131072, q 723891 2097152, q 1 1, q 646090542069909 1000000000000000, q 493351965156103 1000000000000000, q 49850800116463832815605721855 277732465804940924657007067136, q 1000000000000000 646090542069909),
  (q 723891 2097152, q 361947 1048576, q 1 1, q 323045083331743 500000000000000, q 98670406797153 200000000000000, q 6315365952696624487350238903 35184372088832000000000000000, q 500000000000000 323045083331743),
  (q 361947 1048576, q 723897 2097152, q 1 1, q 323044895629119 500000000000000, q 493352102814561 1000000000000000, q 1846353937240590331390437871 10286390492583831252097826816, q 500000000000000 323044895629119),
  (q 723897 2097152, q 180975 524288, q 1 1, q 646089415854167 1000000000000000, q 246676085821247 500000000000000, q 789432498544701271957195487 4398046511104000000000000000, q 1000000000000000 646089415854167),
  (q 180975 524288, q 723903 2097152, q 1 1, q 64608904045127 100000000000000, q 246676120234781 500000000000000, q 65286077789133305765269678451 363715795228062611100915466240, q 100000000000000 64608904045127),
  (q 723903 2097152, q 361953 1048576, q 1 1, q 12921773300991 20000000000000, q 246676154647883 500000000000000, q 8160815738076903303734828941 45464447986960227852563251200, q 20000000000000 12921773300991),
  (q 361953 1048576, q 723909 2097152, q 1 1, q 323044144824503 500000000000000, q 98670475624221 200000000000000, q 1107845971248552925113970813 6171837739634879226422755328, q 500000000000000 323044144824503),
  (q 723909 2097152, q 90489 262144, q 1 1, q 161521978562409 250000000000000, q 24667622347279 50000000000000, q 127514496370282338539382821 710381174283017983975489536, q 250000000000000 161521978562409),
  (q 90489 262144, q 723915 2097152, q 1 1, q 646087538851443 1000000000000000, q 493352515769191 1000000000000000, q 65287870263072027706535586743 363714949902509944000758153216, q 1000000000000000 646087538851443),
  (q 723915 2097152, q 361959 1048576, q 1 1, q 323043581727213 500000000000000, q 246676292295969 500000000000000, q 6315742101023680835839792347 35184372088832000000000000000, q 500000000000000 323043581727213),
  (q 361959 1048576, q 723921 2097152, q 1 1, q 80760848507323 125000000000000, q 24667632670691 50000000000000, q 65288766512052554148220487741 363714527243704940897090142208, q 125000000000000 80760848507323),
  (q 723921 2097152, q 180981 524288, q 1 1, q 323043206331959 500000000000000, q 246676361117419 500000000000000, q 789479517559178345847682273 4398046511104000000000000000, q 500000000000000 323043206331959),
  (q 180981 524288, q 723927 2097152, q 1 1, q 161521509317607 250000000000000, q 493352791054991 1000000000000000, q 49855337363780624110512603227 277732930744681454970383368192, q 250000000000000 161521509317607),
  (q 723927 2097152, q 361965 1048576, q 1 1, q 646085661878113 1000000000000000, q 493352859874281 1000000000000000, q 6315930180870376142767453049 35184372088832000000000000000, q 1000000000000000 646085661878113),
  (q 361965 1048576, q 723933 2097152, q 1 1, q 323042643243487 500000000000000, q 246676464346353 500000000000000, q 65290559034036093735419783169 363713681934037032632621989888, q 500000000000000 323042643243487),
  (q 723933 2097152, q 22623 65536, q 1 1, q 646084911097011 1000000000000000, q 493352997510267 1000000000000000, q 3083996202253190432603289 17179869184000000000000000, q 1000000000000000 646084911097011),
  (q 22623 65536, q 723939 2097152, q 1 1, q 646084535708223 1000000000000000, q 493353066326963 1000000000000000, q 49856849839886488042380221807 277733085709025270563084435456, q 1000000000000000 646084535708223),
  (q 723939 2097152, q 361971 1048576, q 1 1, q 161521040080153 250000000000000, q 123338283785699 250000000000000, q 252644730580236215942861159 1407374883553280000000000000, q 250000000000000 161521040080153),
  (q 361971 1048576, q 723945 2097152, q 1 1, q 20190118279193 31250000000000, q 123338300989441 250000000000000, q 49857606089252183086122056101 277733163188278282850945466368, q 31250000000000 20190118279193),
  (q 723945 2097152, q 180987 524288, q 1 1, q 161520852387229 250000000000000, q 123338318192967 250000000000000, q 259677001128975157429636477 1446527093370702731147214848, q 250000000000000 161520852387229),
  (q 180987 524288, q 723951 2097152, q 1 1, q 646083034164831 1000000000000000, q 123338335396277 250000000000000, q 49858362346159738280371936499 277733240665585177149829021696, q 1000000000000000 646083034164831),
  (q 723951 2097152, q 361977 1048576, q 1 1, q 323041329390961 500000000000000, q 123338352599371 250000000000000, q 8161712003072553047871689269 45464025333450050535799390208, q 500000000000000 323041329390961),
  (q 361977 1048576, q 723957 2097152, q 1 1, q 64608228340019 100000000000000, q 123338369802249 250000000000000, q 404246615960219249342614333 2251799813685248000000000000, q 100000000000000 64608228340019),
  (q 723957 2097152, q 90495 262144, q 1 1, q 40380119251227 62500000000000, q 493353548019643 1000000000000000, q 97381829581371478780843091 542447962652142656152403968, q 62500000000000 40380119251227),
  (q 90495 262144, q 723963 2097152, q 1 1, q 646081532640251 1000000000000000, q 493353616829427 1000000000000000, q 50531579359880661324309922391 281474976710656000000000000000, q 1000000000000000 646081532640251),
  (q 723963 2097152, q 361983 1048576, q 1 1, q 129216231452409 200000000000000, q 246676842819173 500000000000000, q 6232531627678080921739040603 34716679293792435462675103744, q 200000000000000 129216231452409),
  (q 361983 1048576, q 723969 2097152, q 1 1, q 80760097735627 125000000000000, q 246676877223201 500000000000000, q 50532331732311831164853158669 281474976710656000000000000000, q 125000000000000 80760097735627),
  (q 723969 2097152, q 180993 524288, q 1 1, q 646080406509161 1000000000000000, q 493353823253593 1000000000000000, q 1020256014870214778023567829 5682983355480539175728447488, q 1000000000000000 646080406509161),
  (q 180993 524288, q 723975 2097152, q 1 1, q 646080031134483 1000000000000000, q 6166923650749 12500000000000, q 65296833113219488436824437835 363710723433597011606630301696, q 1000000000000000 646080031134483),
  (q 723975 2097152, q 361989 1048576, q 1 1, q 646079655760981 1000000000000000, q 493353960865383 1000000000000000, q 6316682538145900233955640897 35184372088832000000000000000, q 1000000000000000 646079655760981),
  (q 361989 1048576, q 723981 2097152, q 1 1, q 323039640194327 500000000000000, q 246677014834991 500000000000000, q 50533836499907976528202150129 281474976710656000000000000000, q 500000000000000 323039640194327),
  (q 723981 2097152, q 45249 131072, q 1 1, q 646078905017503 1000000000000000, q 493354098473717 1000000000000000, q 3043366814817158736771707 16951517746337424244473856, q 1000000000000000 646078905017503),
  (q 45249 131072, q 723987 2097152, q 1 1, q 80759816205941 125000000000000, q 123338541819147 250000000000000, q 16620966681995653989466507205 92577901829521794507999281152, q 125000000000000 80759816205941),
  (q 723987 2097152, q 361995 1048576, q 1 1, q 646078154278729 1000000000000000, q 98670847215719 200000000000000, q 1246581954997378554691822291 6943343605516300486669500416, q 1000000000000000 646078154278729),
  (q 361995 1048576, q 723993 2097152, q 1 1, q 129215555782221 200000000000000, q 246677152439869 500000000000000, q 49863656355688853910152274437 277733782952252266649806176256, q 200000000000000 129215555782221),
  (q 723993 2097152, q 180999 524288, q 1 1, q 646077403544657 1000000000000000, q 493354373680017 1000000000000000, q 1020312035936798054694018291 5682956941125419603020742656, q 1000000000000000 646077403544657),
  (q 180999 524288, q 723999 2097152, q 1 1, q 323038514089693 500000000000000, q 61669305309929 125000000000000, q 49864412672932974166444111603 277733860413993594736590454784, q 500000000000000 323038514089693),
  (q 723999 2097152, q 362001 1048576, q 1 1, q 646076652815289 1000000000000000, q 493354511277983 1000000000000000, q 6233098854297918964739552197 34716737393016834455043571712, q 1000000000000000 646076652815289),
  (q 362001 1048576, q 724005 2097152, q 1 1, q 646076277452369 1000000000000000, q 493354580075671 1000000000000000, q 65301314838586075755843721433 363708610298425776894669488128, q 1000000000000000 646076277452369),
  (q 724005 2097152, q 90501 262144, q 1 1, q 206744288669 320000000000, q 246677324436247 500000000000000, q 31585763961142690950847 175921860444160000000000, q 320000000000 206744288669),
  (q 90501 262144, q 724011 2097152, q 1 1, q 80759440841257 125000000000000, q 493354717668453 1000000000000000, q 16621975110015994412938870653 92578005110546716247680090112, q 125000000000000 80759440841257),
  (q 724011 2097152, q 362007 1048576, q 1 1, q 80759393921333 125000000000000, q 493354786463549 1000000000000000, q 6317246845886871460020901787 35184372088832000000000000000, q 125000000000000 80759393921333),
  (q 362007 1048576, q 724017 2097152, q 1 1, q 323037388006223 500000000000000, q 24667742762889 50000000000000, q 65303107584789074915936618397 363707765062891059146393649152, q 500000000000000 323037388006223),
  (q 724017 2097152, q 181005 524288, q 1 1, q 323037200327703 500000000000000, q 123338731012787 250000000000000, q 779172810041920072099159433 4339595804918260718091894784, q 500000000000000 323037200327703),
  (q 181005 524288, q 724023 2097152, q 1 1, q 32303701264977 50000000000000, q 123338748210913 250000000000000, q 65304003969902856097825733051 363707342449095593668619796480, q 50000000000000 32303701264977),
  (q 724023 2097152, q 362013 1048576, q 1 1, q 646073649944851 1000000000000000, q 123338765408823 250000000000000, q 6317434956045380276550237017 35184372088832000000000000000, q 1000000000000000 646073649944851),
  (q 362013 1048576, q 724029 2097152, q 1 1, q 646073274591337 1000000000000000, q 123338782606517 250000000000000, q 65304900363024843673210626049 363706919837947681821786374144, q 1000000000000000 646073274591337),
  (q 724029 2097152, q 11313 32768, q 1 1, q 646072899239 1000000000000, q 24667759960799 50000000000000, q 38046701471400819261911 211894444594419894059008, q 1000000000000 646072899239),
  (q 11313 32768, q 724035 2097152, q 1 1, q 323036261943919 500000000000000, q 493355268005029 1000000000000000, q 50540608329207184162662484607 281474976710656000000000000000, q 500000000000000 323036261943919),
  (q 724035 2097152, q 362019 1048576, q 1 1, q 161518037134463 250000000000000, q 246677668396607 500000000000000, q 6317623069993051977037611679 35184372088832000000000000000, q 250000000000000 161518037134463),
  (q 362019 1048576, q 724041 2097152, q 1 1, q 323035886594521 500000000000000, q 98671081116107 200000000000000, q 50541360792576252197710623077 281474976710656000000000000000, q 500000000000000 323035886594521),
  (q 724041 2097152, q 181011 524288, q 1 1, q 1261858198909 1953125000000, q 30834717147937 62500000000000, q 789714641048479661706742223 4398046511104000000000000000, q 1953125000000 1261858198909),
  (q 181011 524288, q 724047 2097152, q 1 1, q 646071022494949 1000000000000000, q 98671108630517 200000000000000, q 49870463482410475405217426419 277734480037893808175206891520, q 1000000000000000 646071022494949),
  (q 724047 2097152, q 362025 1048576, q 1 1, q 646070647149667 1000000000000000, q 98671122387463 200000000000000, q 6317811187729926899801498621 35184372088832000000000000000, q 1000000000000000 646070647149667),
  (q 362025 1048576, q 724053 2097152, q 1 1, q 16151756795139 25000000000000, q 493355680721181 1000000000000000, q 21769495338531988311109520771 121235076473278128497874698240, q 25000000000000 16151756795139),
  (q 724053 2097152, q 90507 262144, q 1 1, q 64606989646263 100000000000000, q 493355749504183 1000000000000000, q 97405464966655879441551491 542450383209992755250987008, q 100000000000000 64606989646263),
  (q 90507 262144, q 724059 2097152, q 1 1, q 5168556168967 8000000000000, q 246677909143161 500000000000000, q 404348945825233418710145923 2251799813685248000000000000, q 8000000000000 5168556168967),
  (q 724059 2097152, q 362031 1048576, q 1 1, q 80758643222537 125000000000000, q 493355887067597 1000000000000000, q 10108798894809672613160627 56294995342131200000000000, q 125000000000000 80758643222537),
  (q 362031 1048576, q 724065 2097152, q 1 1, q 646068770440893 1000000000000000, q 61669494481001 125000000000000, q 50544370721837193859145195517 281474976710656000000000000000, q 1000000000000000 646068770440893),
  (q 724065 2097152, q 181017 524288, q 1 1, q 323034197551333 500000000000000, q 98671204925511 200000000000000, q 259755785746615579837152991 1446535161896904912514580480, q 500000000000000 323034197551333),
  (q 181017 524288, q 724071 2097152, q 1 1, q 323034009882807 500000000000000, q 493356093406239 1000000000000000, q 21770391779704267581830800921 121234653878017227286544121856, q 500000000000000 323034009882807),
  (q 724071 2097152, q 362037 1048576, q 1 1, q 646067644429739 1000000000000000, q 493356162184059 1000000000000000, q 2078077803119810365128600939 11572284521734719283388219392, q 1000000000000000 646067644429739),
  (q 362037 1048576, q 724077 2097152, q 1 1, q 1009480107961 1562500000000, q 61669528870127 125000000000000, q 404367005855512348864756037 2251799813685248000000000000, q 1562500000000 1009480107961),
  (q 724077 2097152, q 45255 131072, q 1 1, q 161516723440379 250000000000000, q 493356299737109 1000000000000000, q 15945439459936548035400067 88794757751488564588183552, q 250000000000000 161516723440379),
  (q 45255 131072, q 724083 2097152, q 1 1, q 646066518429169 1000000000000000, q 246678184256169 500000000000000, q 50546628248357957513966128639 281474976710656000000000000000, q 1000000000000000 646066518429169),
  (q 724083 2097152, q 362043 1048576, q 1 1, q 646066143097997 1000000000000000, q 30834777330419 62500000000000, q 8164177062137802857784125495 45462863145513013053130539008, q 1000000000000000 646066143097997),
  (q 362043 1048576, q 724089 2097152, q 1 1, q 646065767768001 1000000000000000, q 246678253030103 500000000000000, q 65313864734706819941053587893 363702693872100338603825037312, q 1000000000000000 646065767768001),
  (q 724089 2097152, q 181023 524288, q 1 1, q 323032696219591 500000000000000, q 123339143708211 250000000000000, q 3129777645250254725281443 17428153917058707198312448, q 500000000000000 323032696219591),
  (q 181023 524288, q 724095 2097152, q 1 1, q 323032508555769 500000000000000, q 493356643604619 1000000000000000, q 16625504924871164489613666737 92578366512438363621085413376, q 500000000000000 323032508555769),
  (q 724095 2097152, q 362049 1048576, q 1 1, q 64606464178507 100000000000000, q 493356712375531 1000000000000000, q 1263712739314054986614599513 7036874417766400000000000000, q 100000000000000 64606464178507),
  (q 362049 1048576, q 724101 2097152, q 1 1, q 323032133229889 500000000000000, q 493356781145579 1000000000000000, q 50548885843087139421647245433 281474976710656000000000000000, q 500000000000000 323032133229889),
  (q 724101 2097152, q 90513 262144, q 1 1, q 323031945567831 500000000000000, q 493356849914763 1000000000000000, q 10824142674835980997405649 60272399236024532553695232, q 500000000000000 323031945567831),
  (q 90513 262144, q 724107 2097152, q 1 1, q 323031757906361 500000000000000, q 123339229670771 250000000000000, q 2021985535592846249148861007 11258999068426240000000000000, q 500000000000000 323031757906361),
  (q 724107 2097152, q 362055 1048576, q 1 1, q 323031570245479 500000000000000, q 493356987450541 1000000000000000, q 6234800737803340461843535643 34716911638170108108916916224, q 500000000000000 323031570245479),
  (q 362055 1048576, q 724113 2097152, q 1 1, q 64606276517037 100000000000000, q 98671411243427 200000000000000, q 9975756826729323558928417721 55547066363502350822721716224, q 100000000000000 64606276517037),
  (q 724113 2097152, q 181029 524288, q 1 1, q 646062389850957 1000000000000000, q 246678562491433 500000000000000, q 1020592171300704334550946529 5682824879279027464811053056, q 1000000000000000 646062389850957),
  (q 181029 524288, q 724119 2097152, q 1 1, q 646062014532721 1000000000000000, q 493357193747733 1000000000000000, q 65318347220871499442243247099 363700580988474283378922749952, q 1000000000000000 646062014532721),
  (q 724119 2097152, q 362061 1048576, q 1 1, q 646061639215661 1000000000000000, q 61669657813967 125000000000000, q 127244690914849146807962825 708508795793489229927940096, q 1000000000000000 646061639215661),
  (q 362061 1048576, q 724125 2097152, q 1 1, q 646061263899777 1000000000000000, q 123339332818719 250000000000000, q 16626765692461277928332945243 92578495553751412744969519104, q 1000000000000000 646061263899777),
  (q 724125 2097152, q 22629 65536, q 1 1, q 161515222146267 250000000000000, q 493357400037153 1000000000000000, q 664466267962281592239959 3699747183596755698581504, q 250000000000000 161515222146267),
  (q 22629 65536, q 724131 2097152, q 1 1, q 40378782079471 62500000000000, q 246678734399283 500000000000000, q 5542339284507455597839997959 30859507120023235340206604288, q 62500000000000 40378782079471),
  (q 724131 2097152, q 362067 1048576, q 1 1, q 32303006897959 50000000000000, q 123339384389779 250000000000000, q 6235178975623428670409612783 34716950348619692223206785024, q 50000000000000 32303006897959),
  (q 362067 1048576, q 724137 2097152, q 1 1, q 646059762647999 1000000000000000, q 493357606318803 1000000000000000, q 65321036808676988775925788357 363699313290074923314800754688, q 1000000000000000 646059762647999),
  (q 724137 2097152, q 181035 524288, q 1 1, q 129211877467599 200000000000000, q 246678837538813 500000000000000, q 157980554788536830047088679 879609302220800000000000000, q 200000000000000 129211877467599),
  (q 181035 524288, q 724143 2097152, q 1 1, q 646059012029167 1000000000000000, q 246678871917793 500000000000000, q 50554153829383133065290601267 281474976710656000000000000000, q 1000000000000000 646059012029167),
  (q 724143 2097152, q 362073 1048576, q 1 1, q 323029318360757 500000000000000, q 246678906296341 500000000000000, q 6235368100190840213836758277 34716969702386338347874254848, q 500000000000000 323029318360757),
  (q 362073 1048576, q 724149 2097152, q 1 1, q 323029130707519 500000000000000, q 98671576269783 200000000000000, q 3325554870358405643522551399 18515719755027258103857938432, q 500000000000000 323029130707519),
  (q 724149 2097152, q 90519 262144, q 1 1, q 323028943054869 500000000000000, q 98671590020857 200000000000000, q 97429104123264201705791599 542452802795392989302620160, q 500000000000000 323028943054869),
  (q 90519 262144, q 724155 2097152, q 1 1, q 646057510805613 1000000000000000, q 61669752357349 125000000000000, q 65323726468563940261528041991 363698045615508612478723424256, q 1000000000000000 646057510805613),
  (q 724155 2097152, q 362079 1048576, q 1 1, q 129211427100533 200000000000000, q 98671617522487 200000000000000, q 1263900883576540986120484831 7036874417766400000000000000, q 200000000000000 129211427100533),
  (q 362079 1048576, q 724161 2097152, q 1 1, q 161514190050223 250000000000000, q 98671631273043 200000000000000, q 65324623037877873648170738253 363697623062615887711834210304, q 250000000000000 161514190050223),
  (q 724161 2097152, q 181041 524288, q 1 1, q 80757048112537 125000000000000, q 493358225117131 1000000000000000, q 779456474264223386176605181 4339624841401719632584245248, q 125000000000000 80757048112537),
  (q 181041 524288, q 724167 2097152, q 1 1, q 161514002400219 250000000000000, q 98671658773637 200000000000000, q 2022286570960255399574033571 11258999068426240000000000000, q 250000000000000 161514002400219),
  (q 724167 2097152, q 362085 1048576, q 1 1, q 80756954287829 125000000000000, q 3946866900947 8000000000000, q 6319692573513868107466715321 35184372088832000000000000000, q 125000000000000 80756954287829),
  (q 362085 1048576, q 724173 2097152, q 1 1, q 161513814751391 250000000000000, q 246679215683851 500000000000000, q 50557916904110331322283354129 281474976710656000000000000000, q 250000000000000 161513814751391),
  (q 724173 2097152, q 45261 131072, q 1 1, q 80756860463709 125000000000000, q 246679250058083 500000000000000, q 12343333306153454448102777 68719476736000000000000000, q 125000000000000 80756860463709),
  (q 45261 131072, q 724179 2097152, q 1 1, q 129210901682991 200000000000000, q 246679284431883 500000000000000, q 21775770931291746368815115301 121232118473275846265478840320, q 200000000000000 129210901682991),
  (q 724179 2097152, q 362091 1048576, q 1 1, q 129210826624283 200000000000000, q 493358637610503 1000000000000000, q 98983103119413517327056913 551063932664354385883561984, q 200000000000000 129210826624283),
  (q 362091 1048576, q 724185 2097152, q 1 1, q 646053757829051 1000000000000000, q 246679353178189 500000000000000, q 65328209395226348222637374869 363695932877527843303076134912, q 1000000000000000 646053757829051),
  (q 724185 2097152, q 181047 524288, q 1 1, q 646053382537863 1000000000000000, q 493358775101389 1000000000000000, q 1020760276545397159643656691 5682745650115172488659861504, q 1000000000000000 646053382537863),
  (q 181047 524288, q 724191 2097152, q 1 1, q 646053007247851 1000000000000000, q 15417463870173 31250000000000, q 16629539602426923467332920257 92578779387612277226019487744, q 1000000000000000 646053007247851),
  (q 724191 2097152, q 362097 1048576, q 1 1, q 129210526391803 200000000000000, q 493358912588821 1000000000000000, q 8166194289033826848048043021 45461912383630439831526440960, q 200000000000000 129210526391803),
  (q 362097 1048576, q 724197 2097152, q 1 1, q 161513064167839 250000000000000, q 493358981331243 1000000000000000, q 2022437100012791417304758689 11258999068426240000000000000, q 250000000000000 161513064167839),
  (q 724197 2097152, q 90525 262144, q 1 1, q 80756485173109 125000000000000, q 493359050072801 1000000000000000, q 97440925115918345050856017 542454012223566518813720576, q 125000000000000 80756485173109),
  (q 90525 262144, q 724203 2097152, q 1 1, q 161512876524891 250000000000000, q 61669889851687 125000000000000, q 49890131947145135717803168247 277736492956037106031239626752, q 250000000000000 161512876524891),
  (q 724203 2097152, q 362103 1048576, q 1 1, q 80756391351929 125000000000000, q 493359187553329 1000000000000000, q 8166418445378681806009100155 45461806750041673762600910848, q 125000000000000 80756391351929),
  (q 362103 1048576, q 724209 2097152, q 1 1, q 646050755532477 1000000000000000, q 246679628146149 500000000000000, q 21777265293575046189903887423 121231414244937117679493316608, q 1000000000000000 646050755532477),
  (q 724209 2097152, q 181053 524288, q 1 1, q 323025190125349 500000000000000, q 123339831257601 250000000000000, q 50562809184533919410753 281474976710656000000000, q 500000000000000 323025190125349),
  (q 181053 524288, q 724215 2097152, q 1 1, q 323025002485047 500000000000000, q 493359393767647 1000000000000000, q 65332692522123639066402918971 363693820205752803399542243328, q 500000000000000 323025002485047),
  (q 724215 2097152, q 362109 1048576, q 1 1, q 646049629690667 1000000000000000, q 493359462504027 1000000000000000, q 8166642605728313350945710033 45461701117777106721610661888, q 1000000000000000 646049629690667),
  (q 362109 1048576, q 724221 2097152, q 1 1, q 5047259800097 7812500000000, q 61669941404943 125000000000000, q 50563938217801145647816169761 281474976710656000000000000000, q 7812500000000 5047259800097),
  (q 724221 2097152, q 2829 8192, q 1 1, q 646048879135341 1000000000000000, q 246679799987099 500000000000000, q 48221888128293400393989 268435456000000000000000, q 1000000000000000 646048879135341),
  (q 2829 8192, q 724227 2097152, q 1 1, q 323024251929721 500000000000000, q 493359668707989 1000000000000000, q 2022587636644821317267294423 11258999068426240000000000000, q 500000000000000 323024251929721),
  (q 724227 2097152, q 362115 1048576, q 1 1, q 646048128584719 1000000000000000, q 493359737440917 1000000000000000, q 6320633408515325956343355287 35184372088832000000000000000, q 1000000000000000 646048128584719),
  (q 362115 1048576, q 724233 2097152, q 1 1, q 161511938327793 250000000000000, q 246679903086491 500000000000000, q 65335382494377020665848036869 363692552634467542817952497664, q 250000000000000 161511938327793),
  (q 724233 2097152, q 181059 524288, q 1 1, q 323023689019401 500000000000000, q 61669984363023 125000000000000, q 790090937153305771819885863 4398046511104000000000000000, q 500000000000000 323023689019401),
  (q 181059 524288, q 724239 2097152, q 1 1, q 646047002767607 1000000000000000, q 493359943634523 1000000000000000, q 9333754166830606428576576357 51956018588000369343213862912, q 1000000000000000 646047002767607),
  (q 724239 2097152, q 362121 1048576, q 1 1, q 646046627497589 1000000000000000, q 493360012363999 1000000000000000, q 252832863475401406239783733 1407374883553280000000000000, q 1000000000000000 646046627497589),
  (q 362121 1048576, q 724245 2097152, q 1 1, q 323023126114373 500000000000000, q 123340020273153 250000000000000, q 65337175849261232573889764361 363691707600185744567935434752, q 500000000000000 323023126114373),
  (q 724245 2097152, q 90531 262144, q 1 1, q 16151146924027 25000000000000, q 246680074910181 500000000000000, q 2953113547015990259436623 16438037012387801715441664, q 25000000000000 16151146924027),
  (q 90531 262144, q 724251 2097152, q 1 1, q 64604550169459 100000000000000, q 1973440874189 4000000000000, q 13067614507743614879889646427 72738257017403516652844220416, q 100000000000000 64604550169459),
  (q 724251 2097152, q 362127 1048576, q 1 1, q 161511281607319 250000000000000, q 246680143636637 500000000000000, q 6237070391026076445632949827 34717143842551838225974951936, q 250000000000000 161511281607319),
  (q 362127 1048576, q 724257 2097152, q 1 1, q 323022375582569 500000000000000, q 123340088999609 250000000000000, q 5026074556629597055645980193 27976220198192118349338509312, q 500000000000000 323022375582569),
  (q 724257 2097152, q 181065 524288, q 1 1, q 646044375902177 1000000000000000, q 98672084944547 200000000000000, q 790137982693209307202797577 4398046511104000000000000000, q 1000000000000000 646044375902177),
  (q 181065 524288, q 724263 2097152, q 1 1, q 80755500080049 125000000000000, q 493360493446171 1000000000000000, q 50569207265211999456479734347 281474976710656000000000000000, q 125000000000000 80755500080049),
  (q 724263 2097152, q 362133 1048576, q 1 1, q 323021812689891 500000000000000, q 61670070271093 125000000000000, q 8167539287175429794899465385 45461278601960476993281589248, q 500000000000000 323021812689891),
  (q 362133 1048576, q 724269 2097152, q 1 1, q 646043250120349 1000000000000000, q 246680315445227 500000000000000, q 50569960016590135875071999041 281474976710656000000000000000, q 1000000000000000 646043250120349),
  (q 724269 2097152, q 45267 131072, q 1 1, q 161510718715523 250000000000000, q 493360699611301 1000000000000000, q 12182332296619187663959291 67806978238790966624387072, q 250000000000000 161510718715523),
  (q 45267 131072, q 724275 2097152, q 1 1, q 646042499605011 1000000000000000, q 246680384165643 500000000000000, q 21780553125548182868387561221 121229865020276306202689798144, q 1000000000000000 646042499605011),
  (q 724275 2097152, q 362139 1048576, q 1 1, q 323021062174553 500000000000000, q 61670104631301 125000000000000, q 8167763467549573671415669671 45461172976316834723223568384, q 500000000000000 323021062174553),
  (q 362139 1048576, q 724281 2097152, q 1 1, q 323020874547189 500000000000000, q 493360905768667 1000000000000000, q 50571465542086439808667105653 281474976710656000000000000000, q 500000000000000 323020874547189),
  (q 724281 2097152, q 181071 524288, q 1 1, q 323020686920413 500000000000000, q 493360974486063 1000000000000000, q 86632545886287975657178867 482183225011844208138387456, q 500000000000000 323020686920413),
  (q 181071 524288, q 724287 2097152, q 1 1, q 646040998588449 1000000000000000, q 493361043202597 1000000000000000, q 65343452843667869082328440659 363688750063625256090193625088, q 1000000000000000 646040998588449),
  (q 724287 2097152, q 362145 1048576, q 1 1, q 646040623337249 1000000000000000, q 123340277979567 250000000000000, q 8167987651928752645433089533 45461067351997461849845006336, q 1000000000000000 646040623337249),
  (q 362145 1048576, q 724293 2097152, q 1 1, q 323020124043613 500000000000000, q 123340295158269 250000000000000, q 50572971097903029199018214201 281474976710656000000000000000, q 500000000000000 323020124043613),
  (q 724293 2097152, q 90537 262144, q 1 1, q 323019936419189 500000000000000, q 493361249347021 1000000000000000, q 127626558525316320681487885 710328352192725044143587328, q 500000000000000 323019936419189),
  (q 90537 262144, q 724299 2097152, q 1 1, q 646039497590707 1000000000000000, q 61670164757513 125000000000000, q 50573723887181528674016032903 281474976710656000000000000000, q 1000000000000000 646039497590707),
  (q 724299 2097152, q 362151 1048576, q 1 1, q 161509780586053 250000000000000, q 123340346693081 250000000000000, q 252870501423316767456902051 1407374883553280000000000000, q 250000000000000 161509780586053),
  (q 362151 1048576, q 724305 2097152, q 1 1, q 161509686774723 250000000000000, q 493361455483681 1000000000000000, q 9335163300611279601683583899 51955354655383430624257769472, q 250000000000000 161509686774723),
  (q 724305 2097152, q 181077 524288, q 1 1, q 2584153487419 4000000000000, q 3854386907767 7812500000000, q 6321856635664019194393877 35184372088832000000000000, q 4000000000000 2584153487419),
  (q 181077 524288, q 724311 2097152, q 1 1, q 646037996611783 1000000000000000, q 3854387444561 7812500000000, q 65347039873836471653723431931 363687060101000959524702519296, q 1000000000000000 646037996611783),
  (q 724311 2097152, q 362157 1048576, q 1 1, q 80754702671249 125000000000000, q 493361661612577 1000000000000000, q 8168436032702381507152060657 45460856107331524293126258688, q 125000000000000 80754702671249),
  (q 362157 1048576, q 724317 2097152, q 1 1, q 323018623064689 500000000000000, q 123340432580121 250000000000000, q 65347936651404251689592291073 363686637616966021260494503936, q 500000000000000 323018623064689),
  (q 724317 2097152, q 22635 65536, q 1 1, q 32301843544497 50000000000000, q 61670224878441 125000000000000, q 664758148632731382284281 3699609643309955620536320, q 50000000000000 32301843544497),
  (q 22635 65536, q 724323 2097152, q 1 1, q 646036495651679 1000000000000000, q 493361867733709 1000000000000000, q 49905265005449136998878649839 277738040460542973284301406208, q 1000000000000000 646036495651679),
  (q 724323 2097152, q 362163 1048576, q 1 1, q 646036120414593 1000000000000000, q 123340484109757 250000000000000, q 6238205421321357636339201911 34717259892274888016335470592, q 1000000000000000 646036120414593),
  (q 362163 1048576, q 724329 2097152, q 1 1, q 161508936294671 250000000000000, q 123340501285871 250000000000000, q 49906021737578726914996832741 277738117815369409167263531008, q 250000000000000 161508936294671),
  (q 724329 2097152, q 181083 524288, q 1 1, q 646035369943951 1000000000000000, q 246681036923539 500000000000000, q 779787501663636302591958947 4339658695188350802249908224, q 1000000000000000 646035369943951),
  (q 181083 524288, q 724335 2097152, q 1 1, q 323017497355197 500000000000000, q 49336214254981 100000000000000, q 65350627032169919498443696835 363685370180753846602907516928, q 500000000000000 323017497355197),
  (q 724335 2097152, q 362169 1048576, q 1 1, q 646034619478013 1000000000000000, q 246681105625839 500000000000000, q 2079464868746629980063967807 11572426410165317550750040064, q 1000000000000000 646034619478013),
  (q 362169 1048576, q 724341 2097152, q 1 1, q 646034244246809 1000000000000000, q 123340569988171 250000000000000, q 49907535224471549858520100729 277738272519195748915277201408, q 1000000000000000 646034244246809),
  (q 724341 2097152, q 90543 262144, q 1 1, q 646033869016781 1000000000000000, q 123340587163207 250000000000000, q 97476393751777599594746141 542457639050661354985750528, q 1000000000000000 646033869016781),
  (q 90543 262144, q 724347 2097152, q 1 1, q 646033493787929 1000000000000000, q 493362417352109 1000000000000000, q 49908291979234863568003565495 277738349868195652780328747008, q 1000000000000000 646033493787929),
  (q 724347 2097152, q 362175 1048576, q 1 1, q 323016559280127 500000000000000, q 15417577689079 31250000000000, q 6322515362762902365843064227 35184372088832000000000000000, q 500000000000000 323016559280127),
  (q 362175 1048576, q 724353 2097152, q 1 1, q 323016371666877 500000000000000, q 123340638687021 250000000000000, q 2376621368644896788448001849 13225639391202541871717941248, q 500000000000000 323016371666877),
  (q 724353 2097152, q 181089 524288, q 1 1, q 646032368108431 1000000000000000, q 246681311722389 500000000000000, q 1021152592200767088440516517 5682560805239079991035035648, q 1000000000000000 646032368108431),
  (q 181089 524288, q 724359 2097152, q 1 1, q 161507998221071 250000000000000, q 493362692140609 1000000000000000, q 49909805511395497167854012971 277738504560368928492521259008, q 250000000000000 161507998221071),
  (q 724359 2097152, q 362181 1048576, q 1 1, q 323015808830657 500000000000000, q 246681380417789 500000000000000, q 6238772987393889609947174057 34717317904024815915124129792, q 500000000000000 323015808830657),
  (q 362181 1048576, q 724365 2097152, q 1 1, q 4037695265247 6250000000000, q 123340707382421 250000000000000, q 49910562288792918288597020561 277738581903542300339662225408, q 6250000000000 4037695265247),
  (q 724365 2097152, q 45273 131072, q 1 1, q 323015433609451 500000000000000, q 30835181138933 62500000000000, q 12185288252031472371952811 67807280413672072875606016, q 500000000000000 323015433609451),
  (q 45273 131072, q 724371 2097152, q 1 1, q 32301524599973 50000000000000, q 49336296691531 100000000000000, q 9982263814747019912580761987 55547731848954811559490617344, q 50000000000000 32301524599973),
  (q 724371 2097152, q 362187 1048576, q 1 1, q 323015058390597 500000000000000, q 493363035606829 1000000000000000, q 6238962183629435639408645927 34717337239332684910827667456, q 500000000000000 323015058390597),
  (q 362187 1048576, q 724377 2097152, q 1 1, q 129205948312821 200000000000000, q 246681552148743 500000000000000, q 536688987808839757868910793 2986438027785630515225165824, q 200000000000000 129205948312821),
  (q 724377 2097152, q 181095 524288, q 1 1, q 20188417698381 31250000000000, q 493363172987281 1000000000000000, q 1021208645304673592056565387 5682534401476787381716647936, q 31250000000000 20188417698381),
  (q 181095 524288, q 724383 2097152, q 1 1, q 40376811945841 62500000000000, q 493363241676213 1000000000000000, q 16637610888751325777810179313 92579604640470534548359217152, q 62500000000000 40376811945841),
  (q 724383 2097152, q 362193 1048576, q 1 1, q 80753576989987 125000000000000, q 493363310364283 1000000000000000, q 6323080022945593095848446717 35184372088832000000000000000, q 125000000000000 80753576989987),
  (q 362193 1048576, q 724389 2097152, q 1 1, q 80753530088439 125000000000000, q 49336337905149 100000000000000, q 3327572631588716967510909367 18515926083787826135660756992, q 125000000000000 80753530088439),
  (q 724389 2097152, q 90549 262144, q 1 1, q 40376741593519 62500000000000, q 123340861934459 250000000000000, q 127654584075954642327771113 710315149980495997151739904, q 62500000000000 40376741593519),
  (q 90549 262144, q 724395 2097152, q 1 1, q 646027490286273 1000000000000000, q 246681758211659 500000000000000, q 49914346288952473758870144007 277738968590281566035394953216, q 1000000000000000 646027490286273),
  (q 724395 2097152, q 362199 1048576, q 1 1, q 323013557538709 500000000000000, q 493363585107939 1000000000000000, q 2079780195805945978404313593 11572458635678573281077624832, q 500000000000000 323013557538709),
  (q 362199 1048576, q 724401 2097152, q 1 1, q 646026739869739 1000000000000000, q 493363653791697 1000000000000000, q 1848707522652562052348081143 10286631330437189838760312832, q 1000000000000000 646026739869739),
  (q 724401 2097152, q 181101 524288, q 1 1, q 646026364663237 1000000000000000, q 246681861237297 500000000000000, q 790420295728681306360217317 4398046511104000000000000000, q 1000000000000000 646026364663237),
  (q 181101 524288, q 724407 2097152, q 1 1, q 646025989457911 1000000000000000, q 493363791156627 1000000000000000, q 1848735553401145198792932657 10286634194495743365493030912, q 1000000000000000 646025989457911),
  (q 724407 2097152, q 362205 1048576, q 1 1, q 646025614253761 1000000000000000, q 493363859837799 1000000000000000, q 8170229716006877610031579089 45460011181641153576964194304, q 1000000000000000 646025614253761),
  (q 362205 1048576, q 724413 2097152, q 1 1, q 161506309762697 250000000000000, q 123340982129527 250000000000000, q 49916616779587728413015063713 277739200579024401700745117696, q 250000000000000 161506309762697),
  (q 724413 2097152, q 11319 32768, q 1 1, q 646024863848991 1000000000000000, q 123340999299389 250000000000000, q 771917797748626812804411 4294967296000000000000000, q 1000000000000000 646024863848991),
  (q 11319 32768, q 724419 2097152, q 1 1, q 64602448864837 100000000000000, q 24668203293807 50000000000000, q 3327824908325975992777436369 18515951860314807876255219712, q 100000000000000 64602448864837),
  (q 724419 2097152, q 362211 1048576, q 1 1, q 323012056724463 500000000000000, q 493364134553863 1000000000000000, q 6239719006296254564792587631 34717414570855385259449516032, q 500000000000000 323012056724463),
  (q 362211 1048576, q 724425 2097152, q 1 1, q 323011869125329 500000000000000, q 123341050807681 250000000000000, q 50589534213117899729165705957 281474976710656000000000000000, q 500000000000000 323011869125329),
  (q 724425 2097152, q 181107 524288, q 1 1, q 323011681526783 500000000000000, q 246682135953361 500000000000000, q 779976701671713925958015015 4339678029525447787650482176, q 500000000000000 323011681526783),
  (q 181107 524288, q 724431 2097152, q 1 1, q 646022987857651 1000000000000000, q 493364340581859 1000000000000000, q 50590287169170137571272653651 281474976710656000000000000000, q 1000000000000000 646022987857651),
  (q 724431 2097152, q 362217 1048576, q 1 1, q 5047051661429 7812500000000, q 493364409256133 1000000000000000, q 6323832956254895548510079141 35184372088832000000000000000, q 7812500000000 5047051661429),
  (q 362217 1048576, q 724437 2097152, q 1 1, q 646022237469349 1000000000000000, q 98672895585909 200000000000000, q 65365873884990669611819028393 363678188492501779403283365888, q 1000000000000000 646022237469349),
  (q 724437 2097152, q 90555 262144, q 1 1, q 646021862276963 1000000000000000, q 98672909320419 200000000000000, q 127668598353293673479373075 710308549371026477875724288, q 1000000000000000 646021862276963),
  (q 90555 262144, q 724443 2097152, q 1 1, q 646021487085753 1000000000000000, q 493364615273783 1000000000000000, q 65366770830784846107954183271 363677766064091363086681767936, q 1000000000000000 646021487085753),
  (q 724443 2097152, q 362223 1048576, q 1 1, q 16150527797393 25000000000000, q 15417646373269 31250000000000, q 6240097440265017247277237059 34717453230792173740686835712, q 25000000000000 16150527797393),
  (q 362223 1048576, q 724449 2097152, q 1 1, q 646020736706863 1000000000000000, q 123341188153643 250000000000000, q 49921157964577355931376896413 277739664504090425168666558464, q 1000000000000000 646020736706863),
  (q 724449 2097152, q 181113 524288, q 1 1, q 323010180759591 500000000000000, q 246682410641837 500000000000000, q 1021376816632769255563090949 5682455194163166344543993856, q 500000000000000 323010180759591),
  (q 181113 524288, q 724455 2097152, q 1 1, q 323009993166339 500000000000000, q 493364889951913 1000000000000000, q 494276384704463465659425167 2749898433842971724014944256, q 500000000000000 323009993166339),
  (q 724455 2097152, q 362229 1048576, q 1 1, q 12920392222947 20000000000000, q 493364958619291 1000000000000000, q 6240286662908382582774097433 34717472559304673848641716224, q 20000000000000 12920392222947),
  (q 362229 1048576, q 724461 2097152, q 1 1, q 323009617981599 500000000000000, q 493365027285807 1000000000000000, q 21789820572078357900642601211 121225499598251293390606958592, q 500000000000000 323009617981599),
  (q 724461 2097152, q 45279 131072, q 1 1, q 646018860780223 1000000000000000, q 24668254797573 50000000000000, q 15959450733435882813451665 88788156148807514514784256, q 1000000000000000 646018860780223),
  (q 45279 131072, q 724467 2097152, q 1 1, q 80752310699803 125000000000000, q 123341291154063 250000000000000, q 65370358694074522311421922799 363676076376939307878515212288, q 125000000000000 80752310699803),
  (q 724467 2097152, q 362235 1048576, q 1 1, q 323009055208901 500000000000000, q 493365233280181 1000000000000000, q 6240475889324457703796302583 34717491886846577868154077184, q 500000000000000 323009055208901),
  (q 362235 1048576, q 724473 2097152, q 1 1, q 161504433809589 250000000000000, q 493365301943249 1000000000000000, q 65371255679925414534071601301 363675653961773978066010243072, q 250000000000000 161504433809589),
  (q 724473 2097152, q 181119 524288, q 1 1, q 646017360060087 1000000000000000, q 246682685302727 500000000000000, q 780071312993409521717671375 4339687693781697841627922432, q 1000000000000000 646017360060087),
  (q 181119 524288, q 724479 2097152, q 1 1, q 323008492441497 500000000000000, q 246682719633399 500000000000000, q 2377378213947574276156153607 13225716716901384214707961856, q 500000000000000 323008492441497),
  (q 724479 2097152, q 362241 1048576, q 1 1, q 646016609707077 1000000000000000, q 6167068849091 12500000000000, q 8171575146715409149083909853 45459377542999111348286128128, q 1000000000000000 646016609707077),
  (q 362241 1048576, q 724485 2097152, q 1 1, q 646016234532337 1000000000000000, q 4933655765869 10000000000000, q 50597064114794593787493925993 281474976710656000000000000000, q 1000000000000000 646016234532337),
  (q 724485 2097152, q 90561 262144, q 1 1, q 646015859358773 1000000000000000, q 246682822622829 500000000000000, q 127682613632036957226898593 710301949092675984816078848, q 1000000000000000 646015859358773),
  (q 90561 262144, q 724491 2097152, q 1 1, q 323007742093193 500000000000000, q 246682856951777 500000000000000, q 50597817146659658010310734391 281474976710656000000000000000, q 500000000000000 323007742093193),
  (q 724491 2097152, q 362247 1048576, q 1 1, q 25840604360607 40000000000000, q 123341445640147 250000000000000, q 252990968327176246501450011 1407374883553280000000000000, q 40000000000000 25840604360607),
  (q 362247 1048576, q 724497 2097152, q 1 1, q 32300736692257 50000000000000, q 12334146280419 25000000000000, q 1188633521880801894589959147 6612253896865506033166974976, q 50000000000000 32300736692257),
  (q 724497 2097152, q 181125 524288, q 1 1, q 323007179338141 500000000000000, q 49336591987207 100000000000000, q 22289103470966177863787147 123991215005198462029398016, q 500000000000000 323007179338141),
  (q 181125 524288, q 724503 2097152, q 1 1, q 646013983508601 1000000000000000, q 493365988526519 1000000000000000, q 49927970251376378710285700843 277740360260663421661691772928, q 1000000000000000 646013983508601),
  (q 724503 2097152, q 362253 1048576, q 1 1, q 129202721668419 200000000000000, q 246683028590053 500000000000000, q 8172023655663936778844467841 45459166340714509191169966080, q 200000000000000 129202721668419),
  (q 362253 1048576, q 724509 2097152, q 1 1, q 646013233176767 1000000000000000, q 493366125832831 1000000000000000, q 50600076287744049150425583473 281474976710656000000000000000, q 1000000000000000 646013233176767),
  (q 724509 2097152, q 22641 65536, q 1 1, q 323006429006307 500000000000000, q 246683097242347 500000000000000, q 1995150338233572899080355 11098416391838674741886976, q 500000000000000 323006429006307),
  (q 22641 65536, q 724515 2097152, q 1 1, q 646012482849639 1000000000000000, q 98673252627139 200000000000000, q 9985896835177852489135394083 55548102970377251985312186368, q 1000000000000000 646012482849639),
  (q 724515 2097152, q 362259 1048576, q 1 1, q 4037575673049 6250000000000, q 98673266357167 200000000000000, q 1265030147096854757818258371 7036874417766400000000000000, q 6250000000000 4037575673049),
  (q 362259 1048576, q 724521 2097152, q 1 1, q 40375733282951 62500000000000, q 493366400435113 1000000000000000, q 65378431855149105939853654373 363672274735817313475354427392, q 62500000000000 40375733282951),
  (q 724521 2097152, q 181131 524288, q 1 1, q 64601135736777 100000000000000, q 493366469083529 1000000000000000, q 1021545005986335713915641063 5682375992809760347033436160, q 100000000000000 64601135736777),
  (q 181131 524288, q 724527 2097152, q 1 1, q 1292021964419 2000000000000, q 493366537731083 1000000000000000, q 65379328913104803484080387139 363671852344494040090148864000, q 2000000000000 1292021964419),
  (q 724527 2097152, q 362265 1048576, q 1 1, q 646010607052407 1000000000000000, q 19734664255111 40000000000000, q 1248284415599390409605493769 6943517701999980204020203520, q 1000000000000000 646010607052407),
  (q 362265 1048576, q 724533 2097152, q 1 1, q 64601023189649 100000000000000, q 246683337511803 500000000000000, q 16643918373084101878505903043 92580248908055524059354497024, q 100000000000000 64601023189649),
  (q 724533 2097152, q 90567 262144, q 1 1, q 2584039426967 4000000000000, q 19734669746743 40000000000000, q 3900947938782460075879151 21698498856863177604333568, q 4000000000000 2584039426967)
]

/-- Cells `(a, b, w₀, w₁, w₂, λ, c)`, sorted by `a`: chunk 5. -/
def cells5 : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) := [
  (q 90567 262144, q 724539 2097152, q 1 1, q 323004740794093 500000000000000, q 493366812312683 1000000000000000, q 50603841674517882981976531079 281474976710656000000000000000, q 500000000000000 323004740794093),
  (q 724539 2097152, q 362271 1048576, q 1 1, q 323004553217899 500000000000000, q 61670860119491 125000000000000, q 891658761007166085726750245 4959658261674243750369427456, q 500000000000000 323004553217899),
  (q 362271 1048576, q 724545 2097152, q 1 1, q 646008731284587 1000000000000000, q 493366949598313 1000000000000000, q 65382020135043219651318760109 363670585186419111869382918144, q 1000000000000000 646008731284587),
  (q 724545 2097152, q 181137 524288, q 1 1, q 646008356134553 1000000000000000, q 98673403647967 200000000000000, q 790702676992363265749158497 4398046511104000000000000000, q 1000000000000000 646008356134553),
  (q 181137 524288, q 724551 2097152, q 1 1, q 129201596197139 200000000000000, q 30835442930031 62500000000000, q 10121069576459995967521627679 56294995342131200000000000000, q 200000000000000 129201596197139),
  (q 724551 2097152, q 362277 1048576, q 1 1, q 646007605838013 1000000000000000, q 98673431104059 200000000000000, q 2724306907210533758050696195 15152914650680112516425580544, q 1000000000000000 646007605838013),
  (q 362277 1048576, q 724557 2097152, q 1 1, q 161501807672877 250000000000000, q 481803929843 976562500000, q 49934783149379704277349103121 277741055860041650861070352384, q 250000000000000 161501807672877),
  (q 724557 2097152, q 45285 131072, q 1 1, q 32300342777309 50000000000000, q 123341823199327 250000000000000, q 12191201577547595900002717 67807884399375814938853376, q 50000000000000 32300342777309),
  (q 45285 131072, q 724563 2097152, q 1 1, q 161501620100507 250000000000000, q 493367361434523 1000000000000000, q 65384711429089546617296572431 363669318052187365975823220736, q 250000000000000 161501620100507),
  (q 724563 2097152, q 362283 1048576, q 1 1, q 646006105259053 1000000000000000, q 3946939440567 8000000000000, q 2080663278825209858581689269 11572548824082978609037312000, q 1000000000000000 646006105259053),
  (q 362283 1048576, q 724569 2097152, q 1 1, q 323002865058627 500000000000000, q 493367498706367 1000000000000000, q 50607607250837622913955139861 281474976710656000000000000000, q 500000000000000 323002865058627),
  (q 724569 2097152, q 181143 524288, q 1 1, q 80750669372079 125000000000000, q 123341891835249 250000000000000, q 86695617585974455409357731 482189668496874496015204352, q 125000000000000 80750669372079),
  (q 181143 524288, q 724575 2097152, q 1 1, q 323002489918593 500000000000000, q 123341908993691 250000000000000, q 49937054251209229755619316531 277741287691576208433891770368, q 500000000000000 323002489918593),
  (q 724575 2097152, q 362289 1048576, q 1 1, q 161501151174729 250000000000000, q 493367704607671 1000000000000000, q 8173369278651426005529301789 45458532765650979170732212224, q 250000000000000 161501151174729),
  (q 362289 1048576, q 724581 2097152, q 1 1, q 20187632173807 31250000000000, q 123341943309929 250000000000000, q 50609113534439529147017360249 281474976710656000000000000000, q 31250000000000 20187632173807),
  (q 724581 2097152, q 90573 262144, q 1 1, q 161500963606477 250000000000000, q 4933678418709 10000000000000, q 98846660371247703347094521 549755813888000000000000000, q 250000000000000 161500963606477),
  (q 90573 262144, q 724587 2097152, q 1 1, q 20187608727849 31250000000000, q 246683955250611 500000000000000, q 21796099977773733816699287869 121222542858989505594074857472, q 31250000000000 20187608727849),
  (q 724587 2097152, q 362295 1048576, q 1 1, q 129200620831521 200000000000000, q 246683989565341 500000000000000, q 6242368360993428742418065891 34717685108898032847681486848, q 200000000000000 129200620831521),
  (q 362295 1048576, q 724593 2097152, q 1 1, q 646002729025219 1000000000000000, q 493368047759281 1000000000000000, q 49939325420954809216745824717 277741519505650873201351196672, q 1000000000000000 646002729025219),
  (q 724593 2097152, q 181149 524288, q 1 1, q 646002353894009 1000000000000000, q 493368116387019 1000000000000000, q 790796819243615686664608901 4398046511104000000000000000, q 1000000000000000 646002353894009),
  (q 181149 524288, q 724599 2097152, q 1 1, q 25840079150559 40000000000000, q 98673637002779 200000000000000, q 13078018846702120888090253407 72733356771051022004036567040, q 40000000000000 25840079150559),
  (q 724599 2097152, q 362301 1048576, q 1 1, q 646001603635119 1000000000000000, q 49336825363991 100000000000000, q 253058748018605084604425217 1407374883553280000000000000, q 1000000000000000 646001603635119),
  (q 362301 1048576, q 724605 2097152, q 1 1, q 323000614253719 500000000000000, q 493368322265063 1000000000000000, q 65390991395623859580554195809 363666361498372551835339718656, q 500000000000000 323000614253719),
  (q 724605 2097152, q 5661 16384, q 1 1, q 129200170676187 200000000000000, q 98673678177871 200000000000000, q 2241301508030188400171 12464712374999553409024, q 200000000000000 129200170676187),
  (q 5661 16384, q 724611 2097152, q 1 1, q 80750059781951 125000000000000, q 246684229756393 500000000000000, q 50612879376132194312224980703 281474976710656000000000000000, q 125000000000000 80750059781951),
  (q 724611 2097152, q 362307 1048576, q 1 1, q 646000103131457 1000000000000000, q 98673705627071 200000000000000, q 8174042144227132584903020335 45458215996002058302755176448, q 1000000000000000 646000103131457),
  (q 362307 1048576, q 724617 2097152, q 1 1, q 161499932002121 250000000000000, q 493368596757063 1000000000000000, q 2024545302688702399912996109 11258999068426240000000000000, q 250000000000000 161499932002121),
  (q 724617 2097152, q 181155 524288, q 1 1, q 322999676443343 500000000000000, q 493368665377909 1000000000000000, q 780355192233097276287081079 4339716674906699030249603072, q 500000000000000 322999676443343),
  (q 181155 524288, q 724623 2097152, q 1 1, q 129199795553213 200000000000000, q 246684366998947 500000000000000, q 65393682930038342010175897987 363665094443621458065521377280, q 200000000000000 129199795553213),
  (q 724623 2097152, q 362313 1048576, q 1 1, q 645998602646621 1000000000000000, q 246684401308509 500000000000000, q 8174266440764797565669283861 45458110408768491354633273344, q 1000000000000000 645998602646621),
  (q 362313 1048576, q 724629 2097152, q 1 1, q 322999113764177 500000000000000, q 6167110890441 12500000000000, q 3329591197613240891306615815 18516132205428410254647885824, q 500000000000000 322999113764177),
  (q 724629 2097152, q 90579 262144, q 1 1, q 645997852411263 1000000000000000, q 246684469926341 500000000000000, q 127724665477124806870264171 710282150244507987726041088, q 1000000000000000 645997852411263),
  (q 90579 262144, q 724635 2097152, q 1 1, q 645997477295349 1000000000000000, q 246684504234611 500000000000000, q 50615892185968013603790157911 281474976710656000000000000000, q 1000000000000000 645997477295349),
  (q 724635 2097152, q 362319 1048576, q 1 1, q 645997102180611 1000000000000000, q 4933690770849 10000000000000, q 2081041818435785364164348393 11572587456852506025603891200, q 1000000000000000 645997102180611),
  (q 362319 1048576, q 724641 2097152, q 1 1, q 12919934541341 20000000000000, q 246684572849859 500000000000000, q 65396374536565826923988538669 363663827412715798422722969600, q 20000000000000 12919934541341),
  (q 724641 2097152, q 181161 524288, q 1 1, q 322998175977333 500000000000000, q 246684607156837 500000000000000, q 790890969077095237931691021 4398046511104000000000000000, q 500000000000000 322998175977333),
  (q 181161 524288, q 724647 2097152, q 1 1, q 322997988421729 500000000000000, q 30835580182923 62500000000000, q 16648713112566361371389757305 92580738281043382456782159872, q 500000000000000 322997988421729),
  (q 724647 2097152, q 362325 1048576, q 1 1, q 645995601733427 1000000000000000, q 246684675769501 500000000000000, q 6243314738319065296551324001 34717781683548010225313251328, q 1000000000000000 645995601733427),
  (q 362325 1048576, q 724653 2097152, q 1 1, q 161498806656143 250000000000000, q 246684710075187 500000000000000, q 16648965492430876943755414715 92580764031050917791605456896, q 250000000000000 161498806656143),
  (q 724653 2097152, q 45291 131072, q 1 1, q 322997425758447 500000000000000, q 246684744380443 500000000000000, q 15966459374290164252595219 88784856340781943087955968, q 500000000000000 322997425758447),
  (q 45291 131072, q 724659 2097152, q 1 1, q 645994476410393 1000000000000000, q 61671194671317 125000000000000, q 65399066215207433806154177103 363662560405655572906944495616, q 1000000000000000 645994476410393),
  (q 724659 2097152, q 362331 1048576, q 1 1, q 161498525326267 250000000000000, q 123342406494831 250000000000000, q 693722669456016069822337967 3857533443952091231005179904, q 250000000000000 161498525326267),
  (q 362331 1048576, q 724665 2097152, q 1 1, q 645993726200921 1000000000000000, q 123342423646813 250000000000000, q 49948410779120096549235558373 277742446587380440565100314624, q 1000000000000000 645993726200921),
  (q 724665 2097152, q 181167 524288, q 1 1, q 645993351097949 1000000000000000, q 493369763194319 1000000000000000, q 1021881438774553146125839147 5682217607985431854440251392, q 1000000000000000 645993351097949),
  (q 181167 524288, q 724671 2097152, q 1 1, q 129198595199231 200000000000000, q 123342457950131 250000000000000, q 49949167941354075678245580131 277742523831585521750914367488, q 200000000000000 129198595199231),
  (q 724671 2097152, q 362337 1048576, q 1 1, q 645992600895537 1000000000000000, q 123342475101467 250000000000000, q 6243693315662643241401289909 34717820306620091375500132352, q 1000000000000000 645992600895537),
  (q 362337 1048576, q 724677 2097152, q 1 1, q 157712945751 244140625000, q 493369969010351 1000000000000000, q 49949925111134951686697854745 277742601073851240347192000512, q 244140625000 157712945751),
  (q 724677 2097152, q 90585 262144, q 1 1, q 645991850697831 1000000000000000, q 493370037613973 1000000000000000, q 97559186911827104349898531 542466093152845800352514048, q 1000000000000000 645991850697831),
  (q 90585 262144, q 724683 2097152, q 1 1, q 645991475600743 1000000000000000, q 246685053108367 500000000000000, q 49950682288462748756144050247 277742678314178159303886635008, q 1000000000000000 645991475600743),
  (q 724683 2097152, q 362343 1048576, q 1 1, q 2523402736347 3906250000000, q 246685087409317 500000000000000, q 6243882609994596339602539915 34717839616701821114673790976, q 3906250000000 2523402736347),
  (q 362343 1048576, q 724689 2097152, q 1 1, q 645990725410097 1000000000000000, q 493370243419673 1000000000000000, q 50622671451678522930000781133 281474976710656000000000000000, q 1000000000000000 645990725410097),
  (q 724689 2097152, q 181173 524288, q 1 1, q 645990350316539 1000000000000000, q 493370312019851 1000000000000000, q 31639405059725220692912381 175921860444160000000000000, q 1000000000000000 645990350316539),
  (q 181173 524288, q 724695 2097152, q 1 1, q 322994987612079 500000000000000, q 493370380619167 1000000000000000, q 49952196665759324738389185403 277742832789015035348573487104, q 500000000000000 322994987612079),
  (q 724695 2097152, q 362349 1048576, q 1 1, q 645989600132953 1000000000000000, q 493370449217623 1000000000000000, q 6244071908100044816749023161 34717858925814080665311772672, q 1000000000000000 645989600132953),
  (q 362349 1048576, q 724701 2097152, q 1 1, q 25839569001717 40000000000000, q 246685258907609 500000000000000, q 65405347079154980731659379169 363659604148584064113809817600, q 40000000000000 25839569001717),
  (q 724701 2097152, q 22647 65536, q 1 1, q 322994424977037 500000000000000, q 493370586411951 1000000000000000, q 63518946925535525399537 353168422241278588092416, q 500000000000000 322994424977037),
  (q 22647 65536, q 724707 2097152, q 1 1, q 807485593583 1250000000000, q 30835665937989 62500000000000, q 1850137447157190028769038573 10286777305781359734626975744, q 1250000000000 807485593583),
  (q 724707 2097152, q 362355 1048576, q 1 1, q 322994049889951 500000000000000, q 123342680900709 250000000000000, q 6328163499832708687952314591 35184372088832000000000000000, q 500000000000000 322994049889951),
  (q 362355 1048576, q 724713 2097152, q 1 1, q 645987724694581 1000000000000000, q 493370792196987 1000000000000000, q 50625684655813658525031474421 281474976710656000000000000000, q 1000000000000000 645987724694581),
  (q 724713 2097152, q 181179 524288, q 1 1, q 161496837402609 250000000000000, q 123342715197569 250000000000000, q 780544482791702180596506359 4339735985958101268098449408, q 250000000000000 161496837402609),
  (q 181179 524288, q 724719 2097152, q 1 1, q 645986974527469 1000000000000000, q 98674185876541 200000000000000, q 9991045102183497925105138423 55548628343084638352590241792, q 1000000000000000 645986974527469),
  (q 724719 2097152, q 362361 1048576, q 1 1, q 322993299722839 500000000000000, q 493370997974273 1000000000000000, q 6244450515631603784904846085 34717897541130400307213238272, q 500000000000000 322993299722839),
  (q 362361 1048576, q 724725 2097152, q 1 1, q 80748278045633 125000000000000, q 24668553328249 50000000000000, q 9991196548214997424921178389 55548643788435702648512970752, q 125000000000000 80748278045633),
  (q 724725 2097152, q 90591 262144, q 1 1, q 322992924642813 500000000000000, q 246685567577413 500000000000000, q 97571018279265516879259783 542467299911775633042046976, q 500000000000000 322992924642813),
  (q 90591 262144, q 724731 2097152, q 1 1, q 129197094841473 200000000000000, q 493371203743811 1000000000000000, q 49956739978779728437498250999 277743296166995035082595500032, q 200000000000000 129197094841473),
  (q 724731 2097152, q 362367 1048576, q 1 1, q 322992549565141 500000000000000, q 15417852260373 31250000000000, q 6328540163619883034809718851 35184372088832000000000000000, q 500000000000000 322992549565141),
  (q 362367 1048576, q 724737 2097152, q 1 1, q 322992362027187 500000000000000, q 493371340919199 1000000000000000, q 16652499074677266477358544975 92581124463291106744332189696, q 500000000000000 322992362027187),
  (q 724737 2097152, q 181185 524288, q 1 1, q 161496087244911 250000000000000, q 246685704752801 500000000000000, q 791079291492050516508572349 4398046511104000000000000000, q 250000000000000 161496087244911),
  (q 181185 524288, q 724743 2097152, q 1 1, q 64598397390609 100000000000000, q 61671434761393 125000000000000, q 10125890266320203389401611343 56294995342131200000000000000, q 100000000000000 64598397390609),
  (q 724743 2097152, q 362373 1048576, q 1 1, q 645983598833713 1000000000000000, q 30835721667239 62500000000000, q 6244829138257648769826879649 34717936152569472513669595136, q 1000000000000000 645983598833713),
  (q 362373 1048576, q 724749 2097152, q 1 1, q 40373951485157 62500000000000, q 98674323051929 200000000000000, q 65412525690168529282220179985 363656225728055097531767455744, q 62500000000000 40373951485157),
  (q 724749 2097152, q 45297 131072, q 1 1, q 645982848692489 1000000000000000, q 123342920960651 250000000000000, q 2281423492270691648871385 12683315240736715958124544, q 1000000000000000 645982848692489),
  (q 45297 131072, q 724755 2097152, q 1 1, q 322991236811821 500000000000000, q 246685876212351 500000000000000, q 16653256335024078939909254181 92581201682292355565520683008, q 500000000000000 322991236811821),
  (q 724755 2097152, q 362379 1048576, q 1 1, q 161495524638993 250000000000000, q 24668591050297 50000000000000, q 6245018455231206465640065463 34717955456835225546559324160, q 250000000000000 161495524638993),
  (q 362379 1048576, q 724761 2097152, q 1 1, q 645981723489479 1000000000000000, q 493371889586317 1000000000000000, q 7137218040073420477076749363 39677668894571691734070198272, q 1000000000000000 645981723489479),
  (q 724761 2097152, q 181191 524288, q 1 1, q 322990674212081 500000000000000, q 246685979082917 500000000000000, q 1022105767363842283725825083 5682112031350286184869789696, q 500000000000000 322990674212081),
  (q 181191 524288, q 724767 2097152, q 1 1, q 645980973360023 1000000000000000, q 493372026744489 1000000000000000, q 16653761187834386900690888513 92581253158396126963597049856, q 1000000000000000 645980973360023),
  (q 724767 2097152, q 362385 1048576, q 1 1, q 32299029914853 50000000000000, q 123343023830571 250000000000000, q 2725652770573191139990583103 15152281155100049369496289280, q 50000000000000 32299029914853),
  (q 362385 1048576, q 724773 2097152, q 1 1, q 322990111617637 500000000000000, q 246686081949609 500000000000000, q 50633218196969222557609190489 281474976710656000000000000000, q 500000000000000 322990111617637),
  (q 724773 2097152, q 90597 262144, q 1 1, q 129195969634933 200000000000000, q 493372232475291 1000000000000000, q 2502124374105501997830733 13909448882779135823314944, q 200000000000000 129195969634933),
  (q 90597 262144, q 724779 2097152, q 1 1, q 20186858534851 31250000000000, q 61671537631313 125000000000000, q 49962798152124289334568259831 277743913895746748326501941248, q 31250000000000 20186858534851),
  (q 724779 2097152, q 362391 1048576, q 1 1, q 40373693628561 62500000000000, q 61671546203107 125000000000000, q 8177182660342347108214651355 45456737895289472035338584064, q 62500000000000 40373693628561),
  (q 362391 1048576, q 724785 2097152, q 1 1, q 645978722999897 1000000000000000, q 493372438198347 1000000000000000, q 16654518485918760431411080911 92581330367706192336637657088, q 1000000000000000 645978722999897),
  (q 724785 2097152, q 181197 524288, q 1 1, q 129195669588799 200000000000000, q 246686253385489 500000000000000, q 780686470521916598382276893 4339750464157468819323879424, q 200000000000000 129195669588799),
  (q 181197 524288, q 724791 2097152, q 1 1, q 64597797288927 100000000000000, q 123343143835687 250000000000000, q 49964312770935970439207351707 277744068308552731953647845376, q 100000000000000 64597797288927),
  (q 724791 2097152, q 362397 1048576, q 1 1, q 645977597835721 1000000000000000, q 246686321956829 500000000000000, q 8177407012971972325153444753 45456632326603769046309535744, q 1000000000000000 645977597835721),
  (q 362397 1048576, q 724797 2097152, q 1 1, q 12919544455667 20000000000000, q 246686356241853 500000000000000, q 16655023363887790717243467883 92581381837349550069251047424, q 20000000000000 12919544455667),
  (q 724797 2097152, q 11325 32768, q 1 1, q 129195369546431 200000000000000, q 98674556210579 200000000000000, q 154530665704029790734059 858993459200000000000000, q 200000000000000 129195369546431),
  (q 11325 32768, q 724803 2097152, q 1 1, q 80747059085267 125000000000000, q 246686424810611 500000000000000, q 49965827419938510609208479775 277744222713606894722182283264, q 125000000000000 80747059085267),
  (q 724803 2097152, q 362403 1048576, q 1 1, q 129195219526659 200000000000000, q 493372918188689 1000000000000000, q 567797796442119526506117317 3156184787655218733971931136, q 200000000000000 129195219526659),
  (q 362403 1048576, q 724809 2097152, q 1 1, q 645975722585631 1000000000000000, q 15417905836103 31250000000000, q 50637738685665018072698062389 281474976710656000000000000000, q 1000000000000000 645975722585631),
  (q 724809 2097152, q 181203 524288, q 1 1, q 645975347539143 1000000000000000, q 246686527660521 500000000000000, q 340739314559556130302025901 1894019749002481162149429248, q 1000000000000000 645975347539143),
  (q 181203 524288, q 724815 2097152, q 1 1, q 80746871561729 125000000000000, q 493373123885927 1000000000000000, q 49967342099132278134651241763 277744377110909799582058676224, q 125000000000000 80746871561729),
  (q 724815 2097152, q 362409 1048576, q 1 1, q 322987298724849 500000000000000, q 15417912264061 31250000000000, q 8177855730251941903032731141 45456421193207282320615145472, q 500000000000000 322987298724849),
  (q 362409 1048576, q 724821 2097152, q 1 1, q 645974222406741 1000000000000000, q 493373261013117 1000000000000000, q 21807764856103720927191624035 121217052805081028141267288064, q 1000000000000000 645974222406741),
  (q 724821 2097152, q 90603 262144, q 1 1, q 645973847364961 1000000000000000, q 24668666478771 50000000000000, q 6506312256294373401560071 36164647513515664477257728, q 1000000000000000 645973847364961),
  (q 90603 262144, q 724827 2097152, q 1 1, q 322986736162179 500000000000000, q 15417918691777 31250000000000, q 2025599961295684789243597887 11258999068426240000000000000, q 500000000000000 322986736162179),
  (q 724827 2097152, q 362415 1048576, q 1 1, q 645973097284931 1000000000000000, q 493373466697447 1000000000000000, q 8178080094902376983461969267 45456315628496568952693981184, q 1000000000000000 645973097284931),
  (q 362415 1048576, q 724833 2097152, q 1 1, q 322986361123341 500000000000000, q 493373535257169 1000000000000000, q 5552179352725798629405784485 30860512076925702483258376192, q 500000000000000 322986361123341),
  (q 724833 2097152, q 181209 524288, q 1 1, q 645972347209609 1000000000000000, q 493373603816031 1000000000000000, q 260260379481093631166043571 1446586704622601520143138816, q 1000000000000000 645972347209609),
  (q 181209 524288, q 724839 2097152, q 1 1, q 645971972173713 1000000000000000, q 493373672374033 1000000000000000, q 50641505968129163778607236507 281474976710656000000000000000, q 1000000000000000 645971972173713),
  (q 724839 2097152, q 362421 1048576, q 1 1, q 322985798569497 500000000000000, q 246686870465587 500000000000000, q 6246343779713324194467428665 34718090559562857134252097536, q 500000000000000 322985798569497),
  (q 362421 1048576, q 724845 2097152, q 1 1, q 645971222105451 1000000000000000, q 98674761897491 200000000000000, q 65426884450802384643952601105 363649469395771629021494771712, q 1000000000000000 645971222105451),
  (q 724845 2097152, q 45303 131072, q 1 1, q 322985423536543 500000000000000, q 3946991024343 8000000000000, q 4066691701057232245088179 22602929822878299848704000, q 500000000000000 322985423536543),
  (q 45303 131072, q 724851 2097152, q 1 1, q 322985236020949 500000000000000, q 98674789319487 200000000000000, q 5552431813096018014455102039 30860537806257211928823726080, q 500000000000000 322985236020949),
  (q 724851 2097152, q 362427 1048576, q 1 1, q 322985048505943 500000000000000, q 98674803030227 200000000000000, q 8178528836224355626704095815 45456104503050202206703714304, q 500000000000000 322985048505943),
  (q 362427 1048576, q 724857 2097152, q 1 1, q 645969721983051 1000000000000000, q 246687041851987 500000000000000, q 65428679440132746849373393909 363648624901936422754726182912, q 1000000000000000 645969721983051),
  (q 724857 2097152, q 181215 524288, q 1 1, q 322984673477697 500000000000000, q 493374152255953 1000000000000000, q 791314737166627281817003419 4398046511104000000000000000, q 500000000000000 322984673477697),
  (q 181215 524288, q 724863 2097152, q 1 1, q 40373060745557 62500000000000, q 493374220807071 1000000000000000, q 65429576946819249478179929331 363648202658993809242449772544, q 62500000000000 40373060745557),
  (q 724863 2097152, q 362433 1048576, q 1 1, q 645968596903609 1000000000000000, q 49337428935733 100000000000000, q 6330612085556553132999416213 35184372088832000000000000000, q 1000000000000000 645968596903609),
  (q 362433 1048576, q 724869 2097152, q 1 1, q 322984110939741 500000000000000, q 493374357906727 1000000000000000, q 49974158529129340791158355193 277745071802861680512229965824, q 500000000000000 322984110939741),
  (q 724869 2097152, q 90609 262144, q 1 1, q 645967846856531 1000000000000000, q 98674885291053 200000000000000, q 127794771917726243653858281 710249158788182284546605056, q 1000000000000000 645967846856531),
  (q 90609 262144, q 724875 2097152, q 1 1, q 322983735917379 500000000000000, q 246687247501471 500000000000000, q 49974915947980850502995236343 277745148981169529000405499904, q 500000000000000 322983735917379),
  (q 724875 2097152, q 362439 1048576, q 1 1, q 322983548407081 500000000000000, q 493374563549759 1000000000000000, q 6246911832529653451193396155 34718148446199620791200382976, q 500000000000000 322983548407081),
  (q 362439 1048576, q 724881 2097152, q 1 1, q 322983360897371 500000000000000, q 123343658023929 250000000000000, q 16658557791460222327361875871 92581742052513422232952766464, q 500000000000000 322983360897371),
  (q 724881 2097152, q 181221 524288, q 1 1, q 1291932693553 2000000000000, q 493374700640813 1000000000000000, q 6330894655915236146918077 35184372088832000000000000, q 2000000000000 1291932693553),
  (q 181221 524288, q 724887 2097152, q 1 1, q 322982985879717 500000000000000, q 493374769185049 1000000000000000, q 49976430808328830574570835835 277745303331973893607588364288, q 500000000000000 322982985879717),
  (q 724887 2097152, q 362445 1048576, q 1 1, q 129193119348709 200000000000000, q 19734993509137 40000000000000, q 249884047640667721561082945 1388726709592321100735315968, q 200000000000000 129193119348709),
  (q 362445 1048576, q 724893 2097152, q 1 1, q 645965221728833 1000000000000000, q 493374906270941 1000000000000000, q 65434064600466958290378086305 363646091484034015591867088896, q 1000000000000000 645965221728833),
  (q 724893 2097152, q 22653 65536, q 1 1, q 645964846715299 1000000000000000, q 493374974812597 1000000000000000, q 3091349141061754835939581 17179869184000000000000000, q 1000000000000000 645964846715299),
  (q 22653 65536, q 724899 2097152, q 1 1, q 645964471702941 1000000000000000, q 30835940209587 62500000000000, q 16659315232956779971669858181 92581819225009938351960096768, q 1000000000000000 645964471702941),
  (q 724899 2097152, q 362451 1048576, q 1 1, q 8074551208647 12500000000000, q 30835944493333 62500000000000, q 50649417878449141092966651 281474976710656000000000000, q 12500000000000 8074551208647),
  (q 362451 1048576, q 724905 2097152, q 1 1, q 161490930420439 250000000000000, q 493375180432403 1000000000000000, q 50649794656939936503922565029 281474976710656000000000000000, q 250000000000000 161490930420439),
  (q 724905 2097152, q 181227 524288, q 1 1, q 645963346672929 1000000000000000, q 246687624485309 500000000000000, q 791408928708231546243502491 4398046511104000000000000000, q 1000000000000000 645963346672929),
  (q 181227 524288, q 724911 2097152, q 1 1, q 645962971665279 1000000000000000, q 493375317507973 1000000000000000, q 50650548219609793503238418739 281474976710656000000000000000, q 1000000000000000 645962971665279),
  (q 724911 2097152, q 362457 1048576, q 1 1, q 129192519331761 200000000000000, q 493375386044467 1000000000000000, q 6247479919313419966588195421 34718206324119315525652185088, q 200000000000000 129192519331761),
  (q 362457 1048576, q 724917 2097152, q 1 1, q 645962221653509 1000000000000000, q 246687727290051 500000000000000, q 65437654867645855000200116169 363644402591770109364360183808, q 1000000000000000 645962221653509),
  (q 724917 2097152, q 90615 262144, q 1 1, q 64596184664939 100000000000000, q 123343880778719 250000000000000, q 97618353183539335279881367 542472124524872824600395776, q 100000000000000 64596184664939),
  (q 90615 262144, q 724923 2097152, q 1 1, q 40372591977903 62500000000000, q 493375591648791 1000000000000000, q 50652055367702688455143020903 281474976710656000000000000000, q 62500000000000 40372591977903),
  (q 724923 2097152, q 362463 1048576, q 1 1, q 322980548322341 500000000000000, q 98675132036369 200000000000000, q 8179875156362287406465804851 45455471158512918893688782848, q 500000000000000 322980548322341),
  (q 362463 1048576, q 724929 2097152, q 1 1, q 322980360822047 500000000000000, q 12334393217851 25000000000000, q 65439450049323165026760222605 363643558161539803584898531328, q 500000000000000 322980360822047),
  (q 724929 2097152, q 181233 524288, q 1 1, q 645960346644683 1000000000000000, q 246687898622687 500000000000000, q 31658241092925979669704497 175921860444160000000000000, q 1000000000000000 645960346644683),
  (q 181233 524288, q 724935 2097152, q 1 1, q 645959971646449 1000000000000000, q 61671983221981 125000000000000, q 49982490551659340184924776507 277745920657713112896898072576, q 1000000000000000 645959971646449),
  (q 724935 2097152, q 362469 1048576, q 1 1, q 645959596649391 1000000000000000, q 246687967152731 500000000000000, q 6247858662707284733830205105 34718244904557015272173600768, q 1000000000000000 645959596649391),
  (q 362469 1048576, q 724941 2097152, q 1 1, q 645959221653511 1000000000000000, q 493376002834217 1000000000000000, q 50654316146725638396459858241 281474976710656000000000000000, q 1000000000000000 645959221653511),
  (q 724941 2097152, q 45309 131072, q 1 1, q 645958846658807 1000000000000000, q 493376071362111 1000000000000000, q 15976976091675498952465023 88779907870766557932027904, q 1000000000000000 645958846658807),
  (q 45309 131072, q 724947 2097152, q 1 1, q 645958471665281 1000000000000000, q 98675227977829 200000000000000, q 65442142881949923597811274287 363642291536071826296035868672, q 1000000000000000 645958471665281),
  (q 724947 2097152, q 362475 1048576, q 1 1, q 161489524168233 250000000000000, q 493376208415319 1000000000000000, q 6248048040065747769877711447 34718264193323419081235234816, q 250000000000000 161489524168233),
  (q 362475 1048576, q 724953 2097152, q 1 1, q 645957721681759 1000000000000000, q 246688138470317 500000000000000, q 65443040508855221624648306453 363641869332883049644512247808, q 1000000000000000 645957721681759),
  (q 724953 2097152, q 181239 524288, q 1 1, q 161489336672941 250000000000000, q 1927251349473 3906250000000, q 791503127834199481401554251 4398046511104000000000000000, q 250000000000000 161489336672941),
  (q 181239 524288, q 724959 2097152, q 1 1, q 322978485851473 500000000000000, q 246688206994341 500000000000000, q 5553946733832486594576785627 30860692141566942018038398976, q 500000000000000 322978485851473),
  (q 724959 2097152, q 362481 1048576, q 1 1, q 80744574589413 125000000000000, q 493376482511417 1000000000000000, q 8180548370530148558891462813 45455154504133700857003769856, q 125000000000000 80744574589413),
  (q 362481 1048576, q 724965 2097152, q 1 1, q 16148905543221 25000000000000, q 123344137758323 250000000000000, q 65444835786710685205363981561 363641024934457164433541038080, q 25000000000000 16148905543221),
  (q 724965 2097152, q 90621 262144, q 1 1, q 645955846743553 1000000000000000, q 246688309777153 500000000000000, q 97630189268444828069638195 542473330072775261690003456, q 1000000000000000 645955846743553),
  (q 90621 262144, q 724971 2097152, q 1 1, q 322977735879721 500000000000000, q 493376688074461 1000000000000000, q 65445733437660891900317455991 363640602739219492924140027904, q 500000000000000 322977735879721),
  (q 724971 2097152, q 362487 1048576, q 1 1, q 645955096776509 1000000000000000, q 123344189148439 250000000000000, q 8180772783267707760894470731 45455048955324353348397694976, q 1000000000000000 645955096776509),
  (q 362487 1048576, q 724977 2097152, q 1 1, q 645954721794753 1000000000000000, q 493376825112191 1000000000000000, q 65446631096626200377235552829 363640180546632752745399975936, q 1000000000000000 645954721794753),
  (q 724977 2097152, q 181245 524288, q 1 1, q 322977173407087 500000000000000, q 246688446814883 500000000000000, q 781065187496878587335950681 4339789051375443357967843328, q 500000000000000 322977173407087),
  (q 181245 524288, q 724983 2097152, q 1 1, q 161488492958693 250000000000000, q 246688481073241 500000000000000, q 50659591563241746734654610107 281474976710656000000000000000, q 250000000000000 161488492958693),
  (q 724983 2097152, q 362493 1048576, q 1 1, q 645953596856547 1000000000000000, q 493377030662337 1000000000000000, q 694290688309749843746103921 3857591339312608841146826752, q 1000000000000000 645953596856547),
  (q 362493 1048576, q 724989 2097152, q 1 1, q 645953221879499 1000000000000000, q 493377099177333 1000000000000000, q 50660345224511801582523514961 281474976710656000000000000000, q 1000000000000000 645953221879499),
  (q 724989 2097152, q 177 512, q 1 1, q 161488211725907 250000000000000, q 493377167691469 1000000000000000, q 1887258963957099947 10485760000000000000, q 250000000000000 161488211725907),
  (q 177 512, q 724995 2097152, q 1 1, q 322976235964467 500000000000000, q 98675447240949 200000000000000, q 3332671060680608643077648849 18516446142706456417791901696, q 500000000000000 322976235964467),
  (q 724995 2097152, q 362499 1048576, q 1 1, q 645952096955417 1000000000000000, q 246688652358581 500000000000000, q 8181221620765495009061898223 45454837861681351639735205888, q 1000000000000000 645952096955417),
  (q 362499 1048576, q 725001 2097152, q 1 1, q 645951721983077 1000000000000000, q 246688686614359 500000000000000, q 65450221812638837126456828197 363638491802789475837515137024, q 1000000000000000 645951721983077),
  (q 725001 2097152, q 181251 524288, q 1 1, q 129190269402383 200000000000000, q 98675488347883 200000000000000, q 156222507122193173823337903 867958774519780466348785664, q 200000000000000 129190269402383),
  (q 181251 524288, q 725007 2097152, q 1 1, q 645950972041929 1000000000000000, q 123344377562313 250000000000000, q 248714333694066110149432667 1381825106537011429270093824, q 1000000000000000 645950972041929),
  (q 725007 2097152, q 362505 1048576, q 1 1, q 4037191231707 6250000000000, q 49337757875823 100000000000000, q 545429736368387096037558827 3030315487789846495978586112, q 6250000000000 4037191231707),
  (q 362505 1048576, q 725013 2097152, q 1 1, q 645950222105489 1000000000000000, q 493377647266347 1000000000000000, q 16664112888326720759719559027 92582307849235515152256729088, q 1000000000000000 645950222105489),
  (q 725013 2097152, q 90627 262144, q 1 1, q 129189969427807 200000000000000, q 246688857886803 500000000000000, q 19790522185191798659314241 109951162777600000000000000, q 200000000000000 129189969427807),
  (q 90627 262144, q 725019 2097152, q 1 1, q 645949472173757 1000000000000000, q 123344446070001 250000000000000, q 1392615211357629638740952841 7736962239845480319231721472, q 1000000000000000 645949472173757),
  (q 725019 2097152, q 362511 1048576, q 1 1, q 645949097209657 1000000000000000, q 246688926392771 500000000000000, q 6249184383480541344532458155 34718379905590974736538533888, q 1000000000000000 645949097209657),
  (q 362511 1048576, q 725025 2097152, q 1 1, q 322974361123367 500000000000000, q 246688960645111 500000000000000, q 50664867351416841300985866061 281474976710656000000000000000, q 500000000000000 322974361123367),
  (q 725025 2097152, q 181257 524288, q 1 1, q 161487086821247 250000000000000, q 493377989794041 1000000000000000, q 791644440744552594285789557 4398046511104000000000000000, q 250000000000000 161487086821247),
  (q 181257 524288, q 725031 2097152, q 1 1, q 645947972324419 1000000000000000, q 493378058297001 1000000000000000, q 50665621065782184588974874619 281474976710656000000000000000, q 1000000000000000 645947972324419),
  (q 725031 2097152, q 362517 1048576, q 1 1, q 645947597365027 1000000000000000, q 493378126799101 1000000000000000, q 8181894907069491562630540921 45454521231156293454348156928, q 1000000000000000 645947597365027),
  (q 362517 1048576, q 725037 2097152, q 1 1, q 161486805601703 250000000000000, q 493378195300341 1000000000000000, q 16665123036788192316691455547 92582410687805980350783422464, q 250000000000000 161486805601703),
  (q 725037 2097152, q 45315 131072, q 1 1, q 25837873897991 40000000000000, q 246689131900361 500000000000000, q 6102996572818686799358339 33904696121301786419003392, q 40000000000000 25837873897991),
  (q 45315 131072, q 725043 2097152, q 1 1, q 322973236246957 500000000000000, q 123344583075061 250000000000000, q 288354651428417753076658309 1601918663449822375794704384, q 500000000000000 322973236246957),
  (q 725043 2097152, q 362523 1048576, q 1 1, q 645946097539231 1000000000000000, q 246689200399453 500000000000000, q 8182119343852949739545548919 45454415690298543669073936384, q 1000000000000000 645946097539231),
  (q 362523 1048576, q 725049 2097152, q 1 1, q 25837828903429 40000000000000, q 123344617324177 250000000000000, q 2026715290175584940615941741 11258999068426240000000000000, q 40000000000000 25837828903429),
  (q 725049 2097152, q 181263 524288, q 1 1, q 161486336908349 250000000000000, q 9867570755873 20000000000000, q 781207237501073479617847219 4339803513593910776771379200, q 250000000000000 161486336908349),
  (q 181263 524288, q 725055 2097152, q 1 1, q 161486243170561 250000000000000, q 493378606289733 1000000000000000, q 16665880674557214369146841809 92582487809959008035229663232, q 250000000000000 161486243170561),
  (q 725055 2097152, q 362529 1048576, q 1 1, q 645944597732269 1000000000000000, q 493378674784957 1000000000000000, q 6249752606145246038583544277 34718437748657523061002600448, q 1000000000000000 645944597732269),
  (q 362529 1048576, q 725061 2097152, q 1 1, q 645944222783471 1000000000000000, q 493378743279321 1000000000000000, q 537617200823007300479224477 2986532694066228042047422464, q 1000000000000000 645944222783471),
  (q 725061 2097152, q 90633 262144, q 1 1, q 645943847835851 1000000000000000, q 246689405886413 500000000000000, q 98964387949957515768989947 549755813888000000000000000, q 1000000000000000 645943847835851),
  (q 90633 262144, q 725067 2097152, q 1 1, q 645943472889407 1000000000000000, q 493378880265471 1000000000000000, q 65460096942942362529128623287 363633847975892181297852841984, q 1000000000000000 645943472889407),
  (q 725067 2097152, q 362535 1048576, q 1 1, q 645943097944141 1000000000000000, q 493378948757257 1000000000000000, q 6333815049256019746704659123 35184372088832000000000000000, q 1000000000000000 645943097944141),
  (q 362535 1048576, q 725073 2097152, q 1 1, q 161485680750013 250000000000000, q 493379017248183 1000000000000000, q 50670897278727669532784051197 281474976710656000000000000000, q 250000000000000 161485680750013),
  (q 725073 2097152, q 181269 524288, q 1 1, q 32297117402857 50000000000000, q 1973516342953 4000000000000, q 158347731766573595514248197 879609302220800000000000000, q 50000000000000 32297117402857),
  (q 181269 524288, q 725079 2097152, q 1 1, q 129188394623081 200000000000000, q 493379154227457 1000000000000000, q 65461892525382479038952947131 363633003678187612903162511360, q 200000000000000 129188394623081),
  (q 725079 2097152, q 362541 1048576, q 1 1, q 645941598174847 1000000000000000, q 98675844543161 200000000000000, q 8182792678250297345956187233 45454099075677243880304017408, q 1000000000000000 645941598174847),
  (q 362541 1048576, q 725085 2097152, q 1 1, q 645941223235467 1000000000000000, q 493379291203293 1000000000000000, q 16667143454502699154408710139 92582616333977907910223593472, q 1000000000000000 645941223235467),
  (q 725085 2097152, q 22659 65536, q 1 1, q 40371303018579 62500000000000, q 246689679844961 500000000000000, q 1525934118892595431798967 8476192857558542763163648, q 62500000000000 40371303018579),
  (q 22659 65536, q 725091 2097152, q 1 1, q 322970236680119 500000000000000, q 123344857043923 250000000000000, q 50002188054124477022347591519 277747926110539360786033147904, q 500000000000000 322970236680119),
  (q 725091 2097152, q 362547 1048576, q 1 1, q 645940098424389 1000000000000000, q 493379496660603 1000000000000000, q 6334191940572872251518548247 35184372088832000000000000000, q 1000000000000000 645940098424389),
  (q 362547 1048576, q 725097 2097152, q 1 1, q 645939723489717 1000000000000000, q 246689782572327 500000000000000, q 21821528653053854646777862807 121210579083837112638733549568, q 1000000000000000 645939723489717),
  (q 725097 2097152, q 181275 524288, q 1 1, q 322969674278111 500000000000000, q 98675926725569 200000000000000, q 156260389388140267515580019 867962630530685382638436352, q 500000000000000 322969674278111),
  (q 181275 524288, q 725103 2097152, q 1 1, q 129187794724781 200000000000000, q 246689851055089 500000000000000, q 5035806445111779585795473263 27971639624199030790915358720, q 200000000000000 129187794724781),
  (q 725103 2097152, q 362553 1048576, q 1 1, q 129187719738553 200000000000000, q 493379770591651 1000000000000000, q 1266876078384101029593639641 7036874417766400000000000000, q 200000000000000 129187719738553),
  (q 362553 1048576, q 725109 2097152, q 1 1, q 322969111881401 500000000000000, q 61672479884033 125000000000000, q 50004461171272486694691540361 277748157424745429162805690368, q 500000000000000 322969111881401),
  (q 725109 2097152, q 90639 262144, q 1 1, q 20185557776063 31250000000000, q 493379907552019 1000000000000000, q 127864903403165094877251427 710216175613616755799228416, q 31250000000000 20185557776063),
  (q 90639 262144, q 725115 2097152, q 1 1, q 80742184238301 125000000000000, q 246689988015457 500000000000000, q 50676173863362345331156236327 281474976710656000000000000000, q 125000000000000 80742184238301),
  (q 725115 2097152, q 362559 1048576, q 1 1, q 80742137372497 125000000000000, q 9867600890179 20000000000000, q 8183466048719026598323851443 45453782472984361023322456064, q 125000000000000 80742137372497),
  (q 362559 1048576, q 725121 2097152, q 1 1, q 322968362027361 500000000000000, q 246690056493063 500000000000000, q 5556219624494888138565062917 30860923513837920390498746368, q 500000000000000 322968362027361),
  (q 725121 2097152, q 181281 524288, q 1 1, q 129187269826129 200000000000000, q 123345045365611 250000000000000, q 1022947285079687881319996693 5681716213378577011478364160, q 200000000000000 129187269826129),
  (q 181281 524288, q 725127 2097152, q 1 1, q 129187194841549 200000000000000, q 246690124968951 500000000000000, q 65469075175779974316152667531 363629626593399837151398461440, q 200000000000000 129187194841549),
  (q 725127 2097152, q 362565 1048576, q 1 1, q 645935599286023 1000000000000000, q 493380318412501 1000000000000000, q 6334757305994392212259974929 35184372088832000000000000000, q 1000000000000000 645935599286023),
  (q 362565 1048576, q 725133 2097152, q 1 1, q 322967612182739 500000000000000, q 3083627418039 6250000000000, q 5556388011092832938396449449 30860940646288633545170616320, q 500000000000000 322967612182739),
  (q 725133 2097152, q 45321 131072, q 1 1, q 64593484944611 100000000000000, q 493380455359121 1000000000000000, q 2474551381595094061666087 13743895347200000000000000, q 100000000000000 64593484944611),
  (q 45321 131072, q 725139 2097152, q 1 1, q 645934474527919 1000000000000000, q 246690261915571 500000000000000, q 50008249850851339567104725183 277748542909723904092672098304, q 1000000000000000 645934474527919),
  (q 725139 2097152, q 362571 1048576, q 1 1, q 129186819922181 200000000000000, q 15418143509447 31250000000000, q 893011227306974025292843241 4959796097420738619567505408, q 200000000000000 129186819922181),
  (q 362571 1048576, q 725145 2097152, q 1 1, q 645933724695069 1000000000000000, q 493380660772607 1000000000000000, q 50009007609417302894598788933 277748620000915247288899600384, q 1000000000000000 645933724695069),
  (q 725145 2097152, q 181287 524288, q 1 1, q 64593334978041 100000000000000, q 493380729242051 1000000000000000, q 781396663930181194783005491 4339822789777899341750468608, q 100000000000000 64593334978041),
  (q 181287 524288, q 725151 2097152, q 1 1, q 40370810929183 62500000000000, q 123345199427659 250000000000000, q 65472666693365816480859295955 363627938114626612361519169536, q 62500000000000 40370810929183),
  (q 725151 2097152, q 362577 1048576, q 1 1, q 10092696874291 15625000000000, q 246690433089181 500000000000000, q 6335134235240048495819422397 35184372088832000000000000000, q 15625000000000 10092696874291),
  (q 362577 1048576, q 725157 2097152, q 1 1, q 80741528130437 125000000000000, q 123345233661307 250000000000000, q 65473564592803056937877402681 363627516001560493753213386752, q 125000000000000 80741528130437),
  (q 725157 2097152, q 90645 262144, q 1 1, q 322965925066773 500000000000000, q 98676200622247 200000000000000, q 19535508608931353483591705 108495629968917943048732672, q 500000000000000 322965925066773),
  (q 90645 262144, q 725163 2097152, q 1 1, q 322965737612387 500000000000000, q 7709079243381 15625000000000, q 50682204700949664320347718359 281474976710656000000000000000, q 500000000000000 322965737612387),
  (q 725163 2097152, q 362583 1048576, q 1 1, q 322965550158589 500000000000000, q 493381140040673 1000000000000000, q 8184363932123713581893190587 45453360354616520491183112192, q 500000000000000 322965550158589),
  (q 362583 1048576, q 725169 2097152, q 1 1, q 16148268135269 25000000000000, q 493381208504103 1000000000000000, q 16670679573061070733003870879 92582976115445135958146547712, q 25000000000000 16148268135269),
  (q 725169 2097152, q 181293 524288, q 1 1, q 645930350505519 1000000000000000, q 246690638483337 500000000000000, q 260481341752072983567221935 1446609202538211267852632064, q 1000000000000000 645930350505519),
  (q 181293 524288, q 725175 2097152, q 1 1, q 129185995120291 200000000000000, q 246690672714193 500000000000000, q 50012796515500394975715919019 277749005427854144970982162432, q 200000000000000 129185995120291),
  (q 725175 2097152, q 362589 1048576, q 1 1, q 645929600698569 1000000000000000, q 12334535347231 25000000000000, q 6335511179657799906960174153 35184372088832000000000000000, q 1000000000000000 645929600698569),
  (q 362589 1048576, q 725181 2097152, q 1 1, q 32296461289843 50000000000000, q 246690741174617 500000000000000, q 10136893278042917806257093997 56294995342131200000000000000, q 50000000000000 32296461289843),
  (q 725181 2097152, q 11331 32768, q 1 1, q 80741106362041 125000000000000, q 493381550808369 1000000000000000, q 193347333317044562702753 1073741824000000000000000, q 125000000000000 80741106362041),
  (q 11331 32768, q 725187 2097152, q 1 1, q 645928475996973 1000000000000000, q 98676323853329 200000000000000, q 65478054210236192851630345151 363625405475994996571505688576, q 1000000000000000 645928475996973),
  (q 725187 2097152, q 362595 1048576, q 1 1, q 161482025274699 250000000000000, q 246690843862031 500000000000000, q 8184812897875284401823414847 45453149303385464585840492544, q 250000000000000 161482025274699),
  (q 362595 1048576, q 725193 2097152, q 1 1, q 161481931550449 250000000000000, q 24669087809031 50000000000000, q 1852409998139050015768587871 10287008765215005295215902720, q 250000000000000 161481931550449),
  (q 725193 2097152, q 181299 524288, q 1 1, q 322963675652987 500000000000000, q 493381824636319 1000000000000000, q 781491388469843842392066631 4339832424967776663190372352, q 500000000000000 322963675652987),
  (q 181299 524288, q 725199 2097152, q 1 1, q 10092609006427 15625000000000, q 12334547327279 25000000000000, q 65479850113325476026001790755 363624561284325992553393422336, q 15625000000000 10092609006427),
  (q 725199 2097152, q 362601 1048576, q 1 1, q 32296330075893 50000000000000, q 493381961545141 1000000000000000, q 6252025836545521406006403653 34718669033844084288859930624, q 50000000000000 32296330075893),
  (q 362601 1048576, q 725205 2097152, q 1 1, q 64592622662557 100000000000000, q 61672753749783 125000000000000, q 10137496416421723612566860501 56294995342131200000000000000, q 100000000000000 64592622662557),
  (q 725205 2097152, q 90651 262144, q 1 1, q 80740731466807 125000000000000, q 493382098450527 1000000000000000, q 227714181464019273691315 1264520639120926874533888, q 125000000000000 80740731466807),
  (q 90651 262144, q 725211 2097152, q 1 1, q 16148136921113 25000000000000, q 123345541725483 250000000000000, q 65481646048481575863569904711 363623717103261276807878410240, q 25000000000000 16148136921113),
  (q 725211 2097152, q 362607 1048576, q 1 1, q 322962550977881 500000000000000, q 246691117676239 500000000000000, q 6336076624732828659382269971 35184372088832000000000000000, q 500000000000000 322962550977881),
  (q 362607 1048576, q 725217 2097152, q 1 1, q 32296236353409 50000000000000, q 98676460760433 200000000000000, q 4365502935205653036081944067 24241553001113706493739270144, q 50000000000000 32296236353409),
  (q 725217 2097152, q 181305 524288, q 1 1, q 40370272011361 62500000000000, q 493382372250993 1000000000000000, q 1023171765951448650352887381 5681610687100342614420881408, q 62500000000000 40370272011361),
  (q 181305 524288, q 725223 2097152, q 1 1, q 645923977296549 1000000000000000, q 246691220349481 500000000000000, q 50018859157854688467776185691 277749622010373887904547078144, q 1000000000000000 645923977296549),
  (q 725223 2097152, q 362613 1048576, q 1 1, q 51673888193 80000000000, q 493382509146073 1000000000000000, q 2027604836483490357023749 11258999068426240000000000, q 80000000000 51673888193),
  (q 362613 1048576, q 725229 2097152, q 1 1, q 161480806882407 250000000000000, q 123345644398081 250000000000000, q 50019617022126698985482000881 277749699074485649491349209088, q 250000000000000 161480806882407),
  (q 725229 2097152, q 45327 131072, q 1 1, q 645922852647933 1000000000000000, q 246691323018859 500000000000000, q 15987497317423479877218205 88774960891580775583973376, q 1000000000000000 645922852647933),
  (q 45327 131072, q 725235 2097152, q 1 1, q 80740309720927 125000000000000, q 123345678620563 250000000000000, q 50691251867670393696179180399 281474976710656000000000000000, q 125000000000000 80740309720927),
  (q 725235 2097152, q 362619 1048576, q 1 1, q 161480525722019 250000000000000, q 493382782925927 1000000000000000, q 6336453607082258190895461127 35184372088832000000000000000, q 250000000000000 161480525722019),
  (q 362619 1048576, q 725241 2097152, q 1 1, q 645921728009913 1000000000000000, q 61672856421093 125000000000000, q 21828712008888807317758045543 121207202232331293985133821952, q 1000000000000000 645921728009913),
  (q 725241 2097152, q 181311 524288, q 1 1, q 5046260571351 7812500000000, q 493382919810701 1000000000000000, q 781586120560020144045816371 4339842058223516274349047808, q 7812500000000 5046260571351),
  (q 181311 524288, q 725247 2097152, q 1 1, q 4037006114107 6250000000000, q 493382988251801 1000000000000000, q 65487034046354246198942001523 363621184623693985106823741440, q 6250000000000 4037006114107),
  (q 725247 2097152, q 362625 1048576, q 1 1, q 64592060338249 100000000000000, q 493383056692041 1000000000000000, q 1267328420789384296822393849 7036874417766400000000000000, q 100000000000000 64592060338249),
  (q 362625 1048576, q 725253 2097152, q 1 1, q 645920228509037 1000000000000000, q 493383125131423 1000000000000000, q 50693513830046378433076052777 281474976710656000000000000000, q 1000000000000000 645920228509037),
  (q 725253 2097152, q 90657 262144, q 1 1, q 645919853636761 1000000000000000, q 246691596784973 500000000000000, q 99011505528152455229251103 549755813888000000000000000, q 1000000000000000 645919853636761),
  (q 90657 262144, q 725259 2097152, q 1 1, q 645919478765663 1000000000000000, q 49338326200761 100000000000000, q 50694267832678437831203501447 281474976710656000000000000000, q 1000000000000000 645919478765663),
  (q 725259 2097152, q 362631 1048576, q 1 1, q 322959551947871 500000000000000, q 3854557269097 7812500000000, q 10138928967367900151287691 56294995342131200000000000, q 500000000000000 322959551947871),
  (q 362631 1048576, q 725265 2097152, q 1 1, q 322959364513499 500000000000000, q 493383398880363 1000000000000000, q 65489728153520193713904046269 363619918419701571394916581376, q 500000000000000 322959364513499),
  (q 725265 2097152, q 181317 524288, q 1 1, q 80739794269929 125000000000000, q 493383467315451 1000000000000000, q 260544496478884917764862099 1446615624708742458361511936, q 125000000000000 80739794269929),
  (q 181317 524288, q 725271 2097152, q 1 1, q 645917979293043 1000000000000000, q 493383535749681 1000000000000000, q 21830208735092158189815175145 121206498785668841922963177472, q 1000000000000000 645917979293043),
  (q 725271 2097152, q 362637 1048576, q 1 1, q 80739700553479 125000000000000, q 123345901045763 250000000000000, q 6337019109056346871495145041 35184372088832000000000000000, q 125000000000000 80739700553479),
  (q 362637 1048576, q 725277 2097152, q 1 1, q 322958614781899 500000000000000, q 123345918153891 250000000000000, q 16675226736044303510544508363 92583438505922534248500166656, q 500000000000000 322958614781899),
  (q 725277 2097152, q 22665 65536, q 1 1, q 645916854700941 1000000000000000, q 246691870523609 500000000000000, q 3053348338214361563764903 16952536257407472814260224, q 1000000000000000 645916854700941),
  (q 22665 65536, q 725283 2097152, q 1 1, q 322958239919631 500000000000000, q 246691904739007 500000000000000, q 50697283919074740500303993247 281474976710656000000000000000, q 500000000000000 322958239919631),
  (q 725283 2097152, q 362643 1048576, q 1 1, q 16147902624469 25000000000000, q 9867677558159 20000000000000, q 1250670427732745457302369923 6943760777177668479887605760, q 25000000000000 16147902624469),
  (q 362643 1048576, q 725289 2097152, q 1 1, q 161478932529859 250000000000000, q 493383946337029 1000000000000000, q 50698037959641046675030977829 281474976710656000000000000000, q 250000000000000 161478932529859),
  (q 725289 2097152, q 181323 524288, q 1 1, q 645915355261289 1000000000000000, q 7709125230707 15625000000000, q 781680860201041863357227099 4339851689545566775970627584, q 1000000000000000 645915355261289),
  (q 181323 524288, q 725295 2097152, q 1 1, q 4036968627527 6250000000000, q 49338408319261 100000000000000, q 10139758401558866649368495911 56294995342131200000000000000, q 6250000000000 4036968627527),
  (q 725295 2097152, q 362649 1048576, q 1 1, q 645914605548527 1000000000000000, q 61673018952389 125000000000000, q 8186833442174187072452106853 45452199638461048520261500928, q 1000000000000000 645914605548527),
  (q 362649 1048576, q 725301 2097152, q 1 1, q 645914230693913 1000000000000000, q 123346055011189 250000000000000, q 50028711982360434671953422265 277750623693005740611964239872, q 1000000000000000 645914230693913),
  (q 725301 2097152, q 90663 262144, q 1 1, q 161478463960119 250000000000000, q 246692144234771 500000000000000, q 99023287293456852313953027 549755813888000000000000000, q 250000000000000 161478463960119),
  (q 90663 262144, q 725307 2097152, q 1 1, q 80739185123527 125000000000000, q 493384356893469 1000000000000000, q 16676489981598435969256078029 92583566910660783242819403776, q 125000000000000 80739185123527),
  (q 725307 2097152, q 362655 1048576, q 1 1, q 322956553068567 500000000000000, q 246692212658269 500000000000000, q 6337584645171349686950727747 35184372088832000000000000000, q 500000000000000 322956553068567),
  (q 362655 1048576, q 725313 2097152, q 1 1, q 645912731287229 1000000000000000, q 123346123434687 250000000000000, q 50701054197776403891082882589 281474976710656000000000000000, q 1000000000000000 645912731287229),
  (q 725313 2097152, q 181329 524288, q 1 1, q 645912356438501 1000000000000000, q 4933845621601 10000000000000, q 1023396278890633991267756261 5681505171426625188379230208, q 1000000000000000 645912356438501),
  (q 181329 524288, q 725319 2097152, q 1 1, q 80738997698869 125000000000000, q 493384630580593 1000000000000000, q 50030985892318945995506897707 277750854804136057541299798016, q 125000000000000 80738997698869),
  (q 725319 2097152, q 362661 1048576, q 1 1, q 645911606744579 1000000000000000, q 123346174750057 250000000000000, q 6253920610489928919046350737 34718861665120799236808507392, q 1000000000000000 645911606744579),
  (q 362661 1048576, q 725325 2097152, q 1 1, q 80738903987423 125000000000000, q 98676953483801 200000000000000, q 65498709031863282498769837265 363615697912060476462945271808, q 125000000000000 80738903987423),
  (q 725325 2097152, q 45333 131072, q 1 1, q 322955428527683 500000000000000, q 493384835836923 1000000000000000, q 2284429342104711605352099 12681901747127441514561536, q 500000000000000 322955428527683),
  (q 45333 131072, q 725331 2097152, q 1 1, q 322955241106263 500000000000000, q 246692452126991 500000000000000, q 50032501870048005128995473775 277751008868557647743899664384, q 500000000000000 322955241106263),
  (q 725331 2097152, q 362667 1048576, q 1 1, q 40369381710679 62500000000000, q 61673121583773 125000000000000, q 6337961688215740460031047927 35184372088832000000000000000, q 62500000000000 40369381710679),
  (q 362667 1048576, q 725337 2097152, q 1 1, q 645909732530379 1000000000000000, q 493385041085527 1000000000000000, q 3245060515667581113112701 18014398509481984000000000, q 1000000000000000 645909732530379),
  (q 725337 2097152, q 181335 524288, q 1 1, q 645909357691071 1000000000000000, q 123346277375003 250000000000000, q 1023452412136290076776224659 5681478794165280801206304768, q 1000000000000000 645909357691071),
  (q 181335 524288, q 725343 2097152, q 1 1, q 645908982852941 1000000000000000, q 246692588956819 500000000000000, q 50034017877982878663078193379 277751162925248246236164653056, q 1000000000000000 645908982852941),
  (q 725343 2097152, q 362673 1048576, q 1 1, q 161477152003997 250000000000000, q 246692623163203 500000000000000, q 8187731566087155144336552605 45451777599628114413624492032, q 250000000000000 161477152003997),
  (q 362673 1048576, q 725349 2097152, q 1 1, q 645908233180213 1000000000000000, q 123346328684579 250000000000000, q 65502301607691253055612694553 363614009783242838417610899456, q 1000000000000000 645908233180213),
  (q 725349 2097152, q 90669 262144, q 1 1, q 40369241146601 62500000000000, q 493385383149367 1000000000000000, q 97724911921399955132640017 542482965747445951514017792, q 62500000000000 40369241146601),
  (q 90669 262144, q 725355 2097152, q 1 1, q 129181496702439 200000000000000, q 12334636288989 25000000000000, q 1111900753691640973919139427 6172251488315717557069807616, q 200000000000000 129181496702439),
  (q 725355 2097152, q 362679 1048576, q 1 1, q 645907108679953 1000000000000000, q 98677103993779 200000000000000, q 6254489116297355668018953667 34718919435654905237633761280, q 1000000000000000 645907108679953),
  (q 362679 1048576, q 725361 2097152, q 1 1, q 645906733848887 1000000000000000, q 123346397094343 250000000000000, q 65504097943711767564272696189 363613165734742703603653279744, q 1000000000000000 645906733848887),
  (q 725361 2097152, q 181341 524288, q 1 1, q 645906359019 1000000000000, q 49338565678499 100000000000000, q 156364596764226702464828653 867973226580792341990211584, q 1000000000000 645906359019),
  (q 181341 524288, q 725367 2097152, q 1 1, q 64590598419029 100000000000000, q 493385725191751 1000000000000000, q 405662729419459845591390583 2251799813685248000000000000, q 100000000000000 64590598419029),
  (q 725367 2097152, q 362685 1048576, q 1 1, q 645905609362757 1000000000000000, q 493385793597653 1000000000000000, q 8188180652096760148334500913 45451566588166024649032859648, q 1000000000000000 645905609362757),
  (q 362685 1048576, q 725373 2097152, q 1 1, q 322952617268201 500000000000000, q 61673232750337 125000000000000, q 50037808029972497383737787073 277751548033151583365367857152, q 500000000000000 322952617268201),
  (q 725373 2097152, q 5667 16384, q 1 1, q 80738107463903 125000000000000, q 246692965203441 500000000000000, q 31235858635348322736621 173383765549198442758144, q 125000000000000 80738107463903),
  (q 5667 16384, q 725379 2097152, q 1 1, q 80738060610903 125000000000000, q 493385998810209 1000000000000000, q 16679522027675151126832682997 92583875016311551466967924736, q 125000000000000 80738060610903),
  (q 725379 2097152, q 362691 1048576, q 1 1, q 322952055032201 500000000000000, q 493386067212679 1000000000000000, q 253548632793141467433054599 1407374883553280000000000000, q 500000000000000 322952055032201),
  (q 362691 1048576, q 725385 2097152, q 1 1, q 645903735242757 1000000000000000, q 49338613561429 100000000000000, q 50710103640558142734368665173 281474976710656000000000000000, q 1000000000000000 645903735242757),
  (q 725385 2097152, q 181347 524288, q 1 1, q 64590336042229 100000000000000, q 493386204015043 1000000000000000, q 158470252263702846796937627 879609302220800000000000000, q 100000000000000 64590336042229),
  (q 181347 524288, q 725391 2097152, q 1 1, q 645902985603 1000000000000, q 493386272414937 1000000000000000, q 5560009134642974262578443147 30861308786078170872404770816, q 1000000000000 645902985603),
  (q 725391 2097152, q 362697 1048576, q 1 1, q 645902610784887 1000000000000000, q 246693170406987 500000000000000, q 2729543251380745472006741863 15150451860668997938138054656, q 1000000000000000 645902610784887),
  (q 362697 1048576, q 725397 2097152, q 1 1, q 645902235967953 1000000000000000, q 493386409212153 1000000000000000, q 2028464479489867205778527937 11258999068426240000000000000, q 1000000000000000 645902235967953),
  (q 725397 2097152, q 90675 262144, q 1 1, q 129180372230439 200000000000000, q 493386477609473 1000000000000000, q 1752727318527237103192259 9728446667657504977059840, q 200000000000000 129180372230439),
  (q 90675 262144, q 725403 2097152, q 1 1, q 40368842896101 62500000000000, q 30836659125371 62500000000000, q 50712366171972488722010847111 281474976710656000000000000000, q 62500000000000 40368842896101),
  (q 725403 2097152, q 362703 1048576, q 1 1, q 322950555762107 500000000000000, q 24669330720077 50000000000000, q 6339092908397600234893776083 35184372088832000000000000000, q 500000000000000 322950555762107),
  (q 362703 1048576, q 725409 2097152, q 1 1, q 645900736711989 1000000000000000, q 246693341398143 500000000000000, q 16680785487189253139853860543 92584003366288280792275615744, q 1000000000000000 645900736711989),
  (q 725409 2097152, q 181353 524288, q 1 1, q 322950180950471 500000000000000, q 246693375595087 500000000000000, q 781917742340716864272454877 4339875759393764160613384192, q 500000000000000 322950180950471),
  (q 181353 524288, q 725415 2097152, q 1 1, q 645899987091073 1000000000000000, q 98677363916641 200000000000000, q 50713874564187412362290128987 281474976710656000000000000000, q 1000000000000000 645899987091073),
  (q 725415 2097152, q 362709 1048576, q 1 1, q 645899612282381 1000000000000000, q 493386887975377 1000000000000000, q 6339281458372940375825783857 35184372088832000000000000000, q 1000000000000000 645899612282381),
  (q 362709 1048576, q 725421 2097152, q 1 1, q 645899237474867 1000000000000000, q 493386956366691 1000000000000000, q 16681290888616094059604951051 92584054701770531525428772864, q 1000000000000000 645899237474867),
  (q 725421 2097152, q 45339 131072, q 1 1, q 64589886266853 100000000000000, q 493387024757147 1000000000000000, q 12217834892978132572211753 67810596339286038632464384, q 100000000000000 64589886266853),
  (q 45339 131072, q 725427 2097152, q 1 1, q 645898487863371 1000000000000000, q 246693546573373 500000000000000, q 65513978365111864189187954575 363608523657580558590255562752, q 1000000000000000 645898487863371),
  (q 725427 2097152, q 362715 1048576, q 1 1, q 64589811305939 100000000000000, q 246693580767743 500000000000000, q 1267894002428442145317019019 7036874417766400000000000000, q 100000000000000 64589811305939),
  (q 362715 1048576, q 725433 2097152, q 1 1, q 322948869128293 500000000000000, q 61673403740421 125000000000000, q 16681796300112354117753741223 92584106034676723271726006272, q 500000000000000 322948869128293),
  (q 725433 2097152, q 181359 524288, q 1 1, q 645897363454959 1000000000000000, q 61673412288799 125000000000000, q 781965124432489388039117759 4339880571914096019333185536, q 1000000000000000 645897363454959),
  (q 181359 524288, q 725439 2097152, q 1 1, q 645896988654511 1000000000000000, q 493387366696559 1000000000000000, q 50716891439671615403900226979 281474976710656000000000000000, q 1000000000000000 645896988654511),
  (q 725439 2097152, q 362721 1048576, q 1 1, q 16147415346381 25000000000000, q 493387435081867 1000000000000000, q 6255815762003502347306065901 34719054199749703231432818688, q 25000000000000 16147415346381),
  (q 362721 1048576, q 725445 2097152, q 1 1, q 322948119528573 500000000000000, q 246693751733159 500000000000000, q 65516673193876575088393355609 363607257692220941283782295552, q 500000000000000 322948119528573),
  (q 725445 2097152, q 90681 262144, q 1 1, q 64589586426023 100000000000000, q 493387571849911 1000000000000000, q 127963129568398752541555309 710170013086551829360148480, q 100000000000000 64589586426023),
  (q 90681 262144, q 725451 2097152, q 1 1, q 161473872366123 250000000000000, q 246693820116323 500000000000000, q 65517571486168387033083753431 363606835709071287026140053504, q 250000000000000 161473872366123),
  (q 725451 2097152, q 362727 1048576, q 1 1, q 161473778667483 250000000000000, q 493387708614523 1000000000000000, q 6339847131062697213840504171 35184372088832000000000000000, q 250000000000000 161473778667483),
  (q 362727 1048576, q 725457 2097152, q 1 1, q 645894739876549 1000000000000000, q 246693888497771 500000000000000, q 2028766167038345000649916309 11258999068426240000000000000, q 1000000000000000 645894739876549),
  (q 725457 2097152, q 181365 524288, q 1 1, q 645894365084343 1000000000000000, q 493387845375703 1000000000000000, q 1023733108431887956760176481 5681346917801855931692089344, q 1000000000000000 645894365084343),
  (q 181365 524288, q 725463 2097152, q 1 1, q 161473497573329 250000000000000, q 246693956877503 500000000000000, q 50049179618722345935155817691 277752703067018929934667087872, q 250000000000000 161473497573329),
  (q 725463 2097152, q 362733 1048576, q 1 1, q 322946807751733 500000000000000, q 123346995533363 250000000000000, q 893742119659737171006169015 4959870385011820011720802304, q 500000000000000 322946807751733),
  (q 362733 1048576, q 725469 2097152, q 1 1, q 645893240714793 1000000000000000, q 1541837657847 3125000000000, q 21840088803718368775937974475 121201856591844326262253289472, q 1000000000000000 645893240714793),
  (q 725469 2097152, q 22671 65536, q 1 1, q 322946432963649 500000000000000, q 49338811888777 100000000000000, q 1999533556284663023963557 11096354943509830494584832, q 500000000000000 322946432963649),
  (q 22671 65536, q 725475 2097152, q 1 1, q 645892491140981 1000000000000000, q 246694093631821 500000000000000, q 50050695958942651431753825743 277752857038692826461245538304, q 1000000000000000 645892491140981),
  (q 725475 2097152, q 362739 1048576, q 1 1, q 322946058177921 500000000000000, q 493388255638657 1000000000000000, q 6340224265159388751601828479 35184372088832000000000000000, q 500000000000000 322946058177921),
  (q 362739 1048576, q 725481 2097152, q 1 1, q 16147293539297 25000000000000, q 493388324012813 1000000000000000, q 50051454140381452837508992037 277752934021632271314275270656, q 25000000000000 16147293539297),
  (q 725481 2097152, q 181371 524288, q 1 1, q 80736420848637 125000000000000, q 493388392386113 1000000000000000, q 792539818881860285663825991 4398046511104000000000000000, q 125000000000000 80736420848637),
  (q 181371 524288, q 725487 2097152, q 1 1, q 645890992007489 1000000000000000, q 246694230379277 500000000000000, q 65522961408309679567339503395 363604303865860933822676205568, q 1000000000000000 645890992007489),
  (q 725487 2097152, q 362745 1048576, q 1 1, q 32294530861353 50000000000000, q 493388529130137 1000000000000000, q 2085524642779189637104695527 11573043728850844292434886656, q 50000000000000 32294530861353),
  (q 362745 1048576, q 725493 2097152, q 1 1, q 645890242447809 1000000000000000, q 493388597500863 1000000000000000, q 16684323508638840777137835475 92584362660572426699907530752, q 1000000000000000 645890242447809),
  (q 725493 2097152, q 90687 262144, q 1 1, q 80736233458717 125000000000000, q 493388665870731 1000000000000000, q 32586816163424895523072001 180828858379252139401674752, q 125000000000000 80736233458717),
  (q 90687 262144, q 725499 2097152, q 1 1, q 16147237322321 25000000000000, q 246694367119871 500000000000000, q 65524758113173240370188988711 363603459939339106066188206080, q 25000000000000 16147237322321),
  (q 725499 2097152, q 362751 1048576, q 1 1, q 322944559058561 500000000000000, q 98677760521579 200000000000000, q 253624056577304575872503291 1407374883553280000000000000, q 500000000000000 322944559058561),
  (q 362751 1048576, q 725505 2097152, q 1 1, q 645888743342581 1000000000000000, q 49338887097519 100000000000000, q 65525656477633276626819663405 363603037980055715083842486272, q 1000000000000000 645888743342581),
  (q 725505 2097152, q 181377 524288, q 1 1, q 645888368569219 1000000000000000, q 493388939341627 1000000000000000, q 111729611719461127917276127 619985000939641632601407488, q 1000000000000000 645888368569219),
  (q 181377 524288, q 725511 2097152, q 1 1, q 322943996898517 500000000000000, q 493389007707207 1000000000000000, q 16685081720287825507658629337 92584439635786509342136598528, q 500000000000000 322943996898517),
  (q 725511 2097152, q 362757 1048576, q 1 1, q 322943809513013 500000000000000, q 49338907607193 100000000000000, q 630067346532296518253537565 3496176971597148529075683328, q 500000000000000 322943809513013),
  (q 362757 1048576, q 725517 2097152, q 1 1, q 645887244256197 1000000000000000, q 246694572217897 500000000000000, q 944452894105995793355549821 5240630110919079453551230976, q 1000000000000000 645887244256197),
  (q 725517 2097152, q 45345 131072, q 1 1, q 129177373897509 200000000000000, q 493389212798801 1000000000000000, q 6110398254861718315985587 33905448530720558768193536, q 200000000000000 129177373897509),
  (q 45345 131072, q 725523 2097152, q 1 1, q 64588649472007 100000000000000, q 493389281160951 1000000000000000, q 65528351619127076188540299663 363601772118117885520212131840, q 100000000000000 64588649472007),
  (q 725523 2097152, q 362763 1048576, q 1 1, q 322943059976887 500000000000000, q 493389349522243 1000000000000000, q 6340978578882703208418014983 35184372088832000000000000000, q 500000000000000 322943059976887),
  (q 362763 1048576, q 725529 2097152, q 1 1, q 129177149037731 200000000000000, q 493389417882677 1000000000000000, q 50057519863784596097141500133 277753549815621259091167412224, q 200000000000000 129177149037731),
  (q 725529 2097152, q 181383 524288, q 1 1, q 322942685212357 500000000000000, q 246694743121127 500000000000000, q 7593734676508919925196405 42134949681226023534854144, q 500000000000000 322942685212357),
  (q 181383 524288, q 725535 2097152, q 1 1, q 12917699913239 20000000000000, q 493389554600973 1000000000000000, q 16686092704399065108230012689 92584542260393208044104712192, q 20000000000000 12917699913239),
  (q 725535 2097152, q 362769 1048576, q 1 1, q 129176924180073 200000000000000, q 98677924591767 200000000000000, q 417155477006131935518950731 2314613877193623775106564096, q 200000000000000 129176924180073),
  (q 362769 1048576, q 725541 2097152, q 1 1, q 161471061534989 250000000000000, q 770921392681 1562500000000, q 65531046832792215755593306169 363600506280047445131785142272, q 250000000000000 161471061534989),
  (q 725541 2097152, q 90693 262144, q 1 1, q 322941935690363 500000000000000, q 246694879835993 500000000000000, q 97772295901323670365331877 542487777784954766686683136, q 500000000000000 322941935690363),
  (q 90693 262144, q 725547 2097152, q 1 1, q 322941748311337 500000000000000, q 123347457006819 250000000000000, q 2029218755272498588660831151 11258999068426240000000000000, q 500000000000000 322941748311337),
  (q 725547 2097152, q 362775 1048576, q 1 1, q 645883121865799 1000000000000000, q 123347474095427 250000000000000, q 8191549308336179500475451083 45449984171245391149621313536, q 1000000000000000 645883121865799),
  (q 362775 1048576, q 725553 2097152, q 1 1, q 322941373555051 500000000000000, q 246694982367641 500000000000000, q 65532843681998109800964462749 363599662401260958675657293824, q 500000000000000 322941373555051),
  (q 725553 2097152, q 181389 524288, q 1 1, q 645882372355583 1000000000000000, q 493390033087999 1000000000000000, q 792681256973534559313007597 4398046511104000000000000000, q 1000000000000000 645882372355583),
  (q 181389 524288, q 725559 2097152, q 1 1, q 645881997602241 1000000000000000, q 246695050719929 500000000000000, q 50061311186376573432277699147 277753934624104463844503453696, q 1000000000000000 645881997602241),
  (q 725559 2097152, q 362781 1048576, q 1 1, q 322940811425039 500000000000000, q 493390169790861 1000000000000000, q 10146470966424275120746241 56294995342131200000000000, q 500000000000000 322940811425039),
  (q 362781 1048576, q 725565 2097152, q 1 1, q 161470312024773 250000000000000, q 98678047628201 200000000000000, q 10012413894710775503118551405 55550802316001760026885619712, q 250000000000000 161470312024773),
  (q 725565 2097152, q 11337 32768, q 1 1, q 645880873349283 1000000000000000, q 493390306490293 1000000000000000, q 499993055638227898388893 2774037228147088470048768, q 1000000000000000 645880873349283),
  (q 11337 32768, q 725571 2097152, q 1 1, q 645880498600653 1000000000000000, q 493390374838723 1000000000000000, q 50733486425073195833302926063 281474976710656000000000000000, q 1000000000000000 645880498600653),
  (q 725571 2097152, q 362787 1048576, q 1 1, q 1614700309633 2500000000000, q 98678088637259 200000000000000, q 1251580172962044950216362867 6943853175256131372345982976, q 2500000000000 1614700309633),
  (q 362787 1048576, q 725577 2097152, q 1 1, q 25835189964277 40000000000000, q 49339051153301 100000000000000, q 10012717214113532065040106193 55550833097205056128705101824, q 40000000000000 25835189964277),
  (q 725577 2097152, q 181395 524288, q 1 1, q 161469843590457 250000000000000, q 123347644969717 250000000000000, q 782249456633465850360063583 4339909436895669660673900544, q 250000000000000 161469843590457),
  (q 181395 524288, q 725583 2097152, q 1 1, q 645878999617909 1000000000000000, q 493390648223869 1000000000000000, q 50734995242236823743027150579 281474976710656000000000000000, q 1000000000000000 645878999617909),
  (q 725583 2097152, q 362793 1048576, q 1 1, q 645878624875167 1000000000000000, q 123347679142003 250000000000000, q 133150860473816471127861427 738708193910824750750367744, q 1000000000000000 645878624875167),
  (q 362793 1048576, q 725589 2097152, q 1 1, q 645878250133603 1000000000000000, q 246695392455649 500000000000000, q 65538234422079267227805019369 363597130828550309890947547136, q 1000000000000000 645878250133603),
  (q 725589 2097152, q 90699 262144, q 1 1, q 645877875393217 1000000000000000, q 493390853253727 1000000000000000, q 128005241530177640962403515 710150234118100519739195392, q 1000000000000000 645877875393217),
  (q 90699 262144, q 725595 2097152, q 1 1, q 645877500654009 1000000000000000, q 246695460797649 500000000000000, q 16688620340912344598686491549 92584798776857070026717396992, q 1000000000000000 645877500654009),
  (q 725595 2097152, q 362799 1048576, q 1 1, q 645877125915979 1000000000000000, q 123347747484003 250000000000000, q 298013334452625089963972207 1653300207160553411662839808, q 1000000000000000 645877125915979),
  (q 362799 1048576, q 725601 2097152, q 1 1, q 322938375589563 500000000000000, q 493391058275869 1000000000000000, q 50066619355233302924139995533 277754473274892288128479920128, q 500000000000000 322938375589563),
  (q 725601 2097152, q 181401 524288, q 1 1, q 645876376443451 1000000000000000, q 493391126614869 1000000000000000, q 1024070010140415283717672653 5681188688043226804999159808, q 1000000000000000 645876376443451),
  (q 181401 524288, q 725607 2097152, q 1 1, q 322938000854477 500000000000000, q 493391194953011 1000000000000000, q 50067377695282875591683791403 277754550217283010786525970432, q 500000000000000 322938000854477),
  (q 725607 2097152, q 362805 1048576, q 1 1, q 129175125395127 200000000000000, q 61673907911287 125000000000000, q 6258469608517521317159340673 34719323585969302309431148544, q 200000000000000 129175125395127),
  (q 362805 1048576, q 725613 2097152, q 1 1, q 322937626121747 500000000000000, q 123347832906681 250000000000000, q 5563126226987312527658197961 30861625239749264228254482432, q 500000000000000 322937626121747),
  (q 725613 2097152, q 45351 131072, q 1 1, q 64587487751253 100000000000000, q 98678279992459 200000000000000, q 2444751719703114583625113 13562239532580561011867648, q 100000000000000 64587487751253),
  (q 45351 131072, q 725619 2097152, q 1 1, q 80734312847843 125000000000000, q 493391468297009 1000000000000000, q 65542726926016525604231147887 363595021257558782527435440128, q 125000000000000 80734312847843),
  (q 725619 2097152, q 362811 1048576, q 1 1, q 80734266006767 125000000000000, q 98678307326173 200000000000000, q 8192897023429660699915365479 45449351288013295411794018304, q 125000000000000 80734266006767),
  (q 362811 1048576, q 725625 2097152, q 1 1, q 322936876663353 500000000000000, q 61673950620483 125000000000000, q 16689884253583954649548036327 92584927010957869789642489856, q 500000000000000 322936876663353),
  (q 725625 2097152, q 181407 524288, q 1 1, q 322936689300227 500000000000000, q 493391673296007 1000000000000000, q 1024126167442088430624633603 5681162318737359218180882432, q 500000000000000 322936689300227),
  (q 181407 524288, q 725631 2097152, q 1 1, q 32293650193769 50000000000000, q 123347935406823 250000000000000, q 10148206162890808357370862551 56294995342131200000000000000, q 50000000000000 32293650193769),
  (q 725631 2097152, q 362817 1048576, q 1 1, q 645872629151483 1000000000000000, q 12334795248943 25000000000000, q 8193121656646226423606307325 45449245812115959232921075712, q 1000000000000000 645872629151483),
  (q 362817 1048576, q 725637 2097152, q 1 1, q 161468063607191 250000000000000, q 49339187828729 100000000000000, q 50071169508831824937820098329 277754934900283545022344724480, q 250000000000000 161468063607191),
  (q 725637 2097152, q 90705 262144, q 1 1, q 80733984963403 125000000000000, q 123347986654001 250000000000000, q 97795993555806239319416173 542490182355331852852527104, q 125000000000000 80733984963403),
  (q 90705 262144, q 725643 2097152, q 1 1, q 32293575249343 50000000000000, q 493392014943861 1000000000000000, q 65546321073521235805422657303 363593333648505518126603960320, q 50000000000000 32293575249343),
  (q 725643 2097152, q 362823 1048576, q 1 1, q 25834845210707 40000000000000, q 24669604163543 50000000000000, q 1251807677242996642215502951 6943876257394368216414814208, q 40000000000000 25834845210707),
  (q 362823 1048576, q 725649 2097152, q 1 1, q 161467688887417 250000000000000, q 493392151597003 1000000000000000, q 65547219630447087346317777149 363592911752873189527745724416, q 250000000000000 161467688887417),
  (q 725649 2097152, q 181413 524288, q 1 1, q 322935190416419 500000000000000, q 30837013745143 62500000000000, q 1024182326748710225179944425 5681135950094549919469666304, q 500000000000000 322935190416419),
  (q 181413 524288, q 725655 2097152, q 1 1, q 645870006117187 1000000000000000, q 493392288246717 1000000000000000, q 65548118195392869592217347131 363592489859892918159455289344, q 1000000000000000 645870006117187),
  (q 725655 2097152, q 362829 1048576, q 1 1, q 645869631402713 1000000000000000, q 30837022285643 62500000000000, q 8193570935109154755279948257 45449034864299654196003602432, q 1000000000000000 645869631402713),
  (q 362829 1048576, q 725661 2097152, q 1 1, q 322934628344709 500000000000000, q 493392424893003 1000000000000000, q 50744803293741195210629710113 281474976710656000000000000000, q 500000000000000 322934628344709),
  (q 725661 2097152, q 22677 65536, q 1 1, q 6458688819773 10000000000000, q 24669624660743 50000000000000, q 61944800478644304259291 343597383680000000000000, q 10000000000000 6458688819773),
  (q 22677 65536, q 725667 2097152, q 1 1, q 645868507266359 1000000000000000, q 24669628076793 50000000000000, q 16691653837073230667515726693 92585106511678067233458749440, q 1000000000000000 645868507266359),
  (q 725667 2097152, q 362835 1048576, q 1 1, q 645868132556597 1000000000000000, q 123348157464001 250000000000000, q 8193795580355608121132236639 45448929392380755706703249408, q 1000000000000000 645868132556597),
  (q 362835 1048576, q 725673 2097152, q 1 1, q 645867757848013 1000000000000000, q 49339269817529 100000000000000, q 50075719934358400652235781301 277755396456194955714997780480, q 1000000000000000 645867757848013),
  (q 725673 2097152, q 181419 524288, q 1 1, q 322933691570303 500000000000000, q 12334819162343 25000000000000, q 1024238488060324852731408871 5681109582114825297144578048, q 500000000000000 322933691570303),
  (q 181419 524288, q 725679 2097152, q 1 1, q 322933504217189 500000000000000, q 493392834811293 1000000000000000, q 65551712535376334717538404739 363590802314495219741738663936, q 500000000000000 322933504217189),
  (q 725679 2097152, q 362841 1048576, q 1 1, q 645866633729327 1000000000000000, q 61674112891001 125000000000000, q 6259607197903729522204673453 34719438979289750923286413312, q 1000000000000000 645866633729327),
  (q 362841 1048576, q 725685 2097152, q 1 1, q 129173251805091 200000000000000, q 493392971443867 1000000000000000, q 50077236803297259809953469593 277755550292727649373209493504, q 200000000000000 129173251805091),
  (q 725685 2097152, q 90711 262144, q 1 1, q 16146647108069 25000000000000, q 493393039758869 1000000000000000, q 97807843799322531660839083 542491384278622740722745344, q 25000000000000 16146647108069),
  (q 90711 262144, q 725691 2097152, q 1 1, q 645865509621243 1000000000000000, q 246696554036507 500000000000000, q 50077995249097491023755190167 277755627208099589016799674368, q 1000000000000000 645865509621243),
  (q 725691 2097152, q 362847 1048576, q 1 1, q 80733141865113 125000000000000, q 493393176386303 1000000000000000, q 8194244882878707477053736083 45448718452521537155163488256, q 125000000000000 80733141865113),
  (q 362847 1048576, q 725697 2097152, q 1 1, q 645864760221743 1000000000000000, q 246696622349367 500000000000000, q 65554408374575506445067143853 363589536683297065286621986816, q 1000000000000000 645864760221743),
  (q 725697 2097152, q 181425 524288, q 1 1, q 8073304819047 12500000000000, q 123348328252577 250000000000000, q 782486452061898137216630813 4339933477774057821976920064, q 12500000000000 8073304819047),
  (q 181425 524288, q 725703 2097152, q 1 1, q 129172802165391 200000000000000, q 246696690660513 500000000000000, q 16693170721119934695717898313 92585260344351738960967368704, q 200000000000000 129172802165391),
  (q 725703 2097152, q 362853 1048576, q 1 1, q 1261452414319 1953125000000, q 493393449630887 1000000000000000, q 6259986424580828878295296633 34719477436011035631149907968, q 1953125000000 1261452414319),
  (q 362853 1048576, q 725709 2097152, q 1 1, q 322931630718439 500000000000000, q 493393517939891 1000000000000000, q 50080270631821946041845007409 277755857942638905105414356992, q 500000000000000 322931630718439),
  (q 725709 2097152, q 45357 131072, q 1 1, q 645862886743607 1000000000000000, q 246696793124019 500000000000000, q 15920209842963471533883 88296221541311606423552, q 1000000000000000 645862886743607),
  (q 45357 131072, q 725715 2097152, q 1 1, q 645862512051513 1000000000000000, q 493393654555329 1000000000000000, q 21852368095319105889465646949 121196090358656934535445348352, q 1000000000000000 645862512051513),
  (q 725715 2097152, q 362859 1048576, q 1 1, q 322931068680299 500000000000000, q 493393722861763 1000000000000000, q 6343996440889900424788947431 35184372088832000000000000000, q 500000000000000 322931068680299),
  (q 362859 1048576, q 725721 2097152, q 1 1, q 32293088133543 50000000000000, q 24669689558367 50000000000000, q 4370533529275025752654393339 24239189947477806828264357888, q 50000000000000 32293088133543),
  (q 725721 2097152, q 181431 524288, q 1 1, q 6458613879823 10000000000000, q 24669692973603 50000000000000, q 204870163339740850281943839 1136211369628936571642183680, q 10000000000000 6458613879823),
  (q 181431 524288, q 725727 2097152, q 1 1, q 645861013294919 1000000000000000, q 493393927775923 1000000000000000, q 50082546082532884642639698691 277756088659814029880748670976, q 1000000000000000 645861013294919),
  (q 725727 2097152, q 362865 1048576, q 1 1, q 129172127721743 200000000000000, q 49339399607893 100000000000000, q 1252073133273197760927124273 6943903177774715976657403904, q 200000000000000 129172127721743),
  (q 362865 1048576, q 725733 2097152, q 1 1, q 645860263923689 1000000000000000, q 12334851609527 25000000000000, q 50083304581211485262975684873 277756165561680800141761576960, q 1000000000000000 645860263923689),
  (q 725733 2097152, q 90717 262144, q 1 1, q 322929944619921 500000000000000, q 246697066341187 500000000000000, q 99129365863425865454207781 549755813888000000000000000, q 500000000000000 322929944619921),
  (q 90717 262144, q 725739 2097152, q 1 1, q 161464878639293 250000000000000, q 49339420098281 100000000000000, q 10016812617488865437400224587 55551248492323668182479929344, q 250000000000000 161464878639293),
  (q 725739 2097152, q 362871 1048576, q 1 1, q 4036619624223 6250000000000, q 49339426928239 100000000000000, q 1252111058584839594266031871 6943907022771593015189307392, q 6250000000000 4036619624223),
  (q 362871 1048576, q 725745 2097152, q 1 1, q 322929382597683 500000000000000, q 246697168790557 500000000000000, q 65561597632002735605548634077 363586161783477373599788040192, q 500000000000000 322929382597683),
  (q 725745 2097152, q 181437 524288, q 1 1, q 64585839051623 100000000000000, q 493394405878981 1000000000000000, q 1024406984025555695945829137 5681030482154300225974435840, q 100000000000000 64585839051623),
  (q 181437 524288, q 725751 2097152, q 1 1, q 10091531497473 15625000000000, q 493394474175991 1000000000000000, q 65562496325273556219336985211 363585739932936210370070052864, q 15625000000000 10091531497473),
  (q 725751 2097152, q 362877 1048576, q 1 1, q 161464410290373 250000000000000, q 30837158904509 62500000000000, q 6260744923259546277797069377 34719554337877876260906991616, q 250000000000000 161464410290373),
  (q 362877 1048576, q 725757 2097152, q 1 1, q 64585726648589 100000000000000, q 493394610767441 1000000000000000, q 50086338651468532085692068929 277756473149857275131925102592, q 100000000000000 64585726648589),
  (q 725757 2097152, q 2835 8192, q 1 1, q 322928445905733 500000000000000, q 246697339530941 500000000000000, q 15631638617567678821769 86685444632076770869248, q 500000000000000 322928445905733),
  (q 2835 8192, q 725763 2097152, q 1 1, q 645856517138221 1000000000000000, q 98678949471093 200000000000000, q 16695699062639556382239030629 92585516680693007946990223360, q 1000000000000000 645856517138221),
  (q 725763 2097152, q 362883 1048576, q 1 1, q 645856142466153 1000000000000000, q 493394815648193 1000000000000000, q 6344751058183331739397213671 35184372088832000000000000000, q 1000000000000000 645856142466153),
  (q 362883 1048576, q 725769 2097152, q 1 1, q 645855767795263 1000000000000000, q 493394883940063 1000000000000000, q 50087855731923212471395264117 277756626932372106009594822656, q 1000000000000000 645855767795263),
  (q 725769 2097152, q 181443 524288, q 1 1, q 645855393125551 1000000000000000, q 493394952231077 1000000000000000, q 782628671980600089376148411 4339947896512425881308758016, q 1000000000000000 645855393125551),
  (q 181443 524288, q 725775 2097152, q 1 1, q 645855018457017 1000000000000000, q 98679004104247 200000000000000, q 50759140445486612084260579443 281474976710656000000000000000, q 1000000000000000 645855018457017),
  (q 725775 2097152, q 362889 1048576, q 1 1, q 645854643789661 1000000000000000, q 61674386101317 125000000000000, q 8195817568031108848765330389 45447980204790964190030331904, q 1000000000000000 645854643789661),
  (q 362889 1048576, q 725781 2097152, q 1 1, q 645854269123483 1000000000000000, q 24669757854949 50000000000000, q 50089372842595736740311875321 277756780707171707775625461760, q 1000000000000000 645854269123483),
  (q 725781 2097152, q 90723 262144, q 1 1, q 161463473614621 250000000000000, q 493395225386569 1000000000000000, q 99141157114423374474383783 549755813888000000000000000, q 250000000000000 161463473614621),
  (q 90723 262144, q 725787 2097152, q 1 1, q 322926759897331 500000000000000, q 4933952936733 10000000000000, q 16696710469754607798441736909 92585619197226263440995123200, q 500000000000000 322926759897331),
  (q 725787 2097152, q 362895 1048576, q 1 1, q 322926572566009 500000000000000, q 19735814478367 40000000000000, q 96327905183520814240288051 534147876986940270974074880, q 500000000000000 322926572566009),
  (q 362895 1048576, q 725793 2097152, q 1 1, q 80731596308819 125000000000000, q 246697715122097 500000000000000, q 65568787402750913434457453165 363582787053422558716545204224, q 125000000000000 80731596308819),
  (q 725793 2097152, q 181449 524288, q 1 1, q 80731549476283 125000000000000, q 123348874632089 250000000000000, q 1024519324694797268698679941 5680977752162982504706342912, q 125000000000000 80731549476283),
  (q 181449 524288, q 725799 2097152, q 1 1, q 129170404230231 200000000000000, q 246697783405831 500000000000000, q 10152431828473374954721254399 56294995342131200000000000000, q 200000000000000 129170404230231),
  (q 725799 2097152, q 362901 1048576, q 1 1, q 645851646493223 1000000000000000, q 493395635094111 1000000000000000, q 2087167827457725834973586923 11573210408104518326648045568, q 1000000000000000 645851646493223),
  (q 362901 1048576, q 725805 2097152, q 1 1, q 64585127183647 100000000000000, q 61674462921963 125000000000000, q 16697469051531917957072453147 92585696077876012907512201216, q 100000000000000 64585127183647),
  (q 725805 2097152, q 45363 131072, q 1 1, q 322925448590447 500000000000000, q 493395771656441 1000000000000000, q 16008553298677763248426699 88765071407494346433363968, q 500000000000000 322925448590447),
  (q 45363 131072, q 725811 2097152, q 1 1, q 645850522526497 1000000000000000, q 493395839936321 1000000000000000, q 50093165751482440181725698623 277757165110421018058164273152, q 1000000000000000 645850522526497),
  (q 725811 2097152, q 362907 1048576, q 1 1, q 645850147873277 1000000000000000, q 98679181643069 200000000000000, q 8196491636109283603424610775 45447663832801094325845884928, q 1000000000000000 645850147873277),
  (q 362907 1048576, q 725817 2097152, q 1 1, q 161462443305309 250000000000000, q 61674497061689 125000000000000, q 50093924355923876191741086229 277757241985285330853370527744, q 250000000000000 161462443305309),
  (q 725817 2097152, q 181455 524288, q 1 1, q 645849398570373 1000000000000000, q 61674505596353 125000000000000, q 793200009402529124484879543 4398046511104000000000000000, q 1000000000000000 645849398570373),
  (q 181455 524288, q 725823 2097152, q 1 1, q 645849023920687 1000000000000000, q 246698056523639 500000000000000, q 7156383281131443807629877253 39679616979745934294015541248, q 1000000000000000 645849023920687),
  (q 725823 2097152, q 362913 1048576, q 1 1, q 32292432463609 50000000000000, q 493396181322877 1000000000000000, q 8196716333489754225245443117 45447558378123875166212587520, q 50000000000000 32292432463609),
  (q 362913 1048576, q 725829 2097152, q 1 1, q 645848274624851 1000000000000000, q 493396249597619 1000000000000000, q 65574180067692226943418228217 363580256117294591360748224512, q 1000000000000000 645848274624851),
  (q 725829 2097152, q 90729 262144, q 1 1, q 6458478999787 10000000000000, q 98679263574301 200000000000000, q 25615089636512394738520849 142023455160258334545674240, q 10000000000000 6458478999787),
  (q 90729 262144, q 725835 2097152, q 1 1, q 20182735166679 31250000000000, q 98679277228907 200000000000000, q 50766687415402034729915018967 281474976710656000000000000000, q 31250000000000 20182735166679),
  (q 725835 2097152, q 362919 1048576, q 1 1, q 645847150689933 1000000000000000, q 123349113604177 250000000000000, q 6345883097977884439963549491 35184372088832000000000000000, q 1000000000000000 645847150689933),
  (q 362919 1048576, q 725841 2097152, q 1 1, q 161461694011829 250000000000000, q 19735860907521 40000000000000, q 5566328761026449591135269973 30861949940606775908840243200, q 250000000000000 161461694011829),
  (q 725841 2097152, q 181461 524288, q 1 1, q 322923200702939 500000000000000, q 246698295479243 500000000000000, q 793247180099347329625020193 4398046511104000000000000000, q 500000000000000 322923200702939),
  (q 181461 524288, q 725847 2097152, q 1 1, q 645846026765617 1000000000000000, q 493396659228091 1000000000000000, q 65576876508449132462364503867 363578990685043513394676629504, q 1000000000000000 645846026765617),
  (q 725847 2097152, q 362925 1048576, q 1 1, q 322922826063267 500000000000000, q 493396727496839 1000000000000000, q 8197165740282573646391086289 45447347472748648592704536576, q 500000000000000 322922826063267),
  (q 362925 1048576, q 725853 2097152, q 1 1, q 64584527748863 100000000000000, q 493396795764731 1000000000000000, q 65577775338077433553803038593 363578568879598582083679682560, q 100000000000000 64584527748863),
  (q 725853 2097152, q 22683 65536, q 1 1, q 10091326607061 15625000000000, q 493396864031767 1000000000000000, q 1528895735746561119696167 8476493579861591880368128, q 15625000000000 10091326607061),
  (q 22683 65536, q 725859 2097152, q 1 1, q 161461132054089 250000000000000, q 493396932297947 1000000000000000, q 50099234798550650631856384703 277757780055347493986803646464, q 250000000000000 161461132054089),
  (q 725859 2097152, q 362931 1048576, q 1 1, q 322922076790993 500000000000000, q 493397000563271 1000000000000000, q 8197390449695012113042771535 45447242022050711547573960704, q 500000000000000 322922076790993),
  (q 362931 1048576, q 725865 2097152, q 1 1, q 322921889474397 500000000000000, q 246698534413869 500000000000000, q 16699997821143877999821949079 92585952304928992686088650752, q 500000000000000 322921889474397),
  (q 725865 2097152, q 181467 524288, q 1 1, q 645843404316781 1000000000000000, q 9867942741827 20000000000000, q 793294352693858616751029979 4398046511104000000000000000, q 1000000000000000 645843404316781),
  (q 181467 524288, q 725871 2097152, q 1 1, q 129168605937189 200000000000000, q 98679441070821 200000000000000, q 624575922619915116405706539 3462640985516016771748855808, q 200000000000000 129168605937189),
  (q 725871 2097152, q 362937 1048576, q 1 1, q 20182582970509 31250000000000, q 123349318404001 250000000000000, q 6262641434364876729880283477 34719746525041472998689734656, q 31250000000000 20182582970509),
  (q 362937 1048576, q 725877 2097152, q 1 1, q 20182571263369 31250000000000, q 493397341877047 1000000000000000, q 65581370736805325764551544937 363576881684348436344624644096, q 31250000000000 20182571263369),
  (q 725877 2097152, q 90735 262144, q 1 1, q 645841905800507 1000000000000000, q 246698705068617 500000000000000, q 128089492520840922294986991 710110685132669507896082432, q 1000000000000000 645841905800507),
  (q 90735 262144, q 725883 2097152, q 1 1, q 40365095698399 62500000000000, q 98679495679313 200000000000000, q 65582269606541176572661131431 363576459892168294786094071808, q 62500000000000 40365095698399),
  (q 725883 2097152, q 362943 1048576, q 1 1, q 2018253614217 3125000000000, q 1541867333297 3125000000000, q 1269327573416205041857822551 7036874417766400000000000000, q 3125000000000 2018253614217),
  (q 362943 1048576, q 725889 2097152, q 1 1, q 645840781925673 1000000000000000, q 493397614912659 1000000000000000, q 50773480337330549537798128797 281474976710656000000000000000, q 1000000000000000 645840781925673),
  (q 725889 2097152, q 181473 524288, q 1 1, q 161460101825771 250000000000000, q 493397683169421 1000000000000000, q 260955247650476133884031519 1446657306033379206659833856, q 250000000000000 161460101825771),
  (q 181473 524288, q 725895 2097152, q 1 1, q 322920016340837 500000000000000, q 30837359464083 62500000000000, q 50774235144388574524084586251 281474976710656000000000000000, q 500000000000000 322920016340837),
  (q 725895 2097152, q 362949 1048576, q 1 1, q 322919829030721 500000000000000, q 493397819680379 1000000000000000, q 6346826568845532716969560489 35184372088832000000000000000, q 500000000000000 322919829030721),
  (q 362949 1048576, q 725901 2097152, q 1 1, q 161459820860597 250000000000000, q 493397887934573 1000000000000000, q 50104545611376759744061530833 277758318030941588386559819776, q 250000000000000 161459820860597),
  (q 725901 2097152, q 45369 131072, q 1 1, q 10091232950383 15625000000000, q 61674744523489 125000000000000, q 12396329924123287551432853 68719476736000000000000000, q 15625000000000 10091232950383),
  (q 45369 131072, q 725907 2097152, q 1 1, q 322919267103907 500000000000000, q 98679604888079 200000000000000, q 65585865165701343188904593423 363574772749977308056904531968, q 500000000000000 322919267103907),
  (q 725907 2097152, q 362955 1048576, q 1 1, q 322919079796147 500000000000000, q 493398092692021 1000000000000000, q 6263210461357708795449680903 34719804162392175331659218944, q 500000000000000 322919079796147),
  (q 362955 1048576, q 725913 2097152, q 1 1, q 645837784977953 1000000000000000, q 61674770117849 125000000000000, q 50106063054467701426563741829 277758471720905758071905583104, q 1000000000000000 645837784977953),
  (q 725913 2097152, q 181479 524288, q 1 1, q 64583741036479 100000000000000, q 493398229192707 1000000000000000, q 1024800211460565700300025019 5680845938790613974851256320, q 100000000000000 64583741036479),
  (q 181479 524288, q 725919 2097152, q 1 1, q 129167407150561 200000000000000, q 246699148720883 500000000000000, q 65587662993412087799283494003 363573929194799787575250780160, q 200000000000000 129167407150561),
  (q 725919 2097152, q 362961 1048576, q 1 1, q 322918330570999 500000000000000, q 493398365689969 1000000000000000, q 8198514056919179446222817821 45446714788457929475643932672, q 500000000000000 322918330570999),
  (q 362961 1048576, q 725925 2097152, q 1 1, q 64583628653237 100000000000000, q 123349608484329 250000000000000, q 10155601858709274223905655621 56294995342131200000000000000, q 100000000000000 64583628653237),
  (q 725925 2097152, q 90741 262144, q 1 1, q 645835911923919 1000000000000000, q 493398502183807 1000000000000000, q 128103537861821459536154821 710104094795665547559174144, q 1000000000000000 645835911923919),
  (q 90741 262144, q 725931 2097152, q 1 1, q 645835537316647 1000000000000000, q 246699285214721 500000000000000, q 50108339275770189328605268327 277758702241396302220995067904, q 1000000000000000 645835537316647),
  (q 725931 2097152, q 362967 1048576, q 1 1, q 645835162710553 1000000000000000, q 246699319337111 500000000000000, q 8198738790396713739192893227 45446609345718908503239688192, q 1000000000000000 645835162710553),
  (q 362967 1048576, q 725937 2097152, q 1 1, q 645834788105637 1000000000000000, q 246699353459073 500000000000000, q 21863453265047502942418655999 121190887960643751477141045248, q 1000000000000000 645834788105637),
  (q 725937 2097152, q 181485 524288, q 1 1, q 6458344135019 10000000000000, q 493398775161213 1000000000000000, q 260986861520424321204525131 1446660507787173179863072768, q 10000000000000 6458344135019),
  (q 181485 524288, q 725943 2097152, q 1 1, q 32291701944967 50000000000000, q 19735953736137 40000000000000, q 13118251749019326241097616447 72714448423256251065555746816, q 50000000000000 32291701944967),
  (q 725943 2097152, q 362973 1048576, q 1 1, q 645833664297959 1000000000000000, q 493398911644781 1000000000000000, q 6263779522350023826686240569 34719861791069437363522371584, q 1000000000000000 645833664297959),
  (q 362973 1048576, q 725949 2097152, q 1 1, q 161458322424439 250000000000000, q 246699489942641 500000000000000, q 65592157703072836198077184481 363571820353284439354608975872, q 250000000000000 161458322424439),
  (q 725949 2097152, q 11343 32768, q 1 1, q 161458228774683 250000000000000, q 246699524062463 500000000000000, q 95579137712926146799727 529783193893521823105024, q 250000000000000 161458228774683),
  (q 11343 32768, q 725955 2097152, q 1 1, q 322916270250443 500000000000000, q 98679823272743 200000000000000, q 50781783632487361396108687999 281474976710656000000000000000, q 500000000000000 322916270250443),
  (q 725955 2097152, q 362979 1048576, q 1 1, q 645832165904217 1000000000000000, q 30837449037603 62500000000000, q 2733062756461608966361645573 15148799488073500172218269696, q 1000000000000000 645832165904217),
  (q 362979 1048576, q 725961 2097152, q 1 1, q 645831791308727 1000000000000000, q 19735970113549 40000000000000, q 65593955643091614687087895973 363570976835250356799693389824, q 1000000000000000 645831791308727),
  (q 725961 2097152, q 181491 524288, q 1 1, q 40364463544651 62500000000000, q 246699660537473 500000000000000, q 783008008199542196950557871 4339986325269497108410400768, q 62500000000000 40364463544651),
  (q 181491 524288, q 725967 2097152, q 1 1, q 322915521060641 500000000000000, q 61674923663789 125000000000000, q 50112891922377078843914953795 277759163230343926324442169344, q 500000000000000 322915521060641),
  (q 725967 2097152, q 362985 1048576, q 1 1, q 645830667529327 1000000000000000, q 246699728772411 500000000000000, q 2088052971744684567719130847 11573300068456589689603751936, q 1000000000000000 645830667529327),
  (q 362985 1048576, q 725973 2097152, q 1 1, q 12916605858771 20000000000000, q 493399525778477 1000000000000000, q 2031361933078000280607497937 11258999068426240000000000000, q 20000000000000 12916605858771),
  (q 725973 2097152, q 90747 262144, q 1 1, q 645829918348951 1000000000000000, q 19735983760451 40000000000000, q 97878965090878928816711461 542498590755354516547174400, q 1000000000000000 645829918348951),
  (q 90747 262144, q 725979 2097152, q 1 1, q 645829543760531 1000000000000000, q 246699831121609 500000000000000, q 50114409531692273403084402167 277759316877910646167768662016, q 1000000000000000 645829543760531),
  (q 725979 2097152, q 362991 1048576, q 1 1, q 80728646146661 125000000000000, q 98679946094861 200000000000000, q 6264348617342935843401186371 34719919411074736837906923520, q 125000000000000 80728646146661),
  (q 362991 1048576, q 725985 2097152, q 1 1, q 80728599323403 125000000000000, q 493399798704537 1000000000000000, q 21865850539798614969285108367 121189763277006608768534839296, q 125000000000000 80728599323403),
  (q 725985 2097152, q 181497 524288, q 1 1, q 645828420002339 1000000000000000, q 493399866933913 1000000000000000, q 783055433726764383924609505 4339991126695747846777339904, q 1000000000000000 645828420002339),
  (q 181497 524288, q 725991 2097152, q 1 1, q 80728505677329 125000000000000, q 493399935162433 1000000000000000, q 50115927171231126129331199371 277759470517770018198803972096, q 125000000000000 80728505677329),
  (q 725991 2097152, q 362997 1048576, q 1 1, q 322913835418051 500000000000000, q 246700001695049 500000000000000, q 8199862517950258183397610313 45446082151922254907313225728, q 500000000000000 322913835418051),
  (q 362997 1048576, q 725997 2097152, q 1 1, q 20182103007961 31250000000000, q 493400071616907 1000000000000000, q 16705562000778175981078736315 92586515778269933542811107328, q 31250000000000 20182103007961),
  (q 725997 2097152, q 45375 131072, q 1 1, q 645826921674579 1000000000000000, q 493400139842861 1000000000000000, q 16015575969181541400270553 88761776238997451506188288, q 1000000000000000 645826921674579),
  (q 45375 131072, q 726003 2097152, q 1 1, q 129165309419117 200000000000000, q 493400208067959 1000000000000000, q 10157564593910954933180118707 56294995342131200000000000000, q 200000000000000 129165309419117),
  (q 726003 2097152, q 363003 1048576, q 1 1, q 645826172517769 1000000000000000, q 493400276292201 1000000000000000, q 2088242677631550646049802853 11573319273198209350907199488, q 1000000000000000 645826172517769),
  (q 363003 1048576, q 726009 2097152, q 1 1, q 645825797941131 1000000000000000, q 123350086128897 250000000000000, q 21867049241352670073570808103 121189200956413783933005594624, q 1000000000000000 645825797941131),
  (q 726009 2097152, q 181503 524288, q 1 1, q 80728177920709 125000000000000, q 493400412738119 1000000000000000, q 783102861142981190065934867 4339995927640315735155146752, q 125000000000000 80728177920709),
  (q 181503 524288, q 726015 2097152, q 1 1, q 645825048791391 1000000000000000, q 98680096191959 200000000000000, q 10023792508196228014361488199 55551955554873906714753630208, q 1000000000000000 645825048791391),
  (q 726015 2097152, q 363009 1048576, q 1 1, q 40364042138643 62500000000000, q 98680109836123 200000000000000, q 6264917746337564577588205837 34719977022409621867184783360, q 62500000000000 40364042138643),
  (q 363009 1048576, q 726021 2097152, q 1 1, q 161456074911591 250000000000000, q 24670030870029 50000000000000, q 16706573800769651955891925811 92586618194567698030337720320, q 250000000000000 161456074911591),
  (q 726021 2097152, q 90753 262144, q 1 1, q 322911962537809 500000000000000, q 493400685619689 1000000000000000, q 32630273981644816305337371 180833263663832895888293888, q 500000000000000 322911962537809),
  (q 90753 262144, q 726027 2097152, q 1 1, q 12916471010121 20000000000000, q 493400753837943 1000000000000000, q 16706826757064323998374434749 92586643797036746622550147072, q 20000000000000 12916471010121),
  (q 726027 2097152, q 363015 1048576, q 1 1, q 32291158796883 50000000000000, q 246700411027671 500000000000000, q 2733512267538881999361650489 15148588617187895076276142080, q 50000000000000 32291158796883),
  (q 363015 1048576, q 726033 2097152, q 1 1, q 645822801370449 1000000000000000, q 123350222567971 250000000000000, q 1022882431584351608369578141 5668571595848795324564897792, q 1000000000000000 645822801370449),
  (q 726033 2097152, q 181509 524288, q 1 1, q 10090975418819 15625000000000, q 123350239621893 250000000000000, q 1025081148363034184117570265 5680714141999760401160470528, q 15625000000000 10090975418819)
]

/-- Cells `(a, b, w₀, w₁, w₂, λ, c)`, sorted by `a`: chunk 6. -/
def cells6 : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) := [
  (q 181509 524288, q 726039 2097152, q 1 1, q 322911026119781 500000000000000, q 123350256675601 250000000000000, q 50792352791212383111119048443 281474976710656000000000000000, q 500000000000000 322911026119781),
  (q 726039 2097152, q 363021 1048576, q 1 1, q 322910838837943 500000000000000, q 24670054745819 50000000000000, q 6265297184557711299828292097 34720015425150057753943736320, q 500000000000000 322910838837943),
  (q 363021 1048576, q 726045 2097152, q 1 1, q 161455325778347 250000000000000, q 246700581564751 500000000000000, q 50793107788060789066420601537 281474976710656000000000000000, q 250000000000000 161455325778347),
  (q 726045 2097152, q 22689 65536, q 1 1, q 161455232138017 250000000000000, q 493401231341767 1000000000000000, q 218519532870887713606169 1210938372810868265058304, q 250000000000000 161455232138017),
  (q 22689 65536, q 726051 2097152, q 1 1, q 645820553991927 1000000000000000, q 246700649776589 500000000000000, q 65607441216086316770969140127 363564650788281216272877748224, q 1000000000000000 645820553991927),
  (q 726051 2097152, q 363027 1048576, q 1 1, q 129164035886593 200000000000000, q 493401367763733 1000000000000000, q 1269856007439217524922599179 7036874417766400000000000000, q 200000000000000 129164035886593),
  (q 363027 1048576, q 726057 2097152, q 1 1, q 32290990243759 50000000000000, q 61675179496679 125000000000000, q 50124274728957590736727735333 277760315399251999441534582784, q 50000000000000 32290990243759),
  (q 726057 2097152, q 181515 524288, q 1 1, q 322909715159287 500000000000000, q 493401504182277 1000000000000000, q 1025137341760407712123404039 5680687784631554439896891392, q 500000000000000 322909715159287),
  (q 181515 524288, q 726063 2097152, q 1 1, q 322909527881573 500000000000000, q 246700786195133 500000000000000, q 65609239428870784338019963907 363563807360458737853820567552, q 500000000000000 322909527881573),
  (q 726063 2097152, q 363033 1048576, q 1 1, q 645818681208897 1000000000000000, q 2467008202987 5000000000000, q 8201211123385154610144608261 45445449563145213693665476608, q 1000000000000000 645818681208897),
  (q 363033 1048576, q 726069 2097152, q 1 1, q 322909153327913 500000000000000, q 246700854401839 500000000000000, q 65610138547297406322481784809 363563385650527836289957363712, q 500000000000000 322909153327913),
  (q 726069 2097152, q 90759 262144, q 1 1, q 322908966051967 500000000000000, q 493401777009101 1000000000000000, q 3968476981861880471509183 21990232555520000000000000, q 500000000000000 322908966051967),
  (q 90759 262144, q 726075 2097152, q 1 1, q 32290877877661 50000000000000, q 493401845213669 1000000000000000, q 10159376577237179806752334651 56294995342131200000000000000, q 50000000000000 32290877877661),
  (q 726075 2097152, q 363039 1048576, q 1 1, q 161454295750921 250000000000000, q 493401913417381 1000000000000000, q 6265866370224348959950933619 34720073022037606284849577984, q 250000000000000 161454295750921),
  (q 363039 1048576, q 726081 2097152, q 1 1, q 322908404227663 500000000000000, q 493401981620239 1000000000000000, q 65611936808219600068708557581 363562542238626145503608307712, q 500000000000000 322908404227663),
  (q 726081 2097152, q 181521 524288, q 1 1, q 645816433908147 1000000000000000, q 493402049822241 1000000000000000, q 341731179054502858484623239 1893553809308901944634376192, q 1000000000000000 645816433908147),
  (q 181521 524288, q 726087 2097152, q 1 1, q 322908029681073 500000000000000, q 493402118023387 1000000000000000, q 50128069375633568342813716939 277760699359242397699480223744, q 500000000000000 322908029681073),
  (q 726087 2097152, q 363045 1048576, q 1 1, q 161453921204331 250000000000000, q 493402186223679 1000000000000000, q 911295632291274355959974641 5049470967870350794271227904, q 250000000000000 161453921204331),
  (q 363045 1048576, q 726093 2097152, q 1 1, q 8072691378421 12500000000000, q 98680450884623 200000000000000, q 10025765665527717099091913309 55552155229092584395821285376, q 12500000000000 8072691378421),
  (q 726093 2097152, q 45381 131072, q 1 1, q 129162987146243 200000000000000, q 493402322621697 1000000000000000, q 155027849022855914530373 858993459200000000000000, q 200000000000000 129162987146243),
  (q 45381 131072, q 726099 2097152, q 1 1, q 80726820148741 125000000000000, q 493402390819423 1000000000000000, q 50799903101348104627552585487 281474976710656000000000000000, q 125000000000000 80726820148741),
  (q 726099 2097152, q 363051 1048576, q 1 1, q 645814186649819 1000000000000000, q 246701229508147 500000000000000, q 8201885480256950504795073575 45445133286667262514289442816, q 1000000000000000 645814186649819),
  (q 363051 1048576, q 726105 2097152, q 1 1, q 645813812110889 1000000000000000, q 493402527212309 1000000000000000, q 50130346254318772807564493381 277760929712126978116349329408, q 1000000000000000 645813812110889),
  (q 726105 2097152, q 181527 524288, q 1 1, q 645813437573137 1000000000000000, q 49340259540747 100000000000000, q 1025249734572380049643726947 5680635071885232175365226496, q 1000000000000000 645813437573137),
  (q 181527 524288, q 726111 2097152, q 1 1, q 161453265759141 250000000000000, q 19736106544071 40000000000000, q 5570122803221558186746325627 30862334054730056663774003200, q 250000000000000 161453265759141),
  (q 726111 2097152, q 363057 1048576, q 1 1, q 645812688501169 1000000000000000, q 246701365897613 500000000000000, q 6350223849689192637324658277 35184372088832000000000000000, q 1000000000000000 645812688501169),
  (q 363057 1048576, q 726117 2097152, q 1 1, q 80726539245869 125000000000000, q 493402799987821 1000000000000000, q 65617331783541017014165881977 363560012066605349575300481024, q 125000000000000 80726539245869),
  (q 726117 2097152, q 90765 262144, q 1 1, q 322905969716957 500000000000000, q 493402868179561 1000000000000000, q 11650884477602196862638539 64552521524014391465345024, q 500000000000000 322905969716957),
  (q 90765 262144, q 726123 2097152, q 1 1, q 322905782451027 500000000000000, q 246701468185223 500000000000000, q 65618230974175946755240673399 363559590380555910935476174848, q 500000000000000 322905782451027),
  (q 726123 2097152, q 363063 1048576, q 1 1, q 645811190371373 1000000000000000, q 123350751140119 250000000000000, q 8202335071562773183859258635 45444922442315810891651612672, q 1000000000000000 645811190371373),
  (q 363063 1048576, q 726129 2097152, q 1 1, q 64581081584187 100000000000000, q 493403072749651 1000000000000000, q 65619130172834252785826666333 363559168697160218376079933440, q 100000000000000 64581081584187),
  (q 726129 2097152, q 181533 524288, q 1 1, q 322905220656773 500000000000000, q 493403140937971 1000000000000000, q 1025305933987065548167401425 5680608716507151056469229568, q 500000000000000 322905220656773),
  (q 181533 524288, q 726135 2097152, q 1 1, q 807262583483 1250000000000, q 98680641825087 200000000000000, q 1114092026739192924388354247 6172473635446433271058006016, q 1250000000000 807262583483),
  (q 726135 2097152, q 363069 1048576, q 1 1, q 645809692260433 1000000000000000, q 98680655462409 200000000000000, q 696312787618735584838384033 3857796555288033620205240320, q 1000000000000000 645809692260433),
  (q 363069 1048576, q 726141 2097152, q 1 1, q 161452329433911 250000000000000, q 2467016727489 5000000000000, q 50805188770195549371985909089 281474976710656000000000000000, q 250000000000000 161452329433911),
  (q 726141 2097152, q 5673 16384, q 1 1, q 645808943212033 1000000000000000, q 4934034136827 10000000000000, q 125162846001782454568485 693432072640000732168192, q 1000000000000000 645808943212033),
  (q 5673 16384, q 726147 2097152, q 1 1, q 645808568689601 1000000000000000, q 98680696373349 200000000000000, q 65621827816949790217026598527 363557903662895054230506176512, q 1000000000000000 645808568689601),
  (q 726147 2097152, q 363075 1048576, q 1 1, q 161452048542087 250000000000000, q 246701775024967 500000000000000, q 6267004843572828838716983167 34720188189815041178967474176, q 250000000000000 161452048542087),
  (q 363075 1048576, q 726153 2097152, q 1 1, q 40362988728017 62500000000000, q 49340361823227 100000000000000, q 65622727047701971803490659333 363557481990113783042868772864, q 62500000000000 40362988728017),
  (q 726153 2097152, q 181539 524288, q 1 1, q 20181482660293 31250000000000, q 493403686413749 1000000000000000, q 783387465311485669392122687 4340024723195681750533537792, q 31250000000000 20181482660293),
  (q 181539 524288, q 726159 2097152, q 1 1, q 322903535305829 500000000000000, q 246701877297187 500000000000000, q 50137177298445238203370623491 277761620666803300020086898688, q 500000000000000 322903535305829),
  (q 726159 2097152, q 363081 1048576, q 1 1, q 322903348047559 500000000000000, q 98680764554829 200000000000000, q 10161566348827241465139589 56294995342131200000000000, q 500000000000000 322903348047559),
  (q 363081 1048576, q 726165 2097152, q 1 1, q 645806321579757 1000000000000000, q 24670194547653 50000000000000, q 50808209319434930659846683033 281474976710656000000000000000, q 1000000000000000 645806321579757),
  (q 726165 2097152, q 90771 262144, q 1 1, q 322902973532787 500000000000000, q 6167549489139 12500000000000, q 32642132724812138783242153 180834463418460243272663040, q 500000000000000 322902973532787),
  (q 90771 262144, q 726171 2097152, q 1 1, q 64580557255257 100000000000000, q 246702013654163 500000000000000, q 10161792895145419775321647419 56294995342131200000000000000, q 100000000000000 64580557255257),
  (q 726171 2097152, q 363087 1048576, q 1 1, q 80725649755093 125000000000000, q 123351023871169 250000000000000, q 6267384364916929510565224163 34720226571372866587133476864, q 125000000000000 80725649755093),
  (q 363087 1048576, q 726177 2097152, q 1 1, q 645804823530097 1000000000000000, q 123351040915043 250000000000000, q 2032388785584491178715146373 11258999068426240000000000000, q 1000000000000000 645804823530097),
  (q 726177 2097152, q 181545 524288, q 1 1, q 161451112255157 250000000000000, q 493404231834813 1000000000000000, q 793907769131285246265459893 4398046511104000000000000000, q 250000000000000 161451112255157),
  (q 181545 524288, q 726183 2097152, q 1 1, q 322902037256169 500000000000000, q 493404300008599 1000000000000000, q 50810474811090512791151985003 281474976710656000000000000000, q 500000000000000 322902037256169),
  (q 726183 2097152, q 363093 1048576, q 1 1, q 322901850002613 500000000000000, q 49340436818153 100000000000000, q 6351356549959628823034329177 35184372088832000000000000000, q 500000000000000 322901850002613),
  (q 363093 1048576, q 726189 2097152, q 1 1, q 645803325499293 1000000000000000, q 246702218176803 500000000000000, q 16713657529152841746145208043 92587334821043732989842817024, q 1000000000000000 645803325499293),
  (q 726189 2097152, q 45387 131072, q 1 1, q 322901475497269 500000000000000, q 123351126131207 250000000000000, q 12241541046570102759948785 67812998740263048960802816, q 500000000000000 322901475497269),
  (q 45387 131072, q 726195 2097152, q 1 1, q 322901288245481 500000000000000, q 98680914539039 200000000000000, q 50811985176826299063846403663 281474976710656000000000000000, q 500000000000000 322901288245481),
  (q 726195 2097152, q 363099 1048576, q 1 1, q 161450550497141 250000000000000, q 493404640864707 1000000000000000, q 8203683941762249095451232519 45444289941105353457712234496, q 250000000000000 161450550497141),
  (q 363099 1048576, q 726201 2097152, q 1 1, q 129160365497469 200000000000000, q 123351177258341 250000000000000, q 50142490755965098576988978021 277762157968188264004156653568, q 200000000000000 129160365497469),
  (q 726201 2097152, q 181551 524288, q 1 1, q 80725181623413 125000000000000, q 493404777201167 1000000000000000, q 1025474544266437161767431939 5680529654353412471214047232, q 125000000000000 80725181623413),
  (q 181551 524288, q 726207 2097152, q 1 1, q 322900539244221 500000000000000, q 98680969073623 200000000000000, q 65630820485537957785436233459 363553687054501478923348475904, q 500000000000000 322900539244221),
  (q 726207 2097152, q 363105 1048576, q 1 1, q 645800703990759 1000000000000000, q 1927362943493 3906250000000, q 8203908767503743248284097693 45444184528881034710510206976, q 1000000000000000 645800703990759),
  (q 363105 1048576, q 726213 2097152, q 1 1, q 322900164747127 500000000000000, q 246702490849723 500000000000000, q 50144008954701471937692689657 277762311465546425475794993152, q 500000000000000 322900164747127),
  (q 726213 2097152, q 90777 262144, q 1 1, q 40362497187433 62500000000000, q 49340504986383 100000000000000, q 99247321074118087729693589 549755813888000000000000000, q 62500000000000 40362497187433),
  (q 90777 262144, q 726219 2097152, q 1 1, q 32289979025239 50000000000000, q 493405118027359 1000000000000000, q 10163001199883266033438518379 56294995342131200000000000000, q 50000000000000 32289979025239),
  (q 726219 2097152, q 363111 1048576, q 1 1, q 64579920601181 100000000000000, q 493405186190033 1000000000000000, q 6268143452949030070093919899 34720303322939106527818022912, q 100000000000000 64579920601181),
  (q 363111 1048576, q 726225 2097152, q 1 1, q 32289941576001 50000000000000, q 493405254351853 1000000000000000, q 50145527183667972581419795837 277762464955206246334396891136, q 50000000000000 32289941576001),
  (q 726225 2097152, q 181557 524288, q 1 1, q 20181201782169 31250000000000, q 246702661256409 500000000000000, q 15363329272559158934372147 85098806166182082792914944, q 31250000000000 20181201782169),
  (q 181557 524288, q 726231 2097152, q 1 1, q 322899041269987 500000000000000, q 493405390672929 1000000000000000, q 50816516456271220722537032699 281474976710656000000000000000, q 500000000000000 322899041269987),
  (q 726231 2097152, q 363117 1048576, q 1 1, q 645797708051719 1000000000000000, q 61675682354023 125000000000000, q 6268333234403944350086938537 34720322508424882294857138176, q 1000000000000000 645797708051719),
  (q 363117 1048576, q 726237 2097152, q 1 1, q 322898666782321 500000000000000, q 246702763495293 500000000000000, q 65635317120728193046875694977 363551578849822702560612450304, q 500000000000000 322898666782321),
  (q 726237 2097152, q 22695 65536, q 1 1, q 80724619884843 125000000000000, q 123351398787033 250000000000000, q 510125986861040100663997 2825547859766190953988096, q 125000000000000 80724619884843),
  (q 22695 65536, q 726243 2097152, q 1 1, q 25831863383761 40000000000000, q 61675707913103 125000000000000, q 50147804583799905368899449871 277762695175262222291554009088, q 40000000000000 25831863383761),
  (q 726243 2097152, q 363123 1048576, q 1 1, q 161449052527621 250000000000000, q 246702865730331 500000000000000, q 8204583268800364580338905519 45443868300169598185165029376, q 250000000000000 161449052527621),
  (q 363123 1048576, q 726249 2097152, q 1 1, q 322897917814061 500000000000000, q 98681159923129 200000000000000, q 65637115830973283604990080485 363550735586528540478421336064, q 500000000000000 322897917814061),
  (q 726249 2097152, q 181563 524288, q 1 1, q 645795461146939 1000000000000000, q 493405867769773 1000000000000000, q 783577239208955954966477299 4340043910606183408320118784, q 1000000000000000 645795461146939),
  (q 181563 524288, q 726255 2097152, q 1 1, q 322897543333467 500000000000000, q 493405935923047 1000000000000000, q 50819537461102416199659839331 281474976710656000000000000000, q 500000000000000 322897543333467),
  (q 726255 2097152, q 363129 1048576, q 1 1, q 645794712188107 1000000000000000, q 246703002037733 500000000000000, q 6268712808650323049333957741 34720360876509907942767591424, q 1000000000000000 645794712188107),
  (q 363129 1048576, q 726261 2097152, q 1 1, q 32289716885523 50000000000000, q 493406072227031 1000000000000000, q 50150082051951497633152691369 277762925377999605881657884672, q 50000000000000 32289716885523),
  (q 726261 2097152, q 90783 262144, q 1 1, q 64579396323399 100000000000000, q 493406140377741 1000000000000000, q 32650040127988177697669749 180835262853801188809244672, q 100000000000000 64579396323399),
  (q 90783 262144, q 726267 2097152, q 1 1, q 6457935887587 10000000000000, q 493406208527597 1000000000000000, q 50150841223117685640804146663 277763002108396886880119947264, q 10000000000000 6457935887587),
  (q 726267 2097152, q 363135 1048576, q 1 1, q 161448303571147 250000000000000, q 493406276676599 1000000000000000, q 6352678206352454308765337939 35184372088832000000000000000, q 250000000000000 161448303571147),
  (q 363135 1048576, q 726273 2097152, q 1 1, q 322896419905827 500000000000000, q 98681268964949 200000000000000, q 1355448659509236941459226409 7507110238834324457778053120, q 500000000000000 322896419905827),
  (q 726273 2097152, q 181569 524288, q 1 1, q 6457924653399 10000000000000, q 246703206486019 500000000000000, q 31763863087497153733311429 175921860444160000000000000, q 10000000000000 6457924653399),
  (q 181569 524288, q 726279 2097152, q 1 1, q 161448022717331 250000000000000, q 123351620279619 250000000000000, q 50822558587430999947158951851 281474976710656000000000000000, q 250000000000000 161448022717331),
  (q 726279 2097152, q 363141 1048576, q 1 1, q 322895858199963 500000000000000, q 24670327463203 50000000000000, q 8205257806206114024579681209 45443552083400933815420452864, q 500000000000000 322895858199963),
  (q 363141 1048576, q 726285 2097152, q 1 1, q 645791341931707 1000000000000000, q 493406617408789 1000000000000000, q 65642512154292435024973860977 363548205860341026711702339584, q 1000000000000000 645791341931707),
  (q 726285 2097152, q 45393 131072, q 1 1, q 645790967464667 1000000000000000, q 61675835694083 125000000000000, q 16026113735581569630911795 88756834730014233616973824, q 1000000000000000 645790967464667),
  (q 45393 131072, q 726291 2097152, q 1 1, q 322895296499403 500000000000000, q 123351688423921 250000000000000, q 50153877983361910051937048623 277763309010746070315888017408, q 500000000000000 322895296499403),
  (q 726291 2097152, q 363147 1048576, q 1 1, q 322895109267061 500000000000000, q 9868136436757 20000000000000, q 8205482660032479016303394615 45443446680465359668414251008, q 500000000000000 322895109267061),
  (q 363147 1048576, q 726297 2097152, q 1 1, q 322894922035309 500000000000000, q 246703444989581 500000000000000, q 65644310992927941207338989877 363547362639510742566034210816, q 500000000000000 322894922035309),
  (q 726297 2097152, q 181575 524288, q 1 1, q 645789469608293 1000000000000000, q 493406958119619 1000000000000000, q 261224045831408224866240853 1446684500474951858162499584, q 1000000000000000 645789469608293),
  (q 181575 524288, q 726303 2097152, q 1 1, q 322894547573573 500000000000000, q 246703513129611 500000000000000, q 16718465469610753802719082065 92587820816792363921297113088, q 500000000000000 322894547573573),
  (q 726303 2097152, q 363153 1048576, q 1 1, q 645788720687177 1000000000000000, q 493407094397971 1000000000000000, q 8205707517871146313915878157 45443341278856869667854614528, q 1000000000000000 645788720687177),
  (q 363153 1048576, q 726309 2097152, q 1 1, q 161447086557097 250000000000000, q 98681432507173 200000000000000, q 10031231126580928986880021861 55552707833461384205331070976, q 250000000000000 161447086557097),
  (q 726309 2097152, q 90789 262144, q 1 1, q 80723496471347 125000000000000, q 98681446134581 200000000000000, q 97961982905810811895541993 542506987353614092368609280, q 125000000000000 80723496471347),
  (q 90789 262144, q 726315 2097152, q 1 1, q 80723449664293 125000000000000, q 493407298809091 1000000000000000, q 50156914864535208552938074999 277763615882313150298578747392, q 125000000000000 80723449664293),
  (q 726315 2097152, q 363159 1048576, q 1 1, q 64578722285909 100000000000000, q 493407366944423 1000000000000000, q 8205932379722151927523157243 45443235878575393444997365760, q 100000000000000 64578722285909),
  (q 363159 1048576, q 726321 2097152, q 1 1, q 80723356050627 125000000000000, q 4934074350789 10000000000000, q 16719224701241344624884487199 92587897531798593193220505600, q 125000000000000 80723356050627),
  (q 726321 2097152, q 181581 524288, q 1 1, q 645786473952119 1000000000000000, q 493407503212523 1000000000000000, q 783719589471137121831216653 4340058296112744903982710784, q 1000000000000000 645786473952119),
  (q 181581 524288, q 726327 2097152, q 1 1, q 322893049750201 500000000000000, q 123351892836323 250000000000000, q 2033144048183634567015731603 11258999068426240000000000000, q 500000000000000 322893049750201),
  (q 726327 2097152, q 363165 1048576, q 1 1, q 322892862524931 500000000000000, q 493407639477207 1000000000000000, q 2735385748528514426577601099 15147710159873667122862227456, q 500000000000000 322892862524931),
  (q 363165 1048576, q 726333 2097152, q 1 1, q 322892675300251 500000000000000, q 493407707608267 1000000000000000, q 65649707701426658013535972769 363544833040718240308604698624, q 500000000000000 322892675300251),
  (q 726333 2097152, q 11349 32768, q 1 1, q 645784976152321 1000000000000000, q 493407775738473 1000000000000000, q 255124777398496509498143 1412780173592562522652672, q 1000000000000000 645784976152321),
  (q 11349 32768, q 726339 2097152, q 1 1, q 322892300852659 500000000000000, q 19736313754713 40000000000000, q 3343996791109351825719796497 18517594848206804498524405760, q 500000000000000 322892300852659),
  (q 726339 2097152, q 363171 1048576, q 1 1, q 322892113629747 500000000000000, q 493407911996323 1000000000000000, q 254152448110623161583937863 1407374883553280000000000000, q 500000000000000 322892113629747),
  (q 363171 1048576, q 726345 2097152, q 1 1, q 1261296587529 1953125000000, q 493407980123967 1000000000000000, q 7294611852050903161685948509 40393776651372676211030360064, q 1953125000000 1261296587529),
  (q 726345 2097152, q 181587 524288, q 1 1, q 645783478371381 1000000000000000, q 123352012062689 250000000000000, q 783767043337623752482111619 4340063090319743031860789248, q 1000000000000000 645783478371381),
  (q 181587 524288, q 726351 2097152, q 1 1, q 645783103929093 1000000000000000, q 123352029094173 250000000000000, q 21884135388003759142267433921 121181189425717730255067676672, q 1000000000000000 645783103929093),
  (q 726351 2097152, q 363177 1048576, q 1 1, q 40361420592999 62500000000000, q 493408184501773 1000000000000000, q 6354000048790679157762827877 35184372088832000000000000000, q 62500000000000 40361420592999),
  (q 363177 1048576, q 726357 2097152, q 1 1, q 645782355048053 1000000000000000, q 246704126313 500000000000, q 65653305667589434608168041001 363543146694606604661514305536, q 1000000000000000 645782355048053),
  (q 726357 2097152, q 90795 262144, q 1 1, q 645781980609301 1000000000000000, q 493408320749373 1000000000000000, q 128229991059351371648321067 710044796688141810795544576, q 1000000000000000 645781980609301),
  (q 90795 262144, q 726363 2097152, q 1 1, q 40361350385733 62500000000000, q 123352097217973 250000000000000, q 2180999521290422865485470673 12076705631874617371890024448, q 62500000000000 40361350385733),
  (q 726363 2097152, q 363183 1048576, q 1 1, q 322890615867667 500000000000000, q 493408456993557 1000000000000000, q 2090140359940124978197835729 11573511161758514095237103616, q 500000000000000 322890615867667),
  (q 363183 1048576, q 726369 2097152, q 1 1, q 322890428650059 500000000000000, q 481844262807 976562500000, q 50833888893294222221938231437 281474976710656000000000000000, q 500000000000000 322890428650059),
  (q 726369 2097152, q 181593 524288, q 1 1, q 645780482866081 1000000000000000, q 19736343729373 40000000000000, q 31771416624739834687476961 175921860444160000000000000, q 1000000000000000 645780482866081),
  (q 181593 524288, q 726375 2097152, q 1 1, q 322890054216611 500000000000000, q 123352165338357 250000000000000, q 65656004226474378606636493899 363541881962892137582783627264, q 500000000000000 322890054216611),
  (q 726375 2097152, q 363189 1048576, q 1 1, q 645779734001543 1000000000000000, q 123352182367919 250000000000000, q 6270610906624069944605936545 34720552659218592207799844864, q 1000000000000000 645779734001543),
  (q 363189 1048576, q 726381 2097152, q 1 1, q 322889679785521 500000000000000, q 493408797589071 1000000000000000, q 65656903762153006691427142641 363541460390962787600620847104, q 500000000000000 322889679785521),
  (q 726381 2097152, q 45399 131072, q 1 1, q 16144474628543 25000000000000, q 123352216426403 250000000000000, q 16029627327393011711023051 88755187892088234406051840, q 25000000000000 16144474628543),
  (q 45399 131072, q 726387 2097152, q 1 1, q 645778610713577 1000000000000000, q 493408933821299 1000000000000000, q 81337848255216570864171503 450359962737049600000000000, q 1000000000000000 645778610713577),
  (q 726387 2097152, q 363195 1048576, q 1 1, q 161444559071653 250000000000000, q 493409001936131 1000000000000000, q 6270800737207099577258355463 34720571832200123609444777984, q 250000000000000 161444559071653),
  (q 363195 1048576, q 726393 2097152, q 1 1, q 322888930930413 500000000000000, q 49340907005011 100000000000000, q 65658702857585940100113172949 363540617255066451777486323712, q 500000000000000 322888930930413),
  (q 726393 2097152, q 181599 524288, q 1 1, q 32288874371811 50000000000000, q 98681827632647 200000000000000, q 22396055906842429796119457 124002076494036982319546368, q 50000000000000 32288874371811),
  (q 181599 524288, q 726399 2097152, q 1 1, q 645777113012791 1000000000000000, q 246704603137753 500000000000000, q 65659602417340369017852371923 363540195691100028886468001792, q 1000000000000000 645777113012791),
  (q 726399 2097152, q 363201 1048576, q 1 1, q 322888369295271 500000000000000, q 493409274386923 1000000000000000, q 6270990571569507320356609853 34720591004220206859390287872, q 500000000000000 322888369295271),
  (q 363201 1048576, q 726405 2097152, q 1 1, q 645776364169471 1000000000000000, q 246704671248743 500000000000000, q 50168304246005122877507496649 277764766376599923224458821632, q 1000000000000000 645776364169471),
  (q 726405 2097152, q 90801 262144, q 1 1, q 645775989749579 1000000000000000, q 123352352651799 250000000000000, q 128244046429725690042056457 710038209668217096900706304, q 1000000000000000 645775989749579),
  (q 90801 262144, q 726411 2097152, q 1 1, q 322887807665433 500000000000000, q 493409478716051 1000000000000000, q 65661401560925315862976343767 363539352571130110195575816192, q 500000000000000 322887807665433),
  (q 726411 2097152, q 363207 1048576, q 1 1, q 161443810228333 250000000000000, q 123352386706013 250000000000000, q 6271180409711330954745702091 34720610175278841957636374528, q 250000000000000 161443810228333),
  (q 363207 1048576, q 726417 2097152, q 1 1, q 40360929156061 62500000000000, q 77095252333 156250000000, q 65662301144755916126674459517 363538931015126614395701952512, q 62500000000000 40360929156061),
  (q 726417 2097152, q 181605 524288, q 1 1, q 645774492081799 1000000000000000, q 246704841518747 500000000000000, q 1025980483432511939388635633 5680292503720627531459592192, q 1000000000000000 645774492081799),
  (q 181605 524288, q 726423 2097152, q 1 1, q 645774117667801 1000000000000000, q 246704875571467 500000000000000, q 65663200736611995039509538811 363538509461777427626209574912, q 1000000000000000 645774117667801),
  (q 726423 2097152, q 363213 1048576, q 1 1, q 322886871627491 500000000000000, q 3083811370297 6250000000000, q 8207956316943701753600890801 45442287335762301404261122048, q 500000000000000 322886871627491),
  (q 363213 1048576, q 726429 2097152, q 1 1, q 322886684421671 500000000000000, q 123352471837813 250000000000000, q 50171341701627827842227250273 277765073102002114350886682624, q 500000000000000 322886684421671),
  (q 726429 2097152, q 22701 65536, q 1 1, q 8072162430411 12500000000000, q 493409955454131 1000000000000000, q 667974346307820682158027 3698098522305612889456640, q 12500000000000 8072162430411),
  (q 22701 65536, q 726435 2097152, q 1 1, q 645772620023597 1000000000000000, q 98682004711231 200000000000000, q 10034420216886187075292402563 55553029955709182791041155072, q 1000000000000000 645772620023597),
  (q 726435 2097152, q 363219 1048576, q 1 1, q 645772245615493 1000000000000000, q 246705045828663 500000000000000, q 2090520032444464221018971005 11573549504837373180917055488, q 1000000000000000 645772245615493),
  (q 363219 1048576, q 726441 2097152, q 1 1, q 80721483901071 125000000000000, q 123352539939411 250000000000000, q 21888633186777860096220200183 121179081605885615799976067072, q 125000000000000 80721483901071),
  (q 726441 2097152, q 181611 524288, q 1 1, q 322885748401411 500000000000000, q 493410227857107 1000000000000000, q 261318959233379597434473989 1446694087446652741067210752, q 500000000000000 322885748401411),
  (q 181611 524288, q 726447 2097152, q 1 1, q 322885561199127 500000000000000, q 493410295955717 1000000000000000, q 65666799184292017949483358979 363536823274925459701915189248, q 500000000000000 322885561199127),
  (q 726447 2097152, q 363225 1048576, q 1 1, q 322885373997433 500000000000000, q 493410364053473 1000000000000000, q 6355510953691706387654798533 35184372088832000000000000000, q 500000000000000 322885373997433),
  (q 363225 1048576, q 726453 2097152, q 1 1, q 40360648349541 62500000000000, q 3947283457203 8000000000000, q 16724793092731616231264437859 92588459932214343724171264000, q 62500000000000 40360648349541),
  (q 726453 2097152, q 90807 262144, q 1 1, q 5166159993533 8000000000000, q 61676312530803 125000000000000, q 128258102803277163991919391 710031622980089807896576000, q 8000000000000 5166159993533),
  (q 90807 262144, q 726459 2097152, q 1 1, q 645769624791773 1000000000000000, q 493410568341619 1000000000000000, q 50845220907890169470087093687 281474976710656000000000000000, q 1000000000000000 645769624791773),
  (q 726459 2097152, q 363231 1048576, q 1 1, q 6457692503931 10000000000000, q 12335265910899 25000000000000, q 16270591574764747314003 90071992547409920000000, q 10000000000000 6457692503931),
  (q 363231 1048576, q 726465 2097152, q 1 1, q 129153775199121 200000000000000, q 493410704529447 1000000000000000, q 16725299370611103324235762271 92588511044142975504233791488, q 200000000000000 129153775199121),
  (q 726465 2097152, q 181617 524288, q 1 1, q 645768501599289 1000000000000000, q 493410772622081 1000000000000000, q 784004341015116383383904513 4340087054143344767924174848, q 1000000000000000 645768501599289),
  (q 181617 524288, q 726471 2097152, q 1 1, q 645768127204153 1000000000000000, q 246705420356931 500000000000000, q 50846731972281332874564927163 281474976710656000000000000000, q 1000000000000000 645768127204153),
  (q 726471 2097152, q 363237 1048576, q 1 1, q 129153550562039 200000000000000, q 123352727201197 250000000000000, q 482471512085627184557523413 2670823539704063726781988864, q 200000000000000 129153550562039),
  (q 363237 1048576, q 726477 2097152, q 1 1, q 80720922302177 125000000000000, q 493410976894861 1000000000000000, q 50177416975708856745346647505 277765686460526051389060677632, q 125000000000000 80720922302177),
  (q 726477 2097152, q 45405 131072, q 1 1, q 80720875503227 125000000000000, q 493411044984081 1000000000000000, q 12414029611941341842745689 68719476736000000000000000, q 125000000000000 80720875503227),
  (q 45405 131072, q 726483 2097152, q 1 1, q 322883314817697 500000000000000, q 493411113072447 1000000000000000, q 7296910788509321346855140503 40392699341586965522381012992, q 500000000000000 322883314817697),
  (q 726483 2097152, q 363243 1048576, q 1 1, q 80720781905769 125000000000000, q 493411181159959 1000000000000000, q 6356077605686570553136495479 35184372088832000000000000000, q 125000000000000 80720781905769),
  (q 363243 1048576, q 726489 2097152, q 1 1, q 80720735107261 125000000000000, q 246705624623309 500000000000000, q 65673096776723135963649202229 363533872550133154065946771456, q 125000000000000 80720735107261),
  (q 726489 2097152, q 181623 524288, q 1 1, q 645765506471203 1000000000000000, q 493411317332423 1000000000000000, q 1026149165934413921979655315 5680213465453963777591476224, q 1000000000000000 645765506471203),
  (q 181623 524288, q 726495 2097152, q 1 1, q 322882566042749 500000000000000, q 3947291083339 8000000000000, q 50849754192204771754809055027 281474976710656000000000000000, q 500000000000000 322882566042749),
  (q 726495 2097152, q 363249 1048576, q 1 1, q 645764757700971 1000000000000000, q 493411453501473 1000000000000000, q 6356266497279972503961987957 35184372088832000000000000000, q 1000000000000000 645764757700971),
  (q 363249 1048576, q 726501 2097152, q 1 1, q 322882191658811 500000000000000, q 493411521584717 1000000000000000, q 65674896161079641707240093369 363533029509797572836079960064, q 500000000000000 322882191658811),
  (q 726501 2097152, q 90813 262144, q 1 1, q 645764008935453 1000000000000000, q 123352897416777 250000000000000, q 32669814147125536809016697 180837260039475233015463936, q 1000000000000000 645764008935453),
  (q 90813 262144, q 726507 2097152, q 1 1, q 645763634554463 1000000000000000, q 246705828874323 500000000000000, q 65675795865297036011727682839 363532607993612090191648915456, q 1000000000000000 645763634554463),
  (q 726507 2097152, q 363255 1048576, q 1 1, q 161440815043663 250000000000000, q 49341172582933 100000000000000, q 1254539850181980221965659871 6944152701828762263852417024, q 250000000000000 161440815043663),
  (q 363255 1048576, q 726513 2097152, q 1 1, q 645762885796019 1000000000000000, q 493411793909161 1000000000000000, q 65676695577540535298847251069 363532186480080916577599356928, q 1000000000000000 645762885796019),
  (q 726513 2097152, q 181629 524288, q 1 1, q 322881255709283 500000000000000, q 246705930994069 500000000000000, q 784099273314580612129807481 4340096636308517375866568704, q 500000000000000 322881255709283),
  (q 181629 524288, q 726519 2097152, q 1 1, q 645762137042291 1000000000000000, q 246705965033131 500000000000000, q 65677595297810222006383981531 363531764969204614943884705792, q 1000000000000000 645762137042291),
  (q 726519 2097152, q 363261 1048576, q 1 1, q 129152352533439 200000000000000, q 123352999535883 250000000000000, q 2090963041022779824656212627 11573594223850742600660156416, q 200000000000000 129152352533439),
  (q 363261 1048576, q 726525 2097152, q 1 1, q 322880694146639 500000000000000, q 493412066219949 1000000000000000, q 16727830911196122639533102507 92588766565344533885218717696, q 500000000000000 322880694146639),
  (q 726525 2097152, q 1419 4096, q 1 1, q 645761013920541 1000000000000000, q 493412134295513 1000000000000000, q 12124516950374942402709 67108864000000000000000, q 1000000000000000 645761013920541),
  (q 1419 4096, q 726531 2097152, q 1 1, q 322880319774491 500000000000000, q 493412202370223 1000000000000000, q 50184252237341465670803614271 277766376341824008254522392576, q 500000000000000 322880319774491),
  (q 726531 2097152, q 363267 1048576, q 1 1, q 322880132589301 500000000000000, q 6167653380551 12500000000000, q 1254615799801322518794199075 6944160366599965890339405824, q 500000000000000 322880132589301),
  (q 363267 1048576, q 726537 2097152, q 1 1, q 3228799454047 5000000000000, q 123353084629271 250000000000000, q 65680294506776720938350699397 363530500452503253074889932800, q 5000000000000 3228799454047),
  (q 726537 2097152, q 181635 524288, q 1 1, q 322879758220689 500000000000000, q 246706203294617 500000000000000, q 1026261630968138036912012783 5680160776594417277284122624, q 500000000000000 322879758220689),
  (q 181635 524288, q 726543 2097152, q 1 1, q 129151828414907 200000000000000, q 49341247466053 100000000000000, q 10037154253505365518231197303 55553305925527930195853443072, q 200000000000000 129151828414907),
  (q 726543 2097152, q 363273 1048576, q 1 1, q 645758767708871 1000000000000000, q 246706271365487 500000000000000, q 6357022101630243791907407677 35184372088832000000000000000, q 1000000000000000 645758767708871),
  (q 363273 1048576, q 726549 2097152, q 1 1, q 322879196672193 500000000000000, q 123353152700141 250000000000000, q 50856554631357483161701505769 281474976710656000000000000000, q 500000000000000 322879196672193),
  (q 726549 2097152, q 90819 262144, q 1 1, q 645758018981079 1000000000000000, q 493412678869301 1000000000000000, q 128286218560084467900044123 710018450599291276234850304, q 1000000000000000 645758018981079),
  (q 90819 262144, q 726555 2097152, q 1 1, q 80719705577369 125000000000000, q 15419148341787 31250000000000, q 5576365591994604111875311119 30862964767307704221105651712, q 125000000000000 80719705577369),
  (q 726555 2097152, q 363279 1048576, q 1 1, q 645757270258003 1000000000000000, q 98682563000843 200000000000000, q 8210430459400513585543656979 45441128151652046721349844992, q 1000000000000000 645757270258003),
  (q 363279 1048576, q 726561 2097152, q 1 1, q 322878447949117 500000000000000, q 61676610383799 125000000000000, q 50858065923608627487332525069 281474976710656000000000000000, q 500000000000000 322878447949117),
  (q 726561 2097152, q 181641 524288, q 1 1, q 645756521539643 1000000000000000, q 98682590227143 200000000000000, q 52279614211577676996412479 289340414436794638687797248, q 1000000000000000 645756521539643),
  (q 181641 524288, q 726567 2097152, q 1 1, q 80719518397779 125000000000000, q 246706509600093 500000000000000, q 16729603139538533522541174297 92588945392071210745508921344, q 125000000000000 80719518397779),
  (q 726567 2097152, q 363285 1048576, q 1 1, q 645755772825999 1000000000000000, q 493413087263803 1000000000000000, q 6273648649500825111033893249 34720859311577956509068296192, q 1000000000000000 645755772825999),
  (q 363285 1048576, q 726573 2097152, q 1 1, q 129151079694189 200000000000000, q 493413155326567 1000000000000000, q 50189568975287600957725160833 277766912808553475598297595904, q 200000000000000 129151079694189),
  (q 726573 2097152, q 45411 131072, q 1 1, q 645755024117071 1000000000000000, q 246706611694239 500000000000000, q 2042234243019963641668609 11302366175293095003815936, q 1000000000000000 645755024117071),
  (q 45411 131072, q 726579 2097152, q 1 1, q 1033207439623 1600000000000, q 7709582678899 15625000000000, q 50190328539519641160246857119 277766989438972533718994911232, q 1600000000000 1033207439623),
  (q 726579 2097152, q 363291 1048576, q 1 1, q 322877137706429 500000000000000, q 493413359509741 1000000000000000, q 8210880355654121696776937383 45440917408160186497302003712, q 500000000000000 322877137706429),
  (q 363291 1048576, q 726585 2097152, q 1 1, q 16143847526563 25000000000000, q 123353356892273 250000000000000, q 65687492750516514463573416661 363527128524776151626012426240, q 25000000000000 16143847526563),
  (q 726585 2097152, q 181647 524288, q 1 1, q 322876763356681 500000000000000, q 49341349562759 100000000000000, q 784241685938168853044791211 4340111005953101916767518720, q 500000000000000 322876763356681),
  (q 181647 524288, q 726591 2097152, q 1 1, q 322876576182691 500000000000000, q 98682712737047 200000000000000, q 50191847690663906707295391379 277767142694046605387308728320, q 500000000000000 322876576182691),
  (q 726591 2097152, q 363297 1048576, q 1 1, q 322876389009291 500000000000000, q 493413631742027 1000000000000000, q 6274028435396882815222049821 34720897625826811473903484928, q 500000000000000 322876389009291),
  (q 363297 1048576, q 726597 2097152, q 1 1, q 1008988130739 1562500000000, q 246706849898983 500000000000000, q 50192607277576237809088868249 277767219318702181884878651392, q 1562500000000 1008988130739),
  (q 726597 2097152, q 90825 262144, q 1 1, q 645752029328517 1000000000000000, q 123353441963263 250000000000000, q 128300277943426808355514393 710011864906653018926088192, q 1000000000000000 645752029328517),
  (q 90825 262144, q 726603 2097152, q 1 1, q 645751654985253 1000000000000000, q 123353458976821 250000000000000, q 50193366872048724496153406887 277767295941436410191421636608, q 1000000000000000 645751654985253),
  (q 726603 2097152, q 363303 1048576, q 1 1, q 645751280643169 1000000000000000, q 61676737995083 125000000000000, q 6274218334015008877748805203 34720916781510438919283408896, q 1000000000000000 645751280643169),
  (q 363303 1048576, q 726609 2097152, q 1 1, q 645750906302263 1000000000000000, q 493413972013191 1000000000000000, q 50864111396443789616996810797 281474976710656000000000000000, q 1000000000000000 645750906302263),
  (q 726609 2097152, q 181653 524288, q 1 1, q 80718816495317 125000000000000, q 15419188752027 31250000000000, q 1026430343568272980374978441 5680081748282766985671999488, q 125000000000000 80718816495317),
  (q 181653 524288, q 726615 2097152, q 1 1, q 645750157623989 1000000000000000, q 98682821623137 200000000000000, q 50864867114729809472735990891 281474976710656000000000000000, q 1000000000000000 645750157623989),
  (q 726615 2097152, q 363309 1048576, q 1 1, q 32287489164331 50000000000000, q 123353544041413 250000000000000, q 8211555230134658716809890737 45440601302878130903114055680, q 50000000000000 32287489164331),
  (q 363309 1048576, q 726621 2097152, q 1 1, q 64574940895043 100000000000000, q 246707122107383 500000000000000, q 7170806528689673309901584407 39681075114016340523515641856, q 100000000000000 64574940895043),
  (q 726621 2097152, q 22707 65536, q 1 1, q 32287451730771 50000000000000, q 123353578065757 250000000000000, q 2004801687677367988101643 11093883940387203349217280, q 50000000000000 32287451730771),
  (q 22707 65536, q 726627 2097152, q 1 1, q 161437165070397 250000000000000, q 123353595077609 250000000000000, q 65693791635189441379482191359 363524178227394590925920403456, q 250000000000000 161437165070397),
  (q 726627 2097152, q 363315 1048576, q 1 1, q 80718535743617 125000000000000, q 3854800377789 7812500000000, q 8211780196321710676856189487 45440495937105697931215765504, q 125000000000000 80718535743617),
  (q 363315 1048576, q 726633 2097152, q 1 1, q 645747911617463 1000000000000000, q 246707258201347 500000000000000, q 2641956050411335951421504183 14619351527699777532001779712, q 1000000000000000 645747911617463),
  (q 726633 2097152, q 181659 524288, q 1 1, q 315306414691 488281250000, q 61676823055943 125000000000000, q 1026486585115037257010833031 5680055406839658742697426944, q 488281250000 315306414691),
  (q 181659 524288, q 726639 2097152, q 1 1, q 645747162958053 1000000000000000, q 24670732624577 50000000000000, q 10039584919529964342869126903 55553551127501057993627140096, q 1000000000000000 645747162958053),
  (q 726639 2097152, q 363321 1048576, q 1 1, q 645746788630117 1000000000000000, q 123353680133671 250000000000000, q 254341339705093003830883589 1407374883553280000000000000, q 1000000000000000 645746788630117),
  (q 363321 1048576, q 726645 2097152, q 1 1, q 1008978772349 1562500000000, q 19736591543079 40000000000000, q 10173729164020295283666840853 56294995342131200000000000000, q 1562500000000 1008978772349),
  (q 726645 2097152, q 90831 262144, q 1 1, q 322873019988891 500000000000000, q 123353714154603 250000000000000, q 32681682338266532453353477 180838457389790608337403904, q 500000000000000 322873019988891),
  (q 90831 262144, q 726651 2097152, q 1 1, q 322872832826691 500000000000000, q 493414924658997 1000000000000000, q 16733147966666717946372890029 92589302951387510305024114688, q 500000000000000 322872832826691),
  (q 726651 2097152, q 363327 1048576, q 1 1, q 645745291330163 1000000000000000, q 49341499269873 100000000000000, q 6358722433593062475884942539 35184372088832000000000000000, q 1000000000000000 645745291330163),
  (q 363327 1048576, q 726657 2097152, q 1 1, q 322872458504061 500000000000000, q 493415060737609 1000000000000000, q 2034806294216946262588718517 11258999068426240000000000000, q 500000000000000 322872458504061),
  (q 726657 2097152, q 181665 524288, q 1 1, q 32287227134363 50000000000000, q 98683025755127 200000000000000, q 14261529374036749079280907 78911370386822268616441856, q 50000000000000 32287227134363),
  (q 181665 524288, q 726663 2097152, q 1 1, q 645744168367577 1000000000000000, q 493415196812809 1000000000000000, q 65699190992247081553487213195 363521649504611325937161601024, q 1000000000000000 645744168367577),
  (q 726663 2097152, q 363333 1048576, q 1 1, q 645743794049073 1000000000000000, q 493415264849129 1000000000000000, q 6275167883808278357110488289 34721012545522686838131654656, q 1000000000000000 645743794049073),
  (q 363333 1048576, q 726669 2097152, q 1 1, q 645743419731749 1000000000000000, q 493415332884597 1000000000000000, q 16733907636743308004703934411 92589379554915012100738777088, q 1000000000000000 645743419731749),
  (q 726669 2097152, q 45417 131072, q 1 1, q 161435761353901 250000000000000, q 123353850229803 250000000000000, q 1361819193573236420660113 7534944036589311566544896, q 250000000000000 161435761353901),
  (q 45417 131072, q 726675 2097152, q 1 1, q 645742671100637 1000000000000000, q 19736618758119 40000000000000, q 65700990842150531288089371375 363520806618257193666812575744, q 1000000000000000 645742671100637),
  (q 726675 2097152, q 363339 1048576, q 1 1, q 12914845935737 20000000000000, q 123353884246471 250000000000000, q 6275357805107752107912465767 34721031695444380772756094976, q 20000000000000 12914845935737),
  (q 363339 1048576, q 726681 2097152, q 1 1, q 322870961237121 500000000000000, q 493415605017941 1000000000000000, q 50873180517224418594216084117 281474976710656000000000000000, q 500000000000000 322870961237121),
  (q 726681 2097152, q 181671 524288, q 1 1, q 645741548162813 1000000000000000, q 98683134609829 200000000000000, q 794899350328055125353076223 4398046511104000000000000000, q 1000000000000000 645741548162813),
  (q 181671 524288, q 726687 2097152, q 1 1, q 645741173852563 1000000000000000, q 61676967634937 125000000000000, q 50204001988505771528275515907 277768368458044415169372618752, q 1000000000000000 645741173852563),
  (q 726687 2097152, q 363345 1048576, q 1 1, q 161435199885873 250000000000000, q 98683161821799 200000000000000, q 6359289279279392101731132381 35184372088832000000000000000, q 250000000000000 161435199885873),
  (q 363345 1048576, q 726693 2097152, q 1 1, q 1614351063089 2500000000000, q 12335396928441 25000000000000, q 3346984113092394656662069559 18517896336798016170635558912, q 2500000000000 1614351063089),
  (q 726693 2097152, q 90837 262144, q 1 1, q 645740050928887 1000000000000000, q 246707972582717 500000000000000, q 128328399720204907910408965 709998694516977686189965312, q 1000000000000000 645740050928887),
  (q 90837 262144, q 726699 2097152, q 1 1, q 322869838311677 500000000000000, q 246708006596187 500000000000000, q 16735173803942308005128222557 92589507214658803536175824896, q 500000000000000 322869838311677),
  (q 726699 2097152, q 363351 1048576, q 1 1, q 645739302319 1000000000000, q 246708040609231 500000000000000, q 2035033035340164219184591 11258999068426240000000000, q 1000000000000 645739302319),
  (q 363351 1048576, q 726705 2097152, q 1 1, q 40358683000989 62500000000000, q 493416149243697 1000000000000000, q 7300610067487595109831565749 40390966605426229255163871232, q 62500000000000 40358683000989),
  (q 726705 2097152, q 181677 524288, q 1 1, q 161434638428457 250000000000000, q 493416217268079 1000000000000000, q 261493026037318150966414891 1446711648585338722812166144, q 250000000000000 161434638428457),
  (q 181677 524288, q 726711 2097152, q 1 1, q 645738179413011 1000000000000000, q 493416285291609 1000000000000000, q 21902130194839473831185654537 121172759340972451294445830144, q 1000000000000000 645738179413011),
  (q 726711 2097152, q 363357 1048576, q 1 1, q 322868902556687 500000000000000, q 246708176657143 500000000000000, q 6275927591688548278627655473 34721089139448866072013307904, q 500000000000000 322868902556687),
  (q 363357 1048576, q 726717 2097152, q 1 1, q 129147486162983 200000000000000, q 493416421336111 1000000000000000, q 407021723902571876228022053 2251799813685248000000000000, q 200000000000000 129147486162983),
  (q 726717 2097152, q 11355 32768, q 1 1, q 161434264129409 250000000000000, q 493416489357083 1000000000000000, q 6065141369626822063933 33554432000000000000000, q 250000000000000 161434264129409),
  (q 11355 32768, q 726723 2097152, q 1 1, q 129147336444307 200000000000000, q 246708278688601 500000000000000, q 50208560349200167969064847503 277768827992799985793209729024, q 200000000000000 129147336444307),
  (q 726723 2097152, q 363363 1048576, q 1 1, q 322868153963307 500000000000000, q 493416625396469 1000000000000000, q 6359856159150265900842726063 35184372088832000000000000000, q 500000000000000 322868153963307),
  (q 363363 1048576, q 726729 2097152, q 1 1, q 80716991704109 125000000000000, q 493416693414883 1000000000000000, q 50209320102446002310883171397 277768904575206168286510186496, q 125000000000000 80716991704109),
  (q 726729 2097152, q 181683 524288, q 1 1, q 645735559340309 1000000000000000, q 98683352286489 200000000000000, q 1026711571370176721320697367 5679950047704871914566582272, q 1000000000000000 645735559340309),
  (q 181683 524288, q 726735 2097152, q 1 1, q 25829407401957 40000000000000, q 246708414724577 500000000000000, q 65709990573315129356214259907 363516592345794613733857689600, q 40000000000000 25829407401957),
  (q 726735 2097152, q 363369 1048576, q 1 1, q 645734810758721 1000000000000000, q 49341689746501 100000000000000, q 6276307468311475482504869549 34721127430651957318663536640, q 1000000000000000 645734810758721),
  (q 363369 1048576, q 726741 2097152, q 1 1, q 10089600569839 15625000000000, q 98683393096003 200000000000000, q 50880738953487336024926133001 281474976710656000000000000000, q 15625000000000 10089600569839),
  (q 726741 2097152, q 90843 262144, q 1 1, q 645734062181849 1000000000000000, q 246708516747083 500000000000000, q 128342462113727166113270539 709992109819973596111437824, q 1000000000000000 645734062181849),
  (q 90843 262144, q 726747 2097152, q 1 1, q 322866843947591 500000000000000, q 98683420301493 200000000000000, q 65711790615879946381558629639 363515749523164727340940918784, q 500000000000000 322866843947591),
  (q 726747 2097152, q 363375 1048576, q 1 1, q 322866656804847 500000000000000, q 61677146189989 125000000000000, q 8214030078942318148932255587 45439442352395836433488674816, q 500000000000000 322866656804847),
  (q 363375 1048576, q 726753 2097152, q 1 1, q 322866469662693 500000000000000, q 246708618765753 500000000000000, q 50882250731901567723548091981 281474976710656000000000000000, q 500000000000000 322866469662693),
  (q 726753 2097152, q 181689 524288, q 1 1, q 645732565042257 1000000000000000, q 61677163192781 125000000000000, q 795041073144582014387559513 4398046511104000000000000000, q 1000000000000000 645732565042257),
  (q 181689 524288, q 726759 2097152, q 1 1, q 322866095380153 500000000000000, q 493417373552137 1000000000000000, q 65713590690556209348882738251 363514906711156017719224041472, q 500000000000000 322866095380153),
  (q 726759 2097152, q 363381 1048576, q 1 1, q 129146363295907 200000000000000, q 246708720780587 500000000000000, q 8214255089280341154382870489 45439337001226677097060106240, q 200000000000000 129146363295907),
  (q 363381 1048576, q 726765 2097152, q 1 1, q 80716430274993 125000000000000, q 246708754784679 500000000000000, q 16737959593568443511325306939 92589788009776618043953119232, q 125000000000000 80716430274993),
  (q 726765 2097152, q 45423 131072, q 1 1, q 645731067921531 1000000000000000, q 49341757757669 100000000000000, q 471513096105462338899627 2608261364878063362375680, q 1000000000000000 645731067921531),
  (q 45423 131072, q 726771 2097152, q 1 1, q 322865346822149 500000000000000, q 49341764558317 100000000000000, q 50884518456500521601076304783 281474976710656000000000000000, q 500000000000000 322865346822149),
  (q 726771 2097152, q 363387 1048576, q 1 1, q 645730319368243 1000000000000000, q 493417713588797 1000000000000000, q 8214480103632346370735874647 45439231651385164857031524352, q 1000000000000000 645730319368243),
  (q 363387 1048576, q 726777 2097152, q 1 1, q 80716243136671 125000000000000, q 123354445398393 250000000000000, q 65716290862780302077349467157 363513642513057870838881058816, q 125000000000000 80716243136671),
  (q 726777 2097152, q 181695 524288, q 1 1, q 645729570819673 1000000000000000, q 246708924798747 500000000000000, q 261540512032910160612289373 1446716434625797798267715584, q 1000000000000000 645729570819673),
  (q 181695 524288, q 726783 2097152, q 1 1, q 161432299136789 250000000000000, q 123354479400141 250000000000000, q 16738719407304161835804436881 92589864576826088757873606656, q 250000000000000 161432299136789),
  (q 726783 2097152, q 363393 1048576, q 1 1, q 645728822275819 1000000000000000, q 246708992801391 500000000000000, q 2092355755641525132521011319 11573734667180155079980220416, q 1000000000000000 645728822275819),
  (q 363393 1048576, q 726789 2097152, q 1 1, q 645728448005661 1000000000000000, q 123354513401037 250000000000000, q 50886786249473536721210994729 281474976710656000000000000000, q 1000000000000000 645728448005661),
  (q 726789 2097152, q 90849 262144, q 1 1, q 322864036868341 500000000000000, q 493418121604661 1000000000000000, q 3975559704813796374285481 21990232555520000000000000, q 500000000000000 322864036868341),
  (q 90849 262144, q 726795 2097152, q 1 1, q 322863849734441 500000000000000, q 246709094802161 500000000000000, q 65718991107257076834165619031 363512378338858075381179613184, q 500000000000000 322863849734441),
  (q 726795 2097152, q 363399 1048576, q 1 1, q 322863662601131 500000000000000, q 49341825760313 100000000000000, q 216457145725158626798308247 1197283556615978271983534080, q 500000000000000 322863662601131),
  (q 363399 1048576, q 726801 2097152, q 1 1, q 645726950936821 1000000000000000, q 493418325601087 1000000000000000, q 50888298149441694029252482381 281474976710656000000000000000, q 1000000000000000 645726950936821),
  (q 726801 2097152, q 181701 524288, q 1 1, q 645726576672559 1000000000000000, q 493418393598191 1000000000000000, q 1026880332134228058272657617 5679871035323755326731190272, q 1000000000000000 645726576672559),
  (q 181701 524288, q 726807 2097152, q 1 1, q 161431550602369 250000000000000, q 493418461594443 1000000000000000, q 65720791310382544102086542811 363511535569335198744169152512, q 250000000000000 161431550602369),
  (q 726807 2097152, q 363405 1048576, q 1 1, q 645725828147573 1000000000000000, q 246709264794921 500000000000000, q 2092482396305136083577590227 11573747427075575446499229696, q 1000000000000000 645725828147573),
  (q 363405 1048576, q 726813 2097152, q 1 1, q 645725453886849 1000000000000000, q 49341859758439 100000000000000, q 65721691423987713025132709921 363511114188557194296073125888, q 1000000000000000 645725453886849),
  (q 726813 2097152, q 22713 65536, q 1 1, q 80715634953413 125000000000000, q 98683733115617 200000000000000, q 1532603069281279031032361 8476868127575344037232640, q 125000000000000 80715634953413),
  (q 22713 65536, q 726819 2097152, q 1 1, q 645724705368939 1000000000000000, q 30838670848183 62500000000000, q 50220717308487436640800353007 277770053080956673244618817536, q 1000000000000000 645724705368939),
  (q 726819 2097152, q 363411 1048576, q 1 1, q 80715541388969 125000000000000, q 493418801562919 1000000000000000, q 8215380201181070960965730767 45438810265296079442126307328, q 125000000000000 80715541388969),
  (q 363411 1048576, q 726825 2097152, q 1 1, q 322861978427873 500000000000000, q 246709434777029 500000000000000, q 50891322040546260140191819909 281474976710656000000000000000, q 500000000000000 322861978427873),
  (q 726825 2097152, q 181707 524288, q 1 1, q 322861791300459 500000000000000, q 61677367193043 125000000000000, q 261572172513882530710618021 1446719624519696404325597184, q 500000000000000 322861791300459),
  (q 181707 524288, q 726831 2097152, q 1 1, q 645723208347269 1000000000000000, q 493419005533779 1000000000000000, q 65724391812973348773632031843 363509850062155227583561596928, q 1000000000000000 645723208347269),
  (q 726831 2097152, q 363417 1048576, q 1 1, q 1614307085237 2500000000000, q 493419073522361 1000000000000000, q 8215605235603646056348550261 45438704922093154527818547200, q 2500000000000 1614307085237),
  (q 363417 1048576, q 726837 2097152, q 1 1, q 64572245984351 100000000000000, q 493419141510091 1000000000000000, q 65725291958692098864617946473 363509428691998962856618885120, q 100000000000000 64572245984351),
  (q 726837 2097152, q 90855 262144, q 1 1, q 3228610427967 5000000000000, q 493419209496969 1000000000000000, q 32697511003495457627308841 180840052736653181109403648, q 5000000000000 3228610427967),
  (q 90855 262144, q 726843 2097152, q 1 1, q 161430427836117 250000000000000, q 98683855496599 200000000000000, q 65726192112439353783866145127 363509007324498133059964502016, q 250000000000000 161430427836117),
  (q 726843 2097152, q 363423 1048576, q 1 1, q 161430334274179 250000000000000, q 493419345468169 1000000000000000, q 8215830274040461072918282387 45438599580217947078654951424, q 250000000000000 161430334274179),
  (q 363423 1048576, q 726849 2097152, q 1 1, q 20178780089067 31250000000000, q 493419413452491 1000000000000000, q 50894346053210639266597517901 281474976710656000000000000000, q 31250000000000 20178780089067),
  (q 726849 2097152, q 181713 524288, q 1 1, q 645720588604751 1000000000000000, q 12335487035899 25000000000000, q 784764011098750404682681849 4340163657680337548009799680, q 1000000000000000 645720588604751),
  (q 181713 524288, q 726855 2097152, q 1 1, q 80715026795067 125000000000000, q 246709774709289 500000000000000, q 3129904402096170252836761279 17309912599879206724165435392, q 125000000000000 80715026795067),
  (q 726855 2097152, q 363429 1048576, q 1 1, q 322859920058751 500000000000000, q 61677452175043 125000000000000, q 6361935011162496212109278889 35184372088832000000000000000, q 500000000000000 322859920058751),
  (q 363429 1048576, q 726861 2097152, q 1 1, q 322859732937823 500000000000000, q 493419685381257 1000000000000000, q 16742012195627776352118514235 92590196300845683239423049728, q 500000000000000 322859732937823),
  (q 726861 2097152, q 45429 131072, q 1 1, q 64571909163497 100000000000000, q 493419753361319 1000000000000000, q 16047202810981422560938237 88746956191200746238115840, q 100000000000000 64571909163497),
  (q 45429 131072, q 726867 2097152, q 1 1, q 322859358697737 500000000000000, q 493419821340529 1000000000000000, q 2035864565699366543667944199 11258999068426240000000000000, q 500000000000000 322859358697737),
  (q 726867 2097152, q 363435 1048576, q 1 1, q 161429585789289 250000000000000, q 246709944659443 500000000000000, q 6278397060057644580987167383 34721337963651974515134562304, q 250000000000000 161429585789289),
  (q 363435 1048576, q 726873 2097152, q 1 1, q 322858984460009 500000000000000, q 61677494662049 125000000000000, q 7175365206966875004501254467 39681534568164233216861929472, q 500000000000000 322858984460009),
  (q 726873 2097152, q 181719 524288, q 1 1, q 645717594684059 1000000000000000, q 246710012636523 500000000000000, q 1027049110961887899968061171 5679792028917384924230582272, q 1000000000000000 645717594684059),
  (q 181719 524288, q 726879 2097152, q 1 1, q 126116644619 195312500000, q 30838755828053 62500000000000, q 10179625247997730141727352119 56294995342131200000000000000, q 195312500000 126116644619),
  (q 726879 2097152, q 363441 1048576, q 1 1, q 252233143053 390625000000, q 493420161223797 1000000000000000, q 2092862348543007065916287007 11573785699086365774877556736, q 390625000000 252233143053),
  (q 363441 1048576, q 726885 2097152, q 1 1, q 645716471983259 1000000000000000, q 98684045839579 200000000000000, q 10045815268180248753196449109 55554179008817616310551707648, q 1000000000000000 645716471983259),
  (q 726885 2097152, q 90861 262144, q 1 1, q 322858048876009 500000000000000, q 493420297171141 1000000000000000, q 98104406872384516602357365 542521354120358888961212416, q 500000000000000 322858048876009),
  (q 90861 262144, q 726891 2097152, q 1 1, q 161428930880489 250000000000000, q 98684073028707 200000000000000, q 16743278766103680060613446909 92590323858226595794402672640, q 250000000000000 161428930880489),
  (q 726891 2097152, q 363447 1048576, q 1 1, q 645715349293073 1000000000000000, q 246710216557539 500000000000000, q 6362502050575907911211190979 35184372088832000000000000000, q 1000000000000000 645715349293073),
  (q 363447 1048576, q 726897 2097152, q 1 1, q 64571497506537 100000000000000, q 61677562635721 125000000000000, q 50230596263283037614568339517 277771048103353522722351087616, q 100000000000000 64571497506537),
  (q 726897 2097152, q 181725 524288, q 1 1, q 322857300419423 500000000000000, q 493420569055607 1000000000000000, q 795324570058611147317957881 4398046511104000000000000000, q 500000000000000 322857300419423),
  (q 181725 524288, q 726903 2097152, q 1 1, q 645714226613501 1000000000000000, q 493420637024593 1000000000000000, q 50231356235817272029686504139 277771124630108724620234326016, q 1000000000000000 645714226613501),
  (q 726903 2097152, q 363453 1048576, q 1 1, q 80714231548667 125000000000000, q 61677588124091 125000000000000, q 6278967028115031978046734113 34721395361595894625460027392, q 125000000000000 80714231548667),
  (q 363453 1048576, q 726909 2097152, q 1 1, q 12914269563327 20000000000000, q 493420772960011 1000000000000000, q 50232116215913808838697136769 277771201154945956026811154432, q 20000000000000 12914269563327),
  (q 726909 2097152, q 5679 16384, q 1 1, q 20178534498267 31250000000000, q 246710420463221 500000000000000, q 23952720741652468093871 132451648433992920727552, q 31250000000000 20178534498267),
  (q 5679 16384, q 726915 2097152, q 1 1, q 161428182430979 250000000000000, q 246710454446011 500000000000000, q 65736994583645877656487921631 363503951121626736761390497792, q 250000000000000 161428182430979),
  (q 726915 2097152, q 363459 1048576, q 1 1, q 645712355504469 1000000000000000, q 1973683907427 4000000000000, q 6362880095846352893665358343 35184372088832000000000000000, q 1000000000000000 645712355504469),
  (q 363459 1048576, q 726921 2097152, q 1 1, q 3228559906431 5000000000000, q 789473671713 1600000000000, q 74420201775990970958694583 411513117331653250986803200, q 5000000000000 3228559906431),
  (q 726921 2097152, q 181731 524288, q 1 1, q 80713950883639 125000000000000, q 9868422255673 20000000000000, q 795371826192295792759523807 4398046511104000000000000000, q 125000000000000 80713950883639),
  (q 181731 524288, q 726927 2097152, q 1 1, q 322855616426601 500000000000000, q 246710590372911 500000000000000, q 2036166997356971195790645243 11258999068426240000000000000, q 500000000000000 322855616426601),
  (q 726927 2097152, q 363465 1048576, q 1 1, q 80713857329809 125000000000000, q 246710624353571 500000000000000, q 6279347025725664512040212741 34721433622096399099953676288, q 125000000000000 80713857329809),
  (q 363465 1048576, q 726933 2097152, q 1 1, q 645710484424921 1000000000000000, q 493421316667611 1000000000000000, q 16745052070641225083675740787 92590502411704683613382508544, q 1000000000000000 645710484424921),
  (q 726933 2097152, q 90867 262144, q 1 1, q 12914202204251 20000000000000, q 493421384627229 1000000000000000, q 3976977274857317934981011 21990232555520000000000000, q 20000000000000 12914202204251),
  (q 90867 262144, q 726939 2097152, q 1 1, q 322854868000679 500000000000000, q 246710726292997 500000000000000, q 50235916229832288192126166631 277771583750361429790192304128, q 500000000000000 322854868000679),
  (q 726939 2097152, q 363471 1048576, q 1 1, q 129141872358269 200000000000000, q 123355380135977 250000000000000, q 8217630726052941967196563763 45437756893017845773977518080, q 200000000000000 129141872358269),
  (q 363471 1048576, q 726945 2097152, q 1 1, q 40356811723907 62500000000000, q 49342158850097 100000000000000, q 65741495954546452631472944365 363501844483297658998299295744, q 62500000000000 40356811723907),
  (q 726945 2097152, q 181737 524288, q 1 1, q 645708613374859 1000000000000000, q 493421656457181 1000000000000000, q 795419084225522147659101841 4398046511104000000000000000, q 1000000000000000 645708613374859),
  (q 181737 524288, q 726951 2097152, q 1 1, q 5044595618503 7812500000000, q 493421724412539 1000000000000000, q 16745812096112382291468808473 92590578925034092072120877056, q 7812500000000 5044595618503),
  (q 726951 2097152, q 363477 1048576, q 1 1, q 64570786496309 100000000000000, q 493421792367047 1000000000000000, q 1272689438449019189132788229 7036874417766400000000000000, q 100000000000000 64570786496309),
  (q 363477 1048576, q 726957 2097152, q 1 1, q 322853745379487 500000000000000, q 246710930160351 500000000000000, q 16746065442977832797860285979 92590604428198768880813867008, q 500000000000000 322853745379487),
  (q 726957 2097152, q 45435 131072, q 1 1, q 322853558278019 500000000000000, q 246710964136753 500000000000000, q 16050719412907948801005523 88745310348884587562663936, q 500000000000000 322853558278019),
  (q 45435 131072, q 726963 2097152, q 1 1, q 322853371177141 500000000000000, q 493421996225459 1000000000000000, q 50908711773498748348884807887 281474976710656000000000000000, q 500000000000000 322853371177141),
  (q 726963 2097152, q 363483 1048576, q 1 1, q 129141273630741 200000000000000, q 493422064176559 1000000000000000, q 6279917050501004251066974287 34721491005655188681760178176, q 200000000000000 129141273630741),
  (q 363483 1048576, q 726969 2097152, q 1 1, q 645705993954307 1000000000000000, q 493422132126809 1000000000000000, q 65745097195793813994518900917 363500159220439093522447990784, q 1000000000000000 645705993954307),
  (q 726969 2097152, q 181743 524288, q 1 1, q 645705619756089 1000000000000000, q 246711100038103 500000000000000, q 785001507242361114657194087 4340187571092835282450382848, q 1000000000000000 645705619756089),
  (q 181743 524288, q 726975 2097152, q 1 1, q 12914104911181 20000000000000, q 30838891751547 62500000000000, q 16746825498699560111885749361 92590680933857421274233438208, q 20000000000000 12914104911181),
  (q 726975 2097152, q 363489 1048576, q 1 1, q 645704871363191 1000000000000000, q 493422335972447 1000000000000000, q 8218305961797867811576590365 45437440907227828767973965824, q 1000000000000000 645704871363191),
  (q 363489 1048576, q 726981 2097152, q 1 1, q 645704497168511 1000000000000000, q 49342240391929 100000000000000, q 65746897864594063719587924729 363499316604944953641042706432, q 1000000000000000 645704497168511),
  (q 726981 2097152, q 90873 262144, q 1 1, q 645704122975011 1000000000000000, q 246711235932641 500000000000000, q 128412789134399605451024353 709959191313928824381505536, q 1000000000000000 645704122975011),
  (q 90873 262144, q 726987 2097152, q 1 1, q 64570374878269 100000000000000, q 246711269905211 500000000000000, q 65747798211038500352275156631 363498895301181880520702689280, q 100000000000000 64570374878269),
  (q 726987 2097152, q 363495 1048576, q 1 1, q 645703374591549 1000000000000000, q 49342260775471 100000000000000, q 1256059417184928156994522135 6944305851313407393674559488, q 1000000000000000 645703374591549),
  (q 363495 1048576, q 726993 2097152, q 1 1, q 645703000401587 1000000000000000, q 493422675698147 1000000000000000, q 3864827440871458285209000929 21367097869330076167756054528, q 1000000000000000 645703000401587),
  (q 726993 2097152, q 181749 524288, q 1 1, q 161425656553201 250000000000000, q 493422743640733 1000000000000000, q 1027330449152509652416130825 5679660364851825697705951232, q 250000000000000 161425656553201),
  (q 181749 524288, q 726999 2097152, q 1 1, q 322851126012601 500000000000000, q 493422811582467 1000000000000000, q 1288295303201662110995215437 7122367917881092432499572736, q 500000000000000 322851126012601),
  (q 726999 2097152, q 363501 1048576, q 1 1, q 322850938919389 500000000000000, q 9868457590467 20000000000000, q 8218756139034889309999391697 45437230256674220779180654592, q 500000000000000 322850938919389),
  (q 363501 1048576, q 727005 2097152, q 1 1, q 322850751826767 500000000000000, q 493422947463381 1000000000000000, q 16748092308654539639927520523 92590808430505604004261658624, q 500000000000000 322850751826767),
  (q 727005 2097152, q 22719 65536, q 1 1, q 64570112946947 100000000000000, q 493423015402561 1000000000000000, q 766672622365557154126369 4238471428495407539290112, q 100000000000000 64570112946947),
  (q 22719 65536, q 727011 2097152, q 1 1, q 129140151057317 200000000000000, q 49342308334089 100000000000000, q 10182952263689047380961631747 56294995342131200000000000000, q 200000000000000 129140151057317),
  (q 727011 2097152, q 363507 1048576, q 1 1, q 645700381104879 1000000000000000, q 493423151278367 1000000000000000, q 8218981233675650612321663327 45437124933389380010593222656, q 1000000000000000 645700381104879),
  (q 363507 1048576, q 727017 2097152, q 1 1, q 645700006924353 1000000000000000, q 493423219214993 1000000000000000, q 65752300063705330568978056645 363496788822205357222722011136, q 1000000000000000 645700006924353),
  (q 727017 2097152, q 181755 524288, q 1 1, q 645699632745007 1000000000000000, q 493423287150767 1000000000000000, q 785096518934356860288047747 4340197133101795914375233536, q 1000000000000000 645699632745007),
  (q 181755 524288, q 727023 2097152, q 1 1, q 16142481464171 25000000000000, q 49342335508569 100000000000000, q 3349770484975878838875597901 18518176984165111803362148352, q 25000000000000 16142481464171),
  (q 727023 2097152, q 363513 1048576, q 1 1, q 161424721097463 250000000000000, q 246711711509881 500000000000000, q 8219206332331303342614698453 45437019611432538182126665728, q 250000000000000 161424721097463),
  (q 363513 1048576, q 90879 262144, q 1 1, q 80712267004927 125000000000000, q 493423558885351 1000000000000000, q 98140034129884587621706595 542524940413059266171109376, q 125000000000000 80712267004927),
  (q 90879 262144, q 363519 1048576, q 1 1, q 322848693846849 500000000000000, q 30838980921721 62500000000000, q 6364770550148936776271511171 35184372088832000000000000000, q 500000000000000 322848693846849),
  (q 363519 1048576, q 181761 524288, q 1 1, q 322848319676349 500000000000000, q 98684766121263 200000000000000, q 795608135354667997577892213 4398046511104000000000000000, q 500000000000000 322848319676349),
  (q 181761 524288, q 363525 1048576, q 1 1, q 20177996594263 31250000000000, q 493423966461689 1000000000000000, q 6281247240659748247439908057 34721624867070854626065514496, q 31250000000000 20177996594263),
  (q 363525 1048576, q 45441 131072, q 1 1, q 161423785671213 250000000000000, q 246712051156829 500000000000000, q 12268246604165907384588481 67815692239850209412120576, q 250000000000000 161423785671213),
  (q 45441 131072, q 363531 1048576, q 1 1, q 322847197179003 500000000000000, q 493424238162223 1000000000000000, q 8219881652388046181683355767 45436703653530217443684777984, q 500000000000000 322847197179003),
  (q 363531 1048576, q 181767 524288, q 1 1, q 645693646035879 1000000000000000, q 493424374007383 1000000000000000, q 795655402886219718713799111 4398046511104000000000000000, q 1000000000000000 645693646035879),
  (q 181767 524288, q 363537 1048576, q 1 1, q 64569289771847 100000000000000, q 246712254924569 500000000000000, q 1273067552105516844816850697 7036874417766400000000000000, q 100000000000000 64569289771847),
  (q 363537 1048576, q 90885 262144, q 1 1, q 645692149405779 1000000000000000, q 493424645687489 1000000000000000, q 99459879670551704111033103 549755813888000000000000000, q 1000000000000000 645692149405779),
  (q 90885 262144, q 363543 1048576, q 1 1, q 322845700548903 500000000000000, q 98684956304487 200000000000000, q 2740110628611485651123447401 15145497673856315486768201728, q 500000000000000 322845700548903),
  (q 363543 1048576, q 181773 524288, q 1 1, q 80711331599319 125000000000000, q 493424917353977 1000000000000000, q 1027555555838189566445628625 5679555045551087302597410816, q 125000000000000 80711331599319),
  (q 181773 524288, q 363549 1048576, q 1 1, q 40355619031001 62500000000000, q 98685010636423 200000000000000, q 8220557008580367533041384193 45436387707580450116284186624, q 62500000000000 40355619031001),
  (q 363549 1048576, q 11361 32768, q 1 1, q 645689156202199 1000000000000000, q 493425189006849 1000000000000000, q 501749851773621842633841 2773213809270280268283904, q 1000000000000000 645689156202199),
  (q 11361 32768, q 363555 1048576, q 1 1, q 6456884079131 10000000000000, q 246712662414089 500000000000000, q 6282197489936156658219697439 34721720453614818578705416192, q 10000000000000 6456884079131),
  (q 363555 1048576, q 181779 524288, q 1 1, q 8071095745359 12500000000000, q 61678182580763 125000000000000, q 785286565007971229459668879 4340216251368963501700677632, q 12500000000000 8071095745359),
  (q 181779 524288, q 363561 1048576, q 1 1, q 322843455674529 500000000000000, q 246712798230313 500000000000000, q 6282387551136851580950229109 34721739568049062243324657664, q 500000000000000 322843455674529),
  (q 363561 1048576, q 90891 262144, q 1 1, q 322843081537057 500000000000000, q 3854888533373 7812500000000, q 98163790361803233433236347 542527330076670019810361344, q 500000000000000 322843081537057),
  (q 90891 262144, q 363567 1048576, q 1 1, q 64568541480389 100000000000000, q 493425868079459 1000000000000000, q 897511088017063810310455381 4960251240217890779423571968, q 100000000000000 64568541480389),
  (q 363567 1048576, q 181785 524288, q 1 1, q 645684666538383 1000000000000000, q 49342600388377 100000000000000, q 1027668121226374419653036525 5679502389884970012103409664, q 1000000000000000 645684666538383),
  (q 181785 524288, q 363573 1048576, q 1 1, q 161420979569399 250000000000000, q 246713069842339 500000000000000, q 6366472283875111386086915977 35184372088832000000000000000, q 250000000000000 161420979569399),
  (q 363573 1048576, q 45447 131072, q 1 1, q 645683170021527 1000000000000000, q 246713137741091 500000000000000, q 6135608125668449183948585 33907995458928933131517952, q 1000000000000000 645683170021527),
  (q 45447 131072, q 363579 1048576, q 1 1, q 10088787840159 15625000000000, q 123356602819071 250000000000000, q 2740560894179567708683158349 15145287052520021186773516288, q 15625000000000 10088787840159),
  (q 363579 1048576, q 181791 524288, q 1 1, q 80710209190443 125000000000000, q 246713273533491 500000000000000, q 342574802310651454591264433 1893158687682676439734288384, q 125000000000000 80710209190443),
  (q 181791 524288, q 363585 1048576, q 1 1, q 20177528915051 31250000000000, q 493426682854277 1000000000000000, q 6366850488722598137938911821 35184372088832000000000000000, q 31250000000000 20177528915051),
  (q 363585 1048576, q 90897 262144, q 1 1, q 645680177044437 1000000000000000, q 493426818638169 1000000000000000, q 42823022939068135435095195 236644287494941598185160704, q 1000000000000000 645680177044437),
  (q 90897 262144, q 363591 1048576, q 1 1, q 322839714405981 500000000000000, q 246713477209329 500000000000000, q 2094445971289885239201420841 11573945041950140018462818304, q 500000000000000 322839714405981),
  (q 363591 1048576, q 181797 524288, q 1 1, q 129135736116841 200000000000000, q 98685418039149 200000000000000, q 52361941294527064603543139 289348705669279336223473664, q 200000000000000 129135736116841),
  (q 181797 524288, q 363597 1048576, q 1 1, q 40354870772573 62500000000000, q 493427225969429 1000000000000000, q 6283527997762374619089362257 34721854234537155801808633856, q 62500000000000 40354870772573),
  (q 363597 1048576, q 22725 65536, q 1 1, q 1261088250279 1953125000000, q 493427361739711 1000000000000000, q 2007439139169541828713241 11092649558667607809196032, q 1953125000000 1261088250279),
  (q 22725 65536, q 363603 1048576, q 1 1, q 20177388622789 31250000000000, q 49342749750659 100000000000000, q 8222583293982496465202766479 45435439941451112937445916672, q 31250000000000 20177388622789),
  (q 363603 1048576, q 181803 524288, q 1 1, q 645675687720367 1000000000000000, q 493427633270067 1000000000000000, q 1027836984366305774135417775 5679423411366471799024910336, q 1000000000000000 645675687720367),
  (q 181803 524288, q 363609 1048576, q 1 1, q 129134987903241 200000000000000, q 493427769030141 1000000000000000, q 2094636058964765293150864351 11573964149679157156624990208, q 200000000000000 129134987903241),
  (q 363609 1048576, q 90903 262144, q 1 1, q 322837095658381 500000000000000, q 246713952393407 500000000000000, q 99495336018810257967657679 549755813888000000000000000, q 500000000000000 322837095658381),
  (q 90903 262144, q 363615 1048576, q 1 1, q 322836721561019 500000000000000, q 123357010135021 250000000000000, q 6284098272133585236567729347 34721911554851192129009483776, q 500000000000000 322836721561019),
  (q 363615 1048576, q 181809 524288, q 1 1, q 10088635858313 15625000000000, q 493428176289953 1000000000000000, q 1027893276095163328436057053 5679397086521881360026566656, q 15625000000000 10088635858313),
  (q 181809 524288, q 363621 1048576, q 1 1, q 322835973373373 500000000000000, q 24671415601821 50000000000000, q 8223258794728816538394996249 45435124043316062853837881344, q 500000000000000 322835973373373),
  (q 363621 1048576, q 45453 131072, q 1 1, q 645671198566179 1000000000000000, q 123357111944871 250000000000000, q 1022848864271531653238457 5651357456343806932680704, q 1000000000000000 645671198566179),
  (q 45453 131072, q 363627 1048576, q 1 1, q 645670450390331 1000000000000000, q 123357145879787 250000000000000, q 8223483969675623948702204903 45435018746594297112411766784, q 1000000000000000 645670450390331),
  (q 363627 1048576, q 181815 524288, q 1 1, q 322834851109601 500000000000000, q 49342871925541 100000000000000, q 1027949569831866605423175755 5679370762341439924670038016, q 500000000000000 322834851109601),
  (q 181815 524288, q 363633 1048576, q 1 1, q 645668954052793 1000000000000000, q 49342885498827 100000000000000, q 698296508949472488883517053 3857996540727470969501777920, q 1000000000000000 645668954052793),
  (q 363633 1048576, q 90909 262144, q 1 1, q 322834102945551 500000000000000, q 493428990717729 1000000000000000, q 14277468297960747947718577 78879966673615008068272128, q 500000000000000 322834102945551),
  (q 90909 262144, q 363639 1048576, q 1 1, q 645667457734131 1000000000000000, q 493429126443787 1000000000000000, q 8223934331616551293154802475 45434808157135747612340649984, q 1000000000000000 645667457734131),
  (q 363639 1048576, q 181821 524288, q 1 1, q 16141667739547 25000000000000, q 123357315541611 250000000000000, q 159216179233117824069505421 879609302220800000000000000, q 25000000000000 16141667739547),
  (q 181821 524288, q 363645 1048576, q 1 1, q 645665961434347 1000000000000000, q 4934293978857 10000000000000, q 6368741740962147092174420921 35184372088832000000000000000, q 1000000000000000 645665961434347),
  (q 363645 1048576, q 2841 8192, q 1 1, q 645665213291533 1000000000000000, q 246714766800777 500000000000000, q 5327982468972869102053 29434218190266771177472, q 1000000000000000 645665213291533),
  (q 2841 8192, q 363651 1048576, q 1 1, q 645664465153439 1000000000000000, q 61678708664251 125000000000000, q 8224384709620848579325517519 45434597572990601247636586496, q 1000000000000000 645664465153439),
  (q 363651 1048576, q 181827 524288, q 1 1, q 129132743404013 200000000000000, q 246714902511531 500000000000000, q 159225636539374448411516327 879609302220800000000000000, q 200000000000000 129132743404013),
  (q 181827 524288, q 363657 1048576, q 1 1, q 64566296889141 100000000000000, q 246714970364357 500000000000000, q 6285429044714563424984510357 34722045268738785904842244096, q 100000000000000 64566296889141),
  (q 363657 1048576, q 90915 262144, q 1 1, q 322831110383737 500000000000000, q 246715038215483 500000000000000, q 98211314171735239485358787 542532106530247519152111616, q 500000000000000 322831110383737),
  (q 90915 262144, q 363663 1048576, q 1 1, q 322830736324129 500000000000000, q 246715106064909 500000000000000, q 6369309190738705863279165811 35184372088832000000000000000, q 500000000000000 322830736324129),
  (q 363663 1048576, q 181833 524288, q 1 1, q 252211220521 390625000000, q 493430347825269 1000000000000000, q 1028118463089482751832994373 5679291793785167970125742080, q 390625000000 252211220521),
  (q 181833 524288, q 363669 1048576, q 1 1, q 645659976423983 1000000000000000, q 12335762087933 25000000000000, q 8225060306746872786592656569 45434281706735829238742515712, q 1000000000000000 645659976423983),
  (q 363669 1048576, q 45459 131072, q 1 1, q 322829614159463 500000000000000, q 493430619205971 1000000000000000, q 12440611188385677955809229 68719476736000000000000000, q 500000000000000 322829614159463),
  (q 45459 131072, q 363675 1048576, q 1 1, q 645658480218587 1000000000000000, q 246715377445611 500000000000000, q 8225285513820940786067499447 45434176420641080874283040768, q 1000000000000000 645658480218587),
  (q 363675 1048576, q 181839 524288, q 1 1, q 645657732122969 1000000000000000, q 493430890573073 1000000000000000, q 796222761460077169249857671 4398046511104000000000000000, q 1000000000000000 645657732122969),
  (q 181839 524288, q 363681 1048576, q 1 1, q 64565698403207 100000000000000, q 123357756562881 250000000000000, q 2038360535910208339544393 11258999068426240000000000, q 100000000000000 64565698403207),
  (q 363681 1048576, q 90921 262144, q 1 1, q 64565623594589 100000000000000, q 19737246477063 40000000000000, q 6548213165881957191545991 36168886669686100962836480, q 100000000000000 64565623594589),
  (q 90921 262144, q 363687 1048576, q 1 1, q 64565548786443 100000000000000, q 493431297598227 1000000000000000, q 2741911980005807784885422009 15144655284145639323955363840, q 100000000000000 64565548786443),
  (q 363687 1048576, q 181845 524288, q 1 1, q 64565473978769 100000000000000, q 493431433266479 1000000000000000, q 27790028882015703825376549 153492950037892485307432960, q 100000000000000 64565473978769),
  (q 181845 524288, q 363693 1048576, q 1 1, q 64565399171567 100000000000000, q 123357892232833 250000000000000, q 8225961159139927660361528017 45433860570327573802652794880, q 100000000000000 64565399171567),
  (q 363693 1048576, q 22731 65536, q 1 1, q 64565324364837 100000000000000, q 98686340918557 200000000000000, q 38370757617619752159253 211927303403554457255936, q 100000000000000 64565324364837),
  (q 22731 65536, q 363699 1048576, q 1 1, q 645652495585789 1000000000000000, q 493431840250839 1000000000000000, q 99789841311763670637095401 551145697392464441945096192, q 1000000000000000 645652495585789),
  (q 363699 1048576, q 181851 524288, q 1 1, q 80706468440991 125000000000000, q 246715987952747 500000000000000, q 11068406827741401312465569 61130613523896081068326912, q 125000000000000 80706468440991),
  (q 181851 524288, q 363705 1048576, q 1 1, q 645650999474787 1000000000000000, q 1973728446227 4000000000000, q 1257390030923767865172592073 6944439605436300977923686400, q 1000000000000000 645650999474787),
  (q 363705 1048576, q 90927 262144, q 1 1, q 322825125713183 500000000000000, q 493432247204607 1000000000000000, q 32745027250136908527860885 180844831107035689432121344, q 500000000000000 322825125713183),
  (q 90927 262144, q 363711 1048576, q 1 1, q 129129900676533 200000000000000, q 98686476569813 200000000000000, q 1257428062075892465201647615 6944443423536203298171256832, q 200000000000000 129129900676533),
  (q 363711 1048576, q 181857 524288, q 1 1, q 161412188835921 250000000000000, q 3947460147921 8000000000000, q 796364643857096186997866301 4398046511104000000000000000, q 250000000000000 161412188835921),
  (q 181857 524288, q 363717 1048576, q 1 1, q 322824003654711 500000000000000, q 246716327063893 500000000000000, q 8226862075792688751759967481 45433439455175253076589150208, q 500000000000000 322824003654711),
  (q 363717 1048576, q 45465 131072, q 1 1, q 645647259279881 1000000000000000, q 15058373711 30517578125, q 6221783535828826786125367 34359738368000000000000000, q 1000000000000000 645647259279881),
  (q 45465 131072, q 363723 1048576, q 1 1, q 32282325562753 50000000000000, q 30839557837057 62500000000000, q 1274240187406002176531971019 7036874417766400000000000000, q 50000000000000 32282325562753),
  (q 363723 1048576, q 181863 524288, q 1 1, q 322822881617479 500000000000000, q 493433061020377 1000000000000000, q 1028399992013124173402242043 5679160192809172529015947264, q 500000000000000 322822881617479),
  (q 181863 524288, q 363729 1048576, q 1 1, q 645645015219577 1000000000000000, q 123358299161111 250000000000000, q 6287710800359104888551476485 34722274383439854306974498816, q 1000000000000000 645645015219577),
  (q 363729 1048576, q 90933 262144, q 1 1, q 161411066802229 250000000000000, q 493433332265113 1000000000000000, q 98246966958320714166422801 542535686357750255806578688, q 250000000000000 161411066802229),
  (q 90933 262144, q 363735 1048576, q 1 1, q 25825740768119 40000000000000, q 30839591742649 62500000000000, q 254863173275896078991780107 1407374883553280000000000000, q 40000000000000 25825740768119),
  (q 363735 1048576, q 181869 524288, q 1 1, q 322821385600877 500000000000000, q 493433603496257 1000000000000000, q 1028456303822383595276562433 5679133874606784609970552832, q 500000000000000 322821385600877),
  (q 181869 524288, q 363741 1048576, q 1 1, q 645642023205253 1000000000000000, q 123358434776683 250000000000000, q 8227763056707919291922266129 45433018361279852222970068992, q 1000000000000000 645642023205253),
  (q 363741 1048576, q 11367 32768, q 1 1, q 645641275213473 1000000000000000, q 493433874713809 1000000000000000, q 767600858726069211488317 4238564709268742029180928, q 1000000000000000 645641275213473),
  (q 11367 32768, q 363747 1048576, q 1 1, q 645640527226413 1000000000000000, q 493434010317489 1000000000000000, q 2096093774795427290594201229 11574110546863400724287455232, q 1000000000000000 645640527226413),
  (q 363747 1048576, q 181875 524288, q 1 1, q 645639779244073 1000000000000000, q 493434145917771 1000000000000000, q 262015683959766653721125777 1446764215942156527081619456, q 1000000000000000 645639779244073),
  (q 181875 524288, q 363753 1048576, q 1 1, q 645639031266453 1000000000000000, q 15419821297333 31250000000000, q 1175459081609261096829649955 6490401117471977113707872256, q 1000000000000000 645639031266453),
  (q 363753 1048576, q 90939 262144, q 1 1, q 322819141646777 500000000000000, q 493434417108143 1000000000000000, q 98258853112000687052939563 542536879155276052554579968, q 500000000000000 322819141646777),
  (q 90939 262144, q 363759 1048576, q 1 1, q 5165100282603 8000000000000, q 493434552698233 1000000000000000, q 6288661692653580528268950779 34722369807242023599930867712, q 8000000000000 5165100282603),
  (q 363759 1048576, q 181881 524288, q 1 1, q 161409196840479 250000000000000, q 246717344142463 500000000000000, q 1028568933465778810216257397 5679081240194939567921430528, q 250000000000000 161409196840479),
  (q 181881 524288, q 363765 1048576, q 1 1, q 322818019701589 500000000000000, q 246717411934111 500000000000000, q 8228664101888389940012114057 45432597288642426772958216192, q 500000000000000 322818019701589),
  (q 363765 1048576, q 45471 131072, q 1 1, q 645635291449161 1000000000000000, q 493434959448121 1000000000000000, q 3111630857508968582542839 17179869184000000000000000, q 1000000000000000 645635291449161),
  (q 45471 131072, q 363771 1048576, q 1 1, q 645634543499863 1000000000000000, q 493435095024623 1000000000000000, q 8228889373225274948835270935 45432492023804739018431660032, q 1000000000000000 645634543499863),
  (q 363771 1048576, q 181887 524288, q 1 1, q 645633795555287 1000000000000000, q 15419850956179 31250000000000, q 796601152527430714973603663 4398046511104000000000000000, q 1000000000000000 645633795555287),
  (q 181887 524288, q 363777 1048576, q 1 1, q 64563304761543 100000000000000, q 123358841541859 250000000000000, q 6289232273429128617382306493 34722427050048265915155349504, q 100000000000000 64563304761543),
  (q 363777 1048576, q 90945 262144, q 1 1, q 129126459936059 200000000000000, q 123358875433437 250000000000000, q 32756913403830685706089097 180846023904580177877794816, q 200000000000000 129126459936059),
  (q 90945 262144, q 363783 1048576, q 1 1, q 16140788793747 25000000000000, q 61679454662083 125000000000000, q 1274618612681672482402068207 7036874417766400000000000000, q 25000000000000 16140788793747),
  (q 363783 1048576, q 181893 524288, q 1 1, q 129126160764837 200000000000000, q 493435772856183 1000000000000000, q 342893857047543932966225227 1893009536146818600177500160, q 200000000000000 129126160764837),
  (q 181893 524288, q 363789 1048576, q 1 1, q 161407513975803 250000000000000, q 246717954206153 500000000000000, q 6373282296952567567628025969 35184372088832000000000000000, q 250000000000000 161407513975803),
  (q 363789 1048576, q 22737 65536, q 1 1, q 322814653993479 500000000000000, q 493436043965033 1000000000000000, q 2009198694955299419611403 11091827052572384818102272, q 500000000000000 322814653993479),
  (q 22737 65536, q 363795 1048576, q 1 1, q 322814280037713 500000000000000, q 493436179514363 1000000000000000, q 6289802888255193534178421599 34722484284250099667311788032, q 500000000000000 322814280037713),
  (q 363795 1048576, q 181899 524288, q 1 1, q 322813906084307 500000000000000, q 246718157530149 500000000000000, q 1028737892993712955228198215 5679002293559762877742579712, q 500000000000000 322813906084307),
  (q 181899 524288, q 363801 1048576, q 1 1, q 645627064266523 1000000000000000, q 123359112650709 250000000000000, q 698888122307131961633992741 3858055928933945079765139456, q 1000000000000000 645627064266523),
  (q 363801 1048576, q 90951 262144, q 1 1, q 645626316369153 1000000000000000, q 493436586141979 1000000000000000, q 98282628256836197337453581 542539264033199774136008704, q 1000000000000000 645626316369153),
  (q 90951 262144, q 363807 1048576, q 1 1, q 645625568476503 1000000000000000, q 493436721677727 1000000000000000, q 2743413695200254092910051649 15143953487560643540013809664, q 1000000000000000 645625568476503),
  (q 363807 1048576, q 181905 524288, q 1 1, q 25824992823543 40000000000000, q 246718428605039 500000000000000, q 786284803327732631911207033 4340316496605812350175412224, q 40000000000000 25824992823543),
  (q 181905 524288, q 363813 1048576, q 1 1, q 645624072705367 1000000000000000, q 246718496369517 500000000000000, q 2096791179044295532874075195 11574180503282977410427912192, q 1000000000000000 645624072705367),
  (q 363813 1048576, q 45477 131072, q 1 1, q 504393222521 781250000000, q 98687425652919 200000000000000, q 91007937624274049750591 502351722317888654147584, q 781250000000 504393222521),
  (q 45477 131072, q 363819 1048576, q 1 1, q 322811288476557 500000000000000, q 493437263786761 1000000000000000, q 8230691688528552975438596503 45431649952937868580614045696, q 500000000000000 322811288476557),
  (q 363819 1048576, q 181911 524288, q 1 1, q 645621829084069 1000000000000000, q 493437399305531 1000000000000000, q 786332359292680490615946671 4340321264927843854160232448, q 1000000000000000 645621829084069),
  (q 181911 524288, q 363825 1048576, q 1 1, q 129124216243949 200000000000000, q 246718767410453 500000000000000, q 6290753988636139903579431653 34722579655469506348485443584, q 200000000000000 129124216243949),
  (q 363825 1048576, q 90957 262144, q 1 1, q 322810166680071 500000000000000, q 493437670332887 1000000000000000, q 128609838301083868319630537 709867063658093486058504192, q 500000000000000 322810166680071),
  (q 90957 262144, q 363831 1048576, q 1 1, q 32280979275263 50000000000000, q 7709965716273 15625000000000, q 8231142307524900036682971387 45431439448509109632646512640, q 50000000000000 32280979275263),
  (q 363831 1048576, q 181917 524288, q 1 1, q 645618837655099 1000000000000000, q 493437941346663 1000000000000000, q 35479547262003187489731885 195824943203588133615566848, q 1000000000000000 645618837655099),
  (q 181917 524288, q 363837 1048576, q 1 1, q 32280904490483 50000000000000, q 493438076848459 1000000000000000, q 1274959260431450716202809741 7036874417766400000000000000, q 50000000000000 32280904490483),
  (q 363837 1048576, q 5685 16384, q 1 1, q 645617341968941 1000000000000000, q 24671910617343 50000000000000, q 194546232164332138924301 1073741824000000000000000, q 1000000000000000 645617341968941),
  (q 5685 16384, q 363843 1048576, q 1 1, q 645616594132943 1000000000000000, q 493438347841867 1000000000000000, q 8231592942590151021526272271 45431228949395794513627185152, q 1000000000000000 645616594132943),
  (q 363843 1048576, q 181923 524288, q 1 1, q 645615846301667 1000000000000000, q 493438483333479 1000000000000000, q 262142492299389752263120569 1446776933379504378472300544, q 1000000000000000 645615846301667),
  (q 181923 524288, q 363849 1048576, q 1 1, q 80701887309389 125000000000000, q 493438618821697 1000000000000000, q 6291514937047638461151525509 34722655935243856612905975808, q 125000000000000 80701887309389),
  (q 363849 1048576, q 90963 262144, q 1 1, q 322807175326639 500000000000000, q 493438754306521 1000000000000000, q 98306407185248346102319787 542541647955324634761527296, q 500000000000000 322807175326639),
  (q 90963 262144, q 363855 1048576, q 1 1, q 129122720567233 200000000000000, q 493438889787951 1000000000000000, q 2097235061203375389620141721 11574225000932955039610175488, q 200000000000000 129122720567233),
  (q 363855 1048576, q 181929 524288, q 1 1, q 645612855023773 1000000000000000, q 493439025265987 1000000000000000, q 1029019532377391744859594317 5678870729122394803256950784, q 1000000000000000 645612855023773),
  (q 181929 524288, q 363861 1048576, q 1 1, q 645612107216103 1000000000000000, q 493439160740629 1000000000000000, q 8232268925317975130775771001 45430913210692534101073723392, q 1000000000000000 645612107216103),
  (q 363861 1048576, q 45483 131072, q 1 1, q 322805679706577 500000000000000, q 493439296211877 1000000000000000, q 16078870298088232008044187 88732149587379141830770688, q 500000000000000 322805679706577),
  (q 45483 131072, q 363867 1048576, q 1 1, q 645610611614927 1000000000000000, q 123359857919933 250000000000000, q 6375742678962499772021635711 35184372088832000000000000000, q 1000000000000000 645610611614927),
  (q 363867 1048576, q 181935 524288, q 1 1, q 645609863821421 1000000000000000, q 1927498309157 3906250000000, q 786522602071390484869513847 4340340333438363148994215936, q 1000000000000000 645609863821421),
  (q 181935 524288, q 363873 1048576, q 1 1, q 161402279008159 250000000000000, q 24671985130263 50000000000000, q 8232719600556994972864575213 45430702724868356320006242304, q 250000000000000 161402279008159),
  (q 363873 1048576, q 90969 262144, q 1 1, q 645608368248573 1000000000000000, q 246719919031467 500000000000000, q 3985016631586180783904871 21990232555520000000000000, q 1000000000000000 645608368248573),
  (q 90969 262144, q 363879 1048576, q 1 1, q 645607620469231 1000000000000000, q 246719986758607 500000000000000, q 6292466207699775765254378371 34722751263466131014178308096, q 1000000000000000 645607620469231),
  (q 363879 1048576, q 181941 524288, q 1 1, q 645606872694611 1000000000000000, q 246720054484051 500000000000000, q 1029132202191531633754184449 5678818107998596383624921088, q 1000000000000000 645606872694611),
  (q 181941 524288, q 363885 1048576, q 1 1, q 80700765615589 125000000000000, q 123360061103899 250000000000000, q 8233170291866126206886495281 45430492244360044580352032768, q 125000000000000 80700765615589),
  (q 363885 1048576, q 22743 65536, q 1 1, q 129121075431907 200000000000000, q 493440379859697 1000000000000000, q 1024210873590924502895879 5651494117395241822584832, q 200000000000000 129121075431907),
  (q 22743 65536, q 363891 1048576, q 1 1, q 16140115734977 25000000000000, q 246720257650203 500000000000000, q 51011998790718912890933147 281474976710656000000000000, q 25000000000000 16140115734977),
  (q 363891 1048576, q 181947 524288, q 1 1, q 322801940821673 500000000000000, q 493440650737721 1000000000000000, q 786617734812675496046981999 4340349864827842495636307968, q 500000000000000 322801940821673),
  (q 181947 524288, q 363897 1048576, q 1 1, q 322801566946167 500000000000000, q 123360196542911 250000000000000, q 6376689150814154302287914757 35184372088832000000000000000, q 500000000000000 322801566946167),
  (q 363897 1048576, q 90975 262144, q 1 1, q 645602386146043 1000000000000000, q 246720460801087 500000000000000, q 98330189897568181653245833 542544030922095936640385024, q 1000000000000000 645602386146043),
  (q 90975 262144, q 363903 1048576, q 1 1, q 322800819202237 500000000000000, q 7710016516083 15625000000000, q 6376878456590503938352734403 35184372088832000000000000000, q 500000000000000 322800819202237),
  (q 363903 1048576, q 181953 524288, q 1 1, q 645600890667627 1000000000000000, q 493441192453057 1000000000000000, q 786665304021445328162602105 4340354629806329508298489856, q 1000000000000000 645600890667627),
  (q 181953 524288, q 363909 1048576, q 1 1, q 645600142935501 1000000000000000, q 49344132787341 100000000000000, q 2744690574232037353601959651 15143357099763860725078949888, q 1000000000000000 645600142935501),
  (q 363909 1048576, q 45489 131072, q 1 1, q 322799697604049 500000000000000, q 493441463290371 1000000000000000, q 12455395356218724195508927 68719476736000000000000000, q 500000000000000 322799697604049),
  (q 45489 131072, q 363915 1048576, q 1 1, q 80699830935677 125000000000000, q 24672079935197 50000000000000, q 6377257079549555575321053143 35184372088832000000000000000, q 125000000000000 80699830935677),
  (q 363915 1048576, q 181959 524288, q 1 1, q 20174934367733 31250000000000, q 123360433528529 250000000000000, q 786712875122355223450243499 4340359394307390979994288128, q 31250000000000 20174934367733),
  (q 181959 524288, q 363921 1048576, q 1 1, q 322798576027109 500000000000000, q 493441869520901 1000000000000000, q 255097855869293532814984661 1407374883553280000000000000, q 500000000000000 322798576027109),
  (q 363921 1048576, q 90981 262144, q 1 1, q 645596404345701 1000000000000000, q 246721002462147 500000000000000, q 42888724737547921601086031 236613584476158128912596992, q 1000000000000000 645596404345701),
  (q 90981 262144, q 363927 1048576, q 1 1, q 645595656641907 1000000000000000, q 98688428064859 200000000000000, q 8234747838005220307060210955 45429755604445360096435765248, q 1000000000000000 645595656641907),
  (q 363927 1048576, q 181965 524288, q 1 1, q 129118981788567 200000000000000, q 61680284465113 125000000000000, q 786760448115446612772687869 4340364158331079687281836032, q 200000000000000 129118981788567),
  (q 181965 524288, q 363933 1048576, q 1 1, q 161398540312121 250000000000000, q 246721205557061 500000000000000, q 6294178733275019729819652257 34722922794099358330947371008, q 250000000000000 161398540312121),
  (q 363933 1048576, q 11373 32768, q 1 1, q 80699176694857 125000000000000, q 493442546503949 1000000000000000, q 35902125371530464929443 198057328410592106512384, q 125000000000000 80699176694857),
  (q 11373 32768, q 363939 1048576, q 1 1, q 12911853317479 20000000000000, q 30840167618149 62500000000000, q 6294369032816273509016277167 34722941848284868393069182976, q 20000000000000 12911853317479),
  (q 363939 1048576, q 181971 524288, q 1 1, q 129118383638753 200000000000000, q 123360704318357 250000000000000, q 1029413911881575697204131191 5678686566818054279392133120, q 200000000000000 129118383638753),
  (q 181971 524288, q 363945 1048576, q 1 1, q 645591170518303 1000000000000000, q 493442952653081 1000000000000000, q 8235423989475581388374939861 45429439921561120840395784192, q 1000000000000000 645591170518303),
  (q 363945 1048576, q 90987 262144, q 1 1, q 645590422847563 1000000000000000, q 493443088029343 1000000000000000, q 128680260701610442655843203 709834176701720135244709888, q 1000000000000000 645590422847563),
  (q 90987 262144, q 363951 1048576, q 1 1, q 129117935036309 200000000000000, q 246721611701107 500000000000000, q 8235649381335071551733272019 45429334696591337680934010880, q 200000000000000 129117935036309),
  (q 363951 1048576, q 181977 524288, q 1 1, q 645588927520249 1000000000000000, q 246721679385847 500000000000000, q 60557074108614677962971821 334038838857388734678040576, q 1000000000000000 645588927520249),
  (q 181977 524288, q 363957 1048576, q 1 1, q 161397044965919 250000000000000, q 493443494137783 1000000000000000, q 899277136306748651945885807 4960428429302042513863868416, q 250000000000000 161397044965919),
  (q 363957 1048576, q 45495 131072, q 1 1, q 25823497288473 40000000000000, q 246721814750241 500000000000000, q 124583536154326470263703 687194767360000000000000, q 40000000000000 25823497288473),
  (q 45495 131072, q 363963 1048576, q 1 1, q 80698335570587 125000000000000, q 49344376485979 100000000000000, q 6295130268826772884808387879 34723018055481951443809730560, q 125000000000000 80698335570587),
  (q 363963 1048576, q 181983 524288, q 1 1, q 645585936922289 1000000000000000, q 123360975053927 250000000000000, q 31894331984009962034387951 175921860444160000000000000, q 1000000000000000 645585936922289),
  (q 181983 524288, q 363969 1048576, q 1 1, q 161396297321151 250000000000000, q 98688807113647 200000000000000, q 6295320587290975442356345261 34723037104895264382034903040, q 250000000000000 161396297321151),
  (q 363969 1048576, q 90993 262144, q 1 1, q 322792220825821 500000000000000, q 123361042729343 250000000000000, q 98365871061599115626890129 542547603581938446916124672, q 500000000000000 322792220825821),
  (q 90993 262144, q 363975 1048576, q 1 1, q 322791847011701 500000000000000, q 493444306263119 1000000000000000, q 6295510909539894331724660347 34723056153354306780466774016, q 500000000000000 322791847011701),
  (q 363975 1048576, q 181989 524288, q 1 1, q 129116589279977 200000000000000, q 123361110401369 250000000000000, q 786950759010454483781724941 4340383209653250364442411008, q 200000000000000 129116589279977),
  (q 181989 524288, q 363981 1048576, q 1 1, q 64558219878109 100000000000000, q 493444576944443 1000000000000000, q 6295701235573570475910437089 34723075200859149007849521152, q 100000000000000 64558219878109),
  (q 363981 1048576, q 22749 65536, q 1 1, q 322790725583509 500000000000000, q 24672235614001 50000000000000, q 768529833985559787823391 4238657803253630988451840, q 500000000000000 322790725583509),
  (q 22749 65536, q 363987 1048576, q 1 1, q 161395175889417 250000000000000, q 30840302975763 62500000000000, q 6379529136698888684014611759 35184372088832000000000000000, q 250000000000000 161395175889417),
  (q 363987 1048576, q 181995 524288, q 1 1, q 8069749449413 12500000000000, q 246722491470503 500000000000000, q 1029639315795579066081914807 5678581345835883134525112320, q 12500000000000 8069749449413),
  (q 181995 524288, q 363993 1048576, q 1 1, q 129115841670627 200000000000000, q 246722559133207 500000000000000, q 8237227236860442316554533669 45428598159020602885291376640, q 200000000000000 129115841670627),
  (q 363993 1048576, q 90999 262144, q 1 1, q 645578460757953 1000000000000000, q 30840328349277 62500000000000, q 32792588891751765808430431 180849597997119324494495744, q 1000000000000000 645578460757953),
  (q 90999 262144, q 363999 1048576, q 1 1, q 645577713167493 1000000000000000, q 246722694453531 500000000000000, q 6379907866126013804449420731 35184372088832000000000000000, q 1000000000000000 645577713167493),
  (q 363999 1048576, q 182001 524288, q 1 1, q 161394241395439 250000000000000, q 246722762111151 500000000000000, q 797500318857438498613291021 4398046511104000000000000000, q 250000000000000 161394241395439),
  (q 182001 524288, q 364005 1048576, q 1 1, q 645576218000741 1000000000000000, q 493445659534153 1000000000000000, q 8237678088889717908041320393 45428387731677988434187649024, q 1000000000000000 645576218000741),
  (q 364005 1048576, q 45501 131072, q 1 1, q 645575470424449 1000000000000000, q 98689158968523 200000000000000, q 16089435164860492604320371 88727217042330358202236928, q 1000000000000000 645575470424449),
  (q 45501 131072, q 364011 1048576, q 1 1, q 8069684035661 12500000000000, q 61680741268461 125000000000000, q 8237903520932053160314243383 45428282520000649943654072320, q 12500000000000 8069684035661),
  (q 364011 1048576, q 182007 524288, q 1 1, q 322786987643017 500000000000000, q 123361516362343 250000000000000, q 797547662412560576111843651 4398046511104000000000000000, q 500000000000000 322786987643017),
  (q 182007 524288, q 364017 1048576, q 1 1, q 64557322772391 100000000000000, q 493446200747667 1000000000000000, q 56728317759079439332363011 312821526719394716485419008, q 100000000000000 64557322772391),
  (q 364017 1048576, q 91005 262144, q 1 1, q 645572480166509 1000000000000000, q 246723168021287 500000000000000, q 128722526195785907792666101 709814448515267786109353984, q 1000000000000000 645572480166509),
  (q 91005 262144, q 364023 1048576, q 1 1, q 645571732613831 1000000000000000, q 123361617833523 250000000000000, q 8238354397072333033930104555 45428072100633980801367670784, q 1000000000000000 645571732613831)
]

/-- Cells `(a, b, w₀, w₁, w₂, λ, c)`, sorted by `a`: chunk 7. -/
def cells7 : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) := [
  (q 364023 1048576, q 182013 524288, q 1 1, q 161392746266469 250000000000000, q 246723303311111 500000000000000, q 31903800314764554054121881 175921860444160000000000000, q 250000000000000 161392746266469),
  (q 182013 524288, q 364029 1048576, q 1 1, q 161392559380661 250000000000000, q 493446741906963 1000000000000000, q 6380854756242846169497680833 35184372088832000000000000000, q 250000000000000 161392559380661),
  (q 364029 1048576, q 711 2048, q 1 1, q 322784744992067 500000000000000, q 123361719297079 250000000000000, q 1521336901303176881843 8388608000000000000000, q 500000000000000 322784744992067),
  (q 711 2048, q 364035 1048576, q 1 1, q 161392185612587 250000000000000, q 493447012466281 1000000000000000, q 6381044145674943647288083519 35184372088832000000000000000, q 250000000000000 161392185612587),
  (q 364035 1048576, q 182019 524288, q 1 1, q 161391998730321 250000000000000, q 493447147740857 1000000000000000, q 787188690208263518067550319 4340407013071792328729952256, q 250000000000000 161391998730321),
  (q 182019 524288, q 364041 1048576, q 1 1, q 645567247396943 1000000000000000, q 246723641506023 500000000000000, q 2099201568027004068704225663 11574421874479343993092046848, q 1000000000000000 645567247396943),
  (q 364041 1048576, q 91011 262144, q 1 1, q 322783249938663 500000000000000, q 493447418279847 1000000000000000, q 32800520247094904111038025 180850391364913104288743424, q 500000000000000 322783249938663),
  (q 91011 262144, q 364047 1048576, q 1 1, q 645565752362431 1000000000000000, q 24672377677213 50000000000000, q 1259559014349947233343102303 6944656932090038152465481728, q 1000000000000000 645565752362431),
  (q 364047 1048576, q 182025 524288, q 1 1, q 32278250242613 50000000000000, q 246723844402643 500000000000000, q 159537940897335725584198097 879609302220800000000000000, q 50000000000000 32278250242613),
  (q 182025 524288, q 364053 1048576, q 1 1, q 645564257346811 1000000000000000, q 123361956015731 250000000000000, q 8239481657749439330379323897 45427546075481390692647829504, q 1000000000000000 645564257346811),
  (q 364053 1048576, q 45507 131072, q 1 1, q 322781754923043 500000000000000, q 246723979658587 500000000000000, q 19942834495738209637221 109951162777600000000000, q 500000000000000 322781754923043),
  (q 45507 131072, q 364059 1048576, q 1 1, q 161390690587521 250000000000000, q 493448094568037 1000000000000000, q 6298175818442983735952290087 34723322731613948508863725568, q 250000000000000 161390690587521),
  (q 364059 1048576, q 182031 524288, q 1 1, q 129112402971761 200000000000000, q 493448229815513 1000000000000000, q 159547411129554410833916171 879609302220800000000000000, q 200000000000000 129112402971761),
  (q 182031 524288, q 364065 1048576, q 1 1, q 645561267372249 1000000000000000, q 493448365059601 1000000000000000, q 29024729020587966098750909 160015399842237870235451392, q 1000000000000000 645561267372249),
  (q 364065 1048576, q 91017 262144, q 1 1, q 40347532493151 62500000000000, q 493448500300303 1000000000000000, q 128750708215064606961485509 709801298052632121301794816, q 62500000000000 40347532493151),
  (q 91017 262144, q 364071 1048576, q 1 1, q 645559772413307 1000000000000000, q 493448635537617 1000000000000000, q 2099518860092523591169407585 11574453599654643809067728896, q 1000000000000000 645559772413307),
  (q 364071 1048576, q 182037 524288, q 1 1, q 645559024940921 1000000000000000, q 98689754154309 200000000000000, q 797784408710460920093401229 4398046511104000000000000000, q 1000000000000000 645559024940921),
  (q 182037 524288, q 364077 1048576, q 1 1, q 322779138736629 500000000000000, q 246724453001043 500000000000000, q 2746794512876569354079682267 15142375093096374952320303104, q 500000000000000 322779138736629),
  (q 364077 1048576, q 22755 65536, q 1 1, q 645557530010319 1000000000000000, q 12336226030731 25000000000000, q 3116437835761392981190149 17179869184000000000000000, q 1000000000000000 645557530010319),
  (q 22755 65536, q 364083 1048576, q 1 1, q 645556782552103 1000000000000000, q 493449176453007 1000000000000000, q 13373540036632339464724913 73722715207007711461900288, q 1000000000000000 645556782552103),
  (q 364083 1048576, q 182043 524288, q 1 1, q 64555603509861 100000000000000, q 123362327918347 250000000000000, q 787379069232977655337667983 4340426047223628786726600704, q 100000000000000 64555603509861),
  (q 182043 524288, q 364089 1048576, q 1 1, q 645555287649841 1000000000000000, q 493449446890383 1000000000000000, q 8240834503183655676484182501 45426914889169957594725351424, q 1000000000000000 645555287649841),
  (q 364089 1048576, q 91023 262144, q 1 1, q 129110908041159 200000000000000, q 493449582103991 1000000000000000, q 98425358592546066161742697 542553553244546103316054016, q 200000000000000 129110908041159),
  (q 91023 262144, q 364095 1048576, q 1 1, q 645553792766473 1000000000000000, q 246724858657107 500000000000000, q 8241059991489234075703847619 45426809696104659357974659072, q 1000000000000000 645553792766473),
  (q 364095 1048576, q 182049 524288, q 1 1, q 322776522665937 500000000000000, q 9868997050421 20000000000000, q 1030146592143648957974867069 5678344637508821599012257792, q 500000000000000 322776522665937),
  (q 182049 524288, q 364101 1048576, q 1 1, q 645552297901999 1000000000000000, q 986899975449 2000000000000, q 8241285483813938860929653001 45426704504368908173716750336, q 1000000000000000 645552297901999),
  (q 364101 1048576, q 45513 131072, q 1 1, q 40346971904803 62500000000000, q 123362530731141 250000000000000, q 12467231245108336482776053 68719476736000000000000000, q 62500000000000 40346971904803),
  (q 45513 131072, q 364107 1048576, q 1 1, q 32277540152821 50000000000000, q 246725129060621 500000000000000, q 6299698956632697617682183671 34723474978135945918900338688, q 50000000000000 32277540152821),
  (q 364107 1048576, q 182055 524288, q 1 1, q 129110011128143 200000000000000, q 98690078662907 200000000000000, q 206040593245923879502695559 1135663667981455872432799744, q 200000000000000 129110011128143),
  (q 182055 524288, q 364113 1048576, q 1 1, q 322774654114867 500000000000000, q 246725264252221 500000000000000, q 8241736480520903062287048989 45426494124886117331423461376, q 500000000000000 322774654114867),
  (q 364113 1048576, q 91029 262144, q 1 1, q 645548560823477 1000000000000000, q 493450663690963 1000000000000000, q 98437258937742220268501987 542554742461998268350988288, q 1000000000000000 645548560823477),
  (q 91029 262144, q 364119 1048576, q 1 1, q 80693476677743 125000000000000, q 4934507988741 10000000000000, q 6383695997058648102219955163 35184372088832000000000000000, q 125000000000000 80693476677743),
  (q 364119 1048576, q 182061 524288, q 1 1, q 322773533012567 500000000000000, q 9869018681077 20000000000000, q 157504374675071467526652181 868088063566617990303580160, q 500000000000000 322773533012567),
  (q 182061 524288, q 364125 1048576, q 1 1, q 80693289829131 125000000000000, q 61681383653777 125000000000000, q 8242187493304895930304594241 45426283750721725805333839872, q 125000000000000 80693289829131),
  (q 364125 1048576, q 11379 32768, q 1 1, q 322772785622843 500000000000000, q 493451204403197 1000000000000000, q 125767520889480153383345 693149279144464837771264, q 500000000000000 322772785622843),
  (q 11379 32768, q 364131 1048576, q 1 1, q 80693102982881 125000000000000, q 61681417446599 125000000000000, q 10214519830120444002362159 56294995342131200000000000, q 125000000000000 80693102982881),
  (q 364131 1048576, q 182067 524288, q 1 1, q 645544076485133 1000000000000000, q 493451474739003 1000000000000000, q 1030315720430455954802729559 5678265746698585835950833664, q 1000000000000000 645544076485133),
  (q 182067 524288, q 364137 1048576, q 1 1, q 645543329111943 1000000000000000, q 123362902475457 250000000000000, q 2100217013678028342601551263 11574523367079395495210123264, q 1000000000000000 645543329111943),
  (q 364137 1048576, q 91035 262144, q 1 1, q 161385645435869 250000000000000, q 493451745061269 1000000000000000, q 32816386743123508704683621 180851977147074549014069248, q 250000000000000 161385645435869),
  (q 91035 262144, q 364143 1048576, q 1 1, q 645541834379733 1000000000000000, q 246725940108663 500000000000000, q 2747621347542022618885322225 15141989399815791576197627904, q 1000000000000000 645541834379733),
  (q 364143 1048576, q 182073 524288, q 1 1, q 322770543510357 500000000000000, q 246726007684999 500000000000000, q 1030372100545408711276551973 5678239451091469730958016512, q 500000000000000 322770543510357),
  (q 182073 524288, q 364149 1048576, q 1 1, q 645540339666419 1000000000000000, q 98690430103857 200000000000000, q 700114655699495839386047609 3858178682645524010877583360, q 1000000000000000 645540339666419),
  (q 364149 1048576, q 45519 131072, q 1 1, q 40346224519803 62500000000000, q 123363071416297 250000000000000, q 12306888903763704407252947 67819565730189826102132736, q 62500000000000 40346224519803),
  (q 45519 131072, q 364155 1048576, q 1 1, q 322769422486001 500000000000000, q 493452420807707 1000000000000000, q 6301222337105067603887179831 34723627163666538000388456448, q 500000000000000 322769422486001),
  (q 364155 1048576, q 182079 524288, q 1 1, q 645538097631879 1000000000000000, q 246726277973421 500000000000000, q 262554898184567302798643653 1446818194718239883591155712, q 1000000000000000 645538097631879),
  (q 182079 524288, q 364161 1048576, q 1 1, q 4034608439353 6250000000000, q 493452691082593 1000000000000000, q 51080177618453414780563153 281474976710656000000000000, q 6250000000000 4034608439353),
  (q 364161 1048576, q 91041 262144, q 1 1, q 129107320593161 200000000000000, q 6168160327687 12500000000000, q 25761416862153181048173805 141955000223184336963239936, q 200000000000000 129107320593161),
  (q 91041 262144, q 364167 1048576, q 1 1, q 129107171127971 200000000000000, q 493452961343943 1000000000000000, q 1277042335082879782965420103 7036874417766400000000000000, q 200000000000000 129107171127971),
  (q 364167 1048576, q 182085 524288, q 1 1, q 645535108318629 1000000000000000, q 246726548234771 500000000000000, q 787712305399113134901982477 4340459338642669465801588736, q 1000000000000000 645535108318629),
  (q 182085 524288, q 364173 1048576, q 1 1, q 645534361002127 1000000000000000, q 246726615795879 500000000000000, q 6385401152326031770205205449 35184372088832000000000000000, q 1000000000000000 645534361002127),
  (q 364173 1048576, q 22761 65536, q 1 1, q 645533613690349 1000000000000000, q 49345336671059 100000000000000, q 124716716644693870787359 687194767360000000000000, q 1000000000000000 645533613690349),
  (q 22761 65536, q 364179 1048576, q 1 1, q 129106573276659 200000000000000, q 246726750913019 500000000000000, q 6301984118203867969307406599 34723703233568923504693215232, q 200000000000000 129106573276659),
  (q 364179 1048576, q 182091 524288, q 1 1, q 322766059540483 500000000000000, q 61681704617263 125000000000000, q 798210671853237419871058991 4398046511104000000000000000, q 500000000000000 322766059540483),
  (q 182091 524288, q 364185 1048576, q 1 1, q 645531371783361 1000000000000000, q 246726886023393 500000000000000, q 2100724857647957976731392511 11574574082887870337901395968, q 1000000000000000 645531371783361),
  (q 364185 1048576, q 91047 262144, q 1 1, q 8069132806131 12500000000000, q 98690781430417 200000000000000, q 25764236169369661801124815 141953685542557095083114496, q 12500000000000 8069132806131),
  (q 91047 262144, q 364191 1048576, q 1 1, q 161382469300581 250000000000000, q 493454042254001 1000000000000000, q 255438784235391827744601963 1407374883553280000000000000, q 250000000000000 161382469300581),
  (q 364191 1048576, q 182097 524288, q 1 1, q 161382282479723 250000000000000, q 246727088676267 500000000000000, q 798258043934140551623217773 4398046511104000000000000000, q 250000000000000 161382282479723),
  (q 182097 524288, q 364197 1048576, q 1 1, q 80691047830023 125000000000000, q 123363578111921 250000000000000, q 8244893907645781680011464889 45425021617428306582281650176, q 125000000000000 80691047830023),
  (q 364197 1048576, q 45525 131072, q 1 1, q 645527635366201 1000000000000000, q 123363611884863 250000000000000, q 16103528686467845286110571 88720642641985480920399872, q 1000000000000000 645527635366201),
  (q 45525 131072, q 364203 1048576, q 1 1, q 645526888096943 1000000000000000, q 123363645656959 250000000000000, q 6302745959881280720308439855 34723779288234153725975855104, q 1000000000000000 645526888096943),
  (q 364203 1048576, q 182103 524288, q 1 1, q 80690767604051 125000000000000, q 246727358856419 500000000000000, q 787855149293815006650303355 4340473599249512712900706304, q 125000000000000 80690767604051),
  (q 182103 524288, q 364209 1048576, q 1 1, q 645525393572599 1000000000000000, q 246727426397229 500000000000000, q 700326269974038974201029805 3858199811057784731958509568, q 1000000000000000 645525393572599),
  (q 364209 1048576, q 91053 262144, q 1 1, q 322762323158757 500000000000000, q 61681873484087 125000000000000, q 99791138202730841026693413 549755813888000000000000000, q 500000000000000 322762323158757),
  (q 91053 262144, q 364215 1048576, q 1 1, q 322761949533577 500000000000000, q 493455122947551 1000000000000000, q 6386727597220377443026120267 35184372088832000000000000000, q 500000000000000 322761949533577),
  (q 364215 1048576, q 182109 524288, q 1 1, q 322761575910759 500000000000000, q 30840953626189 62500000000000, q 798352793802129840828927417 4398046511104000000000000000, q 500000000000000 322761575910759),
  (q 182109 524288, q 364221 1048576, q 1 1, q 322761202290303 500000000000000, q 98691078617423 200000000000000, q 8245796174391299952905414209 45424600948883183466272784384, q 500000000000000 322761202290303),
  (q 364221 1048576, q 5691 16384, q 1 1, q 32276082867221 50000000000000, q 30840970509489 62500000000000, q 9745806670629212583299 53687091200000000000000, q 50000000000000 32276082867221),
  (q 5691 16384, q 364227 1048576, q 1 1, q 322760455056479 500000000000000, q 493455663213151 1000000000000000, q 8246021751127659918397179391 45424495785071579559060570112, q 500000000000000 322760455056479),
  (q 364227 1048576, q 182115 524288, q 1 1, q 645520162886221 1000000000000000, q 61681974783887 125000000000000, q 787950388022754225685733971 4340483103940465995932499968, q 1000000000000000 645520162886221),
  (q 182115 524288, q 364233 1048576, q 1 1, q 40344963479013 62500000000000, q 24672796666283 50000000000000, q 8246247331884093213511957189 45424390622589804179317850112, q 62500000000000 40344963479013),
  (q 364233 1048576, q 91059 262144, q 1 1, q 645518668446921 1000000000000000, q 246728034188421 500000000000000, q 42949792311301337739967313 236585093967956719521759232, q 1000000000000000 645518668446921),
  (q 91059 262144, q 364239 1048576, q 1 1, q 322758960617179 500000000000000, q 493456203424643 1000000000000000, q 8246472916660652498322026627 45424285461437998064532979712, q 500000000000000 322758960617179),
  (q 364239 1048576, q 182121 524288, q 1 1, q 16137929350663 25000000000000, q 246728169234531 500000000000000, q 1030823213819561174929986789 5678029110170099787140956160, q 25000000000000 16137929350663),
  (q 182121 524288, q 364245 1048576, q 1 1, q 645516426823407 1000000000000000, q 4934564735101 10000000000000, q 8246698505457373799583066745 45424180301616090845961781248, q 1000000000000000 645516426823407),
  (q 364245 1048576, q 45531 131072, q 1 1, q 645515679625019 1000000000000000, q 493456608547757 1000000000000000, q 16107053322975216502741837 88718999457429444748115968, q 1000000000000000 645515679625019),
  (q 45531 131072, q 364251 1048576, q 1 1, q 161378733107839 250000000000000, q 493456743582033 1000000000000000, q 255514587934068769986068543 1407374883553280000000000000, q 250000000000000 161378733107839),
  (q 364251 1048576, q 182127 524288, q 1 1, q 645514185242417 1000000000000000, q 493456878612927 1000000000000000, q 262681878108240916871793901 1446830868909235751482294272, q 1000000000000000 645514185242417),
  (q 182127 524288, q 364257 1048576, q 1 1, q 161378359514551 250000000000000, q 493457013640441 1000000000000000, q 6304460325159712769427740813 34723950355538247647519309824, q 250000000000000 161378359514551),
  (q 364257 1048576, q 91065 262144, q 1 1, q 161378172719679 250000000000000, q 246728574332287 500000000000000, q 98508680885442479365682893 542561872765889383365607424, q 250000000000000 161378172719679),
  (q 91065 262144, q 364263 1048576, q 1 1, q 40344496481497 62500000000000, q 493457283685327 1000000000000000, q 8247375295968955759752434443 45423864830130044042506928128, q 62500000000000 40344496481497),
  (q 364263 1048576, q 182133 524288, q 1 1, q 322755598266957 500000000000000, q 493457418702699 1000000000000000, q 31941692654559596844117561 175921860444160000000000000, q 500000000000000 322755598266957),
  (q 182133 524288, q 364269 1048576, q 1 1, q 645510449368601 1000000000000000, q 49345755371669 100000000000000, q 6304841336874236814760740409 34723988360025649960882012160, q 1000000000000000 645510449368601),
  (q 364269 1048576, q 22767 65536, q 1 1, q 161377425552003 250000000000000, q 493457688727301 1000000000000000, q 1539291160197654367536073 8477538540174022629392384, q 250000000000000 161377425552003),
  (q 22767 65536, q 364275 1048576, q 1 1, q 12910179101043 20000000000000, q 123364455933633 250000000000000, q 2101677282803884624851676597 11574669120280699021259964416, q 20000000000000 12910179101043),
  (q 364275 1048576, q 182139 524288, q 1 1, q 161377051975253 250000000000000, q 493457958738383 1000000000000000, q 798589701760086643192683383 4398046511104000000000000000, q 250000000000000 161377051975253),
  (q 182139 524288, q 364281 1048576, q 1 1, q 645507460754599 1000000000000000, q 493458093738853 1000000000000000, q 6305222363735894300239977677 34724026360707088376651579392, q 1000000000000000 645507460754599),
  (q 364281 1048576, q 91071 262144, q 1 1, q 40344169600807 62500000000000, q 61682278591993 125000000000000, q 99826674396438496351464851 549755813888000000000000000, q 62500000000000 40344169600807),
  (q 91071 262144, q 364287 1048576, q 1 1, q 12910119329519 20000000000000, q 246729181864827 500000000000000, q 2101804294282334733029282209 11574681786540231422747082752, q 20000000000000 12910119329519),
  (q 364287 1048576, q 182145 524288, q 1 1, q 20172038104491 31250000000000, q 98691699743997 200000000000000, q 343682939565828359610604975 1892641318556023209467052032, q 31250000000000 20172038104491),
  (q 182145 524288, q 364293 1048576, q 1 1, q 645504472216201 1000000000000000, q 61682329213367 125000000000000, q 6305603405745019320394495457 34724064357582985107293077504, q 1000000000000000 645504472216201),
  (q 364293 1048576, q 45537 131072, q 1 1, q 129100745018683 200000000000000, q 123364692172627 250000000000000, q 24958149481910068381417 137438953472000000000000, q 200000000000000 129100745018683),
  (q 45537 131072, q 364299 1048576, q 1 1, q 322751488987677 500000000000000, q 4934589036707 10000000000000, q 6389381046246188379239613543 35184372088832000000000000000, q 500000000000000 322751488987677),
  (q 364299 1048576, q 182151 524288, q 1 1, q 322751115431009 500000000000000, q 61682379830939 125000000000000, q 788236149649073251262792947 4340511606592848100899946496, q 500000000000000 322751115431009),
  (q 182151 524288, q 364305 1048576, q 1 1, q 10085960683647 15625000000000, q 246729586810473 500000000000000, q 6389570606854224698394849789 35184372088832000000000000000, q 15625000000000 10085960683647),
  (q 364305 1048576, q 91077 262144, q 1 1, q 645500736649523 1000000000000000, q 493459308591 1000000000000, q 128891678602363079899995141 709735565684124134143950848, q 1000000000000000 645500736649523),
  (q 91077 262144, q 364311 1048576, q 1 1, q 161374997387591 250000000000000, q 19738377742307 40000000000000, q 8249180247564511231837270811 45423023631354349566291869696, q 250000000000000 161374997387591),
  (q 364311 1048576, q 182157 524288, q 1 1, q 64549924245593 100000000000000, q 493459578520971 1000000000000000, q 1031161633197869189459074017 5677871382407155857951293440, q 100000000000000 64549924245593),
  (q 182157 524288, q 364317 1048576, q 1 1, q 322749247683111 500000000000000, q 61682464185111 125000000000000, q 2102121845068997108566856443 11574713446639994366846828544, q 500000000000000 322749247683111),
  (q 364317 1048576, q 11385 32768, q 1 1, q 645497748281239 1000000000000000, q 246729924218713 500000000000000, q 769831641314720064887099 4238787821855722744840192, q 1000000000000000 645497748281239),
  (q 11385 32768, q 364323 1048576, q 1 1, q 322748500600491 500000000000000, q 246729991695293 500000000000000, q 1178518789381337526881338921 6488973334994453446854180864, q 500000000000000 322748500600491),
  (q 364323 1048576, q 182163 524288, q 1 1, q 12909925082509 20000000000000, q 493460118340367 1000000000000000, q 1031218043463567575309511199 5677845096774272678467993600, q 20000000000000 12909925082509),
  (q 182163 524288, q 364329 1048576, q 1 1, q 129099101410929 200000000000000, q 493460253286769 1000000000000000, q 6306746622660501330685620877 34724178325381928788076527616, q 200000000000000 129099101410929),
  (q 364329 1048576, q 91083 262144, q 1 1, q 161373689997141 250000000000000, q 246730194114897 500000000000000, q 42968593722929693132730637 236576331425301479594917888, q 250000000000000 161373689997141),
  (q 91083 262144, q 364335 1048576, q 1 1, q 64549401292721 100000000000000, q 493460523169439 1000000000000000, q 6306937172068031418909305107 34724197316686492002991210496, q 100000000000000 64549401292721),
  (q 364335 1048576, q 182169 524288, q 1 1, q 645493265870581 1000000000000000, q 493460658105707 1000000000000000, q 1031274455739662023537149085 5677818811806470888486862848, q 1000000000000000 645493265870581),
  (q 182169 524288, q 364341 1048576, q 1 1, q 322746259409339 500000000000000, q 123365198259649 250000000000000, q 6307127725262800830022677209 34724216307040162377833119744, q 500000000000000 322746259409339),
  (q 364341 1048576, q 45543 131072, q 1 1, q 1290983543543 2000000000000, q 123365231992027 250000000000000, q 16114104103619070605365859 88715713587062031515648000, q 2000000000000 1290983543543),
  (q 45543 131072, q 364347 1048576, q 1 1, q 645491024729049 1000000000000000, q 493461062894241 1000000000000000, q 700813142471650054816817847 3858248366271445586816270336, q 1000000000000000 645491024729049),
  (q 364347 1048576, q 182175 524288, q 1 1, q 645490277691323 1000000000000000, q 493461197816997 1000000000000000, q 1031330870026194566913209259 5677792527503750488007901184, q 1000000000000000 645490277691323),
  (q 182175 524288, q 364353 1048576, q 1 1, q 645489530658323 1000000000000000, q 3947690661891 8000000000000, q 8250759791295710224180036989 45422287652255934631192297472, q 1000000000000000 645489530658323),
  (q 364353 1048576, q 91089 262144, q 1 1, q 645488783630049 1000000000000000, q 3947691741219 8000000000000, q 42973294913474533709764203 236574141066741812725547008, q 1000000000000000 645488783630049),
  (q 91089 262144, q 364359 1048576, q 1 1, q 645488036606501 1000000000000000, q 246730801282499 500000000000000, q 8250985456483763530236189691 45422182517705484140401393664, q 1000000000000000 645488036606501),
  (q 364359 1048576, q 182181 524288, q 1 1, q 645487289587679 1000000000000000, q 493461737474243 1000000000000000, q 788474336408699759673369173 4340535345723824798426988544, q 1000000000000000 645487289587679),
  (q 182181 524288, q 364365 1048576, q 1 1, q 645486542573583 1000000000000000, q 493461872380111 1000000000000000, q 6307889975915096412655211273 34724292258947111745124040704, q 1000000000000000 645486542573583),
  (q 364365 1048576, q 22773 65536, q 1 1, q 161371448891053 250000000000000, q 246731003641301 500000000000000, q 2014483389112617821165053 11089361527923329632043008, q 250000000000000 161371448891053),
  (q 22773 65536, q 364371 1048576, q 1 1, q 40342815534973 62500000000000, q 98692428436343 200000000000000, q 901154364006668558735148473 4960615892078166049218887680, q 62500000000000 40342815534973),
  (q 364371 1048576, q 182187 524288, q 1 1, q 12909686031193 20000000000000, q 123365569269363 250000000000000, q 262840659813865762896921749 1446846697374615414790684672, q 20000000000000 12909686031193),
  (q 182187 524288, q 364377 1048576, q 1 1, q 322741777282229 500000000000000, q 123365602992453 250000000000000, q 6391845630941056806447442949 35184372088832000000000000000, q 500000000000000 322741777282229),
  (q 364377 1048576, q 91095 262144, q 1 1, q 80685350946749 125000000000000, q 246731273429397 500000000000000, q 32856075069508385168074361 180855936047734422186754048, q 125000000000000 80685350946749),
  (q 91095 262144, q 364383 1048576, q 1 1, q 161370515147063 250000000000000, q 493462681744401 1000000000000000, q 6392035241015403906158903539 35184372088832000000000000000, q 250000000000000 161370515147063),
  (q 364383 1048576, q 182193 524288, q 1 1, q 322740656803619 500000000000000, q 49346281662663 100000000000000, q 1031500124948856407617425549 5677713678586279933723541504, q 500000000000000 322740656803619),
  (q 182193 524288, q 364389 1048576, q 1 1, q 12909611332619 20000000000000, q 493462951505483 1000000000000000, q 8252113842740315731720067033 45421656864906922416721100800, q 20000000000000 12909611332619),
  (q 364389 1048576, q 45549 131072, q 1 1, q 645479819659389 1000000000000000, q 493463086380959 1000000000000000, q 6160886308919884268376763 33910525084631070433869824, q 1000000000000000 645479819659389),
  (q 45549 131072, q 364395 1048576, q 1 1, q 322739536346277 500000000000000, q 24673161062653 50000000000000, q 6392414472580303926744525447 35184372088832000000000000000, q 500000000000000 322739536346277),
  (q 364395 1048576, q 182199 524288, q 1 1, q 129095665146089 200000000000000, q 493463356121783 1000000000000000, q 788617271188695660965784623 4340549583498156806571556864, q 200000000000000 129095665146089),
  (q 182199 524288, q 364401 1048576, q 1 1, q 322738789386531 500000000000000, q 493463490987131 1000000000000000, q 8252565225391347178875337469 45421446613099562529265287168, q 500000000000000 322738789386531),
  (q 364401 1048576, q 91101 262144, q 1 1, q 322738415910203 500000000000000, q 246731812924551 500000000000000, q 32860045637879385296571695 180856331501864390055952384, q 500000000000000 322738415910203),
  (q 91101 262144, q 364407 1048576, q 1 1, q 161369021218119 250000000000000, q 246731880353849 500000000000000, q 6309224060374871079987814619 34724425138188004973684457472, q 250000000000000 161369021218119),
  (q 364407 1048576, q 182205 524288, q 1 1, q 80684417241159 125000000000000, q 246731947781459 500000000000000, q 1031612971616949317997751841 5677661115967020239029272576, q 125000000000000 80684417241159),
  (q 182205 524288, q 364413 1048576, q 1 1, q 129094918198159 200000000000000, q 246732015207381 500000000000000, q 2103138219673245163718115987 11574814705711798166178758656, q 200000000000000 129094918198159),
  (q 364413 1048576, q 2847 8192, q 1 1, q 161368461014261 250000000000000, q 493464165263231 1000000000000000, q 7870797611546671760987 43317016416381374038016, q 250000000000000 161368461014261),
  (q 2847 8192, q 364419 1048576, q 1 1, q 32273654856401 50000000000000, q 493464300108323 1000000000000000, q 6309605261452377436757588479 34724463095132594870757097472, q 50000000000000 32273654856401),
  (q 364419 1048576, q 182211 524288, q 1 1, q 322736175101861 500000000000000, q 493464434950041 1000000000000000, q 799158474907104137863478407 4398046511104000000000000000, q 500000000000000 322736175101861),
  (q 182211 524288, q 364425 1048576, q 1 1, q 12909432065683 20000000000000, q 493464569788383 1000000000000000, q 8253468038949723584067039333 45421026125448977533475225600, q 20000000000000 12909432065683),
  (q 364425 1048576, q 91107 262144, q 1 1, q 322735428184653 500000000000000, q 9869294092467 20000000000000, q 99897772466759277870494163 549755813888000000000000000, q 500000000000000 322735428184653),
  (q 91107 262144, q 364431 1048576, q 1 1, q 645470109459187 1000000000000000, q 493464839454941 1000000000000000, q 8253693752392969947816664979 45420921006862309978084999168, q 1000000000000000 645470109459187),
  (q 364431 1048576, q 182217 524288, q 1 1, q 161367340638449 250000000000000, q 246732487141579 500000000000000, q 799205885036756248456011989 4398046511104000000000000000, q 250000000000000 161367340638449),
  (q 182217 524288, q 364437 1048576, q 1 1, q 64546861565313 100000000000000, q 493465109107999 1000000000000000, q 8253919469857761838176271849 45420815889606033900117688320, q 100000000000000 64546861565313),
  (q 364437 1048576, q 45555 131072, q 1 1, q 80683483594649 125000000000000, q 246732621964733 500000000000000, q 16121156894723153653995263 88712428381790713753370624, q 125000000000000 80683483594649),
  (q 45555 131072, q 364443 1048576, q 1 1, q 32273356093299 50000000000000, q 246732689373779 500000000000000, q 8254145191344146748457866823 45420710773680219668317470720, q 50000000000000 32273356093299),
  (q 364443 1048576, q 182223 524288, q 1 1, q 129093274995899 200000000000000, q 19738620542491 40000000000000, q 206356451339886210117840607 1135516455405405673715924992, q 200000000000000 129093274995899),
  (q 182223 524288, q 364449 1048576, q 1 1, q 645465628097737 1000000000000000, q 493465648373617 1000000000000000, q 6310558330433687391314102069 34724557970868151979698290688, q 1000000000000000 645465628097737),
  (q 364449 1048576, q 91113 262144, q 1 1, q 129092976244141 200000000000000, q 246732891590793 500000000000000, q 128976309079910907437171049 709696142223219848464302080, q 200000000000000 129092976244141),
  (q 91113 262144, q 364455 1048576, q 1 1, q 1613660335871 2500000000000, q 493465917986179 1000000000000000, q 6310748955593858173984218827 34724576943165554442272505856, q 2500000000000 1613660335871),
  (q 364455 1048576, q 182229 524288, q 1 1, q 322731693740411 500000000000000, q 493466052787399 1000000000000000, q 1031838689081855612107609145 5677555998710796937620094976, q 500000000000000 322731693740411),
  (q 182229 524288, q 364461 1048576, q 1 1, q 645462640617971 1000000000000000, q 123366546896311 250000000000000, q 6310939584542097640591490249 34724595914513189964680790016, q 1000000000000000 645462640617971),
  (q 364461 1048576, q 22779 65536, q 1 1, q 322730946879923 500000000000000, q 98693264475943 200000000000000, q 770390002494720836134097 4238843432596537637601280, q 500000000000000 322730946879923),
  (q 22779 65536, q 364467 1048576, q 1 1, q 645461146906449 1000000000000000, q 123366614292703 250000000000000, q 6311130217278443581539733751 34724614884911058546923143168, q 1000000000000000 645461146906449),
  (q 364467 1048576, q 182235 524288, q 1 1, q 322730200028889 500000000000000, q 61683323994817 125000000000000, q 1031895123475150689671683927 5677529721059805225837133824, q 500000000000000 322730200028889),
  (q 182235 524288, q 364473 1048576, q 1 1, q 129091930642767 200000000000000, q 98693345348577 200000000000000, q 140251574528954223765318401 771658530096873353921953792, q 200000000000000 129091930642767),
  (q 364473 1048576, q 91119 262144, q 1 1, q 322729453187309 500000000000000, q 493466861523861 1000000000000000, q 10957319745634993334768959 60285839129734932441595904, q 500000000000000 322729453187309),
  (q 91119 262144, q 364479 1048576, q 1 1, q 20170567485629 31250000000000, q 493466996301463 1000000000000000, q 6311511494115624894704470451 34724652822857917103375122432, q 31250000000000 20170567485629),
  (q 364479 1048576, q 182241 524288, q 1 1, q 322728706355183 500000000000000, q 123366782768923 250000000000000, q 788950851961569307512752677 4340582788343894918284967936, q 500000000000000 322728706355183),
  (q 182241 524288, q 364485 1048576, q 1 1, q 64545666588533 100000000000000, q 493467265846547 1000000000000000, q 6311702138216544171996139561 34724671790406977446328926208, q 100000000000000 64545666588533),
  (q 364485 1048576, q 45561 131072, q 1 1, q 645455919065021 1000000000000000, q 493467400614029 1000000000000000, q 6163864708679299042377889 33910821556470157980729344, q 1000000000000000 645455919065021),
  (q 45561 131072, q 364491 1048576, q 1 1, q 4034094826559 6250000000000, q 246733767689069 500000000000000, q 6311892786105736241675194199 34724690757006552324093509632, q 6250000000000 4034094826559),
  (q 364491 1048576, q 182247 524288, q 1 1, q 322727212719293 500000000000000, q 246733835069437 500000000000000, q 799442964228867270372332659 4398046511104000000000000000, q 500000000000000 322727212719293),
  (q 182247 524288, q 364497 1048576, q 1 1, q 322726839316229 500000000000000, q 493467804896237 1000000000000000, q 8256176865700277497719557597 45419764790219589453309018112, q 500000000000000 322726839316229),
  (q 364497 1048576, q 91125 262144, q 1 1, q 322726465915529 500000000000000, q 246733969825113 500000000000000, q 32875931067930343461890639 180857912526696307115425792, q 500000000000000 322726465915529),
  (q 91125 262144, q 364503 1048576, q 1 1, q 322726092517193 500000000000000, q 493468074400843 1000000000000000, q 6312274093249106569666186283 34724728687357386421543370752, q 500000000000000 322726092517193),
  (q 364503 1048576, q 182253 524288, q 1 1, q 16136285956061 25000000000000, q 61683526143511 125000000000000, q 1032064438720692763791450481 5677450892098444327408107520, q 25000000000000 16136285956061),
  (q 182253 524288, q 364509 1048576, q 1 1, q 322725345727611 500000000000000, q 493468343891959 1000000000000000, q 6312464752503366692137412465 34724747651108786378717003776, q 500000000000000 322725345727611),
  (q 364509 1048576, q 11391 32768, q 1 1, q 645449944672731 1000000000000000, q 246734239316229 500000000000000, q 256858727358038691282829 1412953984888854609395712, q 1000000000000000 645449944672731),
  (q 11391 32768, q 364515 1048576, q 1 1, q 645449197894967 1000000000000000, q 98693722673917 200000000000000, q 1262531083109213075434872395 6944953322782182395386789888, q 1000000000000000 645449197894967),
  (q 364515 1048576, q 182259 524288, q 1 1, q 645448451121931 1000000000000000, q 24673437405167 50000000000000, q 799537809226941982255532539 4398046511104000000000000000, q 1000000000000000 645448451121931),
  (q 182259 524288, q 364521 1048576, q 1 1, q 322723852176811 500000000000000, q 246734441416861 500000000000000, q 255855892923826314507397789 1407374883553280000000000000, q 500000000000000 322723852176811),
  (q 364521 1048576, q 91131 262144, q 1 1, q 16136173939751 25000000000000, q 123367254390183 250000000000000, q 129018637891332812334551943 709676434982891718484951040, q 25000000000000 16136173939751),
  (q 91131 262144, q 364527 1048576, q 1 1, q 322723105415593 500000000000000, q 49346915228437 100000000000000, q 8257305714444668529702755875 45419239290422310451495829504, q 500000000000000 322723105415593),
  (q 364527 1048576, q 182265 524288, q 1 1, q 645445464077059 1000000000000000, q 123367321751159 250000000000000, q 1032177325606199274273573037 5677398342784022996710326272, q 1000000000000000 645445464077059),
  (q 182265 524288, q 364533 1048576, q 1 1, q 32272235866383 50000000000000, q 49346942172153 100000000000000, q 420881828493680723327822887 2314988233108142346603593728, q 50000000000000 32272235866383),
  (q 364533 1048576, q 45567 131072, q 1 1, q 161360992645747 250000000000000, q 493469556435053 1000000000000000, q 16128211696633103458371595 88709143841738224446734336, q 250000000000000 161360992645747),
  (q 45567 131072, q 364539 1048576, q 1 1, q 161360805960761 250000000000000, q 123367422786301 250000000000000, q 750705207463435307867384981 4129002645437989485235142656, q 250000000000000 161360805960761),
  (q 364539 1048576, q 182271 524288, q 1 1, q 161360619276957 250000000000000, q 493469825851983 1000000000000000, q 263063060255052301544780481 1446868830615608198313279488, q 250000000000000 161360619276957),
  (q 182271 524288, q 364545 1048576, q 1 1, q 645441730377339 1000000000000000, q 493469960555391 1000000000000000, q 6397156151594060851410693477 35184372088832000000000000000, q 1000000000000000 645441730377339),
  (q 364545 1048576, q 91137 262144, q 1 1, q 645440983651577 1000000000000000, q 123367523813857 250000000000000, q 129032749506190820045289841 709669866568088031699402752, q 1000000000000000 645440983651577),
  (q 91137 262144, q 364551 1048576, q 1 1, q 40340014808159 62500000000000, q 493470229952093 1000000000000000, q 255893834729392073893548067 1407374883553280000000000000, q 62500000000000 40340014808159),
  (q 364551 1048576, q 182277 524288, q 1 1, q 322719745107119 500000000000000, q 493470364645387 1000000000000000, q 789236852208708778193373841 4340611231123725931035754496, q 500000000000000 322719745107119),
  (q 182277 524288, q 364557 1048576, q 1 1, q 645438743502659 1000000000000000, q 49347049933531 100000000000000, q 1262798032584945501607044757 6944979865390108468909703168, q 1000000000000000 645438743502659),
  (q 364557 1048576, q 22785 65536, q 1 1, q 645437996795809 1000000000000000, q 493470634021863 1000000000000000, q 3123842993326750363495099 17179869184000000000000000, q 1000000000000000 645437996795809),
  (q 22785 65536, q 364563 1048576, q 1 1, q 322718625046843 500000000000000, q 123367692176261 250000000000000, q 6397725312935938275983218687 35184372088832000000000000000, q 500000000000000 322718625046843),
  (q 364563 1048576, q 182283 524288, q 1 1, q 645436503396291 1000000000000000, q 246735451692427 500000000000000, q 789284525546635217623067843 4340615969926192397792837632, q 1000000000000000 645436503396291),
  (q 182283 524288, q 364569 1048576, q 1 1, q 645435756703623 1000000000000000, q 246735519030647 500000000000000, q 6314371553416939969613489069 34724937236421492300857737216, q 1000000000000000 645435756703623),
  (q 364569 1048576, q 91143 262144, q 1 1, q 161358752503921 250000000000000, q 123367793183591 250000000000000, q 99968904788346099707294963 549755813888000000000000000, q 250000000000000 161358752503921),
  (q 91143 262144, q 364575 1048576, q 1 1, q 80679282916559 125000000000000, q 493471307404063 1000000000000000, q 223219245448495307745262999 1227524285403830865293737984, q 125000000000000 80679282916559),
  (q 364575 1048576, q 182289 524288, q 1 1, q 645433516653989 1000000000000000, q 61683930258799 125000000000000, q 799774955028079595115946001 4398046511104000000000000000, q 1000000000000000 645433516653989),
  (q 182289 524288, q 364581 1048576, q 1 1, q 645432769980233 1000000000000000, q 9869431534667 20000000000000, q 10237271213659835728930129 56294995342131200000000000, q 1000000000000000 645432769980233),
  (q 364581 1048576, q 45573 131072, q 1 1, q 129086404662241 200000000000000, q 246735855696469 500000000000000, q 1249685425351922642867423 6871947673600000000000000, q 200000000000000 129086404662241),
  (q 45573 131072, q 364587 1048576, q 1 1, q 129086255329381 200000000000000, q 123367961512289 250000000000000, q 8259563713606716758463111431 45418188390629138671515729920, q 200000000000000 129086255329381),
  (q 364587 1048576, q 182295 524288, q 1 1, q 645430529987333 1000000000000000, q 123367995175501 250000000000000, q 789379877905777451727362479 4340625446108058217802104832, q 1000000000000000 645430529987333),
  (q 182295 524288, q 364593 1048576, q 1 1, q 645429783332489 1000000000000000, q 246736057675741 500000000000000, q 6315134379867929420488032037 34725013043979136780413698048, q 1000000000000000 645429783332489),
  (q 364593 1048576, q 91149 262144, q 1 1, q 322714518341187 500000000000000, q 493472249997591 1000000000000000, q 3999230540235371718543237 21990232555520000000000000, q 500000000000000 322714518341187),
  (q 91149 262144, q 364599 1048576, q 1 1, q 322714145018493 500000000000000, q 49347238464033 100000000000000, q 6398863738399547226642789387 35184372088832000000000000000, q 500000000000000 322714145018493),
  (q 364599 1048576, q 182301 524288, q 1 1, q 322713771698163 500000000000000, q 493472519279699 1000000000000000, q 1032516034531220476336616113 5677240710809274238063607808, q 500000000000000 322713771698163),
  (q 182301 524288, q 364605 1048576, q 1 1, q 129085359352079 200000000000000, q 493472653915699 1000000000000000, q 1279810697860121865742182757 7036874417766400000000000000, q 200000000000000 129085359352079),
  (q 364605 1048576, q 5697 16384, q 1 1, q 645426050129191 1000000000000000, q 493472788548329 1000000000000000, q 192737157506878752349967 1059724744140498185224192, q 1000000000000000 645426050129191),
  (q 5697 16384, q 364611 1048576, q 1 1, q 161356325875679 250000000000000, q 49347292317759 100000000000000, q 2105235513163572843195414229 11575023296562623556794449920, q 250000000000000 161356325875679),
  (q 364611 1048576, q 182307 524288, q 1 1, q 645424556880969 1000000000000000, q 246736528901741 500000000000000, q 789475237842914905081843459 4340634920392853063525728256, q 1000000000000000 645424556880969),
  (q 182307 524288, q 364617 1048576, q 1 1, q 645423810263951 1000000000000000, q 98694638485201 200000000000000, q 114834495762603867838384939 631365251570194655398068224, q 1000000000000000 645423810263951),
  (q 364617 1048576, q 91155 262144, q 1 1, q 32271153182583 50000000000000, q 493473327045159 1000000000000000, q 32895794958804160746117901 180859887027820392116912128, q 50000000000000 32271153182583),
  (q 91155 262144, q 364623 1048576, q 1 1, q 322711158522049 500000000000000, q 30842091353809 62500000000000, q 6316087998184887870904331699 34725107782085252226865954816, q 500000000000000 322711158522049),
  (q 364623 1048576, q 182313 524288, q 1 1, q 40338848152579 62500000000000, q 6168419953417 12500000000000, q 789522920653335276152057381 4340639656823989608518778880, q 62500000000000 40338848152579),
  (q 182313 524288, q 364629 1048576, q 1 1, q 645420823843159 1000000000000000, q 61684216360301 125000000000000, q 6399812530974343330630160513 35184372088832000000000000000, q 1000000000000000 645420823843159),
  (q 364629 1048576, q 45579 131072, q 1 1, q 322710038624891 500000000000000, q 493473865488087 1000000000000000, q 12499819170832934352709213 68719476736000000000000000, q 500000000000000 322710038624891),
  (q 45579 131072, q 364635 1048576, q 1 1, q 645419330661133 1000000000000000, q 493474000090397 1000000000000000, q 154060231025267246755771991 846954772455846051303129088, q 1000000000000000 645419330661133),
  (q 364635 1048576, q 182319 524288, q 1 1, q 645418584077213 1000000000000000, q 493474134689339 1000000000000000, q 789570605358378693020407223 4340644392781025535707840512, q 1000000000000000 645418584077213),
  (q 182319 524288, q 364641 1048576, q 1 1, q 645417837498021 1000000000000000, q 493474269284913 1000000000000000, q 2105553404881811030705240007 11575054871189906179168927744, q 1000000000000000 645417837498021),
  (q 364641 1048576, q 91161 262144, q 1 1, q 322708545461779 500000000000000, q 493474403877119 1000000000000000, q 100004483796136252333603969 549755813888000000000000000, q 500000000000000 322708545461779),
  (q 91161 262144, q 364647 1048576, q 1 1, q 645416344353823 1000000000000000, q 123368634616489 250000000000000, q 6316850961044258379195015683 34725183555501670881279606784, q 1000000000000000 645416344353823),
  (q 364647 1048576, q 182325 524288, q 1 1, q 40338474861801 62500000000000, q 246737336525713 500000000000000, q 1032741880708441177301421097 5677135636134409491582025728, q 62500000000000 40338474861801),
  (q 182325 524288, q 364653 1048576, q 1 1, q 645414851228539 1000000000000000, q 493474807633527 1000000000000000, q 701893523470274879207564353 3858355832942846167054548992, q 1000000000000000 645414851228539),
  (q 364653 1048576, q 22791 65536, q 1 1, q 64541410467299 100000000000000, q 493474942212261 1000000000000000, q 250026036158893581793 1374389534720000000000, q 100000000000000 64541410467299),
  (q 22791 65536, q 364659 1048576, q 1 1, q 645413358122169 1000000000000000, q 493475076787627 1000000000000000, q 8262273843597452834056776319 45416927486545949943153033216, q 1000000000000000 645413358122169),
  (q 364659 1048576, q 182331 524288, q 1 1, q 645412611576077 1000000000000000, q 3947801690877 8000000000000, q 1032798347281543265524776975 5677109369129373145042518016, q 1000000000000000 645412611576077),
  (q 182331 524288, q 364665 1048576, q 1 1, q 322705932517357 500000000000000, q 7710552280129 15625000000000, q 8262499713913044253781412661 45416822419856794168743428096, q 500000000000000 322705932517357),
  (q 364665 1048576, q 91167 262144, q 1 1, q 4033819490613 6250000000000, q 6168443506169 12500000000000, q 20003269073786432462983863 109951162777600000000000000, q 6250000000000 4033819490613),
  (q 91167 262144, q 364671 1048576, q 1 1, q 322705185983087 500000000000000, q 61684451881927 125000000000000, q 8262725588251869354999130067 45416717354498663190454337536, q 500000000000000 322705185983087),
  (q 364671 1048576, q 182337 524288, q 1 1, q 645409625438997 1000000000000000, q 98695149922789 200000000000000, q 1032854815866250828946638837 5677083102789840400470245376, q 1000000000000000 645409625438997),
  (q 182337 524288, q 364677 1048576, q 1 1, q 645408878916549 1000000000000000, q 246737942084553 500000000000000, q 2105934916626690006920625771 11575092750314124102628016128, q 1000000000000000 645408878916549),
  (q 364677 1048576, q 45585 131072, q 1 1, q 645408132398829 1000000000000000, q 493476018720901 1000000000000000, q 6169824349584239269561157 33911413788264856746459136, q 1000000000000000 645408132398829),
  (q 45585 131072, q 364683 1048576, q 1 1, q 645407385885839 1000000000000000, q 493476153269329 1000000000000000, q 6317995519015859534601892943 34725297187187122747218067456, q 1000000000000000 645407385885839),
  (q 364683 1048576, q 182343 524288, q 1 1, q 645406639377577 1000000000000000, q 49347628781439 100000000000000, q 263253787708536060401298181 1446887777289754192683991040, q 1000000000000000 645406639377577),
  (q 182343 524288, q 364689 1048576, q 1 1, q 161351473218511 250000000000000, q 123369105589021 250000000000000, q 6318186291941286398840468573 34725316122484146939967307776, q 250000000000000 161351473218511),
  (q 364689 1048576, q 91173 262144, q 1 1, q 16135128659381 25000000000000, q 123369139223603 250000000000000, q 129117440314395692496515033 709630463066047678502666240, q 25000000000000 16135128659381),
  (q 91173 262144, q 364695 1048576, q 1 1, q 322702199940583 500000000000000, q 493476691429373 1000000000000000, q 6318377068656397285837544779 34725335056833585623620124672, q 500000000000000 322702199940583),
  (q 364695 1048576, q 182349 524288, q 1 1, q 32270182669591 50000000000000, q 61684603245121 125000000000000, q 34339524230625514817592871 188724698498114010824572928, q 50000000000000 32270182669591),
  (q 182349 524288, q 364701 1048576, q 1 1, q 322701453453601 500000000000000, q 123369240122299 250000000000000, q 6318567849161224800381127697 34725353990235438798176518144, q 500000000000000 322701453453601),
  (q 364701 1048576, q 11397 32768, q 1 1, q 129080432085463 200000000000000, q 246738547507029 500000000000000, q 257107065463655635043189 1412978656273642513498112, q 200000000000000 129080432085463),
  (q 11397 32768, q 364707 1048576, q 1 1, q 161350353488039 250000000000000, q 246738614767777 500000000000000, q 6318758633455820252829455647 34725372922689776832380665856, q 250000000000000 161350353488039),
  (q 364707 1048576, q 182355 524288, q 1 1, q 322700333740863 500000000000000, q 123369341013421 250000000000000, q 789856753378036317545815879 4340672798570206757516214272, q 500000000000000 322700333740863),
  (q 182355 524288, q 364713 1048576, q 1 1, q 25815996840641 40000000000000, q 1927646478783 3906250000000, q 2106316473846738932558855183 11575130618065556698325581824, q 40000000000000 25815996840641),
  (q 364713 1048576, q 91179 262144, q 1 1, q 645399174555053 1000000000000000, q 493477633079847 1000000000000000, q 129131558969342533377372171 709623896980313084555952128, q 1000000000000000 645399174555053),
  (q 91179 262144, q 364719 1048576, q 1 1, q 645398428098811 1000000000000000, q 493477767587879 1000000000000000, q 6319140213414460558269493531 34725410784756188954708934656, q 1000000000000000 645398428098811),
  (q 364719 1048576, q 182361 524288, q 1 1, q 322698840823649 500000000000000, q 246738951046273 500000000000000, q 800344299103449548267358013 4398046511104000000000000000, q 500000000000000 322698840823649),
  (q 182361 524288, q 364725 1048576, q 1 1, q 322698467600257 500000000000000, q 493478036593847 1000000000000000, q 6402849306827068686589993657 35184372088832000000000000000, q 500000000000000 322698467600257),
  (q 364725 1048576, q 45591 131072, q 1 1, q 645396188758459 1000000000000000, q 493478171091783 1000000000000000, q 6252875216580539522918627 34359738368000000000000000, q 1000000000000000 645396188758459),
  (q 45591 131072, q 364731 1048576, q 1 1, q 645395442321133 1000000000000000, q 493478305586353 1000000000000000, q 1180712078989623259466533585 6487952396303729961641967616, q 1000000000000000 645395442321133),
  (q 364731 1048576, q 182367 524288, q 1 1, q 645394695888537 1000000000000000, q 246739220038779 500000000000000, q 20255183364361908531294001 111299545214776835336830976, q 1000000000000000 645394695888537),
  (q 182367 524288, q 364737 1048576, q 1 1, q 64539394946067 100000000000000, q 246739287282699 500000000000000, q 2106570870592226200642821183 11575155856916926863899623424, q 100000000000000 64539394946067),
  (q 364737 1048576, q 91185 262144, q 1 1, q 161348300759383 250000000000000, q 493478709049873 1000000000000000, q 129145678630189127954973517 709617331227363276941688832, q 250000000000000 161348300759383),
  (q 91185 262144, q 364743 1048576, q 1 1, q 161348114154781 250000000000000, q 493478843530983 1000000000000000, q 8265436394145564977887234155 45415456674025247673036046336, q 250000000000000 161348114154781),
  (q 364743 1048576, q 182373 524288, q 1 1, q 322695855102723 500000000000000, q 61684872251091 125000000000000, q 263333284322875321760623259 1446895665022969147773943808, q 500000000000000 322695855102723),
  (q 182373 524288, q 364749 1048576, q 1 1, q 40336935237281 62500000000000, q 123369778120777 250000000000000, q 6320094229634811562551765713 34725505423344504216550899712, q 62500000000000 40336935237281),
  (q 364749 1048576, q 22797 65536, q 1 1, q 161347554348069 250000000000000, q 123369811738531 250000000000000, q 2018011544341224704145349 11087719507432623292022784, q 250000000000000 161347554348069),
  (q 22797 65536, q 364755 1048576, q 1 1, q 322694735496393 500000000000000, q 19739175256871 40000000000000, q 1264057008849799923100857299 6945104869644152364303646720, q 500000000000000 322694735496393),
  (q 364755 1048576, q 182379 524288, q 1 1, q 25815548983921 40000000000000, q 246739757943031 500000000000000, q 32019467118249593049404659 175921860444160000000000000, q 40000000000000 25815548983921),
  (q 182379 524288, q 364761 1048576, q 1 1, q 645387978207993 1000000000000000, q 61684956293373 125000000000000, q 2755371395383809170300055447 15138380511286015977045622784, q 1000000000000000 645387978207993),
  (q 364761 1048576, q 91191 262144, q 1 1, q 161346807955673 250000000000000, q 246739892402271 500000000000000, q 100063801178873573696123011 549755813888000000000000000, q 250000000000000 161346807955673),
  (q 91191 262144, q 364767 1048576, q 1 1, q 645386485442119 1000000000000000, q 98695983851747 200000000000000, q 1264133336969563861150433935 6945112439026441870804779008, q 1000000000000000 645386485442119),
  (q 364767 1048576, q 182385 524288, q 1 1, q 645385739066277 1000000000000000, q 98696010741913 200000000000000, q 158019052434159997813754557 868139291406706752465403904, q 1000000000000000 645385739066277),
  (q 182385 524288, q 364773 1048576, q 1 1, q 161346248173791 250000000000000, q 493480188157031 1000000000000000, q 6404368060284897418198059993 35184372088832000000000000000, q 250000000000000 161346248173791),
  (q 364773 1048576, q 45597 131072, q 1 1, q 32269212316439 50000000000000, q 493480322601133 1000000000000000, q 2306551071564565412100767 12671562200391854462074880, q 50000000000000 32269212316439),
  (q 45597 131072, q 364779 1048576, q 1 1, q 645383499967127 1000000000000000, q 49348045704187 100000000000000, q 6321048340607514778536255023 34725600038256059231166791680, q 1000000000000000 645383499967127),
  (q 364779 1048576, q 182391 524288, q 1 1, q 645382753610203 1000000000000000, q 98696118295849 200000000000000, q 800581606711251912994430503 4398046511104000000000000000, q 1000000000000000 645382753610203),
  (q 182391 524288, q 364785 1048576, q 1 1, q 645382007258009 1000000000000000, q 61685090739157 125000000000000, q 6404747786729107914076367077 35184372088832000000000000000, q 1000000000000000 645382007258009),
  (q 364785 1048576, q 91197 262144, q 1 1, q 40336328806909 62500000000000, q 493480860343903 1000000000000000, q 129173920969754528225696545 709604200719879593361670144, q 62500000000000 40336328806909),
  (q 91197 262144, q 364791 1048576, q 1 1, q 64538051456781 100000000000000, q 246740497385593 500000000000000, q 6321430011528412429598010763 34725637877592733665411989504, q 100000000000000 64538051456781),
  (q 364791 1048576, q 182397 524288, q 1 1, q 129075953645961 200000000000000, q 493481129195107 1000000000000000, q 160125814788965330563324209 879609302220800000000000000, q 200000000000000 129075953645961),
  (q 182397 524288, q 364797 1048576, q 1 1, q 64537902189653 100000000000000, q 30842578975979 62500000000000, q 6321620852674415181383851057 34725656795841029625029328896, q 100000000000000 64537902189653),
  (q 364797 1048576, q 1425 4096, q 1 1, q 129075655113597 200000000000000, q 246740699016429 500000000000000, q 4019238964506037191611 22077984018077956702208, q 200000000000000 129075655113597),
  (q 1425 4096, q 364803 1048576, q 1 1, q 64537752924417 100000000000000, q 49348153244669 100000000000000, q 1281063480991314410775455523 7036874417766400000000000000, q 100000000000000 64537752924417),
  (q 364803 1048576, q 182403 524288, q 1 1, q 129075356585017 200000000000000, q 246740833428579 500000000000000, q 256216493786400668215303 1407374883553280000000000, q 200000000000000 129075356585017),
  (q 182403 524288, q 364809 1048576, q 1 1, q 64537603661073 100000000000000, q 493481801264263 1000000000000000, q 6322002546337739908271019989 34725694629497750135486021632, q 100000000000000 64537603661073),
  (q 364809 1048576, q 91203 262144, q 1 1, q 40335955643819 62500000000000, q 246740967834003 500000000000000, q 129188043648559670074115679 709597635965375404209864704, q 62500000000000 40335955643819),
  (q 91203 262144, q 364815 1048576, q 1 1, q 645374543996209 1000000000000000, q 246741035034193 500000000000000, q 903170485550734451917996669 4960816220700902203401961472, q 1000000000000000 645374543996209),
  (q 364815 1048576, q 182409 524288, q 1 1, q 161343449424011 250000000000000, q 123370551116351 250000000000000, q 1033532595803665152260470117 5676767958630050055325745152, q 250000000000000 161343449424011),
  (q 182409 524288, q 364821 1048576, q 1 1, q 645373051400609 1000000000000000, q 493482338859059 1000000000000000, q 256235482298336072286916153 1407374883553280000000000000, q 1000000000000000 645373051400609),
  (q 364821 1048576, q 45603 131072, q 1 1, q 40335769069369 62500000000000, q 61685309156169 125000000000000, q 16149388170654600070256607 88699294214117483702386688, q 62500000000000 40335769069369),
  (q 45603 131072, q 364827 1048576, q 1 1, q 645371558823929 1000000000000000, q 246741303818141 500000000000000, q 6322575115261635424772875151 34725751372884067172900405248, q 1000000000000000 645371558823929),
  (q 364827 1048576, q 182415 524288, q 1 1, q 161342703135671 250000000000000, q 493482742019851 1000000000000000, q 1033589090543170407866982467 5676741700943409938559926272, q 250000000000000 161342703135671),
  (q 182415 524288, q 364833 1048576, q 1 1, q 64537006626617 100000000000000, q 493482876400057 1000000000000000, q 6322765979150810306516412221 34725770285453394371147726848, q 100000000000000 64537006626617),
  (q 364833 1048576, q 91209 262144, q 1 1, q 322684659997193 500000000000000, q 246741505388451 500000000000000, q 4003976121287000480532497 21990232555520000000000000, q 500000000000000 322684659997193),
  (q 91209 262144, q 364839 1048576, q 1 1, q 161342143431833 250000000000000, q 98696629030077 200000000000000, q 6406456744235706512689780459 35184372088832000000000000000, q 250000000000000 161342143431833),
  (q 364839 1048576, q 182421 524288, q 1 1, q 40335489216563 62500000000000, q 246741639760253 500000000000000, q 800818961920542340575709193 4398046511104000000000000000, q 62500000000000 40335489216563),
  (q 182421 524288, q 364845 1048576, q 1 1, q 322683540603707 500000000000000, q 98696682777453 200000000000000, q 8269277694377822571707879505 45413671038170223783650000896, q 500000000000000 322683540603707),
  (q 364845 1048576, q 22803 65536, q 1 1, q 645366334954551 1000000000000000, q 493483548250663 1000000000000000, q 1009447105884117416843183 5543654605138356382728192, q 1000000000000000 645366334954551),
  (q 22803 65536, q 364851 1048576, q 1 1, q 322682794353209 500000000000000, q 493483682610699 1000000000000000, q 2107779531187512718889572501 11575275672494604859801075712, q 500000000000000 322682794353209),
  (q 364851 1048576, q 182427 524288, q 1 1, q 80670605307877 125000000000000, q 246741908483687 500000000000000, q 790429254076843132141573927 4340729558999288276993441792, q 125000000000000 80670605307877),
  (q 182427 524288, q 364857 1048576, q 1 1, q 80670512028043 125000000000000, q 30842746957543 62500000000000, q 6407026465289592373742505877 35184372088832000000000000000, q 125000000000000 80670512028043),
  (q 364857 1048576, q 91215 262144, q 1 1, q 322681674995201 500000000000000, q 6168551070883 12500000000000, q 19761327854882107082489915 108518298063455284602339328, q 500000000000000 322681674995201),
  (q 91215 262144, q 364863 1048576, q 1 1, q 64536260376119 100000000000000, q 30842763751077 62500000000000, q 8269955691619185177694337427 45413355965902317879988060160, q 100000000000000 64536260376119),
  (q 364863 1048576, q 182433 524288, q 1 1, q 64536185753671 100000000000000, q 493484354360463 1000000000000000, q 6407311338670599125137193 35184372088832000000000000, q 100000000000000 64536185753671),
  (q 182433 524288, q 364869 1048576, q 1 1, q 4033506945731 6250000000000, q 123371122175083 250000000000000, q 6323911242091444360106025881 34725883740998983423463784448, q 6250000000000 4033506945731),
  (q 364869 1048576, q 45609 131072, q 1 1, q 32268018255097 50000000000000, q 493484623036841 1000000000000000, q 12351575560214753903862809 67824010144707849540861952, q 50000000000000 32268018255097),
  (q 45609 131072, q 364875 1048576, q 1 1, q 12907192377833 20000000000000, q 49348475736999 100000000000000, q 1654081541980662137890885323 9082629184876250783673221120, q 20000000000000 12907192377833),
  (q 364875 1048576, q 182439 524288, q 1 1, q 161339718171523 250000000000000, q 493484891699777 1000000000000000, q 790524697393773231144093563 4340739012445479046129647616, q 250000000000000 161339718171523),
  (q 182439 524288, q 364881 1048576, q 1 1, q 40334882905329 62500000000000, q 98697005205241 200000000000000, q 10252457834691972279714957 56294995342131200000000000, q 62500000000000 40334882905329),
  (q 364881 1048576, q 91221 262144, q 1 1, q 322678690144583 500000000000000, q 61685645043659 125000000000000, q 129230417721583412342513665 709577943698995966237474816, q 500000000000000 322678690144583),
  (q 91221 262144, q 364887 1048576, q 1 1, q 3226783170489 5000000000000, q 246742647334489 500000000000000, q 6324483924738641886154453339 34725940456000449015701307392, q 5000000000000 3226783170489),
  (q 364887 1048576, q 182445 524288, q 1 1, q 161338971977791 250000000000000, q 19739417159413 40000000000000, q 801008880364495262026250209 4398046511104000000000000000, q 250000000000000 161338971977791),
  (q 182445 524288, q 364893 1048576, q 1 1, q 322677570864629 500000000000000, q 493485563298311 1000000000000000, q 6324674826536409138472604305 34725959359109261509215125504, q 500000000000000 322677570864629),
  (q 364893 1048576, q 11403 32768, q 1 1, q 161338598888021 250000000000000, q 246742848803969 500000000000000, q 1955646050567427139289 10737418240000000000000, q 250000000000000 161338598888021),
  (q 11403 32768, q 364899 1048576, q 1 1, q 16133841234491 25000000000000, q 123371457978551 250000000000000, q 6324865732125266045236609087 34725978261272318080981139456, q 25000000000000 16133841234491),
  (q 364899 1048576, q 182451 524288, q 1 1, q 645352903211927 1000000000000000, q 493485966217111 1000000000000000, q 790620148292670589717764331 4340748463999902885072601088, q 1000000000000000 645352903211927),
  (q 182451 524288, q 364905 1048576, q 1 1, q 129070431409789 200000000000000, q 246743050258329 500000000000000, q 2108352213835083649957948943 11575332387496563033247842304, q 200000000000000 129070431409789),
  (q 364905 1048576, q 91227 262144, q 1 1, q 322675705445347 500000000000000, q 246743117406423 500000000000000, q 100135013454575813983832947 549755813888000000000000000, q 500000000000000 322675705445347),
  (q 91227 262144, q 364911 1048576, q 1 1, q 645350664737173 1000000000000000, q 246743184552837 500000000000000, q 8271763861350924359539888851 45412515831775534620577103872, q 1000000000000000 645350664737173),
  (q 364911 1048576, q 182457 524288, q 1 1, q 645349918588383 1000000000000000, q 246743251697571 500000000000000, q 263555958861820081187479387 1446917729689277682535104512, q 1000000000000000 645349918588383),
  (q 182457 524288, q 364917 1048576, q 1 1, q 25813966897773 40000000000000, q 123371659420313 250000000000000, q 256357031321461537825943289 1407374883553280000000000000, q 40000000000000 25813966897773),
  (q 364917 1048576, q 45615 131072, q 1 1, q 645348426304997 1000000000000000, q 246743385982001 500000000000000, q 16156451019244344460043981 88696012336160903564099584, q 1000000000000000 645348426304997),
  (q 45615 131072, q 364923 1048576, q 1 1, q 806684600213 1250000000000, q 493486906243393 1000000000000000, q 8272215944033023078008997543 45412305811559804227393945600, q 1250000000000 806684600213),
  (q 364923 1048576, q 182463 524288, q 1 1, q 322673467020267 500000000000000, q 19739481620777 40000000000000, q 1034041120902401765024854627 5676531663417267544834179072, q 500000000000000 322673467020267),
  (q 182463 524288, q 364929 1048576, q 1 1, q 3226730939577 5000000000000, q 246743587396049 500000000000000, q 6325820316937299011243292749 34726072757903302807175299072, q 5000000000000 3226730939577),
  (q 364929 1048576, q 91233 262144, q 1 1, q 161336360448749 250000000000000, q 493487309061413 1000000000000000, q 129258672134538126464142077 709564817185837915251408896, q 250000000000000 161336360448749),
  (q 91233 262144, q 364935 1048576, q 1 1, q 161336173919831 250000000000000, q 61685930415921 125000000000000, q 2108670415091182059435630873 11575363884797673372368502784, q 250000000000000 161336173919831),
  (q 364935 1048576, q 182469 524288, q 1 1, q 645343949568383 1000000000000000, q 98697515517993 200000000000000, q 37655397088472823084243489 206702982751686672850616320, q 1000000000000000 645343949568383),
  (q 182469 524288, q 364941 1048576, q 1 1, q 161335800865543 250000000000000, q 123371927962301 250000000000000, q 8272894098244454597749304657 45411990791223750051871326208, q 250000000000000 161335800865543),
  (q 364941 1048576, q 22809 65536, q 1 1, q 645342457360693 1000000000000000, q 123371961526271 250000000000000, q 3089012521917363335809103 16956113279958534074662912, q 1000000000000000 645342457360693),
  (q 22809 65536, q 364947 1048576, q 1 1, q 129068342252789 200000000000000, q 246743990178803 500000000000000, q 8273120157698645351854824031 45411885787108451925077524480, q 200000000000000 129068342252789),
  (q 364947 1048576, q 182475 524288, q 1 1, q 80667620646491 125000000000000, q 49348811460677 100000000000000, q 1034154148616901267067323415 5676479160693771831842177024, q 125000000000000 80667620646491),
  (q 182475 524288, q 364953 1048576, q 1 1, q 645340219084643 1000000000000000, q 19739529954103 40000000000000, q 8273346221178098824167722149 45411780784324882281846013952, q 1000000000000000 645340219084643),
  (q 364953 1048576, q 91239 262144, q 1 1, q 645339473002089 1000000000000000, q 246744191547511 500000000000000, q 98854367567308944511046461 542596215385353920102531072, q 1000000000000000 645339473002089),
  (q 91239 262144, q 364959 1048576, q 1 1, q 322669363462133 500000000000000, q 15421516166691 31250000000000, q 8273572288682857343835484275 45411675782873041122176794624, q 500000000000000 322669363462133),
  (q 364959 1048576, q 182481 524288, q 1 1, q 322668990425587 500000000000000, q 123372162892461 250000000000000, q 1034210665493092185403184493 5676452910330811541924872192, q 500000000000000 322668990425587),
  (q 182481 524288, q 364965 1048576, q 1 1, q 322668617391407 500000000000000, q 246744392901109 500000000000000, q 8273798360212963240136405273 45411570782752928446069866496, q 500000000000000 322668617391407),
  (q 364965 1048576, q 45621 131072, q 1 1, q 322668244359593 500000000000000, q 246744460015617 500000000000000, q 4119180611259681931459961 22608200239706766170914816, q 500000000000000 322668244359593),
  (q 45621 131072, q 364971 1048576, q 1 1, q 10083370979067 15625000000000, q 493489054256893 1000000000000000, q 8274024435768462935827905655 45411465783964614622269407232, q 15625000000000 10083370979067),
  (q 364971 1048576, q 182487 524288, q 1 1, q 322667498303061 500000000000000, q 246744594239597 500000000000000, q 790906546484475516633126595 4340776807316926886787940352, q 500000000000000 322667498303061),
  (q 182487 524288, q 364977 1048576, q 1 1, q 40333390659793 62500000000000, q 246744661349069 500000000000000, q 6327347849788137139804973789 34726223903353949226513989632, q 62500000000000 40333390659793),
  (q 364977 1048576, q 91245 262144, q 1 1, q 129066700902397 200000000000000, q 19739578276549 40000000000000, q 3954652080405240983849435 21703895842460159677825024, q 200000000000000 129066700902397),
  (q 91245 262144, q 364983 1048576, q 1 1, q 645332758472013 1000000000000000, q 98697918225191 200000000000000, q 8274476598955808951528866699 45411255790383313162843717632, q 1000000000000000 645332758472013),
  (q 364983 1048576, q 182493 524288, q 1 1, q 645332012436773 1000000000000000, q 123372431333707 250000000000000, q 1034323705283572883028034985 5676400411602545260084854784, q 1000000000000000 645332012436773),
  (q 182493 524288, q 364989 1048576, q 1 1, q 129066253281253 200000000000000, q 493489859540343 1000000000000000, q 2109243256972227056975359523 11575420560088578881522499584, q 200000000000000 129066253281253),
  (q 364989 1048576, q 5703 16384, q 1 1, q 80666315047561 125000000000000, q 246744996871251 500000000000000, q 31565916946080375649053 173229592509053589782528, q 125000000000000 80666315047561),
  (q 5703 16384, q 364995 1048576, q 1 1, q 645329774359443 1000000000000000, q 61686265992663 125000000000000, q 2109306912389518697209048189 11575426855768099430913277952, q 1000000000000000 645329774359443),
  (q 364995 1048576, q 182499 524288, q 1 1, q 645329028343129 1000000000000000, q 1973961048547 4000000000000, q 1034380228197948719849761799 5676374163237265656441208832, q 1000000000000000 645329028343129),
  (q 182499 524288, q 365001 1048576, q 1 1, q 161332070582887 250000000000000, q 246745198164419 500000000000000, q 6328111707212222234600910245 34726299453398018812838674432, q 250000000000000 161332070582887),
  (q 365001 1048576, q 91251 262144, q 1 1, q 645327536324697 1000000000000000, q 493490530517571 1000000000000000, q 14366784589026936949950107 78838347768115929659998208, q 1000000000000000 645327536324697),
  (q 91251 262144, q 365007 1048576, q 1 1, q 645326790322579 1000000000000000, q 493490664702947 1000000000000000, q 6411775473865339892131890107 35184372088832000000000000000, q 1000000000000000 645326790322579),
  (q 365007 1048576, q 182505 524288, q 1 1, q 80665755540649 125000000000000, q 493490798884967 1000000000000000, q 1034436753125139399719792869 5676347915537911867229863936, q 125000000000000 80665755540649),
  (q 182505 524288, q 365013 1048576, q 1 1, q 322662649166269 500000000000000, q 49349093306363 100000000000000, q 6328493658675089903731766617 34726337222751288312536760320, q 500000000000000 322662649166269),
  (q 365013 1048576, q 45627 131072, q 1 1, q 322662276172307 500000000000000, q 246745533619469 500000000000000, q 16163515880368026433907027 88692731124030632055799808, q 500000000000000 322662276172307),
  (q 45627 131072, q 365019 1048576, q 1 1, q 645323806361423 1000000000000000, q 49349120141089 100000000000000, q 8275833185131745555209528759 45410625841603355296107855872, q 1000000000000000 645323806361423),
  (q 365019 1048576, q 182511 524288, q 1 1, q 161330765095741 250000000000000, q 98698267115897 200000000000000, q 158219503305649928182671863 868159138682162906530840576, q 250000000000000 161330765095741),
  (q 182511 524288, q 365025 1048576, q 1 1, q 161330578602309 250000000000000, q 19739658789789 40000000000000, q 84385008337408176039911367 463018333177679564748357632, q 250000000000000 161330578602309),
  (q 365025 1048576, q 91257 262144, q 1 1, q 645321568440241 1000000000000000, q 49349160390661 100000000000000, q 100194383204031316661440343 549755813888000000000000000, q 1000000000000000 645321568440241),
  (q 91257 262144, q 365031 1048576, q 1 1, q 645320822475977 1000000000000000, q 246745869032569 500000000000000, q 6329066614308851618527429843 34726393869696467398276677632, q 1000000000000000 645320822475977),
  (q 365031 1048576, q 182517 524288, q 1 1, q 129064015303289 200000000000000, q 493491872220311 1000000000000000, q 791145263779060182409160381 4340800413753439543191666688, q 200000000000000 129064015303289),
  (q 182517 524288, q 365037 1048576, q 1 1, q 322659665280823 500000000000000, q 493492006372129 1000000000000000, q 6329257607104128949865337377 34726412750122478156073926656, q 500000000000000 322659665280823),
  (q 365037 1048576, q 22815 65536, q 1 1, q 322659292305789 500000000000000, q 30843258782537 62500000000000, q 97851876453624799833129 536870912000000000000000, q 500000000000000 322659292305789),
  (q 22815 65536, q 182523 524288, q 1 1, q 645317092725639 1000000000000000, q 493492408807451 1000000000000000, q 791193012925900741784167907 4340805133623837503738871808, q 1000000000000000 645317092725639),
  (q 182523 524288, q 91263 262144, q 1 1, q 161328900214657 250000000000000, q 493492677080891 1000000000000000, q 98902111026293116684319227 542600936672746391434428416, q 250000000000000 161328900214657),
  (q 91263 262144, q 182529 524288, q 1 1, q 322657054505273 500000000000000, q 30843309083807 62500000000000, q 801673834893640053904065109 4398046511104000000000000000, q 500000000000000 322657054505273),
  (q 182529 524288, q 45633 131072, q 1 1, q 40332038573837 62500000000000, q 246746606793757 500000000000000, q 16167049065738086396605165 88691090767687882872193024, q 62500000000000 40332038573837),
  (q 45633 131072, q 182535 524288, q 1 1, q 20165972667849 31250000000000, q 246746740910349 500000000000000, q 263762838969278616250749561 1446938190649390725729353728, q 31250000000000 20165972667849),
  (q 182535 524288, q 91269 262144, q 1 1, q 645309633579873 1000000000000000, q 246746875020233 500000000000000, q 4008725510827222204121091 21990232555520000000000000, q 1000000000000000 645309633579873),
  (q 91269 262144, q 182541 524288, q 1 1, q 645308141807507 1000000000000000, q 493494018246817 1000000000000000, q 1034775944959811122895036009 5676190443327022883412115456, q 1000000000000000 645308141807507),
  (q 182541 524288, q 11409 32768, q 1 1, q 645306650054071 1000000000000000, q 493494286439753 1000000000000000, q 772812646359055315195019 4239083642043190818635776, q 1000000000000000 645306650054071),
  (q 11409 32768, q 182547 524288, q 1 1, q 129061031663913 200000000000000, q 19739782184771 40000000000000, q 206966496795582852865818443 1135232840057910883101179904, q 200000000000000 129061031663913),
  (q 182547 524288, q 91275 262144, q 1 1, q 645303666603989 1000000000000000, q 493494822785383 1000000000000000, q 129357594280237276704835147 709518884877573155364798464, q 1000000000000000 645303666603989),
  (q 91275 262144, q 182553 524288, q 1 1, q 645302174907343 1000000000000000, q 246747545469039 500000000000000, q 1034889025009177425218040045 5676137957918126111241273344, q 1000000000000000 645302174907343),
  (q 182553 524288, q 45639 131072, q 1 1, q 161325170807407 250000000000000, q 493495359077361 1000000000000000, q 16170582754371216254916003 88689450577846653383868416, q 250000000000000 161325170807407),
  (q 45639 131072, q 182559 524288, q 1 1, q 161324797892711 250000000000000, q 15421738350101 31250000000000, q 791479547625882350003574979 4340833442932509461505376256, q 250000000000000 161324797892711),
  (q 182559 524288, q 91281 262144, q 1 1, q 64529769993099 100000000000000, q 493495895315693 1000000000000000, q 98937928574867858561762521 542604475159332103827488768, q 100000000000000 64529769993099),
  (q 91281 262144, q 182565 524288, q 1 1, q 161324052077517 250000000000000, q 61687020426843 125000000000000, q 263842436682029545064925443 1446946053166282864102211584, q 250000000000000 161324052077517),
  (q 182565 524288, q 22821 65536, q 1 1, q 645294716708077 1000000000000000, q 246748215750193 500000000000000, q 3091996843622361106405079 16956408271894896651010048, q 1000000000000000 645294716708077),
  (q 22821 65536, q 182571 524288, q 1 1, q 645293225125017 1000000000000000, q 24674834978631 50000000000000, q 49288507627731477258789955 270288534990488481055113216, q 1000000000000000 645293225125017),
  (q 182571 524288, q 91287 262144, q 1 1, q 64529173356089 100000000000000, q 246748483815723 500000000000000, q 10994429961556767162836183 60289517131441241633849344, q 100000000000000 64529173356089),
  (q 91287 262144, q 182577 524288, q 1 1, q 322645121007847 500000000000000, q 246748617838433 500000000000000, q 1035115209266697611909693261 5676032995093157578226532352, q 500000000000000 322645121007847),
  (q 182577 524288, q 45645 131072, q 1 1, q 645288750489431 1000000000000000, q 6168718796361 12500000000000, q 195819760606722968599451 1073741824000000000000000, q 1000000000000000 645288750489431),
  (q 45645 131072, q 182583 524288, q 1 1, q 6452872589821 10000000000000, q 3855451341621 7812500000000, q 263890202895012300783883481 1446950768789117872969351168, q 10000000000000 6452872589821),
  (q 182583 524288, q 91293 262144, q 1 1, q 645285767493701 1000000000000000, q 123374509933173 250000000000000, q 32987270560455084982200393 180868944323585768280817664, q 1000000000000000 645285767493701),
  (q 91293 262144, q 182589 524288, q 1 1, q 161321069006059 250000000000000, q 493498307724493 1000000000000000, q 802149031008359371847244049 4398046511104000000000000000, q 250000000000000 161321069006059),
  (q 182589 524288, q 2853 8192, q 1 1, q 645282784573703 1000000000000000, q 49349857570289 100000000000000, q 48324112817692685693951 264945030408311595335680, q 1000000000000000 645282784573703),
  (q 2853 8192, q 182595 524288, q 1 1, q 80660161642763 125000000000000, q 246749421833943 500000000000000, q 37703150028255094476872131 206707701678800413789257728, q 125000000000000 80660161642763),
  (q 182595 524288, q 91299 262144, q 1 1, q 322639900864719 500000000000000, q 493499111619481 1000000000000000, q 4011101634293819769537939 21990232555520000000000000, q 500000000000000 322639900864719),
  (q 91299 262144, q 182601 524288, q 1 1, q 322639155167853 500000000000000, q 19739975182307 40000000000000, q 802244093094963455874936621 4398046511104000000000000000, q 500000000000000 322639155167853),
  (q 182601 524288, q 45651 131072, q 1 1, q 161319204740227 250000000000000, q 493499647482469 1000000000000000, q 12535435309492768101840763 68719476736000000000000000, q 250000000000000 161319204740227),
  (q 45651 131072, q 182607 524288, q 1 1, q 161318831901261 250000000000000, q 61687489424233 125000000000000, q 791861700087947116833930611 4340871162256205494418931712, q 250000000000000 161318831901261),
  (q 182607 524288, q 91305 262144, q 1 1, q 322636918134057 500000000000000, q 246750091645931 500000000000000, q 100289424332728420393205193 549755813888000000000000000, q 500000000000000 322636918134057),
  (q 91305 262144, q 182613 524288, q 1 1, q 322636172475059 500000000000000, q 493500451176461 1000000000000000, q 791909477680196478347666273 4340875875049768386599845888, q 500000000000000 322636172475059),
  (q 182613 524288, q 22827 65536, q 1 1, q 322635426825529 500000000000000, q 98700143809533 200000000000000, q 195889387554120056080373 1073741824000000000000000, q 500000000000000 322635426825529),
  (q 22827 65536, q 182619 524288, q 1 1, q 161317340592733 250000000000000, q 3855476460199 7812500000000, q 791957257169137791381672983 4340880587371983838092722176, q 250000000000000 161317340592733),
  (q 182619 524288, q 91311 262144, q 1 1, q 322633935554871 500000000000000, q 98700250949977 200000000000000, q 100301308760890437545244831 549755813888000000000000000, q 500000000000000 322633935554871),
  (q 91311 262144, q 182625 524288, q 1 1, q 645266379867487 1000000000000000, q 493501522580903 1000000000000000, q 792005038554812188246392233 4340885299222904625455693824, q 1000000000000000 645266379867487),
  (q 182625 524288, q 45657 131072, q 1 1, q 645264888644167 1000000000000000, q 7710965474977 15625000000000, q 3093863007652097391515491 16956592402232996532322304, q 1000000000000000 645264888644167),
  (q 45657 131072, q 182631 524288, q 1 1, q 80657924679973 125000000000000, q 12337551455069 25000000000000, q 158410564367452160288674927 868178002120516705049378816, q 125000000000000 80657924679973),
  (q 182631 524288, q 91317 262144, q 1 1, q 1260277160653 1953125000000, q 493502325993601 1000000000000000, q 100313194141872629574232873 549755813888000000000000000, q 1953125000000 1260277160653),
  (q 91317 262144, q 182637 524288, q 1 1, q 40328775942989 62500000000000, q 9870051875421 20000000000000, q 1035680810852880078587878449 5675770634661046369902395392, q 62500000000000 40328775942989),
  (q 182637 524288, q 11415 32768, q 1 1, q 645258923940249 1000000000000000, q 493502861535109 1000000000000000, q 505717332137732726170591 2771365975775520913096704, q 1000000000000000 645258923940249),
  (q 11415 32768, q 182643 524288, q 1 1, q 64525743281161 100000000000000, q 246751564642889 500000000000000, q 1035737382086730131134548671 5675744402282050107610234880, q 100000000000000 64525743281161),
  (q 182643 524288, q 91323 262144, q 1 1, q 645255941701909 1000000000000000, q 246751698511529 500000000000000, q 99021536042755143887194241 542612723373808094185259008, q 1000000000000000 645255941701909),
  (q 91323 262144, q 182649 524288, q 1 1, q 80656806326393 125000000000000, q 493503664746951 1000000000000000, q 1035793955334431944351131861 5675718170569340299564285952, q 125000000000000 80656806326393),
  (q 182649 524288, q 45663 131072, q 1 1, q 645252959539317 1000000000000000, q 30843995778591 62500000000000, q 16637686455467187965517 91164870982888878768128, q 1000000000000000 645252959539317),
  (q 45663 131072, q 182655 524288, q 1 1, q 645251468486427 1000000000000000, q 19740168006183 40000000000000, q 115094503399558692695496755 630632437724769526873063424, q 1000000000000000 645251468486427),
  (q 182655 524288, q 91329 262144, q 1 1, q 25809999098099 40000000000000, q 123376116959577 250000000000000, q 33011161253415442272742337 180871300249208889683214336, q 40000000000000 25809999098099),
  (q 91329 262144, q 182661 524288, q 1 1, q 645248486437461 1000000000000000, q 493504735508657 1000000000000000, q 802719517864351687689350541 4398046511104000000000000000, q 1000000000000000 645248486437461),
  (q 182661 524288, q 22833 65536, q 1 1, q 129049399088277 200000000000000, q 493505003165621 1000000000000000, q 627143198519911180908903 3435973836800000000000000, q 200000000000000 129049399088277),
  (q 22833 65536, q 182667 524288, q 1 1, q 645245504464247 1000000000000000, q 246752635404601 500000000000000, q 802767070823102749241259923 4398046511104000000000000000, q 1000000000000000 645245504464247),
  (q 182667 524288, q 91335 262144, q 1 1, q 645244013506047 1000000000000000, q 2467527692197 5000000000000, q 129498997195136325782175335 709453295602753065789161472, q 1000000000000000 645244013506047),
  (q 91335 262144, q 182673 524288, q 1 1, q 645242522566787 1000000000000000, q 61688225757027 125000000000000, q 264129119309185613642443523 1446974325690072034994814976, q 1000000000000000 645242522566787),
  (q 182673 524288, q 45669 131072, q 1 1, q 129048206329293 200000000000000, q 123376518414913 250000000000000, q 16188258747994655074140971 88681252126683782688276480, q 200000000000000 129048206329293),
  (q 45669 131072, q 182679 524288, q 1 1, q 322619770372541 500000000000000, q 493506341249707 1000000000000000, q 792435156385689116952251203 4340927684681947821224493056, q 500000000000000 322619770372541),
  (q 182679 524288, q 91341 262144, q 1 1, q 645238049862639 1000000000000000, q 493506608826383 1000000000000000, q 5826904825927815116611055 31918603222877062429671424, q 1000000000000000 645238049862639),
  (q 91341 262144, q 182685 524288, q 1 1, q 20163642468723 31250000000000, q 6168835954871 12500000000000, q 158496591348193709816125133 868186478364586046220402688, q 31250000000000 20163642468723),
  (q 182685 524288, q 5709 16384, q 1 1, q 161308767038643 250000000000000, q 1233767859849 2500000000000, q 1960286916963728999253 10737418240000000000000, q 250000000000000 161308767038643),
  (q 5709 16384, q 182691 524288, q 1 1, q 161308394332237 250000000000000, q 246753705738071 500000000000000, q 113218679856205098666771001 620133871213317843895451648, q 250000000000000 161308394332237),
  (q 182691 524288, q 91347 262144, q 1 1, q 80654010815283 125000000000000, q 123376919749827 250000000000000, q 43175763287002711618043685 236480060581799787168268288, q 125000000000000 80654010815283),
  (q 91347 262144, q 182697 524288, q 1 1, q 645230595734521 1000000000000000, q 246753973254549 500000000000000, q 264192854381044086012360707 1446980601564291943396016128, q 1000000000000000 645230595734521),
  (q 182697 524288, q 45675 131072, q 1 1, q 322614552482859 500000000000000, q 246754107002757 500000000000000, q 5397265152371076829237249 29559870978721173452357632, q 500000000000000 322614552482859),
  (q 45675 131072, q 182703 524288, q 1 1, q 40326725888491 62500000000000, q 123377120372139 250000000000000, q 1036303205194182964806766275 5675482115140006307113730048, q 62500000000000 40326725888491),
  (q 182703 524288, q 91353 262144, q 1 1, q 129045224696987 200000000000000, q 30844296809889 62500000000000, q 129541437704586231783005841 709433625316519263663554560, q 200000000000000 129045224696987),
  (q 91353 262144, q 182709 524288, q 1 1, q 161306158193239 250000000000000, q 12337725410363 25000000000000, q 792674177134379136049773593 4340951215680492706893660160, q 250000000000000 161306158193239),
  (q 182709 524288, q 22839 65536, q 1 1, q 322611571039959 500000000000000, q 123377320964361 250000000000000, q 258039740175137985615819 1413070822960068470767616, q 500000000000000 322611571039959),
  (q 22839 65536, q 182715 524288, q 1 1, q 645221651405821 1000000000000000, q 246754775643499 500000000000000, q 1036416393985690009610922511 5675429665708264691773472768, q 1000000000000000 645221651405821),
  (q 182715 524288, q 91359 262144, q 1 1, q 322610080375333 500000000000000, q 493509818703181 1000000000000000, q 129555586555316746487010235 709427069220857159736098816, q 500000000000000 322610080375333),
  (q 91359 262144, q 182721 524288, q 1 1, q 322609335057227 500000000000000, q 98702017221199 200000000000000, q 22650565677572570322545431 124027446422463196279341056, q 500000000000000 322609335057227),
  (q 182721 524288, q 45681 131072, q 1 1, q 20163036859287 31250000000000, q 493510353495441 1000000000000000, q 12550295609315768947715709 68719476736000000000000000, q 31250000000000 20163036859287),
  (q 45681 131072, q 182727 524288, q 1 1, q 80651961112357 125000000000000, q 246755310435759 500000000000000, q 264272537450501365461780377 1446988442877832415829557248, q 125000000000000 80651961112357),
  (q 182727 524288, q 91365 262144, q 1 1, q 645214198319471 1000000000000000, q 493510888234229 1000000000000000, q 99105189985160965950532903 542620960047596734150344704, q 1000000000000000 645214198319471),
  (q 91365 262144, q 182733 524288, q 1 1, q 161303176939757 250000000000000, q 246755577791787 500000000000000, q 1036586192280830118306941937 5675350996559115691516493824, q 250000000000000 161303176939757),
  (q 182733 524288, q 11421 32768, q 1 1, q 645211217217529 1000000000000000, q 493511422919553 1000000000000000, q 506159420780928782102787 2771161076961639172931584, q 1000000000000000 645211217217529),
  (q 11421 32768, q 182739 524288, q 1 1, q 322604863347487 500000000000000, q 493511690242167 1000000000000000, q 264304415105635535259864813 1446991578305733690143014912, q 500000000000000 322604863347487),
  (q 182739 524288, q 91371 262144, q 1 1, q 645208236191361 1000000000000000, q 246755978775709 500000000000000, q 129583887278407757968405019 709413958029245207738843136, q 1000000000000000 645208236191361),
  (q 91371 262144, q 182745 524288, q 1 1, q 645206745706693 1000000000000000, q 98702444969461 200000000000000, q 158592212929185515688489013 868195887470745013754789888, q 1000000000000000 645206745706693),
  (q 182745 524288, q 45687 131072, q 1 1, q 80650656905121 125000000000000, q 49351249212983 100000000000000, q 12390390234719312686751363 67827840443682471553269760, q 125000000000000 80650656905121),
  (q 45687 131072, q 182751 524288, q 1 1, q 161300941198547 250000000000000, q 246756379699497 500000000000000, q 803433012388865842890073283 4398046511104000000000000000, q 250000000000000 161300941198547),
  (q 182751 524288, q 91377 262144, q 1 1, q 40325142147897 62500000000000, q 493513026654797 1000000000000000, q 100432100365836360919792701 549755813888000000000000000, q 62500000000000 40325142147897),
  (q 91377 262144, q 182757 524288, q 1 1, q 32260039197873 50000000000000, q 493513293897239 1000000000000000, q 72096064454256001258516219 394635349165126356190625792, q 50000000000000 32260039197873),
  (q 182757 524288, q 22845 65536, q 1 1, q 645199293567513 1000000000000000, q 493513561126323 1000000000000000, q 337513321522974538952203 1847406576849847668703232, q 1000000000000000 645199293567513),
  (q 22845 65536, q 182763 524288, q 1 1, q 20162431349891 31250000000000, q 15422307135689 31250000000000, q 793104534018766470289631671 4340993541842645118284201984, q 31250000000000 20162431349891),
  (q 182763 524288, q 91383 262144, q 1 1, q 129039262568891 200000000000000, q 15422315485763 31250000000000, q 129612192030626584483445719 709400848170680053745582080, q 200000000000000 129039262568891),
  (q 91383 262144, q 182769 524288, q 1 1, q 40324676406959 62500000000000, q 246757181366713 500000000000000, q 793152360938442471295111133 4340998242398916272201924608, q 62500000000000 40324676406959),
  (q 182769 524288, q 45693 131072, q 1 1, q 322596666098589 500000000000000, q 12337865747727 25000000000000, q 317778956374174859920349 1739182929687829377187840, q 500000000000000 322596666098589),
  (q 45693 131072, q 182775 524288, q 1 1, q 645191841901959 1000000000000000, q 24675744853569 50000000000000, q 803623350037558402959155799 4398046511104000000000000000, q 1000000000000000 645191841901959),
  (q 182775 524288, q 91389 262144, q 1 1, q 129038070325137 200000000000000, q 123378791055081 250000000000000, q 33051004369845125166899721 180875220514676131714039808, q 200000000000000 129038070325137),
  (q 91389 262144, q 182781 524288, q 1 1, q 645188861368357 1000000000000000, q 98703086271183 200000000000000, q 1037039076375666293294407305 5675141241488529662469472256, q 1000000000000000 645188861368357),
  (q 182781 524288, q 357 1024, q 1 1, q 80648421391247 125000000000000, q 493515698478153 1000000000000000, q 61814033145481884927 338263996434992857088, q 125000000000000 80648421391247),
  (q 357 1024, q 182787 524288, q 1 1, q 322592940455271 500000000000000, q 246757982793519 500000000000000, q 264431951028079766299494813 1447004113749462802096979968, q 500000000000000 322592940455271),
  (q 182787 524288, q 91395 262144, q 1 1, q 322592195355027 500000000000000, q 123379058170643 250000000000000, q 99164971262812083729358219 542626836330693910826319872, q 500000000000000 322592195355027),
  (q 91395 262144, q 182793 524288, q 1 1, q 322591450264257 500000000000000, q 123379124941189 250000000000000, q 32150644931766012262057749 175921860444160000000000000, q 500000000000000 322591450264257),
  (q 182793 524288, q 45699 131072, q 1 1, q 645181410365921 1000000000000000, q 493516766833589 1000000000000000, q 1549546104614162311749097 8478553494311688917221376, q 1000000000000000 645181410365921),
  (q 45699 131072, q 182799 524288, q 1 1, q 25807196808891 40000000000000, q 246758516944537 500000000000000, q 32152548727729883893299399 175921860444160000000000000, q 40000000000000 25807196808891),
  (q 182799 524288, q 91401 262144, q 1 1, q 645178430097577 1000000000000000, q 49351730093121 100000000000000, q 100479689544732783338591351 549755813888000000000000000, q 1000000000000000 645178430097577),
  (q 91401 262144, q 182805 524288, q 1 1, q 645176939991827 1000000000000000, q 246758783979999 500000000000000, q 264479787437019280549412071 1447008811956666945689878528, q 1000000000000000 645176939991827),
  (q 182805 524288, q 22851 65536, q 1 1, q 5040433202383 7812500000000, q 6168972937193 12500000000000, q 2025964610049022159549471 11084029830096657544380416, q 7812500000000 5040433202383),
  (q 22851 65536, q 182811 524288, q 1 1, q 645173959837171 1000000000000000, q 7711220343399 15625000000000, q 803908913712036261092785651 4398046511104000000000000000, q 1000000000000000 645173959837171),
  (q 182811 524288, q 91407 262144, q 1 1, q 322586234894133 500000000000000, q 246759184483143 500000000000000, q 100491589222944289508588343 549755813888000000000000000, q 500000000000000 322586234894133),
  (q 91407 262144, q 182817 524288, q 1 1, q 645170979758309 1000000000000000, q 123379658985423 250000000000000, q 803956514331810619454490881 4398046511104000000000000000, q 1000000000000000 645170979758309),
  (q 182817 524288, q 45705 131072, q 1 1, q 645169489747301 1000000000000000, q 246759451451877 500000000000000, q 16209486557050869555820527 88671419482933283176579072, q 1000000000000000 645169489747301),
  (q 45705 131072, q 182823 524288, q 1 1, q 645167999755243 1000000000000000, q 493519169852473 1000000000000000, q 793582888620014724684374455 4341040526265222512072720384, q 1000000000000000 645167999755243),
  (q 182823 524288, q 91413 262144, q 1 1, q 645166509782133 1000000000000000, q 493519436787851 1000000000000000, q 129682971540874995580873469 709368079357113681951326208, q 1000000000000000 645166509782133),
  (q 91413 262144, q 182829 524288, q 1 1, q 322582509913987 500000000000000, q 246759851854943 500000000000000, q 793630734519224131315620553 4341045222124687855387148288, q 500000000000000 322582509913987),
  (q 182829 524288, q 11427 32768, q 1 1, q 161290882473191 250000000000000, q 246759985309291 500000000000000, q 98153750515667786074063 536870912000000000000000, q 250000000000000 161290882473191),
  (q 11427 32768, q 182835 524288, q 1 1, q 80645254997063 125000000000000, q 493520237513937 1000000000000000, q 804099327633145899860527759 4398046511104000000000000000, q 125000000000000 80645254997063),
  (q 182835 524288, q 91419 262144, q 1 1, q 322580275039597 500000000000000, q 493520504395953 1000000000000000, q 33070937788630842819985801 180877177709742282218930176, q 500000000000000 322580275039597),
  (q 91419 262144, q 182841 524288, q 1 1, q 129031812040167 200000000000000, q 61690096408079 125000000000000, q 160829387176213060568388717 879609302220800000000000000, q 200000000000000 129031812040167),
  (q 182841 524288, q 45711 131072, q 1 1, q 322578785170713 500000000000000, q 123380259529993 250000000000000, q 12402349337060616993826645 67829014995623970061942784, q 500000000000000 322578785170713),
  (q 45711 131072, q 182847 524288, q 1 1, q 80644510062621 125000000000000, q 61690163120247 125000000000000, q 264591427868701036223679985 1447019768962341166787854336, q 125000000000000 80644510062621),
  (q 182847 524288, q 91425 262144, q 1 1, q 645154590679461 1000000000000000, q 123380392947661 250000000000000, q 99224776264362871020928823 542632706742101027527327744, q 1000000000000000 645154590679461),
  (q 91425 262144, q 182853 524288, q 1 1, q 129030620175381 200000000000000, q 493521838605977 1000000000000000, q 257357490591475691654601 1407374883553280000000000, q 200000000000000 129030620175381),
  (q 182853 524288, q 22857 65536, q 1 1, q 6451516110933 10000000000000, q 19740884216319 40000000000000, q 2953296371117008222267 16149800400611941810176, q 10000000000000 6451516110933),
  (q 22857 65536, q 182859 524288, q 1 1, q 645150121328647 1000000000000000, q 3084514826229 6250000000000, q 94343208005989884947234637 515890952772323315512508416, q 1000000000000000 645150121328647),
  (q 182859 524288, q 91431 262144, q 1 1, q 322574315791473 500000000000000, q 123380659742993 250000000000000, q 129725451337689508839476435 709348422069223880021508096, q 500000000000000 322574315791473),
  (q 91431 262144, q 182865 524288, q 1 1, q 645147141856197 1000000000000000, q 123380726433493 250000000000000, q 1037831933841000298645316069 5674774272778729164663422976, q 1000000000000000 645147141856197),
  (q 182865 524288, q 45717 131072, q 1 1, q 1612864130371 2500000000000, q 493523172482641 1000000000000000, q 16216566523192917385786793 88668143268287044439244800, q 2500000000000 1612864130371),
  (q 45717 131072, q 182871 524288, q 1 1, q 161286040614889 250000000000000, q 493523439217979 1000000000000000, q 804385005728565751510132651 4398046511104000000000000000, q 250000000000000 161286040614889),
  (q 182871 524288, q 91437 262144, q 1 1, q 20160708524677 31250000000000, q 493523705939987 1000000000000000, q 99248704908833311336859953 542635053264119066538278912, q 31250000000000 20160708524677),
  (q 91437 262144, q 182877 524288, q 1 1, q 25805647325549 40000000000000, q 493523972648667 1000000000000000, q 1037945231437613933683499049 5674721859345552396569804800, q 40000000000000 25805647325549),
  (q 182877 524288, q 5715 16384, q 1 1, q 645139693506739 1000000000000000, q 246762119672009 500000000000000, q 126705756481501884876583 692713471240726890151936, q 1000000000000000 645139693506739),
  (q 5715 16384, q 182883 524288, q 1 1, q 322569101946853 500000000000000, q 246762253013021 500000000000000, q 1038001883259202120661337167 5674695653629229322729422848, q 500000000000000 322569101946853),
  (q 182883 524288, q 91443 262144, q 1 1, q 645136714299627 1000000000000000, q 493524772694739 1000000000000000, q 43251258746909824218559337 236445106292547712853213184, q 1000000000000000 645136714299627),
  (q 91443 262144, q 182889 524288, q 1 1, q 322567612362251 500000000000000, q 49352503935011 100000000000000, q 794109297918091001862742781 4341092154912431194117242880, q 500000000000000 322567612362251),
  (q 182889 524288, q 45723 131072, q 1 1, q 64513373516833 100000000000000, q 493525305992157 1000000000000000, q 2514224009353920496215821 13743895347200000000000000, q 100000000000000 64513373516833),
  (q 45723 131072, q 182895 524288, q 1 1, q 80641530703889 125000000000000, q 493525572620879 1000000000000000, q 1038115192949158430055336643 5674643244197201756391735296, q 125000000000000 80641530703889),
  (q 182895 524288, q 91449 262144, q 1 1, q 645130756112849 1000000000000000, q 493525839236277 1000000000000000, q 4022996546803252662436207 21990232555520000000000000, q 1000000000000000 645130756112849),
  (q 91449 262144, q 182901 524288, q 1 1, q 32256463330677 50000000000000, q 493526105838353 1000000000000000, q 160924624651933845784327653 879609302220800000000000000, q 50000000000000 32256463330677),
  (q 182901 524288, q 22863 65536, q 1 1, q 322563888566593 500000000000000, q 246763186213553 500000000000000, q 387807113492056157198993 2119679629287936413925376, q 500000000000000 322563888566593),
  (q 22863 65536, q 182907 524288, q 1 1, q 322563143835893 500000000000000, q 493526639002539 1000000000000000, q 1038228510701774662346375799 5674590837432747728713023488, q 500000000000000 322563143835893),
  (q 182907 524288, q 91455 262144, q 1 1, q 322562399114671 500000000000000, q 493526905564651 1000000000000000, q 129782105174970005777978539 709322217019807384985403392, q 500000000000000 322562399114671),
  (q 91455 262144, q 182913 524288, q 1 1, q 645123308805853 1000000000000000, q 493527172113443 1000000000000000, q 1038285172601688440174486005 5674564635050900374289383424, q 1000000000000000 645123308805853),
  (q 182913 524288, q 45729 131072, q 1 1, q 16128045485033 25000000000000, q 123381859662229 250000000000000, q 12411323646668009714625109 67829894677623700667236352, q 25000000000000 16128045485033),
  (q 45729 131072, q 182919 524288, q 1 1, q 322560165007871 500000000000000, q 3855685196649 7812500000000, q 1038341836517396877838031451 5674538433335990384995598336, q 500000000000000 322560165007871),
  (q 182919 524288, q 91461 262144, q 1 1, q 4031992754057 6250000000000, q 49352797167991 100000000000000, q 25959254230779684349529861 141863133318215977532391424, q 6250000000000 4031992754057),
  (q 91461 262144, q 182925 524288, q 1 1, q 322558675650727 500000000000000, q 493528238175431 1000000000000000, q 1038398502448942573750755457 5674512232288026556924690432, q 500000000000000 322558675650727),
  (q 182925 524288, q 11433 32768, q 1 1, q 129023172394549 200000000000000, q 493528504657637 1000000000000000, q 507044353598959258254563 2770751529303789818347520, q 200000000000000 129023172394549),
  (q 11433 32768, q 182931 524288, q 1 1, q 40319648291437 62500000000000, q 1927846762213 3906250000000, q 1038455170396369841714115791 5674486031907035278355726336, q 62500000000000 40319648291437),
  (q 182931 524288, q 91467 262144, q 1 1, q 161278220843049 250000000000000, q 61691129697763 125000000000000, q 129810438140756528140086503 709309116495832068019716096, q 250000000000000 161278220843049),
  (q 91467 262144, q 182937 524288, q 1 1, q 645111394100357 1000000000000000, q 493529304024367 1000000000000000, q 1038511840359721143649009181 5674459832193025345381728256, q 1000000000000000 645111394100357),
  (q 182937 524288, q 45735 131072, q 1 1, q 25804396193899 40000000000000, q 493529570453317 1000000000000000, q 6207158016269488972017479 33915093835294790555533312, q 40000000000000 25804396193899),
  (q 45735 131072, q 182943 524288, q 1 1, q 12902168312271 20000000000000, q 98705967373791 200000000000000, q 17656448162349384412174999 96469652318543724666683392, q 20000000000000 12902168312271),
  (q 182943 524288, q 91473 262144, q 1 1, q 645106926398583 1000000000000000, q 246765051635641 500000000000000, q 99320513625461482858518379 542642087204264654334328832, q 1000000000000000 645106926398583),
  (q 91473 262144, q 182949 524288, q 1 1, q 322552718601287 500000000000000, q 493530369660299 1000000000000000, q 794588051176408400900739761 4341139040816690861222920192, q 500000000000000 322552718601287),
  (q 182949 524288, q 22869 65536, q 1 1, q 322551974012761 500000000000000, q 246765318018003 500000000000000, q 28740306489578871445719 157014662322127766552576, q 500000000000000 322551974012761),
  (q 22869 65536, q 182955 524288, q 1 1, q 645102458867429 1000000000000000, q 98706180479681 200000000000000, q 1038681862345751121284570975 5674381237053015561424863232, q 1000000000000000 645102458867429),
  (q 182955 524288, q 91479 262144, q 1 1, q 322550484864147 500000000000000, q 98706233749499 200000000000000, q 129838775138434491570673459 709296017305832636383494144, q 500000000000000 322550484864147),
  (q 91479 262144, q 182961 524288, q 1 1, q 322549740304059 500000000000000, q 246765717541639 500000000000000, q 805099501393211293689518133 4398046511104000000000000000, q 500000000000000 322549740304059),
  (q 182961 524288, q 45741 131072, q 1 1, q 6450979915069 10000000000000, q 246765850702877 500000000000000, q 12417308893146471492869221 67830480546462420999077888, q 10000000000000 6450979915069),
  (q 45741 131072, q 182967 524288, q 1 1, q 322548251212321 500000000000000, q 19741278708597 40000000000000, q 264910571394226854174293697 1447051032484611909012684800, q 500000000000000 322548251212321),
  (q 182967 524288, q 91485 262144, q 1 1, q 322547506680671 500000000000000, q 493532234010791 1000000000000000, q 129852945149340690587569529 709289468211109611691835392, q 500000000000000 322547506680671),
  (q 91485 262144, q 182973 524288, q 1 1, q 322546762158501 500000000000000, q 61691562536669 125000000000000, q 794779605649647058503380425 4341157782063221240250761216, q 500000000000000 322546762158501),
  (q 182973 524288, q 2859 8192, q 1 1, q 322546017645811 500000000000000, q 493532766562611 1000000000000000, q 15852054508402042450167 86582787327737322274816, q 500000000000000 322546017645811),
  (q 2859 8192, q 182979 524288, q 1 1, q 645090546285201 1000000000000000, q 246766516409283 500000000000000, q 346302862184227143240563021 1891425484290534457198247936, q 1000000000000000 645090546285201),
  (q 182979 524288, q 91491 262144, q 1 1, q 645089057297741 1000000000000000, q 24676664953061 50000000000000, q 100658284851675284891611753 549755813888000000000000000, q 1000000000000000 645089057297741),
  (q 91491 262144, q 182985 524288, q 1 1, q 16127189208231 25000000000000, q 123383391322643 250000000000000, q 794875394281142711571988517 4341167149877836753169022976, q 25000000000000 16127189208231),
  (q 182985 524288, q 45747 131072, q 1 1, q 6450860793797 10000000000000, q 7711466117291 15625000000000, q 12420302228531857640061251 67830773305296783595798528, q 10000000000000 6450860793797),
  (q 45747 131072, q 182991 524288, q 1 1, q 645084590449121 1000000000000000, q 493534097709377 1000000000000000, q 794923291445754485767797287 4341171833083172305990844416, q 1000000000000000 645084590449121),
  (q 182991 524288, q 91497 262144, q 1 1, q 322541550768751 500000000000000, q 493534363898831 1000000000000000, q 129881288195503457909593373 709276371022289512328855552, q 500000000000000 322541550768751),
  (q 91497 262144, q 182997 524288, q 1 1, q 129016322528969 200000000000000, q 493534630074987 1000000000000000, q 161077083970556847759720761 879609302220800000000000000, q 200000000000000 129016322528969),
  (q 182997 524288, q 22875 65536, q 1 1, q 161270030942787 250000000000000, q 246767448118923 500000000000000, q 676501950974732406651217 3694130713195617131167744, q 250000000000000 161270030942787),
  (q 22875 65536, q 183003 524288, q 1 1, q 645078634916413 1000000000000000, q 30845947649213 62500000000000, q 1039135343019924602090764015 5674171679363722298632699904, q 1000000000000000 645078634916413)
]

/-- Cells `(a, b, w₀, w₁, w₂, λ, c)`, sorted by `a`: chunk 8. -/
def cells8 : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) := [
  (q 183003 524288, q 91503 262144, q 1 1, q 1007933040751 1562500000000, q 246767714261837 500000000000000, q 99380380333350173546890883 542647942381190500291969024, q 1562500000000 1007933040751),
  (q 91503 262144, q 183009 524288, q 1 1, q 161268914315957 250000000000000, q 246767847323323 500000000000000, q 1039192037177732920673758285 5674145487654596820519092224, q 250000000000000 161268914315957),
  (q 183009 524288, q 45753 131072, q 1 1, q 645074168465979 1000000000000000, q 493535960756323 1000000000000000, q 388228001210515575589385 2119720810848346710212608, q 1000000000000000 645074168465979),
  (q 45753 131072, q 183015 524288, q 1 1, q 161268169921773 250000000000000, q 123384056713177 250000000000000, q 805528404842800052710242267 4398046511104000000000000000, q 250000000000000 161268169921773),
  (q 183015 524288, q 91509 262144, q 1 1, q 645071190927167 1000000000000000, q 493536492935799 1000000000000000, q 33130785507954705404453373 180883037571566227851051008, q 1000000000000000 645071190927167),
  (q 91509 262144, q 183021 524288, q 1 1, q 129013940437241 200000000000000, q 493536759005599 1000000000000000, q 161115214064548522890573761 879609302220800000000000000, q 200000000000000 129013940437241),
  (q 183021 524288, q 11439 32768, q 1 1, q 322534106732103 500000000000000, q 493537025062107 1000000000000000, q 43141642784406135265285 235525042445209103761408, q 500000000000000 322534106732103),
  (q 11439 32768, q 183027 524288, q 1 1, q 645066724761169 1000000000000000, q 246768645552663 500000000000000, q 1039362131750243664501205431 5674066916530287136213041152, q 1000000000000000 645066724761169),
  (q 183027 524288, q 91515 262144, q 1 1, q 80633154509637 125000000000000, q 246768778567627 500000000000000, q 99404333664119956912477303 542650282814373728935215104, q 125000000000000 80633154509637),
  (q 91515 262144, q 183033 524288, q 1 1, q 645063747411987 1000000000000000, q 98707564630379 200000000000000, q 32226856280311202901537993 175921860444160000000000000, q 1000000000000000 645063747411987),
  (q 183033 524288, q 45759 131072, q 1 1, q 645062258765841 1000000000000000, q 493538089155247 1000000000000000, q 3147247040514880337492241 17179869184000000000000000, q 1000000000000000 645062258765841),
  (q 45759 131072, q 183039 524288, q 1 1, q 645060770138659 1000000000000000, q 15423073598291 31250000000000, q 805719078212956971118380031 4398046511104000000000000000, q 1000000000000000 645060770138659),
  (q 183039 524288, q 91521 262144, q 1 1, q 645059281530441 1000000000000000, q 49353862112209 100000000000000, q 99416311754159113135841951 542651452680271711531171840, q 1000000000000000 645059281530441),
  (q 91521 262144, q 183045 524288, q 1 1, q 645057792941187 1000000000000000, q 493538887085583 1000000000000000, q 265118150466872988221240151 1447071320293932877205209088, q 1000000000000000 645057792941187),
  (q 183045 524288, q 22881 65536, q 1 1, q 322528152185449 500000000000000, q 493539153035791 1000000000000000, q 776736727776252617443627 4239469043168522924982272, q 500000000000000 322528152185449),
  (q 22881 65536, q 183051 524288, q 1 1, q 645054815819573 1000000000000000, q 98707883794543 200000000000000, q 159080473512013769173463311 868243727882097803808210944, q 1000000000000000 645054815819573),
  (q 183051 524288, q 91527 262144, q 1 1, q 645053327287213 1000000000000000, q 123384921224089 250000000000000, q 129952163454968853071703775 709243633887888443900428288, q 1000000000000000 645053327287213),
  (q 91527 262144, q 183057 524288, q 1 1, q 322525919386909 500000000000000, q 246769975403357 500000000000000, q 148520809005328869556301963 810562282571545761223278592, q 500000000000000 322525919386909),
  (q 183057 524288, q 45765 131072, q 1 1, q 645050350279389 1000000000000000, q 49354021670379 100000000000000, q 5414968848640945288595905 29551681693048748990529536, q 1000000000000000 645050350279389),
  (q 45765 131072, q 183063 524288, q 1 1, q 25801954472157 40000000000000, q 98708096517517 200000000000000, q 159099641115628781416822627 868245599013165068542017536, q 40000000000000 25801954472157),
  (q 183063 524288, q 91533 262144, q 1 1, q 645047373347427 1000000000000000, q 4935407484581 10000000000000, q 19888054156750528233440987 108530758342190178626437120, q 1000000000000000 645047373347427),
  (q 91533 262144, q 183069 524288, q 1 1, q 322522942454947 500000000000000, q 61692626789417 125000000000000, q 1039759089669638951866602161 5673883607259903256220925952, q 500000000000000 322522942454947),
  (q 183069 524288, q 5721 16384, q 1 1, q 10078818695177 15625000000000, q 123385320039823 250000000000000, q 24278872347370650942077 132483978594383300657152, q 15625000000000 10078818695177),
  (q 5721 16384, q 183075 524288, q 1 1, q 40315181755733 62500000000000, q 493541545989971 1000000000000000, q 795594051195395194652677631 4341237348852132636648275968, q 62500000000000 40315181755733),
  (q 183075 524288, q 91539 262144, q 1 1, q 322520709855547 500000000000000, q 493541811807373 1000000000000000, q 18568645802469287092848673 101318648767069567940820992, q 500000000000000 322520709855547),
  (q 91539 262144, q 183081 524288, q 1 1, q 161259982837357 250000000000000, q 246771038805749 500000000000000, q 795641976853815441173004853 4341242025044536736910147584, q 250000000000000 161259982837357),
  (q 183081 524288, q 45771 131072, q 1 1, q 80629805375841 125000000000000, q 123385585850587 250000000000000, q 12432280318679565988672543 67831943171337152947552256, q 125000000000000 80629805375841),
  (q 45771 131072, q 183087 524288, q 1 1, q 129007390936599 200000000000000, q 493542609179923 1000000000000000, q 795689904412153667603285263 4341246700769850705506729984, q 200000000000000 129007390936599),
  (q 183087 524288, q 91545 262144, q 1 1, q 645035466378229 1000000000000000, q 15423214842007 31250000000000, q 129994700711157980158787081 709223995610777887078088704, q 1000000000000000 645035466378229),
  (q 91545 262144, q 183093 524288, q 1 1, q 645033978092431 1000000000000000, q 493543140695251 1000000000000000, q 795737833870451280747127045 4341251376028118522903134208, q 1000000000000000 645033978092431),
  (q 183093 524288, q 22887 65536, q 1 1, q 645032489825601 1000000000000000, q 246771703216503 500000000000000, q 345382725395875874960719 1884224702032174919974912, q 1000000000000000 645032489825601),
  (q 22887 65536, q 183099 524288, q 1 1, q 322515500788869 500000000000000, q 49354367215749 100000000000000, q 346680897182428935152960061 1891250897361926220224135168, q 500000000000000 322515500788869),
  (q 183099 524288, q 91551 262144, q 1 1, q 161257378337211 250000000000000, q 246771968934351 500000000000000, q 100777467637557467447506347 549755813888000000000000000, q 250000000000000 161257378337211),
  (q 91551 262144, q 183105 524288, q 1 1, q 322514012569459 500000000000000, q 123386050891661 250000000000000, q 806243587439507103490058213 4398046511104000000000000000, q 500000000000000 322514012569459),
  (q 183105 524288, q 45777 131072, q 1 1, q 16125663423699 25000000000000, q 493544469251317 1000000000000000, q 100783429281973817226777 549755813888000000000000, q 25000000000000 16125663423699),
  (q 45777 131072, q 183111 524288, q 1 1, q 645025048775971 1000000000000000, q 493544734922721 1000000000000000, q 1040156146417974804543887427 5673700330687693364519763968, q 1000000000000000 645025048775971),
  (q 183111 524288, q 91557 262144, q 1 1, q 645023560622951 1000000000000000, q 493545000580857 1000000000000000, q 100789391165010876018776023 549755813888000000000000000, q 1000000000000000 645023560622951),
  (q 91557 262144, q 183117 524288, q 1 1, q 6450220724889 10000000000000, q 246772633112863 500000000000000, q 1040212876879126170779475697 5673674150989756053533491200, q 10000000000000 6450220724889),
  (q 183117 524288, q 11445 32768, q 1 1, q 322510292186909 500000000000000, q 30846595741083 62500000000000, q 126982573592062047031983 692585578783089237164032, q 500000000000000 322510292186909),
  (q 11445 32768, q 183123 524288, q 1 1, q 322509548138853 500000000000000, q 98709159495133 200000000000000, q 1040269609357539837505968223 5673647971959239892793294848, q 500000000000000 322509548138853),
  (q 183123 524288, q 91563 262144, q 1 1, q 161254402050141 250000000000000, q 493546063080737 1000000000000000, q 99500184981839132086092319 542659635200337516179750912, q 250000000000000 161254402050141),
  (q 91563 262144, q 183129 524288, q 1 1, q 645016120142391 1000000000000000, q 98709265734509 200000000000000, q 1040326343853259345267292141 5673621793596162474485219328, q 1000000000000000 645016120142391),
  (q 183129 524288, q 45783 131072, q 1 1, q 645014632103189 1000000000000000, q 49354659425109 100000000000000, q 98444607662009337875113 536870912000000000000000, q 1000000000000000 645014632103189),
  (q 45783 131072, q 183135 524288, q 1 1, q 645013144082957 1000000000000000, q 123386714954093 250000000000000, q 796073393280875459358441287 4341284089763459697397989376, q 1000000000000000 645013144082957),
  (q 183135 524288, q 91569 262144, q 1 1, q 129002331216339 200000000000000, q 493547125368393 1000000000000000, q 43350477057474225863164019 236399271970959319829053440, q 200000000000000 129002331216339),
  (q 91569 262144, q 183141 524288, q 1 1, q 161252542024851 250000000000000, q 30846711931697 62500000000000, q 796121337940337898896380457 4341288761287363814402031616, q 250000000000000 161252542024851),
  (q 183141 524288, q 22893 65536, q 1 1, q 161252170034021 250000000000000, q 123386914108163 250000000000000, q 2032164431481550760448869 11081164747282422438035456, q 250000000000000 161252170034021),
  (q 22893 65536, q 183147 524288, q 1 1, q 129001438438347 200000000000000, q 123386980486223 250000000000000, q 1040496559444683828653674159 5673543262511694615549050880, q 200000000000000 129001438438347),
  (q 183147 524288, q 91575 262144, q 1 1, q 322502852133179 500000000000000, q 493548187443873 1000000000000000, q 33174719103861120994901197 180887323654102388955938816, q 500000000000000 322502852133179),
  (q 91575 262144, q 183153 524288, q 1 1, q 40312763522497 62500000000000, q 123387113232399 250000000000000, q 265405744320099944351436703 1447099367645190970362822656, q 62500000000000 40312763522497),
  (q 183153 524288, q 45789 131072, q 1 1, q 645002728472517 1000000000000000, q 493548718402063 1000000000000000, q 16259088657020510535135899 88648499987847313593729024, q 1000000000000000 645002728472517),
  (q 45789 131072, q 183159 524288, q 1 1, q 129000248120811 200000000000000, q 493548983861273 1000000000000000, q 161334580630946401350084459 879609302220800000000000000, q 200000000000000 129000248120811),
  (q 183159 524288, q 91581 262144, q 1 1, q 161249938188641 250000000000000, q 493549249307227 1000000000000000, q 130079802455123118619062001 709184728066288203453169664, q 250000000000000 161249938188641),
  (q 91581 262144, q 183165 524288, q 1 1, q 322499132462023 500000000000000, q 493549514739927 1000000000000000, q 1040666793193413412562645649 5673464737434668019711213568, q 500000000000000 322499132462023),
  (q 183165 524288, q 1431 4096, q 1 1, q 644996777112501 1000000000000000, q 123387445039843 250000000000000, q 12151140021135284645221 66243130147890387746816, q 1000000000000000 644996777112501),
  (q 1431 4096, q 183171 524288, q 1 1, q 80624411164991 125000000000000, q 98710009113113 200000000000000, q 1040723541811481717734134815 5673438563744048826520961024, q 125000000000000 80624411164991),
  (q 183171 524288, q 91587 262144, q 1 1, q 80624225193291 125000000000000, q 61693788869813 125000000000000, q 99548133442115108300826191 542664305791335703829807104, q 125000000000000 80624225193291),
  (q 91587 262144, q 183177 524288, q 1 1, q 322496156895851 500000000000000, q 30846911021137 62500000000000, q 796409045805527713503748573 4341316780635107483174567936, q 500000000000000 322496156895851),
  (q 183177 524288, q 45795 131072, q 1 1, q 40311926628503 62500000000000, q 49355084170463 100000000000000, q 16262635445651454796941535 88646864132184026336198656, q 62500000000000 40311926628503),
  (q 45795 131072, q 183183 524288, q 1 1, q 80623667292421 125000000000000, q 61693888382227 125000000000000, q 796457003768180804893894403 4341321448894288898427977728, q 125000000000000 80623667292421),
  (q 183183 524288, q 91593 262144, q 1 1, q 322493925320831 500000000000000, q 246775686198877 500000000000000, q 99560122932779742850726273 542665472856133256666415104, q 500000000000000 322493925320831),
  (q 91593 262144, q 183189 524288, q 1 1, q 64498636296293 100000000000000, q 493551637724443 1000000000000000, q 161382295741900865394758749 879609302220800000000000000, q 100000000000000 64498636296293),
  (q 183189 524288, q 22899 65536, q 1 1, q 644984875303171 1000000000000000, q 123387975759471 250000000000000, q 1016525564320317452679861 5540377891683515060191232, q 1000000000000000 644984875303171),
  (q 22899 65536, q 183195 524288, q 1 1, q 644983387662387 1000000000000000, q 246776084169039 500000000000000, q 346983518820231969252944757 1891111291885733242399096832, q 1000000000000000 644983387662387),
  (q 183195 524288, q 91599 262144, q 1 1, q 322490950020289 500000000000000, q 19742097345001 40000000000000, q 99572113373765312415570599 542666639687857434158694400, q 500000000000000 322490950020289),
  (q 91599 262144, q 183201 524288, q 1 1, q 644980412437743 1000000000000000, q 493552698898727 1000000000000000, q 796600889060033534460506537 4341335450875018610753929216, q 1000000000000000 644980412437743),
  (q 183201 524288, q 45801 131072, q 1 1, q 161244731213471 250000000000000, q 98710592831837 200000000000000, q 12609856006067455160666849 68719476736000000000000000, q 250000000000000 161244731213471),
  (q 45801 131072, q 183207 524288, q 1 1, q 644977437288999 1000000000000000, q 246776614703199 500000000000000, q 807054646956275789505833511 4398046511104000000000000000, q 1000000000000000 644977437288999),
  (q 183207 524288, q 91605 262144, q 1 1, q 64497594974309 100000000000000, q 30847093415023 62500000000000, q 20176962750041135910816041 109951162777600000000000000, q 100000000000000 64497594974309),
  (q 91605 262144, q 183213 524288, q 1 1, q 161243615554039 250000000000000, q 98710751972219 200000000000000, q 32284094940977229115729801 175921860444160000000000000, q 250000000000000 161243615554039),
  (q 183213 524288, q 11451 32768, q 1 1, q 322486487354099 500000000000000, q 493554025068581 1000000000000000, q 394104608166326714312201 2147483648000000000000000, q 500000000000000 322486487354099),
  (q 11451 32768, q 183219 524288, q 1 1, q 128994297443843 200000000000000, q 19742171610513 40000000000000, q 53116319430572951313798533 289423296577443788058787840, q 200000000000000 128994297443843),
  (q 183219 524288, q 91611 262144, q 1 1, q 644969999749209 1000000000000000, q 49355455544383 100000000000000, q 130150748316509773990410763 709152014290939099358429184, q 1000000000000000 644969999749209),
  (q 91611 262144, q 183225 524288, q 1 1, q 644968512298179 1000000000000000, q 98710964122319 200000000000000, q 159358552545292969579626989 868270822731754390895460352, q 1000000000000000 644968512298179),
  (q 183225 524288, q 45807 131072, q 1 1, q 322483512433063 500000000000000, q 246777542883061 500000000000000, q 20180542457494364940449 109951162777600000000000, q 500000000000000 322483512433063),
  (q 45807 131072, q 183231 524288, q 1 1, q 644965537453049 1000000000000000, q 49355535090741 100000000000000, q 53122715726349743564815609 289423918546005998805450752, q 1000000000000000 644965537453049),
  (q 183231 524288, q 91617 262144, q 1 1, q 644964050058949 1000000000000000, q 246777808017731 500000000000000, q 130164940515641329421734081 709145472537316563745767424, q 1000000000000000 644964050058949),
  (q 91617 262144, q 183237 524288, q 1 1, q 644962562683827 1000000000000000, q 493555881150277 1000000000000000, q 807293298894299486336224773 4398046511104000000000000000, q 1000000000000000 644962562683827),
  (q 183237 524288, q 22905 65536, q 1 1, q 644961075327681 1000000000000000, q 30847259140741 62500000000000, q 3112940231299672528301851 16958460055132115994411008, q 1000000000000000 644961075327681),
  (q 22905 65536, q 183243 524288, q 1 1, q 322479793995257 500000000000000, q 493556411340201 1000000000000000, q 265645562645235560879930869 1447122701951854472578727936, q 500000000000000 322479793995257),
  (q 183243 524288, q 91623 262144, q 1 1, q 644958100672323 1000000000000000, q 30847292275957 62500000000000, q 130179133723825050955330903 709138931117543141721243648, q 1000000000000000 644958100672323),
  (q 91623 262144, q 183249 524288, q 1 1, q 644956613373111 1000000000000000, q 49355694147719 100000000000000, q 1041461457468323746620728821 5673098366518124525113049088, q 1000000000000000 644956613373111),
  (q 183249 524288, q 45813 131072, q 1 1, q 644955126092877 1000000000000000, q 98711441305167 200000000000000, q 6307911271623565154470311 34359738368000000000000000, q 1000000000000000 644955126092877),
  (q 45813 131072, q 183255 524288, q 1 1, q 644953638831621 1000000000000000, q 15423670986289 31250000000000, q 1041518234337434480842785091 5673072202174480067925639168, q 1000000000000000 644953638831621),
  (q 183255 524288, q 91629 262144, q 1 1, q 20154754737167 31250000000000, q 49355773658343 100000000000000, q 11070231092772802528391593 60296941150253927125483520, q 31250000000000 20154754737167),
  (q 91629 262144, q 183261 524288, q 1 1, q 128990132873209 200000000000000, q 246779000796191 500000000000000, q 797080630254261695079662677 4341382093861676262889619456, q 200000000000000 128990132873209),
  (q 183261 524288, q 5727 16384, q 1 1, q 25797967086469 40000000000000, q 98711653317621 200000000000000, q 12973708045315289727707 70660553788878682587136, q 40000000000000 25797967086469),
  (q 5727 16384, q 183267 524288, q 1 1, q 10077307655881 15625000000000, q 493558531570599 1000000000000000, q 265709538276458650520668757 1447128918533124246275620864, q 15625000000000 10077307655881),
  (q 183267 524288, q 91635 262144, q 1 1, q 644946202810023 1000000000000000, q 98711759307973 200000000000000, q 19928815195747019863808585 108534727157342112525058048, q 1000000000000000 644946202810023),
  (q 91635 262144, q 183273 524288, q 1 1, q 644944715662641 1000000000000000, q 15423720671747 31250000000000, q 797176601305690724214042793 4341391416871650340773036032, q 1000000000000000 644944715662641),
  (q 183273 524288, q 45819 131072, q 1 1, q 644943228534239 1000000000000000, q 493559326438717 1000000000000000, q 6228129650443837406064119 33917138651041242611187712, q 1000000000000000 644943228534239),
  (q 45819 131072, q 183279 524288, q 1 1, q 40308858839051 62500000000000, q 30847474460519 62500000000000, q 797224589683246911493383107 4341396077678570641379295232, q 62500000000000 40308858839051),
  (q 183279 524288, q 91641 262144, q 1 1, q 322470127167187 500000000000000, q 493559856284667 1000000000000000, q 100956420790883374682253217 549755813888000000000000000, q 500000000000000 322470127167187),
  (q 91641 262144, q 183285 524288, q 1 1, q 10077168238483 15625000000000, q 98712024237561 200000000000000, q 807675241309371816150009577 4398046511104000000000000000, q 15625000000000 10077168238483),
  (q 183285 524288, q 22911 65536, q 1 1, q 64493728021043 100000000000000, q 12339009651943 25000000000000, q 406965055935552867205373 2215987621179987878477824, q 100000000000000 64493728021043),
  (q 22911 65536, q 183291 524288, q 1 1, q 644935793176929 1000000000000000, q 123390162738603 250000000000000, q 265773524047416573338374489 1447135132632180549570527232, q 1000000000000000 644935793176929),
  (q 183291 524288, q 91647 262144, q 1 1, q 644934306162409 1000000000000000, q 493560915817883 1000000000000000, q 99668071118167637516924485 542675965957533843700318208, q 1000000000000000 644934306162409),
  (q 91647 262144, q 183297 524288, q 1 1, q 64493281916687 100000000000000, q 493561180668133 1000000000000000, q 797368566223779050156799973 4341410057307706704646897664, q 100000000000000 64493281916687),
  (q 183297 524288, q 45825 131072, q 1 1, q 80616416523789 125000000000000, q 493561445505163 1000000000000000, q 16280376956103678578675549 88638687357539266817163264, q 125000000000000 80616416523789),
  (q 45825 131072, q 183303 524288, q 1 1, q 20154057663523 31250000000000, q 493561710328973 1000000000000000, q 2068015363153424007371 11258999068426240000000, q 31250000000000 20154057663523),
  (q 183303 524288, q 91653 262144, q 1 1, q 644928358294141 1000000000000000, q 123390493784891 250000000000000, q 99680070113902997093431363 542677130694039658418929664, q 1000000000000000 644928358294141),
  (q 91653 262144, q 183309 524288, q 1 1, q 10076982365227 15625000000000, q 246781119968469 500000000000000, q 1042029316986101567448232209 5672836753131922078589517824, q 15625000000000 10076982365227),
  (q 183309 524288, q 11457 32768, q 1 1, q 322462692236949 500000000000000, q 246781252360547 500000000000000, q 389398710813646766922671 2119834816308944331341824, q 500000000000000 322462692236949),
  (q 11457 32768, q 183315 524288, q 1 1, q 644923897592249 1000000000000000, q 246781384746017 500000000000000, q 72501141806997677491025369 394674912068230528003735552, q 1000000000000000 644923897592249),
  (q 183315 524288, q 91659 262144, q 1 1, q 644922410729583 1000000000000000, q 493563034249759 1000000000000000, q 130264314165439588067075059 709099689610505852087697408, q 1000000000000000 644922410729583),
  (q 91659 262144, q 183321 524288, q 1 1, q 6449209238859 10000000000000, q 493563298994269 1000000000000000, q 32318471133877476337043181 175921860444160000000000000, q 10000000000000 6449209238859),
  (q 183321 524288, q 45831 131072, q 1 1, q 644919437061199 1000000000000000, q 123390890931391 250000000000000, q 16283926771955781432337193 88637052503442561777532928, q 1000000000000000 644919437061199),
  (q 45831 131072, q 183327 524288, q 1 1, q 322458975127741 500000000000000, q 246781914221823 500000000000000, q 265869521717786099707083369 1447144449129140325718163456, q 500000000000000 322458975127741),
  (q 183327 524288, q 91665 262144, q 1 1, q 644916463468747 1000000000000000, q 123391023287129 250000000000000, q 6856763917799835405299411 37320692133055960698585088, q 1000000000000000 644916463468747),
  (q 91665 262144, q 183333 524288, q 1 1, q 644914976700997 1000000000000000, q 246782178920087 500000000000000, q 797656570643950268594503597 4341438004008526899096584192, q 1000000000000000 644914976700997),
  (q 183333 524288, q 22917 65536, q 1 1, q 644913489952229 1000000000000000, q 493564622518621 1000000000000000, q 1017856366821069368711003 5539764696188096314605568, q 1000000000000000 644913489952229),
  (q 22917 65536, q 183339 524288, q 1 1, q 322456001611223 500000000000000, q 246782443591929 500000000000000, q 808105072655871696071859439 4398046511104000000000000000, q 500000000000000 322456001611223),
  (q 183339 524288, q 91671 262144, q 1 1, q 322455258255823 500000000000000, q 98713030367177 200000000000000, q 18613245102907373818615381 101298087397082974103011328, q 500000000000000 322455258255823),
  (q 91671 262144, q 183345 524288, q 1 1, q 80613628727479 125000000000000, q 30847838529669 62500000000000, q 808152841246553774699222717 4398046511104000000000000000, q 125000000000000 80613628727479),
  (q 183345 524288, q 45837 131072, q 1 1, q 644907543147001 1000000000000000, q 98713136220063 200000000000000, q 252555226955738160771233 1374389534720000000000000, q 1000000000000000 644907543147001),
  (q 45837 131072, q 183351 524288, q 1 1, q 322453028246577 500000000000000, q 246782972856359 500000000000000, q 1042426938755285834638497611 5672653663499110149921964032, q 500000000000000 322453028246577),
  (q 183351 524288, q 91677 262144, q 1 1, q 644904569858293 1000000000000000, q 98713242062383 200000000000000, q 99728075604603465223025083 542681787315285218337751040, q 1000000000000000 644904569858293),
  (q 91677 262144, q 183357 524288, q 1 1, q 644903083242417 1000000000000000, q 493566474897907 1000000000000000, q 808248384159718942794275013 4398046511104000000000000000, q 1000000000000000 644903083242417),
  (q 183357 524288, q 2865 8192, q 1 1, q 322450798322763 500000000000000, q 493566739470693 1000000000000000, q 1159482856220345306311 6309086322678508290048, q 500000000000000 322450798322763),
  (q 2865 8192, q 183363 524288, q 1 1, q 32245005503381 50000000000000, q 123391751007569 250000000000000, q 94776414831356303274100637 515691032562451223003791360, q 50000000000000 32245005503381),
  (q 183363 524288, q 91683 262144, q 1 1, q 6448986235087 10000000000000, q 98713453715331 200000000000000, q 6649338623628341222482009 36178863392644807578877952, q 10000000000000 6448986235087),
  (q 91683 262144, q 183369 524288, q 1 1, q 322448568484383 500000000000000, q 61695941638729 125000000000000, q 808343934715560199348446909 4398046511104000000000000000, q 500000000000000 322448568484383),
  (q 183369 524288, q 45843 131072, q 1 1, q 644895650447817 1000000000000000, q 493567797629807 1000000000000000, q 16291027917766952538783409 88633783296192696626970624, q 1000000000000000 644895650447817),
  (q 45843 131072, q 183375 524288, q 1 1, q 128978832789171 200000000000000, q 493568062136581 1000000000000000, q 1042654195610681646453246107 5672549055546797137424547840, q 200000000000000 128978832789171),
  (q 183375 524288, q 91689 262144, q 1 1, q 644892677462879 1000000000000000, q 246784163315077 500000000000000, q 99752084055188065380028675 542684114231797073265557504, q 1000000000000000 644892677462879),
  (q 91689 262144, q 183381 524288, q 1 1, q 64489119099889 100000000000000, q 3856004618051 7812500000000, q 798040683031745930425781233 4341475240248348838486605824, q 100000000000000 64489119099889),
  (q 183381 524288, q 22923 65536, q 1 1, q 20152803267309 31250000000000, q 61696106947213 125000000000000, q 1579030046207762921203431 8589934592000000000000000, q 31250000000000 20152803267309),
  (q 22923 65536, q 183387 524288, q 1 1, q 1259547301031 1953125000000, q 493569120031681 1000000000000000, q 798088705638723298430301127 4341479892688012039996571648, q 1953125000000 1259547301031),
  (q 183387 524288, q 91695 262144, q 1 1, q 161221682930211 250000000000000, q 493569384472461 1000000000000000, q 33254696568977906662404169 180895092447237991051558912, q 250000000000000 161221682930211),
  (q 91695 262144, q 183393 524288, q 1 1, q 644885245332803 1000000000000000, q 98713929780009 200000000000000, q 88681858905303127648034993 482387171629259809661911040, q 1000000000000000 644885245332803),
  (q 183393 524288, q 45849 131072, q 1 1, q 515907007171 800000000000, q 493569913314433 1000000000000000, q 12471261611179747574292667 67835732351201430393061376, q 800000000000 515907007171),
  (q 45849 131072, q 91701 262144, q 1 1, q 322440393141303 500000000000000, q 246785221051813 500000000000000, q 6861249330189356531367419 37318627528792362895540224, q 500000000000000 322440393141303),
  (q 91701 262144, q 11463 32768, q 1 1, q 128975562735483 200000000000000, q 98714194168009 200000000000000, q 101852219388367899693289 553945823932095783763968, q 200000000000000 128975562735483),
  (q 11463 32768, q 91707 262144, q 1 1, q 644874841148179 1000000000000000, q 30848218720231 62500000000000, q 9071645805776222695425271 49335236624103654331252736, q 1000000000000000 644874841148179),
  (q 91707 262144, q 45855 131072, q 1 1, q 322435934347449 500000000000000, q 246786014077293 500000000000000, q 4158087833213267259467543 22612007670872939759140864, q 500000000000000 322435934347449),
  (q 45855 131072, q 91713 262144, q 1 1, q 322434448158787 500000000000000, q 246786278366361 500000000000000, q 130392152962188948475255653 709040849892248360975335424, q 500000000000000 322434448158787),
  (q 91713 262144, q 22929 65536, q 1 1, q 64486592401621 100000000000000, q 123393271314527 250000000000000, q 779735288887727435902307 4239760518738787157671936, q 100000000000000 64486592401621),
  (q 22929 65536, q 91719 262144, q 1 1, q 128972590358161 200000000000000, q 7712087714543 15625000000000, q 130406362321077068621970623 709034313815944219779399680, q 200000000000000 128972590358161),
  (q 91719 262144, q 45861 131072, q 1 1, q 644859979641363 1000000000000000, q 246787071075329 500000000000000, q 3119316465915892274632597 16959078389506649719046144, q 1000000000000000 644859979641363),
  (q 45861 131072, q 91725 262144, q 1 1, q 161214251891971 250000000000000, q 98714934103567 200000000000000, q 101123637612034313720464553 549755813888000000000000000, q 250000000000000 161214251891971),
  (q 91725 262144, q 5733 16384, q 1 1, q 64485403557037 100000000000000, q 246787599416143 500000000000000, q 97490368937693477610013 529972334275341439729664, q 100000000000000 64485403557037),
  (q 5733 16384, q 91731 262144, q 1 1, q 322425531824411 500000000000000, q 24678786354701 50000000000000, q 130434784068254027347168039 709021242665601259244879872, q 500000000000000 322425531824411),
  (q 91731 262144, q 45867 131072, q 1 1, q 644848091803243 1000000000000000, q 493576255303041 1000000000000000, q 16305236267025614292764829 88627246885853899255709696, q 1000000000000000 644848091803243),
  (q 45867 131072, q 91737 262144, q 1 1, q 322422560016817 500000000000000, q 123394195864839 250000000000000, q 33282718633380639805497107 180897804204612929298890752, q 500000000000000 322422560016817),
  (q 91737 262144, q 22935 65536, q 1 1, q 161210537084999 250000000000000, q 493577311562971 1000000000000000, q 1560221287683953946350153 8479593644842252358385664, q 250000000000000 161210537084999),
  (q 22935 65536, q 91743 262144, q 1 1, q 644839176722331 1000000000000000, q 493577839613893 1000000000000000, q 101159494153297690728028617 549755813888000000000000000, q 1000000000000000 644839176722331),
  (q 91743 262144, q 45873 131072, q 1 1, q 4030226282379 6250000000000, q 246789183806063 500000000000000, q 12483272018567640965482429 67836894301028697057001472, q 6250000000000 4030226282379),
  (q 45873 131072, q 91749 262144, q 1 1, q 25793329348597 40000000000000, q 246789447778839 500000000000000, q 130477424263168887010321677 709001638445959030295756800, q 40000000000000 25793329348597),
  (q 91749 262144, q 11469 32768, q 1 1, q 161207565581297 250000000000000, q 246789711725277 500000000000000, q 32512431912983315585703 176658956808222075256832, q 250000000000000 161207565581297),
  (q 11469 32768, q 91755 262144, q 1 1, q 64482729101143 100000000000000, q 493579951290761 1000000000000000, q 99884198537535313425949987 542696895681303419379777536, q 100000000000000 64482729101143),
  (q 91755 262144, q 45879 131072, q 1 1, q 161206079943413 250000000000000, q 98716095815661 200000000000000, q 832418387302043758987201 4522478966582042022641664, q 250000000000000 161206079943413),
  (q 45879 131072, q 91761 262144, q 1 1, q 40301334288241 62500000000000, q 61697625851649 125000000000000, q 10038912008439626384159505 54537582356687488351731712, q 62500000000000 40301334288241),
  (q 91761 262144, q 22941 65536, q 1 1, q 161204594381511 250000000000000, q 493581534495427 1000000000000000, q 2039265073478799694331773 11077895373336561473028096, q 250000000000000 161204594381511),
  (q 22941 65536, q 91767 262144, q 1 1, q 322407703258109 500000000000000, q 246791031062509 500000000000000, q 130520073548098681684423523 708982037233690010523271168, q 500000000000000 322407703258109),
  (q 91767 262144, q 45885 131072, q 1 1, q 322406217791189 500000000000000, q 493582589701969 1000000000000000, q 12489280076222791335189211 67837474580638183737786368, q 500000000000000 322406217791189),
  (q 45885 131072, q 91773 262144, q 1 1, q 644809464724527 1000000000000000, q 30848944826643 62500000000000, q 33306749912622264204912037 180900125554742715006058496, q 1000000000000000 644809464724527),
  (q 91773 262144, q 717 2048, q 1 1, q 128961298788533 200000000000000, q 493583644697981 1000000000000000, q 1991903710932666922769 10818057827078782320640, q 200000000000000 128961298788533),
  (q 717 2048, q 91779 262144, q 1 1, q 128960704647359 200000000000000, q 123396043029263 250000000000000, q 99932268707712052433627269 542701536528889196526436352, q 200000000000000 128960704647359),
  (q 91779 262144, q 45891 131072, q 1 1, q 322400276303459 500000000000000, q 49358469948351 100000000000000, q 16319452695434437233632907 88620713148462091307319296, q 500000000000000 322400276303459),
  (q 45891 131072, q 91785 262144, q 1 1, q 161199395513259 250000000000000, q 493585226797359 1000000000000000, q 33314762876386779666902431 180900898720716776462614528, q 250000000000000 161199395513259),
  (q 91785 262144, q 22947 65536, q 1 1, q 644794611575149 1000000000000000, q 246792877029303 500000000000000, q 1041148947361963395750577 5653159123875232099598336, q 1000000000000000 644794611575149),
  (q 22947 65536, q 91791 262144, q 1 1, q 32239582058663 50000000000000, q 493586281267257 1000000000000000, q 130576953403375461483054483 708955906962769605044469760, q 50000000000000 32239582058663),
  (q 91791 262144, q 45897 131072, q 1 1, q 64478867084737 100000000000000, q 246793404211659 500000000000000, q 16323008065227513321547929 88619080131864408243568640, q 100000000000000 64478867084737),
  (q 45897 131072, q 91797 262144, q 1 1, q 644785700597481 1000000000000000, q 98717467105359 200000000000000, q 43530391964282034257815279 236316458410208303358410752, q 1000000000000000 644785700597481),
  (q 91797 262144, q 11475 32768, q 1 1, q 322391365211797 500000000000000, q 246793931288847 500000000000000, q 63768695076395897562027 346165092524365057097728, q 500000000000000 322391365211797),
  (q 11475 32768, q 91803 262144, q 1 1, q 644779760325711 1000000000000000, q 246794194788011 500000000000000, q 130605399392663640064109923 708942843832741645554548736, q 1000000000000000 644779760325711),
  (q 91803 262144, q 45903 131072, q 1 1, q 644776790303833 1000000000000000, q 61698614565223 125000000000000, q 16326563940183244924100629 88617447282394004430258176, q 1000000000000000 644776790303833),
  (q 45903 131072, q 91809 262144, q 1 1, q 322386910178981 500000000000000, q 246794721707493 500000000000000, q 11110264203534457793002937 60300814709140122348027904, q 500000000000000 322386910178981),
  (q 91809 262144, q 22953 65536, q 1 1, q 644770850488099 1000000000000000, q 98717994051127 200000000000000, q 3124949689152281476291997 16959622239052520677703680, q 1000000000000000 644770850488099),
  (q 22953 65536, q 91815 262144, q 1 1, q 322383940347123 500000000000000, q 493590497043737 1000000000000000, q 130633849423511889749564003 708929782039812184416976896, q 500000000000000 322383940347123),
  (q 91815 262144, q 45909 131072, q 1 1, q 128952982195281 200000000000000, q 246795511889649 500000000000000, q 1266362362648979117560287 6871947673600000000000000, q 200000000000000 128952982195281),
  (q 45909 131072, q 91821 262144, q 1 1, q 40297621333411 62500000000000, q 493591550462323 1000000000000000, q 100016428143827977508614097 542709649105308407088283648, q 62500000000000 40297621333411),
  (q 91821 262144, q 5739 16384, q 1 1, q 322379485884381 500000000000000, q 24679603854641 50000000000000, q 63796479296449998472739 346152337193677508050944, q 500000000000000 322379485884381),
  (q 5739 16384, q 91827 262144, q 1 1, q 161189000569741 250000000000000, q 246796301835397 500000000000000, q 130662303496265507962047359 708916721584090073282904064, q 250000000000000 161189000569741),
  (q 91827 262144, q 45915 131072, q 1 1, q 20148532277037 31250000000000, q 493593130196251 1000000000000000, q 16333677205755263845428743 88614182084888910624718848, q 31250000000000 20148532277037),
  (q 45915 131072, q 91833 262144, q 1 1, q 644750063527423 1000000000000000, q 493593656669197 1000000000000000, q 101338905911489521351225331 549755813888000000000000000, q 1000000000000000 644750063527423),
  (q 91833 262144, q 22959 65536, q 1 1, q 322373547132841 500000000000000, q 493594183089639 1000000000000000, q 395878476596393146099171 2147483648000000000000000, q 500000000000000 322373547132841),
  (q 22959 65536, q 91839 262144, q 1 1, q 644744125079963 1000000000000000, q 246797354728791 500000000000000, q 130690761611269673085002271 708903662465683064291852288, q 1000000000000000 644744125079963),
  (q 91839 262144, q 45921 131072, q 1 1, q 161185288992567 250000000000000, q 61699404471629 125000000000000, q 12507315669002865616986889 67839212643410615000367104, q 250000000000000 161185288992567),
  (q 45921 131072, q 91845 262144, q 1 1, q 322369093468299 500000000000000, q 493595762035997 1000000000000000, q 130704992184723547321823153 708897133408005845887746048, q 500000000000000 322369093468299),
  (q 91845 262144, q 11481 32768, q 1 1, q 128947043595791 200000000000000, q 493596288246481 1000000000000000, q 510594171290848952635909 2769116675799042941255680, q 200000000000000 128947043595791),
  (q 11481 32768, q 91851 262144, q 1 1, q 32236612454867 50000000000000, q 493596814404491 1000000000000000, q 130719223768869513107756999 708890604684697810071715840, q 50000000000000 32236612454867),
  (q 91851 262144, q 45927 131072, q 1 1, q 128945856058351 200000000000000, q 493597340510033 1000000000000000, q 50690399806570306055423 274877906944000000000000, q 200000000000000 128945856058351),
  (q 45927 131072, q 91857 262144, q 1 1, q 644726311562201 1000000000000000, q 493597866563113 1000000000000000, q 101386785384156007280696623 549755813888000000000000000, q 1000000000000000 644726311562201),
  (q 91857 262144, q 22965 65536, q 1 1, q 16118083572717 25000000000000, q 493598392563737 1000000000000000, q 316852410607219544412393 1717986918400000000000000, q 25000000000000 16118083572717),
  (q 22965 65536, q 91863 262144, q 1 1, q 644720374331193 1000000000000000, q 493598918511911 1000000000000000, q 100100634222673006352553517 542717750361504443254439936, q 1000000000000000 644720374331193),
  (q 91863 262144, q 45933 131072, q 1 1, q 322358702914871 500000000000000, q 246799722203821 500000000000000, q 12675593016506970916841167 68719476736000000000000000, q 500000000000000 322358702914871),
  (q 45933 131072, q 91869 262144, q 1 1, q 80589304675541 125000000000000, q 246799985125467 500000000000000, q 33370889156968234488135259 180906302253596539174780928, q 125000000000000 80589304675541),
  (q 91869 262144, q 2871 8192, q 1 1, q 644711469054953 1000000000000000, q 123400124010449 250000000000000, q 49519881751180751366633 268435456000000000000000, q 1000000000000000 644711469054953),
  (q 2871 8192, q 91875 262144, q 1 1, q 322354250390809 500000000000000, q 61700127722529 125000000000000, q 217597604348148028327263 1179475030175409942560768, q 500000000000000 322354250390809),
  (q 91875 262144, q 45939 131072, q 1 1, q 25788221303373 40000000000000, q 61700193433281 125000000000000, q 1816434422305521028276481 9845294855110891510169600, q 40000000000000 25788221303373),
  (q 45939 131072, q 91881 262144, q 1 1, q 161175641115769 250000000000000, q 493602073099851 1000000000000000, q 33378912274693036146998351 180907072955875105064353792, q 250000000000000 161175641115769),
  (q 91881 262144, q 22971 65536, q 1 1, q 40293724776117 62500000000000, q 493602598681047 1000000000000000, q 521576847695578169766725 2826676024740946133385216, q 62500000000000 40293724776117),
  (q 22971 65536, q 91887 262144, q 1 1, q 322348314224357 500000000000000, q 246801562104921 500000000000000, q 101446656247792525992382487 549755813888000000000000000, q 500000000000000 322348314224357),
  (q 91887 262144, q 45945 131072, q 1 1, q 161173415138901 250000000000000, q 246801824843121 500000000000000, q 12681580581202160170265001 68719476736000000000000000, q 250000000000000 161173415138901),
  (q 45945 131072, q 91893 262144, q 1 1, q 644690692738543 1000000000000000, q 123401043777563 250000000000000, q 100160809986477202693873879 542723530052502920785559552, q 1000000000000000 644690692738543),
  (q 91893 262144, q 11487 32768, q 1 1, q 644687724997533 1000000000000000, q 12340117512047 25000000000000, q 782553350564895903717161 4240032091443100081192960, q 1000000000000000 644687724997533),
  (q 11487 32768, q 91899 262144, q 1 1, q 20146398666643 31250000000000, q 493605225801131 1000000000000000, q 100172847996238490934556135 542724685299341579471814656, q 31250000000000 20146398666643),
  (q 91899 262144, q 45951 131072, q 1 1, q 80585223717959 125000000000000, q 493605751068011 1000000000000000, q 236270913580843760349151 1280012412349961851633664, q 125000000000000 80585223717959),
  (q 45951 131072, q 91905 262144, q 1 1, q 25787152889233 40000000000000, q 493606276282527 1000000000000000, q 4059303609870901557433271 21990232555520000000000000, q 40000000000000 25787152889233),
  (q 91905 262144, q 22977 65536, q 1 1, q 322337927397017 500000000000000, q 123401700361171 250000000000000, q 792879531905045255458291 4294967296000000000000000, q 500000000000000 322337927397017),
  (q 22977 65536, q 91911 262144, q 1 1, q 644672887433301 1000000000000000, q 61700915819311 125000000000000, q 130861595207884993696888319 708825335844842797138968576, q 1000000000000000 644672887433301),
  (q 91911 262144, q 45957 131072, q 1 1, q 644669920148629 1000000000000000, q 246803925805973 500000000000000, q 6262684199225825915476979 33920473275554063246688256, q 1000000000000000 644669920148629),
  (q 45957 131072, q 91917 262144, q 1 1, q 322333476470009 500000000000000, q 61701047077133 125000000000000, q 101506551030442296800160149 549755813888000000000000000, q 500000000000000 322333476470009),
  (q 91917 262144, q 5745 16384, q 1 1, q 64466398580747 100000000000000, q 493608901569847 1000000000000000, q 19826668325087983467407 107374182400000000000000, q 100000000000000 64466398580747),
  (q 5745 16384, q 91923 262144, q 1 1, q 322330509375493 500000000000000, q 246804713235151 500000000000000, q 130890081628307427233187383 708812286090631075264987136, q 500000000000000 322330509375493),
  (q 91923 262144, q 45963 131072, q 1 1, q 644658051770569 1000000000000000, q 246804975659217 500000000000000, q 522015785557718419266481 2826718130523768149245952, q 1000000000000000 644658051770569),
  (q 45963 131072, q 91929 262144, q 1 1, q 644655084866219 1000000000000000, q 493610476114251 1000000000000000, q 4061220625678993903559587 21990232555520000000000000, q 1000000000000000 644655084866219),
  (q 91929 262144, q 22983 65536, q 1 1, q 322326059018969 500000000000000, q 246805500428879 500000000000000, q 396626982003906303951629 2147483648000000000000000, q 500000000000000 322326059018969),
  (q 22983 65536, q 91935 262144, q 1 1, q 644649151285727 1000000000000000, q 3085072034681 6250000000000, q 130918572093741629026439375 708799237674586577045553152, q 1000000000000000 644649151285727),
  (q 91935 262144, q 45969 131072, q 1 1, q 644646184609589 1000000000000000, q 98722410037573 200000000000000, q 6346780725803542729841833 34359738368000000000000000, q 1000000000000000 644646184609589),
  (q 45969 131072, q 91941 262144, q 1 1, q 161160804502381 250000000000000, q 493612574774477 1000000000000000, q 100257140734921704474036193 542732765580987722369073152, q 250000000000000 161160804502381),
  (q 91941 262144, q 11493 32768, q 1 1, q 644640251485533 1000000000000000, q 123403274827201 250000000000000, q 783305964304753764848569 4240104236817026769747968, q 1000000000000000 644640251485533),
  (q 11493 32768, q 91947 262144, q 1 1, q 32231864251881 50000000000000, q 123403405947713 250000000000000, q 20313293947446888735105747 109951162777600000000000000, q 50000000000000 32231864251881),
  (q 91947 262144, q 45975 131072, q 1 1, q 80579289833223 125000000000000, q 789782637153 1600000000000, q 167125349229570551755737 904557492672205212876800, q 125000000000000 80579289833223),
  (q 45975 131072, q 91953 262144, q 1 1, q 161157838092507 250000000000000, q 493614672598131 1000000000000000, q 33427077649466565822857959 180911690720829439635095552, q 250000000000000 161157838092507),
  (q 91953 262144, q 22989 65536, q 1 1, q 40289274134397 62500000000000, q 30850949807711 62500000000000, q 2046381877228110599490977 11074631346356084715552768, q 62500000000000 40289274134397),
  (q 22989 65536, q 91959 262144, q 1 1, q 644625420006759 1000000000000000, q 98723144239273 200000000000000, q 130975565161025776415024279 708773144857419265012137984, q 1000000000000000 644625420006759),
  (q 91959 262144, q 45981 131072, q 1 1, q 2578489815757 4000000000000, q 30851015338569 62500000000000, q 4179137692066479390881857 22614033395634896629661696, q 4000000000000 2578489815757),
  (q 45981 131072, q 91965 262144, q 1 1, q 644619487947827 1000000000000000, q 308510480991 625000000000, q 6687021931539063916755993 36182491854972918997975040, q 1000000000000000 644619487947827),
  (q 91965 262144, q 1437 4096, q 1 1, q 64461652203249 100000000000000, q 24680864685093 50000000000000, q 266513960232737531147 1441982750307712499712, q 100000000000000 64461652203249),
  (q 1437 4096, q 91971 262144, q 1 1, q 322306778096621 500000000000000, q 493617817765887 1000000000000000, q 33439126138245186628400977 180912843437002449018159104, q 500000000000000 322306778096621),
  (q 91971 262144, q 45987 131072, q 1 1, q 644610590430083 1000000000000000, q 493618341777689 1000000000000000, q 6270212718306564696192397 33921194154254796119343104, q 1000000000000000 644610590430083),
  (q 45987 131072, q 91977 262144, q 1 1, q 80575953092877 125000000000000, q 493618865737273 1000000000000000, q 131018320582211560073088229 708753578758014495847612416, q 125000000000000 80575953092877),
  (q 91977 262144, q 22995 65536, q 1 1, q 322302329566021 500000000000000, q 493619389644643 1000000000000000, q 391935368609216030393591 2120079135195222746595328, q 500000000000000 322302329566021),
  (q 22995 65536, q 91983 262144, q 1 1, q 322300846798581 500000000000000, q 246809956749903 500000000000000, q 33447160052284794600108029 180913611531606670706737152, q 500000000000000 322300846798581),
  (q 91983 262144, q 45993 131072, q 1 1, q 322299364069189 500000000000000, q 30851277331423 62500000000000, q 12543438273500208546654223 67842676315283424328810496, q 500000000000000 322299364069189),
  (q 45993 131072, q 91989 262144, q 1 1, q 644595762755691 1000000000000000, q 15425655032923 31250000000000, q 131046829254469457365851605 708740536365022126817673216, q 1000000000000000 644595762755691),
  (q 91989 262144, q 11499 32768, q 1 1, q 644592797449103 1000000000000000, q 246810742376057 500000000000000, q 784059054414636652650547 4240176267226584593727488, q 1000000000000000 644592797449103),
  (q 11499 32768, q 91995 262144, q 1 1, q 128917966443723 200000000000000, q 49362200839851 100000000000000, q 2912468557959289085363247 15749644792678846847516672, q 200000000000000 128917966443723),
  (q 91995 262144, q 45999 131072, q 1 1, q 644586867064229 1000000000000000, q 493622531992729 1000000000000000, q 16383526676803572027884237 88591344431102818766553088, q 1000000000000000 644586867064229),
  (q 45999 131072, q 92001 262144, q 1 1, q 322291950992973 500000000000000, q 493623055534777 1000000000000000, q 131075341973637161943762325 708727495310773125535236096, q 500000000000000 322291950992973),
  (q 92001 262144, q 23001 65536, q 1 1, q 80572617122971 125000000000000, q 24681178951233 50000000000000, q 522831600929535880187467 2826796171260515036692480, q 125000000000000 80572617122971),
  (q 23001 65536, q 92007 262144, q 1 1, q 20143061626803 31250000000000, q 98724820492477 200000000000000, q 100389695077528251545898571 542745440407883941161205760, q 31250000000000 20143061626803),
  (q 92007 262144, q 46005 131072, q 1 1, q 644575007207731 1000000000000000, q 493624625847957 1000000000000000, q 16387091146125634254789471 88589714424837405547692032, q 1000000000000000 644575007207731),
  (q 46005 131072, q 92013 262144, q 1 1, q 161143010608469 250000000000000, q 493625149181383 1000000000000000, q 131103858740059778298950017 708714455595371945604939776, q 250000000000000 161143010608469),
  (q 92013 262144, q 5751 16384, q 1 1, q 161142269434033 250000000000000, q 123406418115667 250000000000000, q 49027236135001100243191 265013264961645855113216, q 250000000000000 161142269434033),
  (q 5751 16384, q 92019 262144, q 1 1, q 644566113114499 1000000000000000, q 493626195691819 1000000000000000, q 100413808256744765084081765 542747741937986227136364544, q 1000000000000000 644566113114499),
  (q 92019 262144, q 46011 131072, q 1 1, q 32228157428449 50000000000000, q 493626718868841 1000000000000000, q 4184159881138395899577673 22614513215716887556521984, q 50000000000000 32228157428449),
  (q 46011 131072, q 92025 262144, q 1 1, q 80570023012447 125000000000000, q 493627241993741 1000000000000000, q 100425866276217619403883397 542748892359115630513750016, q 125000000000000 80570023012447),
  (q 92025 262144, q 23007 65536, q 1 1, q 40284826231643 62500000000000, q 19745110602661 40000000000000, q 62769934777148916592931 339218417177327382298624, q 62500000000000 40284826231643),
  (q 23007 65536, q 92031 262144, q 1 1, q 322277127694559 500000000000000, q 246814144043599 500000000000000, q 100437925248988623545686639 542750042551035342406811648, q 500000000000000 322277127694559),
  (q 92031 262144, q 46017 131072, q 1 1, q 161137822787017 250000000000000, q 61703601381971 125000000000000, q 508701846626645879202457 2748779069440000000000000, q 250000000000000 161137822787017),
  (q 46017 131072, q 92037 262144, q 1 1, q 644548326983139 1000000000000000, q 493629333972239 1000000000000000, q 101746369453753353133671087 549755813888000000000000000, q 1000000000000000 644548326983139),
  (q 92037 262144, q 11505 32768, q 1 1, q 161136340723583 250000000000000, q 246814928418309 500000000000000, q 49683774326964884824943 268435456000000000000000, q 250000000000000 161136340723583),
  (q 11505 32768, q 92043 262144, q 1 1, q 40283899930103 62500000000000, q 49363037964891 100000000000000, q 318927130332033677978101 1723023308722088563441664, q 62500000000000 40283899930103),
  (q 92043 262144, q 46023 131072, q 1 1, q 64453943494509 100000000000000, q 493630902409123 1000000000000000, q 16397787589899658578921839 88584825410287395384852480, q 100000000000000 64453943494509),
  (q 46023 131072, q 92049 262144, q 1 1, q 644536471084659 1000000000000000, q 246815712558631 500000000000000, q 131189433326307797522879177 708675344483292173391888384, q 1000000000000000 644536471084659),
  (q 92049 262144, q 23013 65536, q 1 1, q 161133376825089 250000000000000, q 123407986943333 250000000000000, q 1570002174398551794736555 8480532287788963843801088, q 250000000000000 161133376825089),
  (q 23013 65536, q 92055 262144, q 1 1, q 644530543592183 1000000000000000, q 493632470377341 1000000000000000, q 101782375252855770535671721 549755813888000000000000000, q 1000000000000000 644530543592183),
  (q 92055 262144, q 46029 131072, q 1 1, q 32226378998007 50000000000000, q 246816496464647 500000000000000, q 16401354083237377661632937 88583196073562441074606080, q 50000000000000 32226378998007),
  (q 46029 131072, q 92061 262144, q 1 1, q 644524616404231 1000000000000000, q 123408378857299 250000000000000, q 100498234413763510926708863 542755790074344505234948096, q 1000000000000000 644524616404231),
  (q 92061 262144, q 2877 8192, q 1 1, q 128904330584891 200000000000000, q 98726807575411 200000000000000, q 9814869789187674009955 53003551221859412344832, q 200000000000000 128904330584891),
  (q 2877 8192, q 92067 262144, q 1 1, q 128903737904163 200000000000000, q 123408640068219 250000000000000, q 33503433035730598792268719 180918979630706624500334592, q 200000000000000 128903737904163),
  (q 92067 262144, q 46035 131072, q 1 1, q 20141116443541 31250000000000, q 246817541308333 500000000000000, q 16404921082686842171541583 88581566904254899645579264, q 31250000000000 20141116443541),
  (q 46035 131072, q 92073 262144, q 1 1, q 644512762941947 1000000000000000, q 493635604908429 1000000000000000, q 131246503293073733453713041 708649277104707356560719872, q 1000000000000000 644512762941947),
  (q 92073 262144, q 23019 65536, q 1 1, q 644509799766723 1000000000000000, q 493636127148173 1000000000000000, q 3141512435478871402157657 16961208177804006249201664, q 1000000000000000 644509799766723),
  (q 23019 65536, q 92079 262144, q 1 1, q 644506836667639 1000000000000000, q 493636649335903 1000000000000000, q 131260773315485689656251551 708642761097196320392740864, q 1000000000000000 644506836667639),
  (q 92079 262144, q 46041 131072, q 1 1, q 322251936822349 500000000000000, q 3949097371773 8000000000000, q 4189186042199940856827237 22614992080646118047744000, q 500000000000000 322251936822349),
  (q 46041 131072, q 92085 262144, q 1 1, q 322250455348951 500000000000000, q 246818846777673 500000000000000, q 131275044350272060569974049 708636245424564640208125952, q 500000000000000 322250455348951),
  (q 92085 262144, q 11511 32768, q 1 1, q 161124486956813 250000000000000, q 493638215587071 1000000000000000, q 8182986087562197504529 44169999833380570529792, q 250000000000000 161124486956813),
  (q 11511 32768, q 92091 262144, q 1 1, q 161123746258187 250000000000000, q 493638737566807 1000000000000000, q 101854412715721108431599359 549755813888000000000000000, q 250000000000000 161123746258187),
  (q 92091 262144, q 46047 131072, q 1 1, q 644492022314393 1000000000000000, q 246819629747279 500000000000000, q 3142643813401942873588315 16961315804406272799801344, q 1000000000000000 644492022314393),
  (q 46047 131072, q 92097 262144, q 1 1, q 161122264918047 250000000000000, q 493639781370333 1000000000000000, q 43767863152380206102805311 236207738361330341611831296, q 250000000000000 161122264918047),
  (q 92097 262144, q 23025 65536, q 1 1, q 128897219421227 200000000000000, q 98728060638827 200000000000000, q 628604199797085573784637 3392270333130134662414336, q 200000000000000 128897219421227),
  (q 23025 65536, q 92103 262144, q 1 1, q 322241567308117 500000000000000, q 123410206241493 250000000000000, q 33527569098182479318509333 180921275665007791176679424, q 500000000000000 322241567308117),
  (q 92103 262144, q 46053 131072, q 1 1, q 80560021525311 125000000000000, q 9872826933717 20000000000000, q 127005988459621356197979 685308586656686460108800, q 125000000000000 80560021525311),
  (q 46053 131072, q 92109 262144, q 1 1, q 322238604932449 500000000000000, q 246820934176887 500000000000000, q 33531592887985620140000039 180921658070681317390942208, q 500000000000000 322238604932449),
  (q 92109 262144, q 5757 16384, q 1 1, q 128894849520693 200000000000000, q 493642389969751 1000000000000000, q 196485966223364910639961 1060088960419679487131648, q 200000000000000 128894849520693),
  (q 5757 16384, q 92115 262144, q 1 1, q 644471285418191 1000000000000000, q 493642911533787 1000000000000000, q 131346414711329865310905003 708603672085046279291273216, q 1000000000000000 644471285418191),
  (q 92115 262144, q 46059 131072, q 1 1, q 644468323309077 1000000000000000, q 246821716522943 500000000000000, q 3144152734581348932057881 16961459206537968298754048, q 1000000000000000 644468323309077),
  (q 46059 131072, q 92121 262144, q 1 1, q 5155722890209 8000000000000, q 493643954506057 1000000000000000, q 815315762269409448478907 4398046511104000000000000, q 8000000000000 5155722890209),
  (q 92121 262144, q 23031 65536, q 1 1, q 80557799914917 125000000000000, q 7713194936161 15625000000000, q 1572265019699726134220879 8480747519611981514407936, q 125000000000000 80557799914917),
  (q 23031 65536, q 92127 262144, q 1 1, q 644459437438711 1000000000000000, q 246822498635317 500000000000000, q 101926484672185007133236993 549755813888000000000000000, q 1000000000000000 644459437438711),
  (q 92127 262144, q 46065 131072, q 1 1, q 161114118908563 250000000000000, q 123411379643763 250000000000000, q 4193209832039250804076451 22615374486365961189326848, q 250000000000000 161114118908563),
  (q 46065 131072, q 92133 262144, q 1 1, q 644453513905961 1000000000000000, q 98729207965513 200000000000000, q 20128614736155468901193087 108553912159196423900889088, q 1000000000000000 644453513905961),
  (q 92133 262144, q 11517 32768, q 1 1, q 322225276126919 500000000000000, q 493646561028179 1000000000000000, q 8019799134928485008993 43248344465927707820032, q 500000000000000 322225276126919),
  (q 11517 32768, q 92139 262144, q 1 1, q 322223795338943 500000000000000, q 493647082176899 1000000000000000, q 100655149819984843538559571 542770706871195057073946624, q 500000000000000 322223795338943),
  (q 92139 262144, q 46071 131072, q 1 1, q 128888925835621 200000000000000, q 123411900818433 250000000000000, q 1048554044243409963885019 5653867498158563935649792, q 200000000000000 128888925835621),
  (q 46071 131072, q 92145 262144, q 1 1, q 322220833877249 500000000000000, q 123412031079671 250000000000000, q 100667226913275982005708193 542771852718205455810166784, q 500000000000000 322220833877249),
  (q 92145 262144, q 23037 65536, q 1 1, q 128887741281413 200000000000000, q 493648645311761 1000000000000000, q 637303391122801082171783 3435973836800000000000000, q 200000000000000 128887741281413),
  (q 23037 65536, q 92151 262144, q 1 1, q 10069308517747 15625000000000, q 61706145781621 125000000000000, q 131432092561968899120384123 708564595131311728265003008, q 15625000000000 10069308517747),
  (q 92151 262144, q 46077 131072, q 1 1, q 644432783940729 1000000000000000, q 61706210892789 125000000000000, q 254951403203218828743897 1374389534720000000000000, q 1000000000000000 644432783940729),
  (q 46077 131072, q 92157 262144, q 1 1, q 161107455705457 250000000000000, q 493650207979799 1000000000000000, q 131446375748612289574380977 708558083478227377903894528, q 250000000000000 161107455705457),
  (q 92157 262144, q 45 128, q 1 1, q 161106715444777 250000000000000, q 246825364382717 500000000000000, q 3001017088320582289 16175947080185741312, q 250000000000000 161106715444777),
  (q 45 128, q 92163 262144, q 1 1, q 64442390081257 100000000000000, q 61706406187403 125000000000000, q 100703463918064552121013683 542775288890548085088845824, q 100000000000000 64442390081257),
  (q 92163 262144, q 46083 131072, q 1 1, q 322210469961107 500000000000000, q 19746070807247 40000000000000, q 12588688031725041176179253 67846982673300947835289600, q 500000000000000 322210469961107),
  (q 46083 131072, q 92169 262144, q 1 1, q 161104494777011 250000000000000, q 493652290811293 1000000000000000, q 100715544828103577202040733 542776433825276094073274368, q 250000000000000 161104494777011),
  (q 92169 262144, q 23043 65536, q 1 1, q 644415018370059 1000000000000000, q 30853300711849 62500000000000, q 1027203813647703051714593 5535482857901285261180928, q 1000000000000000 644415018370059),
  (q 23043 65536, q 92175 262144, q 1 1, q 322206028854131 500000000000000, q 493653331916053 1000000000000000, q 100727626692432908334703151 542777578532065447015088128, q 500000000000000 322206028854131),
  (q 92175 262144, q 46089 131072, q 1 1, q 322204548561327 500000000000000, q 493653852390707 1000000000000000, q 12591708497808671582277443 67847268849999935338184704, q 500000000000000 322204548561327),
  (q 46089 131072, q 92181 262144, q 1 1, q 161101534153309 250000000000000, q 30853398300847 62500000000000, q 100739709511093904845646705 542778723010968920472420352, q 250000000000000 161101534153309),
  (q 92181 262144, q 11523 32768, q 1 1, q 64440317618001 100000000000000, q 246827446592297 500000000000000, q 3188770911534332022999 17179869184000000000000, q 100000000000000 64440317618001),
  (q 11523 32768, q 92187 262144, q 1 1, q 644400215822977 1000000000000000, q 246827706751919 500000000000000, q 100751793284127885343354553 542779867262039291003404288, q 1000000000000000 644400215822977),
  (q 92187 262144, q 46095 131072, q 1 1, q 322198627771069 500000000000000, q 493655933771291 1000000000000000, q 12594729441068454067607069 67847554912769177238372352, q 500000000000000 322198627771069),
  (q 46095 131072, q 92193 262144, q 1 1, q 80549286917187 125000000000000, q 493656453986959 1000000000000000, q 100763878011576168866177693 542781011285329335166173184, q 125000000000000 80549286917187),
  (q 92193 262144, q 23049 65536, q 1 1, q 644391335209051 1000000000000000, q 7713390221107 15625000000000, q 3149060022913081333297621 16961924475361676245336064, q 1000000000000000 644391335209051),
  (q 23049 65536, q 92199 262144, q 1 1, q 128877675031361 200000000000000, q 123414373565741 250000000000000, q 816565856810822090629273 4398046511104000000000000, q 200000000000000 128877675031361),
  (q 92199 262144, q 46101 131072, q 1 1, q 644385415180759 1000000000000000, q 30853625895207 62500000000000, q 174968761965912978770493 942331123078633160179712, q 1000000000000000 644385415180759),
  (q 46101 131072, q 92205 262144, q 1 1, q 128876491056183 200000000000000, q 493658534331899 1000000000000000, q 100788050329881055403477383 542783298648780650131226624, q 200000000000000 128876491056183),
  (q 92205 262144, q 5763 16384, q 1 1, q 322189747728637 500000000000000, q 493659054288731 1000000000000000, q 98431732427764465971553 530062373386097046585344, q 500000000000000 322189747728637),
  (q 5763 16384, q 92211 262144, q 1 1, q 322188267854919 500000000000000, q 246829787096907 500000000000000, q 102094786762147967165052459 549755813888000000000000000, q 500000000000000 322188267854919),
  (q 92211 262144, q 46107 131072, q 1 1, q 644373576038607 1000000000000000, q 493660094047153 1000000000000000, q 6300386379640920960923327 33924063348364902670532608, q 1000000000000000 644373576038607),
  (q 46107 131072, q 92217 262144, q 1 1, q 10068290881931 15625000000000, q 98732122769751 200000000000000, q 33604075488779746795591623 180928528367247992773672960, q 15625000000000 10068290881931),
  (q 92217 262144, q 23055 65536, q 1 1, q 64436765692477 100000000000000, q 246830566799313 500000000000000, q 79775648652373674882073 429496729600000000000000, q 100000000000000 64436765692477),
  (q 23055 65536, q 92223 262144, q 1 1, q 128872939496433 200000000000000, q 123415413324193 250000000000000, q 11963959787717267666303093 64407861582727731625328640, q 200000000000000 128872939496433),
  (q 92223 262144, q 46113 131072, q 1 1, q 644361738115773 1000000000000000, q 246831086471599 500000000000000, q 6382803780151260095796789 34359738368000000000000000, q 1000000000000000 644361738115773),
  (q 46113 131072, q 92229 262144, q 1 1, q 644358778825593 1000000000000000, q 493662692537911 1000000000000000, q 131617853009599949158447837 708479969778283321038471168, q 1000000000000000 644358778825593),
  (q 92229 262144, q 11529 32768, q 1 1, q 161088954902907 250000000000000, q 123415803020229 250000000000000, q 4103289876574453909565 22086118240894232559616, q 250000000000000 161088954902907),
  (q 11529 32768, q 92235 262144, q 1 1, q 644352860473879 1000000000000000, q 493663731572221 1000000000000000, q 102142907591777982644949653 549755813888000000000000000, q 1000000000000000 644352860473879),
  (q 92235 262144, q 46119 131072, q 1 1, q 644349901412347 1000000000000000, q 49366425101183 100000000000000, q 6384307735903777467358859 34359738368000000000000000, q 1000000000000000 644349901412347),
  (q 46119 131072, q 92241 262144, q 1 1, q 322173471213517 500000000000000, q 1974659081599 4000000000000, q 102154940196933049232451697 549755813888000000000000000, q 500000000000000 322173471213517),
  (q 92241 262144, q 23061 65536, q 1 1, q 32217199175897 50000000000000, q 246832644867993 500000000000000, q 2057087434458185681923101 11069745346335661317160960, q 50000000000000 32217199175897),
  (q 23061 65536, q 92247 262144, q 1 1, q 644341024685069 1000000000000000, q 98733161804109 200000000000000, q 102166973761269155467539157 549755813888000000000000000, q 1000000000000000 644341024685069),
  (q 92247 262144, q 46125 131072, q 1 1, q 32216903296421 50000000000000, q 61708291031679 125000000000000, q 4203280438818824446101031 22616327839838839890771968, q 50000000000000 32216903296421),
  (q 46125 131072, q 92253 262144, q 1 1, q 128867021449599 200000000000000, q 246833423717327 500000000000000, q 100884777787940245575629543 542792439001922669331349504, q 200000000000000 128867021449599),
  (q 92253 262144, q 2883 8192, q 1 1, q 161083037160949 250000000000000, q 493667366564217 1000000000000000, q 8037243322930416057435 43240398534164290207744, q 250000000000000 161083037160949),
  (q 2883 8192, q 92259 262144, q 1 1, q 40270574382239 62500000000000, q 246833942821063 500000000000000, q 131689344935799517427521343 708447436647841416215527424, q 62500000000000 40270574382239),
  (q 92259 262144, q 46131 131072, q 1 1, q 644326231664081 1000000000000000, q 123417101167097 250000000000000, q 16462061940265520215315873 88555522974468721692639232, q 1000000000000000 644326231664081),
  (q 46131 131072, q 92265 262144, q 1 1, q 80540409161071 125000000000000, q 3856788465961 7812500000000, q 100908969200318310078680341 542794721817149578000990208, q 125000000000000 80540409161071),
  (q 92265 262144, q 23067 65536, q 1 1, q 322160157494643 500000000000000, q 493669442565993 1000000000000000, q 262799525130845561971819 1413529407236993504509952, q 500000000000000 322160157494643),
  (q 23067 65536, q 46137 131072, q 1 1, q 644314398619421 1000000000000000, q 12341762006427 25000000000000, q 16465637550212570593332207 88553896653194263854579712, q 1000000000000000 644314398619421),
  (q 46137 131072, q 11535 32768, q 1 1, q 322154241277249 500000000000000, q 493671517741697 1000000000000000, q 64325881036196748824641 345910482638369430962176, q 500000000000000 322154241277249),
  (q 11535 32768, q 46143 131072, q 1 1, q 644302566794529 1000000000000000, q 493672555019891 1000000000000000, q 16469213667047541094634869 88552270499563443415154688, q 1000000000000000 644302566794529),
  (q 46143 131072, q 23073 65536, q 1 1, q 161074162834881 250000000000000, q 49367359209171 100000000000000, q 525851113775211454469157 2827082577243651576954880, q 250000000000000 161074162834881),
  (q 23073 65536, q 46149 131072, q 1 1, q 322145368094747 500000000000000, q 246837314478601 500000000000000, q 12621939410153792907593183 67850124359555749557305344, q 500000000000000 322145368094747),
  (q 46149 131072, q 5769 16384, q 1 1, q 161071205336113 250000000000000, q 15427364550513 31250000000000, q 1997682431044126978627 10737418240000000000000, q 250000000000000 161071205336113),
  (q 5769 16384, q 46155 131072, q 1 1, q 644278906804407 1000000000000000, q 246838351034699 500000000000000, q 6393336506729556693125739 34359738368000000000000000, q 1000000000000000 644278906804407),
  (q 46155 131072, q 23079 65536, q 1 1, q 64427299256937 100000000000000, q 123419434579049 250000000000000, q 121162913066562742124533 651089748889763567370240, q 100000000000000 64427299256937),
  (q 23079 65536, q 46161 131072, q 1 1, q 322133539319677 500000000000000, q 246839387178429 500000000000000, q 16479945059311084627325745 88547393044655539474137088, q 500000000000000 322133539319677),
  (q 46161 131072, q 11541 32768, q 1 1, q 644261165014369 1000000000000000, q 61709976273929 125000000000000, q 515054189635460207249323 2767080633819574225076224, q 1000000000000000 644261165014369),
  (q 11541 32768, q 46167 131072, q 1 1, q 322127625847213 500000000000000, q 246840422909983 500000000000000, q 16483523204128847397076495 88545767561721864175747072, q 500000000000000 322127625847213),
  (q 46167 131072, q 23085 65536, q 1 1, q 644249338679537 1000000000000000, q 246840940621253 500000000000000, q 3158132877602644494682171 16962780276514552920670208, q 1000000000000000 644249338679537),
  (q 23085 65536, q 46173 131072, q 1 1, q 644243425969711 1000000000000000, q 246841458229551 500000000000000, q 16487101856050081289112975 88544142246492986610286592, q 1000000000000000 644243425969711),
  (q 46173 131072, q 1443 4096, q 1 1, q 644237513564961 1000000000000000, q 2468419757349 5000000000000, q 2683738830108719378931 14411349227176374304768, q 1000000000000000 644237513564961),
  (q 1443 4096, q 46179 131072, q 1 1, q 644231601465297 1000000000000000, q 61710623284331 125000000000000, q 16490681015117891798984369 88542517098981001405661184, q 1000000000000000 644231601465297),
  (q 46179 131072, q 23091 65536, q 1 1, q 644225689670731 1000000000000000, q 246843010436847 500000000000000, q 5120091002044542247921 27487790694400000000000, q 1000000000000000 644225689670731),
  (q 23091 65536, q 46185 131072, q 1 1, q 80527472272659 125000000000000, q 98737411053397 200000000000000, q 16494260681375383995989845 88540892119198003189776384, q 125000000000000 80527472272659),
  (q 46185 131072, q 11547 32768, q 1 1, q 322106933498467 500000000000000, q 49368808945457 100000000000000, q 400101279195809634059257 2147483648000000000000000, q 500000000000000 322106933498467),
  (q 11547 32768, q 46191 131072, q 1 1, q 25768318244709 40000000000000, q 98737824687299 200000000000000, q 2000741848259390816409 10737418240000000000000, q 40000000000000 25768318244709),
  (q 46191 131072, q 23097 65536, q 1 1, q 644202045543657 1000000000000000, q 61711269651601 125000000000000, q 3161160983490589407577283 16963064636688870978617344, q 1000000000000000 644202045543657),
  (q 23097 65536, q 46197 131072, q 1 1, q 322098067637371 500000000000000, q 493691190783557 1000000000000000, q 12646158524488977329993135 67852400599637565745659904, q 500000000000000 322098067637371),
  (q 46197 131072, q 5775 16384, q 1 1, q 644190225310989 1000000000000000, q 49369222414879 100000000000000, q 128931344267631789577465 691693987528392296103936, q 1000000000000000 644190225310989),
  (q 5775 16384, q 46203 131072, q 1 1, q 64418431565241 100000000000000, q 493693257308553 1000000000000000, q 4216396021329153849805339 22617561540223446571548672, q 100000000000000 64418431565241),
  (q 46203 131072, q 23103 65536, q 1 1, q 644178406299017 1000000000000000, q 98738858052579 200000000000000, q 34007266163896959587387 182400071475360453099520, q 1000000000000000 644178406299017),
  (q 23103 65536, q 46209 131072, q 1 1, q 644172497250819 1000000000000000, q 493695323011863 1000000000000000, q 263587876696820828931659 1413603511016071870021632, q 1000000000000000 644172497250819),
  (q 46209 131072, q 11553 32768, q 1 1, q 644166588507827 1000000000000000, q 98739271111101 200000000000000, q 515949233036318400624717 2766674430817006405025792, q 1000000000000000 644166588507827),
  (q 11553 32768, q 46215 131072, q 1 1, q 644160680070053 1000000000000000, q 123424346973467 250000000000000, q 16512166622016770958548629 88532769736639891967574016, q 1000000000000000 644160680070053),
  (q 46215 131072, q 23109 65536, q 1 1, q 161038692984377 250000000000000, q 493698420026999 1000000000000000, q 1602289410204773692272571 8589934592000000000000000, q 250000000000000 161038692984377),
  (q 23109 65536, q 46221 131072, q 1 1, q 644148864110201 1000000000000000, q 246849725977473 500000000000000, q 6409911688322109669068473 34359738368000000000000000, q 1000000000000000 644148864110201),
  (q 46221 131072, q 2889 8192, q 1 1, q 40258934786759 62500000000000, q 123425120919439 250000000000000, q 772692579129013544431 4141459826983093403648, q 62500000000000 40258934786759),
  (q 2889 8192, q 46227 131072, q 1 1, q 161034262342837 250000000000000, q 246850757597739 500000000000000, q 16519332550109724311913015 88529521958140064621920256, q 250000000000000 161034262342837),
  (q 46227 131072, q 23115 65536, q 1 1, q 40258196403739 62500000000000, q 246851273254079 500000000000000, q 1603043547762386877666287 8589934592000000000000000, q 62500000000000 40258196403739),
  (q 23115 65536, q 46233 131072, q 1 1, q 644125235853581 1000000000000000, q 123425894403961 250000000000000, q 971936251496258791145983 5207523430624785015504896, q 1000000000000000 644125235853581),
  (q 46233 131072, q 11559 32768, q 1 1, q 80514916194079 125000000000000, q 246852304259291 500000000000000, q 197904048060906761096233 1060222573735896349147136, q 125000000000000 80514916194079),
  (q 11559 32768, q 46239 131072, q 1 1, q 322056711778493 500000000000000, q 246852819608211 500000000000000, q 16526500508340669080441031 88526274850939227594555392, q 500000000000000 322056711778493),
  (q 46239 131072, q 23121 65536, q 1 1, q 128821503573331 200000000000000, q 49370666970941 100000000000000, q 103301830094674207709539 553284144869003782782976, q 200000000000000 128821503573331),
  (q 23121 65536, q 46245 131072, q 1 1, q 12882032249633 20000000000000, q 493707699997593 1000000000000000, q 513275698384828524130579 2748779069440000000000000, q 20000000000000 12882032249633),
  (q 46245 131072, q 5781 16384, q 1 1, q 32204785370099 50000000000000, q 246854365040509 500000000000000, q 49499706437895465269657 265057856180957967548416, q 50000000000000 32204785370099),
  (q 5781 16384, q 46251 131072, q 1 1, q 80511225328457 125000000000000, q 246854879979867 500000000000000, q 16533670497054391180636551 88523028415132076324421632, q 125000000000000 80511225328457),
  (q 46251 131072, q 23127 65536, q 1 1, q 64408389815869 100000000000000, q 493710789633787 1000000000000000, q 396092451612163915405559 2120471695159450981629952, q 100000000000000 64408389815869),
  (q 23127 65536, q 46257 131072, q 1 1, q 161019498498773 250000000000000, q 246855909551613 500000000000000, q 16537256252950032960285957 88521405449030544784359424, q 250000000000000 161019498498773),
  (q 46257 131072, q 11565 32768, q 1 1, q 644072090136873 1000000000000000, q 15428526511503 31250000000000, q 802464971243876513216277 4294967296000000000000000, q 1000000000000000 644072090136873),
  (q 11565 32768, q 46263 131072, q 1 1, q 322033093292021 500000000000000, q 98742775485689 200000000000000, q 12679509753670488254938309 67855518628368763364311040, q 500000000000000 322033093292021),
  (q 46263 131072, q 23133 65536, q 1 1, q 161015070834153 250000000000000, q 246857453142161 500000000000000, q 1605307401616348501489059 8589934592000000000000000, q 250000000000000 161015070834153),
  (q 23133 65536, q 46269 131072, q 1 1, q 20126699387331 31250000000000, q 123428983733943 250000000000000, q 12843969229662011367419073 68719476736000000000000000, q 31250000000000 20126699387331),
  (q 46269 131072, q 723 2048, q 1 1, q 644048477757993 1000000000000000, q 123429240845711 250000000000000, q 125444134438912394937 671088640000000000000, q 1000000000000000 644048477757993),
  (q 723 2048, q 46275 131072, q 1 1, q 25761703017073 40000000000000, q 30857374476599 62500000000000, q 16548016567309179646501057 88516537558074451715686400, q 40000000000000 25761703017073),
  (q 46275 131072, q 23139 65536, q 1 1, q 6440366734011 10000000000000, q 12342975491601 25000000000000, q 6567385078332790586641 35125288249934699560960, q 10000000000000 6440366734011),
  (q 23139 65536, q 46281 131072, q 1 1, q 161007692920207 250000000000000, q 246860023749129 500000000000000, q 1409846176333506126965497 7539596292922967918116864, q 250000000000000 161007692920207),
  (q 46281 131072, q 11571 32768, q 1 1, q 644024870266019 1000000000000000, q 493721075128287 1000000000000000, q 264377784261380272427421 1413677247347967779667968, q 1000000000000000 644024870266019),
  (q 11571 32768, q 46287 131072, q 1 1, q 161004742289171 250000000000000, q 246861051277087 500000000000000, q 514121274136321723124039 2748779069440000000000000, q 250000000000000 161004742289171),
  (q 46287 131072, q 23145 65536, q 1 1, q 644013068352833 1000000000000000, q 98744625955193 200000000000000, q 3213635677826667267291803 17179869184000000000000000, q 1000000000000000 644013068352833),
  (q 23145 65536, q 46293 131072, q 1 1, q 644007167854477 1000000000000000, q 123431039198427 250000000000000, q 6428026844696285204425271 34359738368000000000000000, q 1000000000000000 644007167854477),
  (q 46293 131072, q 5787 16384, q 1 1, q 322000633830813 500000000000000, q 9874503672149 20000000000000, q 100449724903678668516657 536870912000000000000000, q 500000000000000 322000633830813),
  (q 5787 16384, q 46299 131072, q 1 1, q 643995367774291 1000000000000000, q 246863105108619 500000000000000, q 6429538003073347664776337 34359738368000000000000000, q 1000000000000000 643995367774291),
  (q 46299 131072, q 23151 65536, q 1 1, q 321994734096241 500000000000000, q 493727236623119 1000000000000000, q 2070520701209232125157797 11063654819420569692274688, q 500000000000000 321994734096241),
  (q 23151 65536, q 46305 131072, q 1 1, q 64398356891621 100000000000000, q 493728262825141 1000000000000000, q 16565960582734002714984593 88508427765007491656581120, q 100000000000000 64398356891621),
  (q 46305 131072, q 11577 32768, q 1 1, q 321988834972743 500000000000000, q 9874585776467 20000000000000, q 401987824462830726625473 2147483648000000000000000, q 500000000000000 321988834972743),
  (q 11577 32768, q 46311 131072, q 1 1, q 321985885640159 500000000000000, q 246865157308897 500000000000000, q 16569550909930699652870599 88506806310277051471364096, q 500000000000000 321985885640159),
  (q 46311 131072, q 23157 65536, q 1 1, q 643965872920719 1000000000000000, q 493731340208519 1000000000000000, q 3176330200121477791587689 16964479673646711404756992, q 1000000000000000 643965872920719),
  (q 23157 65536, q 46317 131072, q 1 1, q 321979987433349 500000000000000, q 493732365595573 1000000000000000, q 12706840174242770747641675 67858059622710451116179456, q 500000000000000 321979987433349),
  (q 46317 131072, q 2895 8192, q 1 1, q 321977038559133 500000000000000, q 123433347694751 250000000000000, q 25136050588747507188117 134217728000000000000000, q 500000000000000 321977038559133),
  (q 2895 8192, q 46323 131072, q 1 1, q 643948179675433 1000000000000000, q 493734415758857 1000000000000000, q 25139004065779818362879 134217728000000000000000, q 1000000000000000 643948179675433),
  (q 46323 131072, q 23163 65536, q 1 1, q 643942282538209 1000000000000000, q 24686772026759 50000000000000, q 64759878715310409340901 345713880501649940676608, q 1000000000000000 643942282538209),
  (q 23163 65536, q 46329 131072, q 1 1, q 321968192853303 500000000000000, q 24686823255401 50000000000000, q 12874194802896440573714979 68719476736000000000000000, q 500000000000000 321968192853303),
  (q 46329 131072, q 11583 32768, q 1 1, q 80491311147579 125000000000000, q 30858593092339 62500000000000, q 198663106850468171286697 1060293185057340105162752, q 125000000000000 80491311147579),
  (q 11583 32768, q 46335 131072, q 1 1, q 643924592960299 1000000000000000, q 493738513643439 1000000000000000, q 706442162799118429600407 3769939144665280551059456, q 1000000000000000 643924592960299),
  (q 46335 131072, q 23169 65536, q 1 1, q 40244918565351 62500000000000, q 493739537606113 1000000000000000, q 2073214208892856934687101 11062438980375410160697344, q 62500000000000 40244918565351),
  (q 23169 65536, q 46341 131072, q 1 1, q 128782560287319 200000000000000, q 493740561365491 1000000000000000, q 16587510168842524604508623 88498701556669354963107840, q 200000000000000 128782560287319),
  (q 46341 131072, q 5793 16384, q 1 1, q 128781381226649 200000000000000, q 493741584921621 1000000000000000, q 66252707940484668959287 353433993318928153051136, q 200000000000000 128781381226649),
  (q 5793 16384, q 46347 131072, q 1 1, q 80487626391947 125000000000000, q 9874852165491 20000000000000, q 4240680165142905673548517 22619822455263266550579200, q 125000000000000 80487626391947),
  (q 46347 131072, q 23175 65536, q 1 1, q 1609737791109 2500000000000, q 246871815712163 500000000000000, q 64423925577117868367307 343597383680000000000000, q 2500000000000 1609737791109),
  (q 23175 65536, q 46353 131072, q 1 1, q 25755568882293 40000000000000, q 246872327185497 500000000000000, q 5531565810192670052334429 29498486943819655597260800, q 40000000000000 25755568882293),
  (q 46353 131072, q 11589 32768, q 1 1, q 643883327976763 1000000000000000, q 246872838557301 500000000000000, q 805488250095868138712743 4294967296000000000000000, q 1000000000000000 643883327976763),
  (q 11589 32768, q 46359 131072, q 1 1, q 643877434201923 1000000000000000, q 123436674913799 250000000000000, q 16598291824083236894094913 88493840720948836649926656, q 1000000000000000 643877434201923),
  (q 46359 131072, q 23181 65536, q 1 1, q 40241971295801 62500000000000, q 61718465249103 125000000000000, q 530401881078524901772083 2827507091244905368911872, q 62500000000000 40241971295801),
  (q 23181 65536, q 46365 131072, q 1 1, q 160966411892363 250000000000000, q 493748744127533 1000000000000000, q 12892353232962394965255053 68719476736000000000000000, q 250000000000000 160966411892363),
  (q 46365 131072, q 1449 4096, q 1 1, q 4024123466949 6250000000000, q 493749766059369 1000000000000000, q 168901411618643007293 900181181542296453120, q 6250000000000 4024123466949),
  (q 1449 4096, q 46371 131072, q 1 1, q 80481732769999 125000000000000, q 493750787788379 1000000000000000, q 16605482136584039088244015 88490601004174641907892224, q 125000000000000 80481732769999),
  (q 46371 131072, q 23187 65536, q 1 1, q 321923984956959 500000000000000, q 49375180931461 100000000000000, q 806055971701845424585347 4294967296000000000000000, q 500000000000000 321923984956959),
  (q 23187 65536, q 46377 131072, q 1 1, q 321921038986813 500000000000000, q 493752830638109 1000000000000000, q 16609078055665769241120409 88488981397932979857129472, q 500000000000000 321921038986813),
  (q 46377 131072, q 11595 32768, q 1 1, q 80479523292391 125000000000000, q 493753851758923 1000000000000000, q 259544940717707958934931 1382627682153958362578944, q 125000000000000 80479523292391),
  (q 11595 32768, q 46383 131072, q 1 1, q 321915147505217 500000000000000, q 246877436338549 500000000000000, q 16612674483359149070937415 88487361959803072280526848, q 500000000000000 321915147505217),
  (q 46383 131072, q 23193 65536, q 1 1, q 321912201993777 500000000000000, q 246877946696341 500000000000000, q 806434603181697619523979 4294967296000000000000000, q 500000000000000 321912201993777),
  (q 23193 65536, q 46389 131072, q 1 1, q 321909256635249 500000000000000, q 493756913905721 1000000000000000, q 12904468477691952574408827 68719476736000000000000000, q 500000000000000 321909256635249),
  (q 46389 131072, q 5799 16384, q 1 1, q 25752504914371 40000000000000, q 493757934216261 1000000000000000, q 66379497029947062537617 353445696599893397733376, q 40000000000000 25752504914371),
  (q 5799 16384, q 46395 131072, q 1 1, q 80475841594237 125000000000000, q 493758954324351 1000000000000000, q 16619868864753164793847863 88484123587923050770726912, q 125000000000000 80475841594237),
  (q 46395 131072, q 23199 65536, q 1 1, q 643800842954371 1000000000000000, q 98751994846007 200000000000000, q 3186977131036648843445353 16965463531134424847482880, q 1000000000000000 643800842954371),
  (q 23199 65536, q 46401 131072, q 1 1, q 643794953460711 1000000000000000, q 246880496966681 500000000000000, q 3187357812770377636730605 16965498567873953546633216, q 1000000000000000 643794953460711),
  (q 46401 131072, q 11601 32768, q 1 1, q 160947266068231 250000000000000, q 246881006717189 500000000000000, q 49808414444717418477577 265086462463470769012736, q 250000000000000 160947266068231),
  (q 11601 32768, q 46407 131072, q 1 1, q 643783175391021 1000000000000000, q 49376303273313 100000000000000, q 5542355093703552168988919 29493628629540983541858304, q 1000000000000000 643783175391021),
  (q 46407 131072, q 23205 65536, q 1 1, q 160944321703753 250000000000000, q 493764051829663 1000000000000000, q 1594250018861790820739579 8482801818195406190804992, q 250000000000000 160944321703753),
  (q 23205 65536, q 46413 131072, q 1 1, q 643771398544907 1000000000000000, q 246882535362013 500000000000000, q 16630664252508378707855191 88479267291217841675567104, q 1000000000000000 643771398544907),
  (q 46413 131072, q 2901 8192, q 1 1, q 160941377645179 250000000000000, q 61720761177033 125000000000000, q 4152684467229138820909 22090720894965266776064, q 250000000000000 160941377645179),
  (q 2901 8192, q 46419 131072, q 1 1, q 643759622922449 1000000000000000, q 19750684316257 40000000000000, q 16634263732776185669929985 88477648861990732775292928, q 1000000000000000 643759622922449),
  (q 46419 131072, q 23211 65536, q 1 1, q 160938433892529 250000000000000, q 98753625238911 200000000000000, q 693169319322909657190153 3686534987935306846568448, q 250000000000000 160938433892529),
  (q 23211 65536, q 46425 131072, q 1 1, q 321873924261863 500000000000000, q 4937691442807 10000000000000, q 510464695236765475343899 2714524577868175288303616, q 500000000000000 321873924261863),
  (q 46425 131072, q 11607 32768, q 1 1, q 64374196178329 100000000000000, q 123442540541227 250000000000000, q 32499343569147475103437 172803167057632024330240, q 100000000000000 64374196178329),
  (q 11607 32768, q 46431 131072, q 1 1, q 321868037674409 500000000000000, q 19750847193889 40000000000000, q 12925688692432606607019493 68719476736000000000000000, q 500000000000000 321868037674409),
  (q 46431 131072, q 23217 65536, q 1 1, q 321865094610159 500000000000000, q 493772197327697 1000000000000000, q 2080408082504366590943867 11059200440596630194880512, q 500000000000000 321865094610159),
  (q 23217 65536, q 46437 131072, q 1 1, q 321862151698901 500000000000000, q 493773214606371 1000000000000000, q 16645065227230759367563437 88472794583486120585068544, q 500000000000000 321862151698901),
  (q 46437 131072, q 5805 16384, q 1 1, q 2011620055879 3125000000000, q 246887115841647 500000000000000, q 5050874590525029328757 26843545600000000000000, q 3125000000000 2011620055879),
  (q 5805 16384, q 46443 131072, q 1 1, q 16092813316769 25000000000000, q 30860953034907 62500000000000, q 2586351189145618190154067 13743895347200000000000000, q 25000000000000 16092813316769),
  (q 46443 131072, q 23223 65536, q 1 1, q 160926661941563 250000000000000, q 61722033154009 125000000000000, q 2081308461550411853635943 11058796001495375169978368, q 250000000000000 160926661941563),
  (q 23223 65536, q 46449 131072, q 1 1, q 643700763167767 1000000000000000, q 24688864085201 50000000000000, q 16652268768673763063203595 88469559238905620043137024, q 1000000000000000 643700763167767),
  (q 46449 131072, q 11613 32768, q 1 1, q 128738975775063 200000000000000, q 493778297974403 1000000000000000, q 6468153825196225027323 34359738368000000000000, q 200000000000000 128738975775063),
  (q 11613 32768, q 46455 131072, q 1 1, q 80461124361113 125000000000000, q 493779314043267 1000000000000000, q 724168317524627797460397 3846432252998892289785856, q 125000000000000 80461124361113),
  (q 46455 131072, q 23229 65536, q 1 1, q 321841555604273 500000000000000, q 24689016495533 50000000000000, q 2082209095149927458710483 11058391646512944422846464, q 500000000000000 321841555604273),
  (q 23229 65536, q 46461 131072, q 1 1, q 643677227834249 1000000000000000, q 246890672788313 500000000000000, q 6389955480603747289818041 33932395690023726912372736, q 1000000000000000 643677227834249),
  (q 46461 131072, q 363 1024, q 1 1, q 80458918095753 125000000000000, q 246891180520607 500000000000000, q 97514619489156921713 517768333011152011264, q 125000000000000 80458918095753),
  (q 363 1024, q 46467 131072, q 1 1, q 16091636550097 25000000000000, q 493783376304469 1000000000000000, q 12782961570097728650416711 67865070481156982196666368, q 25000000000000 16091636550097),
  (q 46467 131072, q 23235 65536, q 1 1, q 321829789773913 500000000000000, q 246892195683219 500000000000000, q 2083109983345976006606433 11057987375660092551593984, q 500000000000000 321829789773913),
  (q 23235 65536, q 46473 131072, q 1 1, q 643653697397873 1000000000000000, q 493785406227167 1000000000000000, q 16666681961445939986749063 88463090568747034718765056, q 1000000000000000 643653697397873),
  (q 46473 131072, q 11619 32768, q 1 1, q 643647815554031 1000000000000000, q 493786420886703 1000000000000000, q 809278176893095479618851 4294967296000000000000000, q 1000000000000000 643647815554031),
  (q 11619 32768, q 46479 131072, q 1 1, q 160910483504077 250000000000000, q 123446858836273 250000000000000, q 12949969269995354141114647 68719476736000000000000000, q 250000000000000 160910483504077),
  (q 46479 131072, q 23241 65536, q 1 1, q 128727210556943 200000000000000, q 24689422480119 50000000000000, q 213176503190804608838891 1131096129165208695341056, q 200000000000000 128727210556943),
  (q 23241 65536, q 46485 131072, q 1 1, q 643630171859261 1000000000000000, q 98757892731723 200000000000000, q 6476503255471250040333487 34359738368000000000000000, q 1000000000000000 643630171859261),
  (q 46485 131072, q 5811 16384, q 1 1, q 160906072809989 250000000000000, q 246895238756921 500000000000000, q 50603614500758065773611 268435456000000000000000, q 250000000000000 160906072809989),
  (q 5811 16384, q 46491 131072, q 1 1, q 643618410926809 1000000000000000, q 493791491168107 1000000000000000, q 16677497203531883545874537 88458240833092278548430848, q 1000000000000000 643618410926809),
  (q 46491 131072, q 23247 65536, q 1 1, q 643612530919831 1000000000000000, q 246896252310729 500000000000000, q 3239390819069698666332541 17179869184000000000000000, q 1000000000000000 643612530919831),
  (q 23247 65536, q 46497 131072, q 1 1, q 64360665121903 100000000000000, q 24689675893697 50000000000000, q 3336220660605913976790661 17691324918232399250194432, q 100000000000000 64360665121903),
  (q 46497 131072, q 11625 32768, q 1 1, q 643600771824417 1000000000000000, q 493794530925599 1000000000000000, q 799984281009825188350661 4241662722538216628420608, q 1000000000000000 643600771824417),
  (q 11625 32768, q 46503 131072, q 1 1, q 10056170199 15625000000, q 493795543776483 1000000000000000, q 5561569970666732280156953 29485002839186644926464000, q 15625000000 10056170199),
  (q 46503 131072, q 23253 65536, q 1 1, q 64358901395379 100000000000000, q 493796556426637 1000000000000000, q 2085814175943915083433367 11056775067985662821007360, q 100000000000000 64358901395379),
  (q 23253 65536, q 46509 131072, q 1 1, q 160895783869449 250000000000000, q 123449392219027 250000000000000, q 16688317030486826910533369 88453392612296676933107712, q 250000000000000 160895783869449),
  (q 46509 131072, q 2907 8192, q 1 1, q 160894314327007 250000000000000, q 246899290562471 500000000000000, q 506510939904479799067 2684354560000000000000, q 250000000000000 160894314327007),
  (q 2907 8192, q 46515 131072, q 1 1, q 321785689722247 500000000000000, q 98759918634637 200000000000000, q 16691924658532509514396075 88451776875382668072583168, q 500000000000000 321785689722247),
  (q 46515 131072, q 23259 65536, q 1 1, q 128713100377441 200000000000000, q 123450151255221 250000000000000, q 521679020739170303536761 2764092783439371755847680, q 200000000000000 128713100377441),
  (q 23259 65536, q 46521 131072, q 1 1, q 64355962463617 100000000000000, q 123450404167021 250000000000000, q 1517775708743663246275867 8040923755166213959843840, q 100000000000000 64355962463617),
  (q 46521 131072, q 11631 32768, q 1 1, q 643553747691399 1000000000000000, q 30862664257177 62500000000000, q 800747893086647901216883 4241732276864107145068544, q 1000000000000000 643553747691399),
  (q 11631 32768, q 46527 131072, q 1 1, q 643547871052901 1000000000000000, q 19752145574447 40000000000000, q 11200606690278839040029 59325048439217481318400, q 1000000000000000 643547871052901),
  (q 46527 131072, q 23265 65536, q 1 1, q 128708398944137 200000000000000, q 246902325203579 500000000000000, q 3203755484504926781255623 16966998592891653554438144, q 200000000000000 128708398944137),
  (q 23265 65536, q 5817 16384, q 1 1, q 321765121487569 500000000000000, q 493806671898231 1000000000000000, q 65252169414419950080555 345492668445643931385856, q 500000000000000 321765121487569),
  (q 5817 16384, q 23271 65536, q 1 1, q 128703698490967 200000000000000, q 24690434629421 50000000000000, q 25963768699091981394637 137438953472000000000000, q 200000000000000 128703698490967),
  (q 23271 65536, q 11637 32768, q 1 1, q 12870134863197 20000000000000, q 246905356239047 500000000000000, q 400755992667595493275583 2120900860507872846413824, q 20000000000000 12870134863197),
  (q 11637 32768, q 23277 65536, q 1 1, q 321747497545129 500000000000000, q 493812731567623 1000000000000000, q 801703083443517485328577 4241819064862735194914816, q 500000000000000 321747497545129),
  (q 23277 65536, q 1455 4096, q 1 1, q 643483248246133 1000000000000000, q 15431710933043 31250000000000, q 8163573298542693319621 43183429792827978022912, q 1000000000000000 643483248246133),
  (q 1455 4096, q 23283 65536, q 1 1, q 20108484457111 31250000000000, q 493816767347721 1000000000000000, q 534723579822445020160757 2827902487966536473509888, q 31250000000000 20108484457111),
  (q 23283 65536, q 11643 32768, q 1 1, q 643459758234587 1000000000000000, q 493818784039027 1000000000000000, q 522694454607970222455985 2763638617909617861066752, q 1000000000000000 643459758234587),
  (q 11643 32768, q 23289 65536, q 1 1, q 321724007533657 500000000000000, q 246910399965831 500000000000000, q 812509088570258634996239 4294967296000000000000000, q 500000000000000 321724007533657),
  (q 23289 65536, q 5823 16384, q 1 1, q 128687254625161 200000000000000, q 246911407512997 500000000000000, q 200664756097838054975429 1060476420277650809946112, q 200000000000000 128687254625161),
  (q 5823 16384, q 23295 65536, q 1 1, q 80428066551267 125000000000000, q 61728103665299 125000000000000, q 1605700605360455088268031 8483845967569821921968128, q 125000000000000 80428066551267),
  (q 23295 65536, q 11649 32768, q 1 1, q 321706396460189 500000000000000, q 493826842821223 1000000000000000, q 130786543218838492935637 690859225855260960489472, q 500000000000000 321706396460189),
  (q 11649 32768, q 23301 65536, q 1 1, q 643401054656607 1000000000000000, q 98765771104571 200000000000000, q 130123291159645095998433 687194767360000000000000, q 1000000000000000 643401054656607),
  (q 23301 65536, q 2913 8192, q 1 1, q 321694658809447 500000000000000, q 246915433713827 500000000000000, q 25107009930997721115407 132561714084817848500224, q 500000000000000 321694658809447),
  (q 2913 8192, q 23307 65536, q 1 1, q 40211098862957 62500000000000, q 493832878535989 1000000000000000, q 2093940515900220106573159 11053142691367878454673408, q 62500000000000 40211098862957),
  (q 23307 65536, q 11655 32768, q 1 1, q 128673169444387 200000000000000, q 246917444424113 500000000000000, q 523598146234350036213589 2763235273181543278837760, q 200000000000000 128673169444387),
  (q 11655 32768, q 23313 65536, q 1 1, q 160838528465709 250000000000000, q 123459224591183 250000000000000, q 1607997206650874498375575 8484053312138399279218688, q 250000000000000 160838528465709),
  (q 23313 65536, q 5829 16384, q 1 1, q 128668476346017 200000000000000, q 246919453542937 500000000000000, q 201047522985596731256549 1060510977713105746788352, q 200000000000000 128668476346017),
  (q 5829 16384, q 23319 65536, q 1 1, q 128666130164751 200000000000000, q 493840915012019 1000000000000000, q 1047874587418495541770027 5526168211604846369832960, q 200000000000000 128666130164751),
  (q 23319 65536, q 11661 32768, q 1 1, q 643318921143919 1000000000000000, q 493842922143531 1000000000000000, q 268191053116813552516313 1414026133311693241974784, q 1000000000000000 643318921143919),
  (q 11661 32768, q 23325 65536, q 1 1, q 80413399086331 125000000000000, q 246922464240389 500000000000000, q 1609529476293412621976909 8484191268481601898545152, q 125000000000000 80413399086331),
  (q 23325 65536, q 729 2048, q 1 1, q 643295465464013 1000000000000000, q 3950775472193 8000000000000, q 3144360730499629605181 16570753366120988672000, q 1000000000000000 643295465464013),
  (q 729 2048, q 23331 65536, q 1 1, q 321641869732043 500000000000000, q 246924469386969 500000000000000, q 24398423816261157126641 128549396436264851341312, q 500000000000000 321641869732043),
  (q 23331 65536, q 11667 32768, q 1 1, q 643272014690937 1000000000000000, q 493850942730583 1000000000000000, q 805339654935425649298141 4242147296253245848027136, q 1000000000000000 643272014690937),
  (q 11667 32768, q 23337 65536, q 1 1, q 321630145572319 500000000000000, q 19754117835777 40000000000000, q 2098464077666519610807555 11051127653126634463035392, q 500000000000000 321630145572319),
  (q 23337 65536, q 5835 16384, q 1 1, q 32162428441263 50000000000000, q 123463737066457 250000000000000, q 10196858991477974506893 53687091200000000000000, q 50000000000000 32162428441263),
  (q 5835 16384, q 23343 65536, q 1 1, q 80404605966609 125000000000000, q 246928474922579 500000000000000, q 1631879115259805993040519 8589934592000000000000000, q 125000000000000 80404605966609),
  (q 23343 65536, q 11673 32768, q 1 1, q 128645025573509 200000000000000, q 493858950632779 1000000000000000, q 806106631683214468254301 4242216083609328621191168, q 200000000000000 128645025573509),
  (q 11673 32768, q 23349 65536, q 1 1, q 643213409229349 1000000000000000, q 493860950629057 1000000000000000, q 1050137644835568765091667 5525161113977437036740608, q 1000000000000000 643213409229349),
  (q 23349 65536, q 2919 8192, q 1 1, q 321600845909177 500000000000000, q 246931474917177 500000000000000, q 2800313543558232943417 14730036237809993383936, q 500000000000000 321600845909177),
  (q 2919 8192, q 23355 65536, q 1 1, q 64318997563463 100000000000000, q 493864948249037 1000000000000000, q 2101181278838005165179197 11049919641863090780241920, q 100000000000000 64318997563463),
  (q 23355 65536, q 11679 32768, q 1 1, q 321589130339123 500000000000000, q 493866945873467 1000000000000000, q 403437044879480588279065 2121142381101942919135232, q 500000000000000 321589130339123),
  (q 11679 32768, q 23361 65536, q 1 1, q 643166546949271 1000000000000000, q 49386894270801 100000000000000, q 1076088039339659400851003 5656402553176001672642560, q 1000000000000000 643166546949271),
  (q 23361 65536, q 5841 16384, q 1 1, q 321577417223887 500000000000000, q 493870938753029 1000000000000000, q 65704398177031433178793 345291122527185443749888, q 500000000000000 321577417223887),
  (q 5841 16384, q 23367 65536, q 1 1, q 25725724926953 40000000000000, q 246936467004443 500000000000000, q 3229799997146359455240391 16969344799581852347138048, q 40000000000000 25725724926953),
  (q 23367 65536, q 11685 32768, q 1 1, q 643131413127491 1000000000000000, q 246937464237973 500000000000000, q 807642029327812268358959 4242353332237054385324032, q 1000000000000000 643131413127491),
  (q 11685 32768, q 23373 65536, q 1 1, q 643119704308841 1000000000000000, q 123469230538643 250000000000000, q 1051950389756552798245585 5524356194839324757327872, q 1000000000000000 643119704308841),
  (q 23373 65536, q 1461 4096, q 1 1, q 80388499589743 125000000000000, q 246939457522563 500000000000000, q 1027516725229508147529 5394780886132118781952, q 125000000000000 80388499589743),
  (q 1461 4096, q 23379 65536, q 1 1, q 160774072588717 250000000000000, q 49388090714797 100000000000000, q 1616436600167284462521977 8484809377277375131156480, q 250000000000000 160774072588717),
  (q 23379 65536, q 11691 32768, q 1 1, q 643084585219679 1000000000000000, q 123470724615867 250000000000000, q 526315348131872077280277 2762027262080246280617984, q 1000000000000000 643084585219679),
  (q 11691 32768, q 23385 65536, q 1 1, q 643072881312447 1000000000000000, q 493884888991981 1000000000000000, q 3234410524560530170488121 16969755569673190410027008, q 1000000000000000 643072881312447),
  (q 23385 65536, q 5847 16384, q 1 1, q 321530589316619 500000000000000, q 30867929920867 62500000000000, q 2861642374292018230711 15010471367157452111872, q 500000000000000 321530589316619),
  (q 5847 16384, q 23391 65536, q 1 1, q 16076236929553 25000000000000, q 246944433844751 500000000000000, q 1617974165325574716602471 8484946138339528690106368, q 25000000000000 16076236929553),
  (q 23391 65536, q 11697 32768, q 1 1, q 643037776959159 1000000000000000, q 246945427929617 500000000000000, q 526769109541838848259089 2761826222132130232664064, q 1000000000000000 643037776959159),
  (q 11697 32768, q 23397 65536, q 1 1, q 643026077964423 1000000000000000, q 123473210810857 250000000000000, q 3237486618688987554664033 16970028875671822615445504, q 1000000000000000 643026077964423),
  (q 23397 65536, q 2925 8192, q 1 1, q 321507190098989 500000000000000, q 246947414921223 500000000000000, q 8432958186103942871039 44192961288266466721792, q 500000000000000 321507190098989),
  (q 2925 8192, q 23403 65536, q 1 1, q 64300268365989 100000000000000, q 493896815656649 1000000000000000, q 202439086797287784412829 1060635335421924109975552, q 100000000000000 64300268365989),
  (q 23403 65536, q 11703 32768, q 1 1, q 321495494175113 500000000000000, q 493898800686399 1000000000000000, q 65902890841476048659109 345203158323367208026112, q 500000000000000 321495494175113)
]

/-- Cells `(a, b, w₀, w₁, w₂, λ, c)`, sorted by `a`: chunk 9. -/
def cells9 : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) := [
  (q 11703 32768, q 23409 65536, q 1 1, q 160744823567263 250000000000000, q 98780156986411 200000000000000, q 2109346684020025209951641 11046300163562954259693568, q 250000000000000 160744823567263),
  (q 23409 65536, q 5853 16384, q 1 1, q 321483800708217 500000000000000, q 246951384196989 500000000000000, q 33763900498379824571223 176774686471333162778624, q 500000000000000 321483800708217),
  (q 5853 16384, q 23415 65536, q 1 1, q 642955909792437 1000000000000000, q 493904751072529 1000000000000000, q 3242104375311409328122939 16970438025564263832092672, q 1000000000000000 642955909792437),
  (q 23415 65536, q 11709 32768, q 1 1, q 321472109698563 500000000000000, q 123476683242017 250000000000000, q 65959674973474486760383 345178049432863125798912, q 500000000000000 321472109698563),
  (q 11709 32768, q 23421 65536, q 1 1, q 80366566278821 125000000000000, q 98781742816191 200000000000000, q 180202477331317054302829 942809677416496187310080, q 125000000000000 80366566278821),
  (q 23421 65536, q 183 512, q 1 1, q 321460421146413 500000000000000, q 9878213888231 20000000000000, q 64441483434133798781 337075682564021157888, q 500000000000000 321460421146413),
  (q 183 512, q 23427 65536, q 1 1, q 321454577791983 500000000000000, q 123478168490053 250000000000000, q 2112073090174399848117037 11045095190128439007903744, q 500000000000000 321454577791983),
  (q 23427 65536, q 11715 32768, q 1 1, q 160724367526013 250000000000000, q 493914652727301 1000000000000000, q 264065964397904318051817 1380611804389020528541696, q 250000000000000 160724367526013),
  (q 11715 32768, q 23433 65536, q 1 1, q 12857715717063 20000000000000, q 19756665228527 40000000000000, q 16233632362154277580465 84854231034543831252992, q 20000000000000 12857715717063),
  (q 23433 65536, q 5859 16384, q 1 1, q 321437051415661 500000000000000, q 98783721583639 200000000000000, q 101484288878126053793809 530341066973623542087680, q 500000000000000 321437051415661),
  (q 5859 16384, q 23439 65536, q 1 1, q 642862421038633 1000000000000000, q 493920584342719 1000000000000000, q 528472993572069336074587 2761073074188311087546368, q 1000000000000000 642862421038633),
  (q 23439 65536, q 11721 32768, q 1 1, q 160712685118787 250000000000000, q 246961279993553 500000000000000, q 25695443386047253098991 134217728000000000000000, q 250000000000000 160712685118787),
  (q 11721 32768, q 23445 65536, q 1 1, q 10044360330327 15625000000000, q 493924534851713 1000000000000000, q 2114801800477498851444233 11043890976766520828362752, q 15625000000000 10044360330327),
  (q 23445 65536, q 2931 8192, q 1 1, q 642827383036039 1000000000000000, q 4939265089369 10000000000000, q 50790336520247904348943 265174775313929653452800, q 1000000000000000 642827383036039),
  (q 2931 8192, q 23451 65536, q 1 1, q 642815706160543 1000000000000000, q 19757139289721 40000000000000, q 1057855941406117771349671 5521744870629355821203456, q 1000000000000000 642815706160543),
  (q 23451 65536, q 11727 32768, q 1 1, q 80350503814313 125000000000000, q 98786090954089 200000000000000, q 18477979590623337798847 96427961351703111925760, q 125000000000000 80350503814313),
  (q 11727 32768, q 23457 65536, q 1 1, q 642792356097983 1000000000000000, q 493932426519519 1000000000000000, q 529155555333869888201691 2760772147559623156563968, q 1000000000000000 642792356097983),
  (q 23457 65536, q 5865 16384, q 1 1, q 160695170727761 250000000000000, q 493934397490603 1000000000000000, q 50838558772149279882667 265179010448950544039936, q 250000000000000 160695170727761),
  (q 5865 16384, q 23463 65536, q 1 1, q 514215208763 800000000000, q 61742045960507 125000000000000, q 73964536800739200228569 385716462819645778296832, q 800000000000 514215208763),
  (q 23463 65536, q 11733 32768, q 1 1, q 321378670113081 500000000000000, q 246969168550117 500000000000000, q 406901449722743636598979 2121449004086128503947264, q 500000000000000 321378670113081),
  (q 11733 32768, q 23469 65536, q 1 1, q 642745670728343 1000000000000000, q 98788061147899 200000000000000, q 3295928333082173368365137 17179869184000000000000000, q 1000000000000000 642745670728343),
  (q 23469 65536, q 1467 4096, q 1 1, q 321367001230177 500000000000000, q 98788454720439 200000000000000, q 6438861118575191679337 33554432000000000000000, q 500000000000000 321367001230177),
  (q 1467 4096, q 23475 65536, q 1 1, q 642722335422257 1000000000000000, q 493944240688691 1000000000000000, q 3297465573642735682650167 17179869184000000000000000, q 1000000000000000 642722335422257),
  (q 23475 65536, q 11739 32768, q 1 1, q 321355334807057 500000000000000, q 493946206999339 1000000000000000, q 407287589941316559614327 2121482805045407298617344, q 500000000000000 321355334807057),
  (q 11739 32768, q 23481 65536, q 1 1, q 128539801007197 200000000000000, q 15435880391703 31250000000000, q 1086357767302327837946297 5657309991879002004914176, q 200000000000000 128539801007197),
  (q 23481 65536, q 5871 16384, q 1 1, q 642687341687933 1000000000000000, q 246975068647259 500000000000000, q 203740375317486999321397 1060749842767332365041664, q 1000000000000000 642687341687933),
  (q 5871 16384, q 23487 65536, q 1 1, q 642675679570017 1000000000000000, q 493952101279761 1000000000000000, q 9303411220543473188237 48425807468206988722176, q 1000000000000000 642675679570017),
  (q 23487 65536, q 11745 32768, q 1 1, q 642664018682299 1000000000000000, q 24697703224529 50000000000000, q 530408416125983716423765 2760220942556407219093504, q 1000000000000000 642664018682299),
  (q 11745 32768, q 23493 65536, q 1 1, q 642652359024839 1000000000000000, q 493956026927331 1000000000000000, q 265261204355116999606401 1380085432354466978332672, q 1000000000000000 642652359024839),
  (q 23493 65536, q 2937 8192, q 1 1, q 642640700597697 1000000000000000, q 493957988590369 1000000000000000, q 33164776082816986697113 172507549509102266744832, q 1000000000000000 642640700597697),
  (q 2937 8192, q 23499 65536, q 1 1, q 321314521700467 500000000000000, q 493959949480049 1000000000000000, q 815927833312561555803929 4243083657101245318955008, q 500000000000000 321314521700467),
  (q 23499 65536, q 11751 32768, q 1 1, q 642617387434609 1000000000000000, q 493961909596727 1000000000000000, q 816121190354458396526093 4243100494375302027280384, q 1000000000000000 642617387434609),
  (q 11751 32768, q 23505 65536, q 1 1, q 321302866349391 500000000000000, q 493963868940757 1000000000000000, q 408157288806748781956859 2121558662506181476483072, q 500000000000000 321302866349391),
  (q 23505 65536, q 5877 16384, q 1 1, q 642594079193513 1000000000000000, q 246982913756247 500000000000000, q 68042332924354848104291 353594512417956460232704, q 1000000000000000 642594079193513),
  (q 5877 16384, q 23511 65536, q 1 1, q 32129121345943 50000000000000, q 493967785312293 1000000000000000, q 2124826803620326969238823 11039482034403254982410240, q 50000000000000 32129121345943),
  (q 23511 65536, q 11757 32768, q 1 1, q 160642693968721 250000000000000, q 246984871170253 500000000000000, q 102111865089907325156149 530395972141504941522944, q 250000000000000 160642693968721),
  (q 11757 32768, q 23517 65536, q 1 1, q 321279563030821 500000000000000, q 49397169859749 100000000000000, q 2125739706392815797630555 11039081728724374680240128, q 500000000000000 321279563030821),
  (q 23517 65536, q 735 2048, q 1 1, q 321273738739597 500000000000000, q 493973654083597 1000000000000000, q 1038181764660333051389 5390078909961786621952, q 500000000000000 321273738739597),
  (q 735 2048, q 23523 65536, q 1 1, q 642535830127599 1000000000000000, q 24698780439959 50000000000000, q 3269902143488562331238437 16972872678513343452938240, q 1000000000000000 642535830127599),
  (q 23523 65536, q 11763 32768, q 1 1, q 321262092003457 500000000000000, q 98795512548919 200000000000000, q 33236086590701816026499 172476272324923866742784, q 500000000000000 321262092003457),
  (q 11763 32768, q 23529 65536, q 1 1, q 321256269558599 500000000000000, q 493979515920193 1000000000000000, q 408931381906201039861079 2121625865771140281008128, q 500000000000000 321256269558599),
  (q 23529 65536, q 5883 16384, q 1 1, q 160625223864627 250000000000000, q 493981468326329 1000000000000000, q 16625180361806438393233 86235010426406462029824, q 250000000000000 160625223864627),
  (q 5883 16384, q 23535 65536, q 1 1, q 80311156628863 125000000000000, q 246991709981677 500000000000000, q 1636500225428140946066047 8486570534035355793883136, q 125000000000000 80311156628863),
  (q 23535 65536, q 11769 32768, q 1 1, q 642477611834441 1000000000000000, q 493985370831623 1000000000000000, q 532234221896563876852259 2759420331241106661441536, q 1000000000000000 642477611834441),
  (q 11769 32768, q 2943 8192, q 1 1, q 642454333135171 1000000000000000, q 246994635131649 500000000000000, q 5686328909127340433051 29467607782719030820864, q 1000000000000000 642454333135171),
  (q 2943 8192, q 11775 32768, q 1 1, q 160607764840289 250000000000000, q 246996583312087 500000000000000, q 266345657576792785207093 1379610194945399836377088, q 250000000000000 160607764840289),
  (q 11775 32768, q 5889 16384, q 1 1, q 12848155810257 20000000000000, q 98799411983413 200000000000000, q 165913292454902520813 858993459200000000000, q 20000000000000 12848155810257),
  (q 5889 16384, q 11781 32768, q 1 1, q 321192263295351 500000000000000, q 30875059384049 62500000000000, q 33321791581763712910991 172438783322719216730112, q 500000000000000 321192263295351),
  (q 11781 32768, q 1473 4096, q 1 1, q 321180633797581 500000000000000, q 494004837310141 1000000000000000, q 6487021299091902963229 33554432000000000000000, q 500000000000000 321180633797581),
  (q 1473 4096, q 11787 32768, q 1 1, q 642338013526673 1000000000000000, q 494008721415943 1000000000000000, q 820770830433871093369573 4243502604840499996000256, q 1000000000000000 642338013526673),
  (q 11787 32768, q 5895 16384, q 1 1, q 160578691096419 250000000000000, q 247006301232497 500000000000000, q 16682349137847994245743 86210028336700748464128, q 250000000000000 160578691096419),
  (q 5895 16384, q 11793 32768, q 1 1, q 642291520172611 1000000000000000, q 98803296092019 200000000000000, q 534064136653986759551901 2758621073639488519929856, q 1000000000000000 642291520172611),
  (q 11793 32768, q 2949 8192, q 1 1, q 642268280887913 1000000000000000, q 494020355404043 1000000000000000, q 51370997760872173974737 265225158752332693897216, q 1000000000000000 642268280887913),
  (q 2949 8192, q 11799 32768, q 1 1, q 321122523266007 500000000000000, q 98804845459927 200000000000000, q 416135757607816168120317 2147483648000000000000000, q 500000000000000 321122523266007),
  (q 11799 32768, q 5901 16384, q 1 1, q 642221817105343 1000000000000000, q 247014048074831 500000000000000, q 208164609530381286493087 1073741824000000000000000, q 1000000000000000 642221817105343),
  (q 5901 16384, q 11805 32768, q 1 1, q 642198592608327 1000000000000000, q 247015980978457 500000000000000, q 823102188515954079372611 4243702239567323582169088, q 1000000000000000 642198592608327),
  (q 11805 32768, q 369 1024, q 1 1, q 642175373041389 1000000000000000, q 247017912362089 500000000000000, q 2083581623041389 10737418240000000, q 1000000000000000 642175373041389),
  (q 369 1024, q 11811 32768, q 1 1, q 642152158404949 1000000000000000, q 123509921113559 250000000000000, q 823880277575560326542009 4243768575314206457331712, q 1000000000000000 642152158404949),
  (q 11811 32768, q 5907 16384, q 1 1, q 25685157947977 40000000000000, q 49404354114987 100000000000000, q 4579275022315080794021 23576676133763576496128, q 40000000000000 25685157947977),
  (q 5907 16384, q 11817 32768, q 1 1, q 642105743925231 1000000000000000, q 494047394813859 1000000000000000, q 834594879374178748916211 4294967296000000000000000, q 1000000000000000 642105743925231),
  (q 11817 32768, q 2955 8192, q 1 1, q 642082544082777 1000000000000000, q 19762049817959 40000000000000, q 10313104010310439708237 53048348543785411543040, q 1000000000000000 642082544082777),
  (q 2955 8192, q 11823 32768, q 1 1, q 642059349172473 1000000000000000, q 494055093057993 1000000000000000, q 178785772246647156066485 919207968928938732814336, q 1000000000000000 642059349172473),
  (q 11823 32768, q 5913 16384, q 1 1, q 160509039798681 250000000000000, q 494058937643681 1000000000000000, q 16768343398451659308607 86172634580962164867072, q 250000000000000 160509039798681),
  (q 5913 16384, q 11829 32768, q 1 1, q 160503243537483 250000000000000, q 98812555841761 200000000000000, q 52259139104496391066407 268435456000000000000000, q 250000000000000 160503243537483),
  (q 11829 32768, q 1479 4096, q 1 1, q 20062181063703 31250000000000, q 494066617756129 1000000000000000, q 204232023203441582601 1048576000000000000000, q 31250000000000 20062181063703),
  (q 1479 4096, q 11835 32768, q 1 1, q 160491654715203 250000000000000, q 247035226644207 500000000000000, q 104615328796192292178681 536870912000000000000000, q 250000000000000 160491654715203),
  (q 11835 32768, q 5919 16384, q 1 1, q 320971724308637 500000000000000, q 494074285808417 1000000000000000, q 103423460517549259929769 530508224835426984132608, q 500000000000000 320971724308637),
  (q 5919 16384, q 11841 32768, q 1 1, q 40120017706767 62500000000000, q 247039057659447 500000000000000, q 209424880746130953015177 1073741824000000000000000, q 62500000000000 40120017706767),
  (q 11841 32768, q 2961 8192, q 1 1, q 641897122934193 1000000000000000, q 123520485455649 250000000000000, q 11207632786133884973715 57435982299976051982336, q 1000000000000000 641897122934193),
  (q 2961 8192, q 11847 32768, q 1 1, q 641873967495423 1000000000000000, q 15440180166321 31250000000000, q 276186335106710580898473 1414721468985526093611008, q 1000000000000000 641873967495423),
  (q 11847 32768, q 5925 16384, q 1 1, q 320925408496171 500000000000000, q 49408958582067 100000000000000, q 986844867551158481727 5052615743795149930496, q 500000000000000 320925408496171),
  (q 5925 16384, q 11853 32768, q 1 1, q 64182767142533 100000000000000, q 494093403320533 1000000000000000, q 3357019090485432827423 17179869184000000000000, q 100000000000000 64182767142533),
  (q 11853 32768, q 741 2048, q 1 1, q 641804530794761 1000000000000000, q 494097217824601 1000000000000000, q 3279858946229176922849 16777216000000000000000, q 1000000000000000 641804530794761),
  (q 741 2048, q 11859 32768, q 1 1, q 40111337193813 62500000000000, q 123525257333903 250000000000000, q 207530617097228867852291 1061073880958195074072576, q 62500000000000 40111337193813),
  (q 11859 32768, q 5931 16384, q 1 1, q 641758264344441 1000000000000000, q 247052418928151 500000000000000, q 134837019921327511733965 689082689324274243600384, q 1000000000000000 641758264344441),
  (q 5931 16384, q 11865 32768, q 1 1, q 641735138525427 1000000000000000, q 247054321694701 500000000000000, q 539578589822736745852973 2756231432660738629435392, q 1000000000000000 641735138525427),
  (q 11865 32768, q 2967 8192, q 1 1, q 64171201764433 100000000000000, q 247056222968821 500000000000000, q 16869036390830102772049 86129129038517884682240, q 100000000000000 64171201764433),
  (q 2967 8192, q 11871 32768, q 1 1, q 641688901701511 1000000000000000, q 123529061375937 250000000000000, q 4400464958908903737743 22457281638739732332544, q 1000000000000000 641688901701511),
  (q 11871 32768, q 5937 16384, q 1 1, q 641665790697327 1000000000000000, q 98824008418089 200000000000000, q 45022542296359947373697 229661132167250041634816, q 1000000000000000 641665790697327),
  (q 5937 16384, q 11877 32768, q 1 1, q 320821342316067 500000000000000, q 494123835700453 1000000000000000, q 67562659492962452180105 344479293276582165086208, q 500000000000000 320821342316067),
  (q 11877 32768, q 1485 4096, q 1 1, q 128323916701257 200000000000000, q 49412762633649 100000000000000, q 867565845392324374811 4421379156594443419648, q 200000000000000 128323916701257),
  (q 1485 4096, q 11883 32768, q 1 1, q 10024945114377 15625000000000, q 61766426750159 125000000000000, q 337260578689653838263 1717986918400000000000, q 15625000000000 10024945114377),
  (q 11883 32768, q 5943 16384, q 1 1, q 64157339607401 100000000000000, q 494135198697511 1000000000000000, q 21088544662087064074421 107374182400000000000000, q 100000000000000 64157339607401),
  (q 5943 16384, q 11889 32768, q 1 1, q 320775154884137 500000000000000, q 494138980427917 1000000000000000, q 421966124284964446359107 2147483648000000000000000, q 500000000000000 320775154884137),
  (q 11889 32768, q 2973 8192, q 1 1, q 320763614201631 500000000000000, q 123535689798799 250000000000000, q 26076000897004049526239 132645436893660631269376, q 500000000000000 320763614201631),
  (q 2973 8192, q 11895 32768, q 1 1, q 64150415197931 100000000000000, q 247073267501027 500000000000000, q 84471353980592407238489 429496729600000000000000, q 100000000000000 64150415197931),
  (q 11895 32768, q 5949 16384, q 1 1, q 320740540248377 500000000000000, q 49415030785119 100000000000000, q 67764807969540283709763 344392532717037733019648, q 500000000000000 320740540248377),
  (q 5949 16384, q 11901 32768, q 1 1, q 641458013955927 1000000000000000, q 61769259718163 125000000000000, q 835609920773905280552851 4244751206202244195155968, q 1000000000000000 641458013955927),
  (q 11901 32768, q 93 256, q 1 1, q 160358738089289 250000000000000, q 123539461171773 250000000000000, q 8279130542533739025 42037081037678575616, q 250000000000000 160358738089289),
  (q 93 256, q 11907 32768, q 1 1, q 64141189570077 100000000000000, q 247080804339623 500000000000000, q 84627759110294371088427 429496729600000000000000, q 100000000000000 64141189570077),
  (q 11907 32768, q 5955 16384, q 1 1, q 64138884398709 100000000000000, q 61770671215557 125000000000000, q 34866204580825197958191 176868675148523920949248, q 100000000000000 64138884398709),
  (q 5955 16384, q 11913 32768, q 1 1, q 641365797216437 1000000000000000, q 494169127825411 1000000000000000, q 543275537624564948869711 2754645123817564748644352, q 1000000000000000 641365797216437),
  (q 11913 32768, q 2979 8192, q 1 1, q 64134275538913 100000000000000, q 247086441492397 500000000000000, q 16984598328413147274313 86079567497588784496640, q 100000000000000 64134275538913),
  (q 2979 8192, q 11919 32768, q 1 1, q 160329929626371 250000000000000, q 494176635205287 1000000000000000, q 105980450240496494964483 536870912000000000000000, q 250000000000000 160329929626371),
  (q 11919 32768, q 5961 16384, q 1 1, q 64129668656581 100000000000000, q 49418038448957 100000000000000, q 21205885273955419134169 107374182400000000000000, q 100000000000000 64129668656581),
  (q 5961 16384, q 11925 32768, q 1 1, q 320636829785209 500000000000000, q 247092065420159 500000000000000, q 419378165692789203074051 2122504680161350808240128, q 500000000000000 320636829785209),
  (q 11925 32768, q 1491 4096, q 1 1, q 641250637519613 1000000000000000, q 247093937130103 500000000000000, q 8506784835028591933493 43033601823217006149632, q 1000000000000000 641250637519613),
  (q 1491 4096, q 11931 32768, q 1 1, q 641227620413701 1000000000000000, q 15443487960997 31250000000000, q 839544154270609243871321 4245073646633717667463168, q 1000000000000000 641227620413701),
  (q 11931 32768, q 5967 16384, q 1 1, q 320602304126491 500000000000000, q 772180237997 1562500000000, q 6176016535744634999639 31214012882961049845760, q 500000000000000 320602304126491),
  (q 5967 16384, q 11937 32768, q 1 1, q 641181601037753 1000000000000000, q 2470995434807 5000000000000, q 840332465578166635947181 4245137832424546028748800, q 1000000000000000 641181601037753),
  (q 11937 32768, q 2985 8192, q 1 1, q 64115859876831 100000000000000, q 247101409342263 500000000000000, q 5316180249384738223959 26843545600000000000000, q 100000000000000 64115859876831),
  (q 2985 8192, q 11943 32768, q 1 1, q 128227120288989 200000000000000, q 494206547490117 1000000000000000, q 181864846849281918773661 917885480169109706506240, q 200000000000000 128227120288989),
  (q 11943 32768, q 5973 16384, q 1 1, q 160278152266987 250000000000000, q 494210273380831 1000000000000000, q 8528543706274608404791 43024338890626089091072, q 250000000000000 160278152266987),
  (q 5973 16384, q 11949 32768, q 1 1, q 641089621637607 1000000000000000, q 494213996359323 1000000000000000, q 851767210481878907307267 4294967296000000000000000, q 1000000000000000 641089621637607),
  (q 11949 32768, q 747 2048, q 1 1, q 160266659788551 250000000000000, q 494217716428243 1000000000000000, q 832187740391639957631 4194304000000000000000, q 250000000000000 160266659788551),
  (q 747 2048, q 11955 32768, q 1 1, q 32052183080901 50000000000000, q 3088883959939 6250000000000, q 2633438536513239401843 13266655589076979154944, q 50000000000000 32052183080901),
  (q 11955 32768, q 5979 16384, q 1 1, q 80127586128667 125000000000000, q 247112573923981 500000000000000, q 21323667146764831589 107374182400000000000, q 125000000000000 80127586128667),
  (q 5979 16384, q 11961 32768, q 1 1, q 320498860694213 500000000000000, q 9884577184081 20000000000000, q 84349059833010389968787 424539357404156668149760, q 500000000000000 320498860694213),
  (q 11961 32768, q 2991 8192, q 1 1, q 320487379347781 500000000000000, q 247116283830573 500000000000000, q 8790478282398016452223 44223181556723526664192, q 500000000000000 320487379347781),
  (q 2991 8192, q 5985 16384, q 1 1, q 128185769631011 200000000000000, q 494239975888911 1000000000000000, q 136921796355412247353251 688192110472227790520320, q 200000000000000 128185769631011),
  (q 5985 16384, q 1497 4096, q 1 1, q 640882957409943 1000000000000000, q 247123686276163 500000000000000, q 8564889554341276196471 43008927228741657034752, q 1000000000000000 640882957409943),
  (q 1497 4096, q 5991 16384, q 1 1, q 64083708646231 100000000000000, q 494254757672419 1000000000000000, q 68577367163234099944217 344046791052443223326720, q 100000000000000 64083708646231),
  (q 5991 16384, q 2997 8192, q 1 1, q 640791235314197 1000000000000000, q 19770485250807 40000000000000, q 2142215641893819245957 10737418240000000000000, q 1000000000000000 640791235314197),
  (q 2997 8192, q 5997 16384, q 1 1, q 1601863509919 2500000000000, q 247134746683267 500000000000000, q 34346983038758151055661 171998784693946915225600, q 2500000000000 1601863509919),
  (q 5997 16384, q 375 1024, q 1 1, q 320349796212237 500000000000000, q 98855368796479 200000000000000, q 419172621381535496157 2097152000000000000000, q 500000000000000 320349796212237),
  (q 375 1024, q 6003 16384, q 1 1, q 320326900343363 500000000000000, q 123571045784653 250000000000000, q 106179150536181897992951 530733600377603293708288, q 500000000000000 320326900343363),
  (q 6003 16384, q 3003 8192, q 1 1, q 320304014378113 500000000000000, q 247145755427999 500000000000000, q 26569613586986983026257 132685367113558773465088, q 500000000000000 320304014378113),
  (q 3003 8192, q 6009 16384, q 1 1, q 160140569158699 250000000000000, q 247149413577661 500000000000000, q 53188909745300028246629 265374662135408087793664, q 250000000000000 160140569158699),
  (q 6009 16384, q 1503 4096, q 1 1, q 80064568040527 125000000000000, q 49430613205731 100000000000000, q 554568989503799407817 2764360249216671416320, q 125000000000000 80064568040527),
  (q 1503 4096, q 6015 16384, q 1 1, q 25618833273049 40000000000000, q 494313425582647 1000000000000000, q 213153467701853253074377 1061529998425599305056256, q 40000000000000 25618833273049),
  (q 6015 16384, q 3009 8192, q 1 1, q 320212569571259 500000000000000, q 247160353875987 500000000000000, q 17275771675760657832303 85956407129792634159104, q 500000000000000 320212569571259),
  (q 3009 8192, q 6021 16384, q 1 1, q 160094866568687 250000000000000, q 49432797858589 100000000000000, q 2161301960474656608571 10743784627656162541568, q 250000000000000 160094866568687),
  (q 6021 16384, q 753 2048, q 1 1, q 25613352528981 40000000000000, q 494335238104951 1000000000000000, q 3339861433994194911469 16587138132196387192832, q 40000000000000 25613352528981),
  (q 753 2048, q 6027 16384, q 1 1, q 640288179993417 1000000000000000, q 494342486329673 1000000000000000, q 213950598896335333644089 1061592405904636304687104, q 1000000000000000 640288179993417),
  (q 6027 16384, q 3015 8192, q 1 1, q 640242566582951 1000000000000000, q 30896857705033 62500000000000, q 53537547241763544613927 265401986784564699201536, q 1000000000000000 640242566582951),
  (q 3015 8192, q 6033 16384, q 1 1, q 640196972994611 1000000000000000, q 494356948977947 1000000000000000, q 216796691613327690326651 1073741824000000000000000, q 1000000000000000 640196972994611),
  (q 6033 16384, q 1509 4096, q 1 1, q 320075699614919 500000000000000, q 494364163442317 1000000000000000, q 4340939496770096346743 21479916595162451542016, q 500000000000000 320075699614919),
  (q 1509 4096, q 6039 16384, q 1 1, q 160026461322509 250000000000000, q 247185683346993 500000000000000, q 2171947161170260924811 10737418240000000000000, q 250000000000000 160026461322509),
  (q 6039 16384, q 3021 8192, q 1 1, q 640060311176561 1000000000000000, q 247189279376629 500000000000000, q 54348478450271269946921 268435456000000000000000, q 1000000000000000 640060311176561),
  (q 3021 8192, q 6045 16384, q 1 1, q 640014796890733 1000000000000000, q 494385739640397 1000000000000000, q 139262890206414750140697 687210655400445180116992, q 1000000000000000 640014796890733),
  (q 6045 16384, q 189 512, q 1 1, q 159992325608457 250000000000000, q 791028655001 1600000000000, q 34028474034914335985 167764112817213407232, q 250000000000000 159992325608457),
  (q 189 512, q 6051 16384, q 1 1, q 639923827807083 1000000000000000, q 247200033989561 500000000000000, q 139498434458580031177471 687112978090639220539392, q 1000000000000000 639923827807083),
  (q 6051 16384, q 3027 8192, q 1 1, q 159969593252923 250000000000000, q 247203607735513 500000000000000, q 13484458792078226987759 66358213167327559548928, q 250000000000000 159969593252923),
  (q 3027 8192, q 6057 16384, q 1 1, q 639832938048809 1000000000000000, q 494414351871437 1000000000000000, q 139734240280177663566029 687015385955807176687616, q 1000000000000000 639832938048809),
  (q 6057 16384, q 1515 4096, q 1 1, q 159946880729887 250000000000000, q 49442147720041 100000000000000, q 3415495289523383748127 16777216000000000000000, q 250000000000000 159946880729887),
  (q 1515 4096, q 6063 16384, q 1 1, q 319871063812491 500000000000000, q 494428591477961 1000000000000000, q 109395881401368119652471 536870912000000000000000, q 500000000000000 319871063812491),
  (q 6063 16384, q 3033 8192, q 1 1, q 639696752166143 1000000000000000, q 15451115460127 31250000000000, q 54747987759443644144223 268435456000000000000000, q 1000000000000000 639696752166143),
  (q 3033 8192, q 6069 16384, q 1 1, q 79956424568003 125000000000000, q 494442786958653 1000000000000000, q 273990329094303022973 1342177280000000000000, q 125000000000000 79956424568003),
  (q 6069 16384, q 759 2048, q 1 1, q 639606060759577 1000000000000000, q 494449868201621 1000000000000000, q 3428010930571386828457 16777216000000000000000, q 1000000000000000 639606060759577),
  (q 759 2048, q 6075 16384, q 1 1, q 127912148962743 200000000000000, q 494456938472819 1000000000000000, q 217158822020577543189779 1061838190010520894963712, q 200000000000000 127912148962743),
  (q 6075 16384, q 3039 8192, q 1 1, q 639515448707311 1000000000000000, q 494463997792061 1000000000000000, q 54948486103126119956959 268435456000000000000000, q 1000000000000000 639515448707311),
  (q 3039 8192, q 6081 16384, q 1 1, q 639470172441197 1000000000000000, q 123617761544779 250000000000000, q 219994753068963088265813 1073741824000000000000000, q 1000000000000000 639470172441197),
  (q 6081 16384, q 1521 4096, q 1 1, q 639424916016167 1000000000000000, q 98895616730743 200000000000000, q 13610242601069886094823 66367724933795566059520, q 1000000000000000 639424916016167),
  (q 1521 4096, q 6087 16384, q 1 1, q 25575187177319 40000000000000, q 494485110235549 1000000000000000, q 140917198914887173941259 686528703222897862246400, q 40000000000000 25575187177319),
  (q 6087 16384, q 3045 8192, q 1 1, q 39958403918271 62500000000000, q 494492125944267 1000000000000000, q 1469123494732016825837 7150834917888841744384, q 62500000000000 39958403918271),
  (q 3045 8192, q 6093 16384, q 1 1, q 639289265794927 1000000000000000, q 12362478269987 25000000000000, q 220799230170562937772367 1073741824000000000000000, q 1000000000000000 639289265794927),
  (q 6093 16384, q 381 1024, q 1 1, q 319622044370691 500000000000000, q 123626531205189 250000000000000, q 142299713662041614537 691369672453398724608, q 500000000000000 319622044370691),
  (q 381 1024, q 6099 16384, q 1 1, q 319599465766151 500000000000000, q 494513108027627 1000000000000000, q 109387394732593715486875 530979406605493257371648, q 500000000000000 319599465766151),
  (q 6099 16384, q 3051 8192, q 1 1, q 127830758833649 200000000000000, q 247260040219791 500000000000000, q 6082703963418854237077 29499271843101305470976, q 200000000000000 127830758833649),
  (q 3051 8192, q 6105 16384, q 1 1, q 639108676649731 1000000000000000, q 61815880259509 125000000000000, q 141630123870786132261287 686237716200108373049344, q 1000000000000000 639108676649731),
  (q 6105 16384, q 1527 4096, q 1 1, q 159765894744311 250000000000000, q 247266996478253 500000000000000, q 3427856579627637040639 16593807238347559534592, q 250000000000000 159765894744311),
  (q 1527 4096, q 6111 16384, q 1 1, q 319509250575613 500000000000000, q 494540933100257 1000000000000000, q 70934145755228939144035 343070445497931752538112, q 500000000000000 319509250575613),
  (q 6111 16384, q 3057 8192, q 1 1, q 127794688634417 200000000000000, q 247273931263327 500000000000000, q 54947198938291113912101 265508361982335357288448, q 200000000000000 127794688634417),
  (q 3057 8192, q 765 2048, q 1 1, q 79860423344483 125000000000000, q 12364042232613 25000000000000, q 277785227872141340415 1339835572301833699328, q 125000000000000 79860423344483),
  (q 765 2048, q 3063 8192, q 1 1, q 63879340973107 100000000000000, q 494575473443967 1000000000000000, q 5575545264572250296347 26843545600000000000000, q 100000000000000 63879340973107),
  (q 3063 8192, q 1533 4096, q 1 1, q 638703512099589 1000000000000000, q 247294607549117 500000000000000, q 13813106279821945359181 66382640743788264292352, q 1000000000000000 638703512099589),
  (q 1533 4096, q 3069 8192, q 1 1, q 63861369386271 100000000000000, q 15456341075623 31250000000000, q 17867913303195332851447 85713279059940480122880, q 100000000000000 63861369386271),
  (q 3069 8192, q 3 8, q 1 1, q 638523955021129 1000000000000000, q 98923314312213 200000000000000, q 34137469341687969 163462132485409024, q 1000000000000000 638523955021129),
  (q 3 8, q 3075 8192, q 1 1, q 79804286946869 125000000000000, q 494630186672997 1000000000000000, q 1120490673524894869359 5355575039334406946816, q 125000000000000 79804286946869),
  (q 3075 8192, q 1539 4096, q 1 1, q 638344715523699 1000000000000000, q 123660939976623 250000000000000, q 2992978179178440933033 14279529566399534989312, q 1000000000000000 638344715523699),
  (q 1539 4096, q 3081 8192, q 1 1, q 63825521486631 100000000000000, q 494657291411697 1000000000000000, q 9293937385847589048393 44261185194607922642944, q 100000000000000 63825521486631),
  (q 3081 8192, q 771 2048, q 1 1, q 638165793601147 1000000000000000, q 61833847667269 125000000000000, q 3529256245757493464083 16777216000000000000000, q 1000000000000000 638165793601147),
  (q 771 2048, q 3087 8192, q 1 1, q 638076451725999 1000000000000000, q 247342114917393 500000000000000, q 2262816303770479949271 10737418240000000000000, q 1000000000000000 638076451725999),
  (q 3087 8192, q 1545 4096, q 1 1, q 127597437847617 200000000000000, q 247348818524963 500000000000000, q 9039136590514913336101 42814595516320909885440, q 200000000000000 127597437847617),
  (q 1545 4096, q 3093 8192, q 1 1, q 318949003067031 500000000000000, q 494711003131297 1000000000000000, q 18108457041902173790531 85617221079043865051136, q 500000000000000 318949003067031),
  (q 3093 8192, q 387 1024, q 1 1, q 637808902410023 1000000000000000, q 247362164113013 500000000000000, q 888720058361271599327 4194304000000000000000, q 1000000000000000 637808902410023),
  (q 387 1024, q 3099 8192, q 1 1, q 127543975612301 200000000000000, q 494737612480643 1000000000000000, q 56381182683518040351497 265610233213185389756416, q 200000000000000 127543975612301),
  (q 3099 8192, q 1551 4096, q 1 1, q 637630933083491 1000000000000000, q 98950171208217 200000000000000, q 672435084852873433239 3162111229709023969280, q 1000000000000000 637630933083491),
  (q 1551 4096, q 3105 8192, q 1 1, q 637542067470417 1000000000000000, q 247382029526349 500000000000000, q 18862678982597462259659 88541477202814610440192, q 1000000000000000 637542067470417),
  (q 3105 8192, q 777 2048, q 1 1, q 637453281216171 1000000000000000, q 494777221660241 1000000000000000, q 2282484302217406442171 10694691388872443559936, q 1000000000000000 637453281216171),
  (q 777 2048, q 3111 8192, q 1 1, q 318682287157051 500000000000000, q 98958068801577 200000000000000, q 18290257656261327089847 85545625072125928800256, q 500000000000000 318682287157051),
  (q 3111 8192, q 1557 4096, q 1 1, q 637275946757019 1000000000000000, q 494803426239221 1000000000000000, q 9160337099452819941011 42766864841388029116416, q 1000000000000000 637275946757019),
  (q 1557 4096, q 3117 8192, q 1 1, q 1592968496343 2500000000000, q 494816468497257 1000000000000000, q 148445967789635959467 691803564361306341376, q 2500000000000 1592968496343),
  (q 3117 8192, q 195 512, q 1 1, q 63709892964639 100000000000000, q 494829470924427 1000000000000000, q 37179277059479596753 172955435768017321984, q 100000000000000 63709892964639),
  (q 195 512, q 3123 8192, q 1 1, q 63701054007581 100000000000000, q 494842433662587 1000000000000000, q 5780790962162333561021 26843545600000000000000, q 100000000000000 63701054007581),
  (q 3123 8192, q 1563 4096, q 1 1, q 318461114908079 500000000000000, q 494855356853021 1000000000000000, q 7164497889486993943495 33209180842720854278144, q 500000000000000 318461114908079),
  (q 1563 4096, q 3129 8192, q 1 1, q 636833998857613 1000000000000000, q 98973648127289 200000000000000, q 58015926448038041417677 268435456000000000000000, q 1000000000000000 636833998857613),
  (q 3129 8192, q 783 2048, q 1 1, q 636745847189839 1000000000000000, q 98976217030601 200000000000000, q 3595318800001030936879 16605453719852715868160, q 1000000000000000 636745847189839),
  (q 783 2048, q 3135 8192, q 1 1, q 63665777480199 100000000000000, q 98978778108457 200000000000000, q 3706904859998257719779 17090152009491749535744, q 100000000000000 63665777480199),
  (q 3135 8192, q 1569 4096, q 1 1, q 636569781682711 1000000000000000, q 61863332117913 125000000000000, q 1603742313120110244223 7380583007445076410368, q 1000000000000000 636569781682711),
  (q 1569 4096, q 3141 8192, q 1 1, q 39780116738759 62500000000000, q 123729846123631 250000000000000, q 456511563275540873233 2097152000000000000000, q 62500000000000 39780116738759),
  (q 3141 8192, q 393 1024, q 1 1, q 636394033201929 1000000000000000, q 494932073333847 1000000000000000, q 914659150834935696729 4194304000000000000000, q 1000000000000000 636394033201929),
  (q 393 1024, q 3147 8192, q 1 1, q 636306277815211 1000000000000000, q 247472361799311 500000000000000, q 19350034964896449163073 88573808382660038361088, q 1000000000000000 636306277815211),
  (q 3147 8192, q 1575 4096, q 1 1, q 318109300823321 500000000000000, q 494957335425647 1000000000000000, q 4672069543743930862561 21347953806087337017344, q 500000000000000 318109300823321),
  (q 1575 4096, q 3153 8192, q 1 1, q 39758187792649 62500000000000, q 494969908951167 1000000000000000, q 606885335514555413521 2768072358658020737024, q 62500000000000 39758187792649),
  (q 3153 8192, q 789 2048, q 1 1, q 39752717931757 62500000000000, q 494982444310883 1000000000000000, q 230305776867173892457 1048576000000000000000, q 62500000000000 39752717931757),
  (q 789 2048, q 1581 4096, q 1 1, q 635868688869821 1000000000000000, q 495007401072973 1000000000000000, q 9405942798303865613077 42672425363223131193344, q 1000000000000000 635868688869821),
  (q 1581 4096, q 99 256, q 1 1, q 63569420740759 100000000000000, q 24751610339333 50000000000000, q 3686306877956892943 16664342230665527296, q 100000000000000 63569420740759),
  (q 99 256, q 1587 4096, q 1 1, q 317760021194843 500000000000000, q 495056862518081 1000000000000000, q 7375386926799617983363 33222703658992595369984, q 500000000000000 317760021194843),
  (q 1587 4096, q 795 2048, q 1 1, q 635346193676933 1000000000000000, q 495081369324851 1000000000000000, q 2374788389567162436509 10659340326095739158528, q 1000000000000000 635346193676933),
  (q 795 2048, q 1593 4096, q 1 1, q 31758633056141 50000000000000, q 123776432064033 250000000000000, q 2382589717351123999173 10656428932952353669120, q 50000000000000 31758633056141),
  (q 1593 4096, q 399 1024, q 1 1, q 63499944457361 100000000000000, q 61891242544089 125000000000000, q 3764425281207772121 16777216000000000000, q 100000000000000 63499944457361),
  (q 399 1024, q 1599 4096, q 1 1, q 634826543868441 1000000000000000, q 495154006647079 1000000000000000, q 1151131840813311056029 5112188137097526247424, q 1000000000000000 634826543868441),
  (q 1599 4096, q 801 2048, q 1 1, q 317326979419719 500000000000000, q 247588964081747 500000000000000, q 1203047645453757462743 5323863276352180322304, q 500000000000000 317326979419719),
  (q 801 2048, q 1605 4096, q 1 1, q 634481689311811 1000000000000000, q 495201705918063 1000000000000000, q 9655857664514848239003 42579345398516577992704, q 1000000000000000 634481689311811),
  (q 1605 4096, q 201 512, q 1 1, q 317154867551979 500000000000000, q 495225340918809 1000000000000000, q 119315257674943758939 524288000000000000000, q 500000000000000 317154867551979),
  (q 201 512, q 1611 4096, q 1 1, q 126827619205513 200000000000000, q 99049766833149 200000000000000, q 1943802955759462795761 8511257448706559967232, q 200000000000000 126827619205513),
  (q 1611 4096, q 807 2048, q 1 1, q 19811461621491 31250000000000, q 99054437330189 200000000000000, q 6264399784696884323 27333185704721121280, q 31250000000000 19811461621491),
  (q 807 2048, q 1617 4096, q 1 1, q 633795762482961 1000000000000000, q 123823849839653 250000000000000, q 493208624200354923407 2144433006153727737856, q 1000000000000000 633795762482961),
  (q 1617 4096, q 405 1024, q 1 1, q 79203133450683 125000000000000, q 123829618316287 250000000000000, q 121008346743062117043 524288000000000000000, q 125000000000000 79203133450683),
  (q 405 1024, q 1623 4096, q 1 1, q 633454687041051 1000000000000000, q 247670704669611 500000000000000, q 5132916204123491920185 22161199515276119375872, q 1000000000000000 633454687041051),
  (q 1623 4096, q 813 2048, q 1 1, q 633284620569331 1000000000000000, q 247682104270921 500000000000000, q 2469525542754310160459 10624752868769709162496, q 1000000000000000 633284620569331),
  (q 813 2048, q 1629 4096, q 1 1, q 316557433981891 500000000000000, q 30961679489151 62500000000000, q 4955062557936883231011 21243809785279701581824, q 500000000000000 316557433981891),
  (q 1629 4096, q 51 128, q 1 1, q 316472714495923 500000000000000, q 19816376005553 40000000000000, q 4854598020889666795 20740355817204809728, q 500000000000000 316472714495923),
  (q 51 128, q 1635 4096, q 1 1, q 31638815170751 50000000000000, q 123857948604371 250000000000000, q 788144016645131926031 3355443200000000000000, q 50000000000000 31638815170751),
  (q 1635 4096, q 819 2048, q 1 1, q 126521498197789 200000000000000, q 495454055593411 1000000000000000, q 790901668665648278629 3355443200000000000000, q 200000000000000 126521498197789),
  (q 819 2048, q 1641 4096, q 1 1, q 632438991463499 1000000000000000, q 49547618459029 100000000000000, q 10038904600548998434891 42442262266421115355136, q 1000000000000000 632438991463499),
  (q 1641 4096, q 411 1024, q 1 1, q 158067701145721 250000000000000, q 247749091162267 500000000000000, q 246645545531625363569 1039135004058261127168, q 250000000000000 158067701145721),
  (q 411 1024, q 825 2048, q 1 1, q 157983841926273 250000000000000, q 99108357526963 200000000000000, q 1002497069597837150337 4194304000000000000000, q 250000000000000 157983841926273),
  (q 825 2048, q 207 512, q 1 1, q 126320235639789 200000000000000, q 247792439356291 500000000000000, q 159397384766342031233 662281837031136952320, q 200000000000000 126320235639789),
  (q 207 512, q 831 2048, q 1 1, q 63126823382249 100000000000000, q 495627462633859 1000000000000000, q 2015217888695051390573 8315248996140181356544, q 100000000000000 63126823382249),
  (q 831 2048, q 417 1024, q 1 1, q 126187306450217 200000000000000, q 495669546364317 1000000000000000, q 204709666304440335593 838860800000000000000, q 200000000000000 126187306450217),
  (q 417 1024, q 837 2048, q 1 1, q 78825758884999 125000000000000, q 247855568380589 500000000000000, q 324961215083210230547 1322476783177547382784, q 125000000000000 78825758884999),
  (q 837 2048, q 105 256, q 1 1, q 126055369565381 200000000000000, q 247876120287549 500000000000000, q 12971845535156846741 52428800000000000000, q 200000000000000 126055369565381),
  (q 105 256, q 843 2048, q 1 1, q 125989771986881 200000000000000, q 495792864451999 1000000000000000, q 2632926903586013601661 10568788092073258516480, q 200000000000000 125989771986881),
  (q 843 2048, q 423 1024, q 1 1, q 629622104772377 1000000000000000, q 495833014934881 1000000000000000, q 662412710436646326601 2640826512535199940608, q 1000000000000000 629622104772377),
  (q 423 1024, q 849 2048, q 1 1, q 19665518113761 31250000000000, q 495872698465587 1000000000000000, q 13887735599692090421 54988774191080144896, q 31250000000000 19665518113761),
  (q 849 2048, q 213 512, q 1 1, q 628972281769801 1000000000000000, q 495911921386543 1000000000000000, q 264456316514454931009 1040002677759631425536, q 1000000000000000 628972281769801),
  (q 213 512, q 855 2048, q 1 1, q 628649208326371 1000000000000000, q 247975344971231 500000000000000, q 2700246059390903956723 10546983556320524763136, q 1000000000000000 628649208326371),
  (q 855 2048, q 429 1024, q 1 1, q 78540919551509 125000000000000, q 15499656571313 31250000000000, q 134059054373965641773 520082172445475209216, q 125000000000000 78540919551509),
  (q 429 1024, q 861 2048, q 1 1, q 314003361533701 500000000000000, q 12400672211487 25000000000000, q 2176991597807476732429 8388608000000000000000, q 500000000000000 314003361533701),
  (q 861 2048, q 27 64, q 1 1, q 78460913159179 125000000000000, q 31004020652271 62500000000000, q 335874011986534899 1285503601199988736, q 125000000000000 78460913159179),
  (q 27 64, q 867 2048, q 1 1, q 313684549976917 500000000000000, q 248050671041431 500000000000000, q 1384350277551584128813 5262753450825531523072, q 500000000000000 313684549976917),
  (q 867 2048, q 435 1024, q 1 1, q 313526051988429 500000000000000, q 496137929179677 1000000000000000, q 116083034713973513447 438341191319758569472, q 500000000000000 313526051988429),
  (q 435 1024, q 219 512, q 1 1, q 626421727258229 1000000000000000, q 62026231550933 125000000000000, q 281439087194936095661 1048576000000000000000, q 1000000000000000 626421727258229),
  (q 219 512, q 441 1024, q 1 1, q 625796149027433 1000000000000000, q 124070036157159 250000000000000, q 377470450218279546035 1387699863824310992896, q 1000000000000000 625796149027433),
  (q 441 1024, q 111 256, q 1 1, q 625175342426543 1000000000000000, q 49634884901213 100000000000000, q 45175938732287443727 163885964965063688192, q 1000000000000000 625175342426543),
  (q 111 256, q 447 1024, q 1 1, q 312279639942597 500000000000000, q 24820800371583 50000000000000, q 121955407116023672887 436598580976598122496, q 500000000000000 312279639942597),
  (q 447 1024, q 225 512, q 1 1, q 311973966586641 500000000000000, q 99296332101773 200000000000000, q 29470037840595568861 104119750729948725248, q 500000000000000 311973966586641),
  (q 225 512, q 453 1024, q 1 1, q 7791765918139 12500000000000, q 3103411547843 6250000000000, q 9372337734941563351 32681034957514080256, q 12500000000000 7791765918139),
  (q 453 1024, q 57 128, q 1 1, q 12454785426343 20000000000000, q 99321721422079 200000000000000, q 1891284121795542803 6509148335117369344, q 20000000000000 12454785426343),
  (q 57 128, q 459 1024, q 1 1, q 311070948426663 500000000000000, q 49666997598427 100000000000000, q 384068394011071065167 1304726123269746327552, q 500000000000000 311070948426663),
  (q 459 1024, q 231 512, q 1 1, q 155387279917071 250000000000000, q 496729990290749 1000000000000000, q 77662691290936644191 260429573149556211712, q 250000000000000 155387279917071),
  (q 231 512, q 465 1024, q 1 1, q 620960908938373 1000000000000000, q 496788684985343 1000000000000000, q 786784409697571984613 2604498824203853627392, q 1000000000000000 620960908938373),
  (q 465 1024, q 117 256, q 1 1, q 24815089337867 40000000000000, q 62105761749927 125000000000000, q 49763796560270546811 162628169484645171200, q 40000000000000 24815089337867),
  (q 117 256, q 237 512, q 1 1, q 619223361564497 1000000000000000, q 496957185789671 1000000000000000, q 13166817856277204513 41943040000000000000, q 1000000000000000 619223361564497),
  (q 237 512, q 15 32, q 1 1, q 154521811946087 250000000000000, q 12426587946691 25000000000000, q 65554881768162539 203597216918585344, q 250000000000000 154521811946087),
  (q 15 32, q 243 512, q 1 1, q 123393726352869 200000000000000, q 248582664034053 500000000000000, q 71202913361889010123 215646166673643274240, q 200000000000000 123393726352869),
  (q 243 512, q 123 256, q 1 1, q 30793362500003 50000000000000, q 24863142038129 50000000000000, q 2732674082125769003 8072295219200786432, q 50000000000000 30793362500003),
  (q 123 256, q 249 512, q 1 1, q 614782836672437 1000000000000000, q 497356267704727 1000000000000000, q 223697213043699837733 644646527746637299712, q 1000000000000000 614782836672437),
  (q 249 512, q 63 128, q 1 1, q 306857562205003 500000000000000, q 497445808817799 1000000000000000, q 1288204887146326899 3622289836298141696, q 500000000000000 306857562205003),
  (q 63 128, q 255 512, q 1 1, q 612663844973017 1000000000000000, q 99506330585677 200000000000000, q 382103038942746890713 1048576000000000000000, q 1000000000000000 612663844973017),
  (q 255 512, q 129 256, q 1 1, q 305814364933221 500000000000000, q 497613978450419 1000000000000000, q 29927780974747533925 80167400881054285824, q 500000000000000 305814364933221),
  (q 129 256, q 33 64, q 1 1, q 609605920618331 1000000000000000, q 248884369553047 500000000000000, q 6415726315404612731 16384000000000000000, q 1000000000000000 609605920618331),
  (q 33 64, q 135 256, q 1 1, q 303822281499627 500000000000000, q 124477833260077 250000000000000, q 32690272358460807419 79645188161438220288, q 500000000000000 303822281499627),
  (q 135 256, q 69 128, q 1 1, q 302871274328527 500000000000000, q 99608574510203 200000000000000, q 8533424197759011959 19848971834394345472, q 500000000000000 302871274328527),
  (q 69 128, q 141 256, q 1 1, q 603897804921259 1000000000000000, q 49816435501569 100000000000000, q 71238885103502698851 158308186173278519296, q 1000000000000000 603897804921259),
  (q 141 256, q 9 16, q 1 1, q 602108302805621 1000000000000000, q 124569169008421 250000000000000, q 482006303174149949 1024000000000000000, q 1000000000000000 602108302805621),
  (q 9 16, q 147 256, q 1 1, q 30018603153033 50000000000000, q 124595160232703 250000000000000, q 19360248422994946613 39345983524743413760, q 50000000000000 30018603153033),
  (q 147 256, q 75 128, q 1 1, q 5986871606223 10000000000000, q 498476974845931 1000000000000000, q 5042137736682427711 9808890439635763200, q 10000000000000 5986871606223),
  (q 75 128, q 153 256, q 1 1, q 597051727745173 1000000000000000, q 498566331587799 1000000000000000, q 140686709432792451397 262144000000000000000, q 1000000000000000 597051727745173),
  (q 153 256, q 39 64, q 1 1, q 11909279121223 20000000000000, q 249324650711911 500000000000000, q 2731606332748911391 4878040728052940800, q 20000000000000 11909279121223),
  (q 39 64, q 159 256, q 1 1, q 296961048881751 500000000000000, q 249363208969807 500000000000000, q 45458986341311272855 77846557198057734144, q 500000000000000 296961048881751),
  (q 159 256, q 81 128, q 1 1, q 148106116520879 250000000000000, q 15587442627781 31250000000000, q 5907390074794505807 9706282452312326144, q 250000000000000 148106116520879),
  (q 81 128, q 165 256, q 1 1, q 29548471759917 50000000000000, q 249432488768789 500000000000000, q 24553373713789416697 38729772905158410240, q 50000000000000 29548471759917),
  (q 165 256, q 21 32, q 1 1, q 147388859921339 250000000000000, q 498927255389103 1000000000000000, q 224803410081702017 340601006345627648, q 250000000000000 147388859921339),
  (q 21 32, q 171 256, q 1 1, q 23527238944749 40000000000000, q 31186584898219 62500000000000, q 105894097465541470909 154188113148307046400, q 40000000000000 23527238944749),
  (q 171 256, q 87 128, q 1 1, q 146711147346847 250000000000000, q 249519807274797 500000000000000, q 144199421870620063 201883087525445632, q 250000000000000 146711147346847),
  (q 87 128, q 177 256, q 1 1, q 146386224074999 250000000000000, q 249545161311123 500000000000000, q 16190431734434666973 21805588922247675904, q 250000000000000 146386224074999),
  (q 177 256, q 45 64, q 1 1, q 584280559030851 1000000000000000, q 49913775485443 100000000000000, q 81404025176029889 105520941619806208, q 1000000000000000 584280559030851),
  (q 45 64, q 183 256, q 1 1, q 7288128699391 12500000000000, q 499182159687919 1000000000000000, q 7653224769191057179 9552696048865771520, q 12500000000000 7288128699391),
  (q 183 256, q 93 128, q 1 1, q 581852877382879 1000000000000000, q 499223764068821 1000000000000000, q 31711917122073888983 38132310172164358144, q 1000000000000000 581852877382879),
  (q 93 128, q 189 256, q 1 1, q 290343561901183 500000000000000, q 249631387762627 500000000000000, q 112931133050961297271 130878741027292184576, q 500000000000000 290343561901183),
  (q 189 256, q 3 4, q 1 1, q 579551904022191 1000000000000000, q 62412423003033 125000000000000, q 11064192648119043 12363773952473408, q 1000000000000000 579551904022191)
]

/-- The chunks, in order. -/
def chunks : List (List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ)) := [cells0, cells1, cells2, cells3, cells4, cells5, cells6, cells7, cells8, cells9]

/-- The right vector `v` at `y* = 0.3453`. -/
def vUp : ℚ × ℚ × ℚ := (q 1 1, q 53594423969089 62500000000000, q 77992494023677 1000000000000000)
/-- `λ' = min_i (M v)_i / v_i`. -/
def lamUp : ℚ := q 359212063344959216483836377 2000000000000000000000000000

end MaxLeafFormal.Lobster


==> anc/formal/MaxLeafFormal/LobsterGraph.lean <==
import MaxLeafFormal.Lobster
import MaxLeafFormal.CDS
import MaxLeafFormal.MLS
import MaxLeafFormal.RateAssembly

/-!
# Uniform lobsters: the graph side of `prop:rst-caterpillar`(c)

The proof of `prop:rst-caterpillar`(c): the identity `W_{S*}(y) = fᵀ M_y^{L-1} u_y` and the step
from the matrix inequalities of `MaxLeafFormal.Lobster` to the moments `μ_t(S*)`.
-/

namespace MaxLeafFormal.LobsterGraph

open Finset Matrix MaxLeafFormal.CDS MaxLeafFormal.MLS MaxLeafFormal.RateAssembly

/-! ### General results -/

section General
variable {V : Type*} [Fintype V] [DecidableEq V]

/-- `lem:rst-E`, equality clause:
if `F = G[S]` and every vertex outside `S` has exactly one neighbour in `S` (its owner),
then `|Tm(J_X)| = Π_{F,ν}(X)` for every `X ⊆ S`. -/
theorem tree_reduction_eq (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)
    (F : SimpleGraph S) (hFG : F = G.induce (S : Set V))
    (o : {v // v ∉ S} → S) (ho : ∀ v, G.Adj v.1 (o v).1)
    (huniq : ∀ (v : {v // v ∉ S}) (w : S), G.Adj v.1 w.1 → w = o v) :
    let ν : S → ℕ := fun u => (univ.filter (fun v => o v = u)).card
    ∀ X : Finset S,
      termCount G (X.map (Function.Embedding.subtype _)) = treePotential F ν X := by
  classical
  intro ν X
  have hadjF : ∀ a b : S, F.Adj a b ↔ G.Adj a.1 b.1 := by
    subst hFG; intro a b; exact Iff.rfl
  set Xv := X.map (Function.Embedding.subtype _) with hXv
  set N := closedNbhd G Xv
  have memXv : ∀ v : S, v.1 ∈ Xv ↔ v ∈ X := fun v => by simp [hXv]
  have memXv' : ∀ w : V, w ∈ Xv → ∃ h : w ∈ S, (⟨w, h⟩ : S) ∈ X := by
    intro w hw
    rw [hXv, mem_map] at hw
    obtain ⟨v, hv, rfl⟩ := hw
    exact ⟨v.2, hv⟩
  -- (1) outside vertices not dominated by `X` are exactly those whose owner is outside `X`
  set B := univ.filter (fun w : {v // v ∉ S} => w.1 ∉ N)
  have hB : (univ.filter (fun w : V => w ∉ S ∧ w ∉ N)) = B.map (Function.Embedding.subtype _) := by
    ext w; simp [B, and_comm]
  have hBeq : B = univ.filter (fun w => o w ∉ X) := by
    ext w
    simp only [B, mem_filter, mem_univ, true_and]
    constructor
    · intro hw hoX
      apply hw
      rw [mem_closedNbhd]
      exact Or.inr ⟨(o w).1, (memXv _).2 hoX, (ho w).symm⟩
    · intro hoX hw
      rw [mem_closedNbhd] at hw
      rcases hw with hw | ⟨x, hx, hxw⟩
      · obtain ⟨h, _⟩ := memXv' _ hw
        exact w.2 h
      · obtain ⟨h, hx'⟩ := memXv' _ hx
        have hxo := huniq w ⟨x, h⟩ hxw.symm
        rw [hxo] at hx'
        exact hoX hx'
  have hsumν : ∑ v ∈ univ \ X, ν v = (univ.filter (fun w => o w ∉ X)).card := by
    rw [card_eq_sum_card_fiberwise (f := o) (t := univ \ X)
      (fun w hw => by simpa using hw)]
    refine sum_congr rfl fun v hv => ?_
    simp only [ν]
    congr 1
    ext w
    simp only [mem_filter, mem_univ, true_and]
    constructor
    · intro h; exact ⟨h ▸ (mem_sdiff.1 hv).2, h⟩
    · exact fun h => h.2
  have h1 : (univ.filter (fun w : V => w ∉ S ∧ w ∉ N)).card = ∑ v ∈ univ \ X, ν v := by
    rw [hB, card_map, hBeq, hsumν]
  -- (2) solution vertices not dominated by `X` are exactly those not dominated within `F`
  set C := univ.filter (fun v : S => v.1 ∉ N)
  have hC : (univ.filter (fun w : V => w ∈ S ∧ w ∉ N)) = C.map (Function.Embedding.subtype _) := by
    ext w; simp [C, and_comm]
  have h2 : (univ.filter (fun w : V => w ∈ S ∧ w ∉ N)).card
      = (univ.filter (fun v => v ∉ X ∧ ∀ u, F.Adj v u → u ∉ X)).card := by
    rw [hC, card_map]
    congr 1
    ext v
    simp only [C, mem_filter, mem_univ, true_and]
    constructor
    · intro hv
      refine ⟨fun hvX => hv ((mem_closedNbhd G Xv v.1).2 (Or.inl ((memXv v).2 hvX))), ?_⟩
      intro u hvu huX
      apply hv
      rw [mem_closedNbhd]
      exact Or.inr ⟨u.1, (memXv u).2 huX, ((hadjF v u).1 hvu).symm⟩
    · rintro ⟨hvX, hnb⟩ hv
      rw [mem_closedNbhd] at hv
      rcases hv with hv | ⟨x, hx, hxv⟩
      · exact hvX ((memXv v).1 hv)
      · obtain ⟨h, hx'⟩ := memXv' _ hx
        exact hnb ⟨x, h⟩ ((hadjF v ⟨x, h⟩).2 hxv.symm) hx'
  -- (3) components: `F[X] ≅ G[X]`
  have h3 : CDS.comp G Xv = Nat.card (F.induce (X : Set S)).ConnectedComponent := by
    unfold CDS.comp
    let e : F.induce (X : Set S) ≃g G.induce (Xv : Set V) :=
      { toFun := fun x => ⟨x.1.1, (memXv x.1).2 x.2⟩
        invFun := fun y => ⟨⟨y.1, (memXv' y.1 y.2).1⟩, (memXv' y.1 y.2).2⟩
        left_inv := fun _ => rfl
        right_inv := fun _ => rfl
        map_rel_iff' := fun {a b} => (hadjF a.1 b.1).symm }
    exact (Nat.card_congr (SimpleGraph.Iso.connectedComponentEquiv e)).symm
  -- assemble
  have hsplit : Fintype.card V - N.card = (univ.filter (fun w : V => w ∉ S ∧ w ∉ N)).card
      + (univ.filter (fun w : V => w ∈ S ∧ w ∉ N)).card := by
    rw [← card_univ_sdiff, ← card_filter_add_card_filter_not (s := univ \ N) (fun w => w ∈ S),
      add_comm]
    congr 2 <;> ext w <;> simp [and_comm]
  unfold termCount treePotential
  rw [hsplit]
  omega

/-- One term of `W_S`: `μ_t(S) y^t ≤ W_S(y)` for `y ≥ 0` (proof of `lem:fw-gf`). -/
theorem mu_mul_pow_le_W (g : Finset V → ℕ → ℝ) (S : Finset V) (k t : ℕ) (y : ℝ) (hy : 0 ≤ y) :
    mu g S k t * y ^ t ≤ W g S k y := by
  unfold MLS.mu MLS.W
  rw [sum_mul]
  calc ∑ X ∈ S.powersetCard t, (2:ℝ) ^ (-(g X (k - t))) * y ^ t
      = ∑ X ∈ S.powersetCard t, y ^ X.card * (2:ℝ) ^ (-(g X (k - X.card))) := by
        refine sum_congr rfl fun X hX => ?_
        rw [(mem_powersetCard.1 hX).2, mul_comm]
    _ ≤ ∑ X ∈ S.powerset, y ^ X.card * (2:ℝ) ^ (-(g X (k - X.card))) := by
        apply sum_le_sum_of_subset_of_nonneg
        · intro X hX
          exact mem_powerset.2 (mem_powersetCard.1 hX).1
        · intro X _ _
          exact mul_nonneg (pow_nonneg hy _) (Real.rpow_nonneg (by norm_num) _)

/-- A graph with a parent map `p` towards `r` that strictly lowers a rank, and whose edges are
exactly the parent edges, is a tree. -/
theorem isTree_of_parent (G : SimpleGraph V) (r : V) (p : V → V) (h : V → ℕ)
    (hadj : ∀ v w, G.Adj v w ↔ (v ≠ r ∧ p v = w) ∨ (w ≠ r ∧ p w = v))
    (hh : ∀ v, v ≠ r → h (p v) < h v) : G.IsTree := by
  have hreach : ∀ n, ∀ v, h v = n → G.Reachable v r := by
    intro n
    induction n using Nat.strong_induction_on with
    | _ n ih =>
      intro v hv
      by_cases hvr : v = r
      · subst hvr; exact SimpleGraph.Reachable.refl _
      · have hA : G.Adj v (p v) := (hadj v (p v)).2 (Or.inl ⟨hvr, rfl⟩)
        exact hA.reachable.trans (ih (h (p v)) (by rw [← hv]; exact hh v hvr) (p v) rfl)
  have hconn : G.Connected := by
    have : Nonempty V := ⟨r⟩
    exact SimpleGraph.Connected.mk fun u v => (hreach _ u rfl).trans (hreach _ v rfl).symm
  rw [SimpleGraph.isTree_iff_connected_and_card]
  refine ⟨hconn, ?_⟩
  have hcard : Nat.card {v : V // v ≠ r} = Nat.card G.edgeSet := by
    apply Nat.card_eq_of_bijective (fun v : {v : V // v ≠ r} =>
      (⟨s(v.1, p v.1), (hadj v.1 (p v.1)).2 (Or.inl ⟨v.2, rfl⟩)⟩ : G.edgeSet))
    constructor
    · rintro ⟨a, ha⟩ ⟨b, hb⟩ hab
      have hab' : s(a, p a) = s(b, p b) := congrArg Subtype.val hab
      rcases Sym2.eq_iff.1 hab' with ⟨h1, _⟩ | ⟨h1, h2⟩
      · exact Subtype.ext h1
      · exfalso
        have e1 := hh a ha
        have e2 := hh b hb
        rw [h2] at e1
        rw [← h1] at e2
        omega
    · rintro ⟨e, he⟩
      induction e using Sym2.ind with
      | h a b =>
        have he' := he
        rw [SimpleGraph.mem_edgeSet, hadj] at he'
        rcases he' with ⟨ha, hab⟩ | ⟨hb, hba⟩
        · exact ⟨⟨a, ha⟩, Subtype.ext (by simp only [hab])⟩
        · refine ⟨⟨b, hb⟩, Subtype.ext ?_⟩
          show s(b, p b) = s(a, b)
          rw [hba]
          exact Sym2.eq_swap
  rw [← hcard, Nat.card_eq_fintype_card, Nat.card_eq_fintype_card, Fintype.card_subtype,
    filter_ne', card_erase_of_mem (mem_univ _), card_univ]
  have : 0 < Fintype.card V := Fintype.card_pos_iff.2 ⟨r⟩
  omega

/-- Under the hypotheses of `isTree_of_parent`, the rooting parent `CDS.par` is `p`. -/
theorem par_eq_of_parent {G : SimpleGraph V} (hG : G.IsTree) (r : V) (p : V → V) (h : V → ℕ)
    (hadj : ∀ v w, G.Adj v w ↔ (v ≠ r ∧ p v = w) ∨ (w ≠ r ∧ p w = v))
    (hh : ∀ v, v ≠ r → h (p v) < h v) : ∀ v, v ≠ r → CDS.par hG r v = p v := by
  have key : ∀ n, ∀ v, h v = n → v ≠ r → CDS.par hG r v = p v := by
    intro n
    induction n using Nat.strong_induction_on with
    | _ n ih =>
      intro v hn hv
      have hA : G.Adj v (p v) := (hadj v (p v)).2 (Or.inl ⟨hv, rfl⟩)
      rcases (CDS.adj_iff_par hG r).1 hA with ⟨_, h1⟩ | ⟨h1, h2⟩
      · exact h1
      · exfalso
        have h3 := ih (h (p v)) (by rw [← hn]; exact hh v hv) (p v) rfl h1
        rw [h3] at h2
        have e1 := hh (p v) h1
        rw [h2] at e1
        have e2 := hh v hv
        omega
  exact fun v hv => key _ v rfl hv

end General

/-- `C(n,t) y^t ≥ (1+y)^n / (n+1)` at `y = t/(n-t)`, for `t < n` (proof of `lem:fw-gf`,
as used in the proof of `prop:rst-caterpillar`). -/
theorem pow_le_choose_mul (n t : ℕ) (ht : t < n) :
    (1 + (t : ℝ) / ((n : ℝ) - t)) ^ n
      ≤ ((n : ℝ) + 1) * (n.choose t : ℝ) * ((t : ℝ) / ((n : ℝ) - t)) ^ t := by
  have htn : (t : ℝ) < n := by exact_mod_cast ht
  have hnt : (0 : ℝ) < (n : ℝ) - t := by linarith
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  generalize hy : (t : ℝ) / ((n : ℝ) - t) = y
  have hy0 : 0 ≤ y := hy ▸ div_nonneg (Nat.cast_nonneg _) hnt.le
  have hyb : y * ((n : ℝ) - t) = t := by rw [← hy]; exact div_mul_cancel₀ _ hnt.ne'
  -- the ratio of consecutive terms
  have hrat : ∀ s, s < n → (n.choose (s + 1) : ℝ) * y ^ (s + 1) * (((s : ℝ) + 1) * ((n : ℝ) - t))
      = (n.choose s : ℝ) * y ^ s * (((n : ℝ) - s) * t) := by
    intro s hs
    have h' : (n.choose (s + 1) : ℝ) * ((s : ℝ) + 1) = (n.choose s : ℝ) * ((n : ℝ) - s) := by
      have h2 : ((n.choose (s + 1) * (s + 1) : ℕ) : ℝ) = ((n.choose s * (n - s) : ℕ) : ℝ) := by
        rw [Nat.choose_succ_right_eq]
      push_cast [Nat.cast_sub hs.le] at h2
      exact h2
    calc (n.choose (s + 1) : ℝ) * y ^ (s + 1) * (((s : ℝ) + 1) * ((n : ℝ) - t))
        = ((n.choose (s + 1) : ℝ) * ((s : ℝ) + 1)) * y ^ s * (y * ((n : ℝ) - t)) := by ring
      _ = (n.choose s : ℝ) * y ^ s * (((n : ℝ) - s) * t) := by rw [h', hyb]; ring
  have hup : ∀ s, s < t → (n.choose s : ℝ) * y ^ s ≤ (n.choose (s + 1) : ℝ) * y ^ (s + 1) := by
    intro s hs
    have hs' : (s : ℝ) + 1 ≤ t := by exact_mod_cast hs
    have hpos : (0 : ℝ) < ((s : ℝ) + 1) * ((n : ℝ) - t) := mul_pos (by positivity) hnt
    have hst : ((s : ℝ) + 1) * ((n : ℝ) - t) ≤ ((n : ℝ) - s) * t := by
      nlinarith [mul_nonneg hn0 (by linarith : (0 : ℝ) ≤ t - s - 1)]
    have hf0 : 0 ≤ (n.choose s : ℝ) * y ^ s := mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hy0 _)
    refine le_of_mul_le_mul_right ?_ hpos
    rw [hrat s (by omega)]
    exact mul_le_mul_of_nonneg_left hst hf0
  have hdown : ∀ s, t ≤ s → s < n →
      (n.choose (s + 1) : ℝ) * y ^ (s + 1) ≤ (n.choose s : ℝ) * y ^ s := by
    intro s hs hsn
    have hs1 : (t : ℝ) ≤ s := by exact_mod_cast hs
    have hpos : (0 : ℝ) < ((s : ℝ) + 1) * ((n : ℝ) - t) := mul_pos (by positivity) hnt
    have hst : ((n : ℝ) - s) * t ≤ ((s : ℝ) + 1) * ((n : ℝ) - t) := by
      nlinarith [mul_nonneg hn0 (by linarith : (0 : ℝ) ≤ s - t)]
    have hf0 : 0 ≤ (n.choose s : ℝ) * y ^ s := mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hy0 _)
    refine le_of_mul_le_mul_right ?_ hpos
    rw [hrat s hsn]
    exact mul_le_mul_of_nonneg_left hst hf0
  have hle_up : ∀ d s, s + d = t → (n.choose s : ℝ) * y ^ s ≤ (n.choose t : ℝ) * y ^ t := by
    intro d
    induction d with
    | zero => intro s hs; rw [Nat.add_zero] at hs; subst hs; exact le_rfl
    | succ d ih => intro s hs; exact (hup s (by omega)).trans (ih (s + 1) (by omega))
  have hle_down : ∀ d, t + d ≤ n →
      (n.choose (t + d) : ℝ) * y ^ (t + d) ≤ (n.choose t : ℝ) * y ^ t := by
    intro d
    induction d with
    | zero => intro _; simp only [Nat.add_zero, le_refl]
    | succ d ih =>
      intro hd
      exact (hdown (t + d) (by omega) (by omega)).trans (ih (by omega))
  have hbound : ∀ s, s ≤ n → (n.choose s : ℝ) * y ^ s ≤ (n.choose t : ℝ) * y ^ t := by
    intro s hs
    rcases Nat.lt_or_ge s t with h | h
    · exact hle_up (t - s) s (by omega)
    · have := hle_down (s - t) (by omega)
      rwa [show t + (s - t) = s by omega] at this
  have hsum : (1 + y) ^ n = ∑ s ∈ range (n + 1), (n.choose s : ℝ) * y ^ s := by
    rw [add_comm (1 : ℝ) y, add_pow]
    refine sum_congr rfl fun s _ => ?_
    rw [one_pow, mul_one, mul_comm]
  rw [hsum]
  calc ∑ s ∈ range (n + 1), (n.choose s : ℝ) * y ^ s
      ≤ ∑ _s ∈ range (n + 1), (n.choose t : ℝ) * y ^ t :=
        sum_le_sum fun s hs => hbound s (Nat.lt_succ_iff.1 (mem_range.1 hs))
    _ = ((n : ℝ) + 1) * (n.choose t : ℝ) * y ^ t := by
        rw [sum_const, card_range, nsmul_eq_mul]; push_cast; ring

/-! ### The uniform (2,2)-lobster -/

/-- Edges inside one block: spine vertex 0, legs 1 and 2, claws 3, 4 (of leg 1), 5, 6 (of leg 2). -/
def lobEdge (a b : Fin 7) : Prop :=
  (a = 0 ∧ (b = 1 ∨ b = 2)) ∨ (a = 1 ∧ (b = 3 ∨ b = 4)) ∨ (a = 2 ∧ (b = 5 ∨ b = 6))

instance instDecidableRelLobEdge : DecidableRel lobEdge := fun a b => by
  unfold lobEdge; infer_instance

/-- Block edges, and the spine edges `x_i x_{i+1}` of `Λ_L`. -/
def lobRel (L : ℕ) (p q : Fin L × Fin 7) : Prop :=
  (p.1 = q.1 ∧ lobEdge p.2 q.2) ∨ (p.2 = 0 ∧ q.2 = 0 ∧ p.1.val + 1 = q.1.val)

instance instDecidableRelLobRel (L : ℕ) : DecidableRel (lobRel L) := fun p q => by
  unfold lobRel; infer_instance

/-- `Λ_L`. -/
def Lam (L : ℕ) : SimpleGraph (Fin L × Fin 7) := SimpleGraph.fromRel (lobRel L)

instance instDecidableRelLamAdj (L : ℕ) : DecidableRel (Lam L).Adj := fun p q =>
  decidable_of_iff (p ≠ q ∧ (lobRel L p q ∨ lobRel L q p)) (SimpleGraph.fromRel_adj _ p q).symm

/-- `S*`: the spine vertices and the legs. -/
def Sstar (L : ℕ) : Finset (Fin L × Fin 7) := univ ×ˢ ({0, 1, 2} : Finset (Fin 7))

/-- `F = Λ_L[S*]`, the caterpillar. -/
def lobF (L : ℕ) : SimpleGraph (Sstar L) := (Lam L).induce (Sstar L : Set (Fin L × Fin 7))

/-- `ν`: 2 at the legs, 0 on the spine. -/
def lobNu (L : ℕ) (v : Sstar L) : ℕ := if v.1.2 = 0 then 0 else 2

/-- `n = 7L`. -/
theorem card_Lam (L : ℕ) : Fintype.card (Fin L × Fin 7) = 7 * L := by
  rw [Fintype.card_prod, Fintype.card_fin, Fintype.card_fin, mul_comm]

/-- `|S*| = 3L`. -/
theorem card_Sstar (L : ℕ) : (Sstar L).card = 3 * L := by
  have h3 : ({0, 1, 2} : Finset (Fin 7)).card = 3 := by decide
  unfold Sstar
  rw [card_product, card_univ, Fintype.card_fin, h3, mul_comm]

/-! #### Helpers: coordinates -/

theorem mem_Sstar {L : ℕ} (p : Fin L × Fin 7) : p ∈ Sstar L ↔ p.2.val ≤ 2 := by
  have h : ∀ a : Fin 7, (a = 0 ∨ a = 1 ∨ a = 2 ↔ a.val ≤ 2) := by decide
  simp only [Sstar, mem_product, mem_univ, true_and, mem_insert, mem_singleton]
  exact h p.2

theorem sstar_eq_iff {L : ℕ} (v w : Sstar L) :
    v = w ↔ v.1.1.val = w.1.1.val ∧ v.1.2.val = w.1.2.val := by
  rw [Subtype.ext_iff, Prod.ext_iff, Fin.ext_iff, Fin.ext_iff]

theorem out_eq_iff {L : ℕ} (v w : {v // v ∉ Sstar L}) :
    v = w ↔ v.1.1.val = w.1.1.val ∧ v.1.2.val = w.1.2.val := by
  rw [Subtype.ext_iff, Prod.ext_iff, Fin.ext_iff, Fin.ext_iff]

/-- The vertex `(i, a)` of `S*` (block `i`, role `a ≤ 2`). -/
def lobV (L i a : ℕ) (hi : i < L) (ha : a ≤ 2) : Sstar L :=
  ⟨(⟨i, hi⟩, ⟨a, by omega⟩), (mem_Sstar _).2 ha⟩

@[simp] theorem lobV_blk (L i a : ℕ) (hi : i < L) (ha : a ≤ 2) : (lobV L i a hi ha).1.1.val = i :=
  rfl

@[simp] theorem lobV_role (L i a : ℕ) (hi : i < L) (ha : a ≤ 2) :
    (lobV L i a hi ha).1.2.val = a := rfl

/-- The claw `(i, c)` (block `i`, role `3 ≤ c ≤ 6`), outside `S*`. -/
def lobO (L i c : ℕ) (hi : i < L) (hc : 3 ≤ c) (hc' : c < 7) : {v // v ∉ Sstar L} :=
  ⟨(⟨i, hi⟩, ⟨c, hc'⟩), fun h => absurd ((mem_Sstar _).1 h) (by show ¬ c ≤ 2; omega)⟩

@[simp] theorem lobO_blk (L i c : ℕ) (hi : i < L) (hc : 3 ≤ c) (hc' : c < 7) :
    (lobO L i c hi hc hc').1.1.val = i := rfl

@[simp] theorem lobO_role (L i c : ℕ) (hi : i < L) (hc : 3 ≤ c) (hc' : c < 7) :
    (lobO L i c hi hc hc').1.2.val = c := rfl

theorem lobNu_eq (L : ℕ) (v : Sstar L) : lobNu L v = if v.1.2.val = 0 then 0 else 2 := by
  unfold lobNu
  by_cases h : v.1.2.val = 0 <;> simp [h, Fin.ext_iff]

/-- Adjacency in `Λ_L`, in coordinates. -/
theorem lam_adj_iff (L : ℕ) (p q : Fin L × Fin 7) : (Lam L).Adj p q ↔
    (p.1.val = q.1.val ∧
      ((p.2.val = 0 ∧ (q.2.val = 1 ∨ q.2.val = 2)) ∨ (p.2.val = 1 ∧ (q.2.val = 3 ∨ q.2.val = 4)) ∨
       (p.2.val = 2 ∧ (q.2.val = 5 ∨ q.2.val = 6)) ∨ (q.2.val = 0 ∧ (p.2.val = 1 ∨ p.2.val = 2)) ∨
       (q.2.val = 1 ∧ (p.2.val = 3 ∨ p.2.val = 4)) ∨ (q.2.val = 2 ∧ (p.2.val = 5 ∨ p.2.val = 6)))) ∨
    (p.2.val = 0 ∧ q.2.val = 0 ∧ (p.1.val + 1 = q.1.val ∨ q.1.val + 1 = p.1.val)) := by
  have hE : ∀ a b : Fin 7, lobEdge a b ↔ ((a.val = 0 ∧ (b.val = 1 ∨ b.val = 2)) ∨
      (a.val = 1 ∧ (b.val = 3 ∨ b.val = 4)) ∨ (a.val = 2 ∧ (b.val = 5 ∨ b.val = 6))) := by
    unfold lobEdge; decide
  have h0 : ∀ a : Fin 7, a = 0 ↔ a.val = 0 := by decide
  show (SimpleGraph.fromRel (lobRel L)).Adj p q ↔ _
  rw [SimpleGraph.fromRel_adj]
  simp only [lobRel, hE, h0, ne_eq, Prod.ext_iff, Fin.ext_iff]
  omega

theorem lobF_adj (L : ℕ) (v w : Sstar L) : (lobF L).Adj v w ↔ (Lam L).Adj v.1 w.1 := Iff.rfl

/-- Adjacency in `F = Λ_L[S*]`, in coordinates. -/
theorem lobF_adj_val (L : ℕ) (v w : Sstar L) : (lobF L).Adj v w ↔
    (v.1.1.val = w.1.1.val ∧ ((v.1.2.val = 0 ∧ w.1.2.val ≠ 0) ∨ (w.1.2.val = 0 ∧ v.1.2.val ≠ 0))) ∨
    (v.1.2.val = 0 ∧ w.1.2.val = 0 ∧ (v.1.1.val + 1 = w.1.1.val ∨ w.1.1.val + 1 = v.1.1.val)) := by
  have hv := (mem_Sstar v.1).1 v.2
  have hw := (mem_Sstar w.1).1 w.2
  rw [lobF_adj, lam_adj_iff]
  omega

/-! #### Helpers: the rooting of `F` at `x_L = (L-1, 0)` -/

/-- The root `x_L`. -/
def lobRoot (L : ℕ) (hL : 1 ≤ L) : Sstar L := lobV L (L - 1) 0 (by omega) (Nat.zero_le _)

/-- The parent towards the root: the next spine vertex, or the spine vertex of a leg. -/
def lobP (L : ℕ) (v : Sstar L) : Sstar L :=
  if h : v.1.2.val = 0 ∧ v.1.1.val + 1 < L then lobV L (v.1.1.val + 1) 0 h.2 (Nat.zero_le _)
  else lobV L v.1.1.val 0 v.1.1.isLt (Nat.zero_le _)

theorem lobP_role (L : ℕ) (v : Sstar L) : (lobP L v).1.2.val = 0 := by
  unfold lobP; split_ifs <;> rfl

theorem lobP_blk (L : ℕ) (v : Sstar L) :
    (v.1.2.val = 0 ∧ v.1.1.val + 1 < L ∧ (lobP L v).1.1.val = v.1.1.val + 1) ∨
    (¬ (v.1.2.val = 0 ∧ v.1.1.val + 1 < L) ∧ (lobP L v).1.1.val = v.1.1.val) := by
  unfold lobP
  split_ifs with h
  · exact Or.inl ⟨h.1, h.2, rfl⟩
  · exact Or.inr ⟨h, rfl⟩

/-- A rank that `lobP` lowers. -/
def lobRank (L : ℕ) (v : Sstar L) : ℕ := 2 * (L - v.1.1.val) + (if v.1.2.val = 0 then 0 else 1)

theorem lobRank_lt (L : ℕ) (hL : 1 ≤ L) (v : Sstar L) (hv : v ≠ lobRoot L hL) :
    lobRank L (lobP L v) < lobRank L v := by
  rw [ne_eq, sstar_eq_iff] at hv
  simp only [lobRoot, lobV_blk, lobV_role] at hv
  have h1 := lobP_blk L v
  have h2 := lobP_role L v
  have h3 := v.1.1.isLt
  unfold lobRank
  split_ifs <;> omega

theorem lobF_adj_iff (L : ℕ) (hL : 1 ≤ L) (v w : Sstar L) :
    (lobF L).Adj v w ↔ (v ≠ lobRoot L hL ∧ lobP L v = w) ∨ (w ≠ lobRoot L hL ∧ lobP L w = v) := by
  have hv := (mem_Sstar v.1).1 v.2
  have hw := (mem_Sstar w.1).1 w.2
  have hv' := v.1.1.isLt
  have hw' := w.1.1.isLt
  have pv := lobP_blk L v
  have pw := lobP_blk L w
  have rv := lobP_role L v
  have rw' := lobP_role L w
  rw [lobF_adj_val]
  simp only [ne_eq, sstar_eq_iff, lobRoot, lobV_blk, lobV_role]
  omega

/-- `G[S*]` is a tree. -/
theorem lobF_isTree (L : ℕ) (hL : 1 ≤ L) : (lobF L).IsTree :=
  isTree_of_parent (lobF L) (lobRoot L hL) (lobP L) (lobRank L) (lobF_adj_iff L hL)
    (lobRank_lt L hL)

theorem lob_par (L : ℕ) (hL : 1 ≤ L) (v : Sstar L) (hv : v ≠ lobRoot L hL) :
    CDS.par (lobF_isTree L hL) (lobRoot L hL) v = lobP L v :=
  par_eq_of_parent (lobF_isTree L hL) (lobRoot L hL) (lobP L) (lobRank L) (lobF_adj_iff L hL)
    (lobRank_lt L hL) v hv

/-! #### Helpers: the owner map (each claw is owned by its leg) -/

/-- The owner of a claw: its leg. -/
def lobOwner (L : ℕ) (v : {v // v ∉ Sstar L}) : Sstar L :=
  lobV L v.1.1.val (if v.1.2.val ≤ 4 then 1 else 2) v.1.1.isLt (by split_ifs <;> omega)

theorem lobOwner_blk (L : ℕ) (v : {v // v ∉ Sstar L}) : (lobOwner L v).1.1.val = v.1.1.val := rfl

theorem lobOwner_role (L : ℕ) (v : {v // v ∉ Sstar L}) :
    (lobOwner L v).1.2.val = if v.1.2.val ≤ 4 then 1 else 2 := rfl

theorem lobOwner_adj (L : ℕ) (v : {v // v ∉ Sstar L}) : (Lam L).Adj v.1 (lobOwner L v).1 := by
  have h1 : ¬ v.1.2.val ≤ 2 := fun h => v.2 ((mem_Sstar v.1).2 h)
  have h2 := v.1.2.isLt
  rw [lam_adj_iff, lobOwner_blk, lobOwner_role]
  split_ifs <;> omega

theorem lobOwner_uniq (L : ℕ) (v : {v // v ∉ Sstar L}) (w : Sstar L)
    (h : (Lam L).Adj v.1 w.1) : w = lobOwner L v := by
  have h1 : ¬ v.1.2.val ≤ 2 := fun h => v.2 ((mem_Sstar v.1).2 h)
  have h2 := v.1.2.isLt
  have h3 := (mem_Sstar w.1).1 w.2
  rw [lam_adj_iff] at h
  rw [sstar_eq_iff, lobOwner_blk, lobOwner_role]
  split_ifs <;> omega

theorem lobOwner_card (L : ℕ) (u : Sstar L) :
    (univ.filter (fun v : {v // v ∉ Sstar L} => lobOwner L v = u)).card = lobNu L u := by
  have hu := (mem_Sstar u.1).1 u.2
  have hb := u.1.1.isLt
  rw [lobNu_eq]
  split_ifs with h0
  · rw [card_eq_zero, filter_eq_empty_iff]
    intro v _ hv
    rw [sstar_eq_iff, lobOwner_blk, lobOwner_role] at hv
    split_ifs at hv <;> omega
  · rw [card_eq_two]
    refine ⟨lobO L u.1.1.val (2 * u.1.2.val + 1) hb (by omega) (by omega),
      lobO L u.1.1.val (2 * u.1.2.val + 2) hb (by omega) (by omega), ?_, ?_⟩
    · rw [Ne, out_eq_iff, lobO_blk, lobO_blk, lobO_role, lobO_role]
      omega
    · ext v
      have hv1 : ¬ v.1.2.val ≤ 2 := fun h => v.2 ((mem_Sstar v.1).2 h)
      have hv2 := v.1.2.isLt
      simp only [mem_filter, mem_univ, true_and, mem_insert, mem_singleton, out_eq_iff,
        sstar_eq_iff, lobOwner_blk, lobOwner_role, lobO_blk, lobO_role]
      split_ifs <;> omega

/-- `lem:rst-E` holds with equality on `Λ_L`, with `ν = 2` at the legs and `0` on the spine
Also true at `L = 0` (both sides `0`). -/
theorem lob_termCount_eq (L : ℕ) (X : Finset (Sstar L)) :
    termCount (Lam L) (X.map (Function.Embedding.subtype _))
      = treePotential (lobF L) (lobNu L) X := by
  rw [tree_reduction_eq (Lam L) (Sstar L) (lobF L) rfl (lobOwner L) (lobOwner_adj L)
    (lobOwner_uniq L) X]
  congr 1
  funext u
  exact lobOwner_card L u

/-- `W_{S*} = W_{F,ν}`. Also true at `L = 0` (both sides `1`). -/
theorem lobW_eq_treeW (L : ℕ) (y : ℝ) :
    W (gT (Lam L)) (Sstar L) (3 * L) y = treeW (lobF L) (lobNu L) y := by
  rw [RateAssembly.W_gT]
  unfold treeW
  symm
  refine sum_nbij' (fun X => X.map (Function.Embedding.subtype _))
    (fun Y => Y.subtype (fun x => x ∈ Sstar L)) ?_ ?_ ?_ ?_ ?_
  · intro X _
    rw [mem_powerset]
    intro x hx
    rw [mem_map] at hx
    obtain ⟨v, -, rfl⟩ := hx
    exact v.2
  · intro Y _
    exact mem_powerset.2 (subset_univ _)
  · intro X _
    ext x; simp
  · intro Y hY
    rw [mem_powerset] at hY
    exact subtype_map_of_mem hY
  · intro X _
    rw [card_map, lob_termCount_eq]

/-! #### Helpers: the messages along the spine -/

/-- The vertices of `S*` in blocks `≤ i`. -/
def lobBlk (L i : ℕ) : Finset (Sstar L) := univ.filter (fun v => v.1.1.val ≤ i)

/-- The vertices of `S*` in block `i`. -/
def lobBlkA (L i : ℕ) : Finset (Sstar L) := univ.filter (fun v => v.1.1.val = i)

theorem lobBlk_zero (L : ℕ) : lobBlk L 0 = lobBlkA L 0 := by
  ext v; simp [lobBlk, lobBlkA]

theorem lobBlk_succ (L i : ℕ) : lobBlk L (i + 1) = lobBlkA L (i + 1) ∪ lobBlk L i := by
  ext v; simp only [lobBlk, lobBlkA, mem_filter, mem_univ, true_and, mem_union]; omega

theorem lobBlk_last (L : ℕ) : lobBlk L (L - 1) = univ := by
  ext v
  have := v.1.1.isLt
  simp only [lobBlk, mem_filter, mem_univ, true_and, iff_true]
  omega

theorem lob_par_role (L : ℕ) (hL : 1 ≤ L) (u : Sstar L) (hu : u ≠ lobRoot L hL) :
    (CDS.par (lobF_isTree L hL) (lobRoot L hL) u).1.2.val = 0 := by
  rw [lob_par L hL u hu]; exact lobP_role L u

/-- The message of one block, `ψ = Init(0) ∘ Init(2) ∘ Init(2) = u_y`. -/
theorem lob_triple_A (L : ℕ) (hL : 1 ≤ L) [DecidableRel (lobF L).Adj] (y : ℝ) (i : ℕ)
    (hi : i < L) :
    Antinorm3.triple (lobF_isTree L hL) (lobRoot L hL) (lobNu L) y (lobBlkA L i)
      (lobV L i 0 hi (Nat.zero_le _)) = Lobster.toT (Lobster.u y) := by
  have hA : lobBlkA L i = ({lobV L i 0 hi (Nat.zero_le _)} ∪ {lobV L i 1 hi (by norm_num)})
      ∪ {lobV L i 2 hi le_rfl} := by
    ext v
    have := (mem_Sstar v.1).1 v.2
    simp only [lobBlkA, mem_filter, mem_univ, true_and, mem_union, mem_singleton, sstar_eq_iff,
      lobV_blk, lobV_role]
    omega
  have hr1 : lobV L i 1 hi (by norm_num) ≠ lobRoot L hL := by
    simp only [lobRoot, ne_eq, sstar_eq_iff, lobV_blk, lobV_role]; omega
  have hr2 : lobV L i 2 hi le_rfl ≠ lobRoot L hL := by
    simp only [lobRoot, ne_eq, sstar_eq_iff, lobV_blk, lobV_role]; omega
  have hp1 : CDS.par (lobF_isTree L hL) (lobRoot L hL) (lobV L i 1 hi (by norm_num))
      = lobV L i 0 hi (Nat.zero_le _) := by
    rw [lob_par L hL _ hr1, sstar_eq_iff]
    have h1 := lobP_blk L (lobV L i 1 hi (by norm_num))
    have h2 := lobP_role L (lobV L i 1 hi (by norm_num))
    simp only [lobV_blk, lobV_role] at h1 h2 ⊢; omega
  have hp2 : CDS.par (lobF_isTree L hL) (lobRoot L hL) (lobV L i 2 hi le_rfl)
      = lobV L i 0 hi (Nat.zero_le _) := by
    rw [lob_par L hL _ hr2, sstar_eq_iff]
    have h1 := lobP_blk L (lobV L i 2 hi le_rfl)
    have h2 := lobP_role L (lobV L i 2 hi le_rfl)
    simp only [lobV_blk, lobV_role] at h1 h2 ⊢; omega
  -- first split: `A = {x, ℓ₁}`, `B = {ℓ₂}`
  have d1 : Disjoint ({lobV L i 0 hi (Nat.zero_le _)} ∪ {lobV L i 1 hi (by norm_num)})
      ({lobV L i 2 hi le_rfl} : Finset (Sstar L)) := by
    refine disjoint_left.2 fun a ha hb => ?_
    simp only [mem_union, mem_singleton, sstar_eq_iff, lobV_blk, lobV_role] at ha hb; omega
  have e1 : ∀ a ∈ ({lobV L i 0 hi (Nat.zero_le _)} ∪ {lobV L i 1 hi (by norm_num)} :
      Finset (Sstar L)), ∀ b ∈ ({lobV L i 2 hi le_rfl} : Finset (Sstar L)),
      (lobF L).Adj a b → a = lobV L i 0 hi (Nat.zero_le _) ∧ b = lobV L i 2 hi le_rfl := by
    intro a ha b hb hab
    rw [lobF_adj_val] at hab
    simp only [mem_union, mem_singleton, sstar_eq_iff, lobV_blk, lobV_role] at ha hb ⊢; omega
  have b1 : ∀ u ∈ ({lobV L i 2 hi le_rfl} : Finset (Sstar L)), u ≠ lobV L i 2 hi le_rfl →
      u ≠ lobRoot L hL ∧ CDS.par (lobF_isTree L hL) (lobRoot L hL) u ∈
        ({lobV L i 2 hi le_rfl} : Finset (Sstar L)) :=
    fun u hu hne => absurd (mem_singleton.1 hu) hne
  have a1 : ∀ u ∈ ({lobV L i 0 hi (Nat.zero_le _)} ∪ {lobV L i 1 hi (by norm_num)} :
      Finset (Sstar L)), u ≠ lobRoot L hL → CDS.par (lobF_isTree L hL) (lobRoot L hL) u ∉
        ({lobV L i 2 hi le_rfl} : Finset (Sstar L)) := by
    intro u _ hu
    have := lob_par_role L hL u hu
    rw [mem_singleton, sstar_eq_iff, lobV_blk, lobV_role]
    omega
  -- second split: `A = {x}`, `B = {ℓ₁}`
  have d2 : Disjoint ({lobV L i 0 hi (Nat.zero_le _)} : Finset (Sstar L))
      {lobV L i 1 hi (by norm_num)} := by
    rw [disjoint_singleton, ne_eq, sstar_eq_iff, lobV_blk, lobV_role, lobV_blk, lobV_role]
    omega
  have e2 : ∀ a ∈ ({lobV L i 0 hi (Nat.zero_le _)} : Finset (Sstar L)),
      ∀ b ∈ ({lobV L i 1 hi (by norm_num)} : Finset (Sstar L)),
      (lobF L).Adj a b → a = lobV L i 0 hi (Nat.zero_le _) ∧ b = lobV L i 1 hi (by norm_num) :=
    fun a ha b hb _ => ⟨mem_singleton.1 ha, mem_singleton.1 hb⟩
  have b2 : ∀ u ∈ ({lobV L i 1 hi (by norm_num)} : Finset (Sstar L)),
      u ≠ lobV L i 1 hi (by norm_num) →
      u ≠ lobRoot L hL ∧ CDS.par (lobF_isTree L hL) (lobRoot L hL) u ∈
        ({lobV L i 1 hi (by norm_num)} : Finset (Sstar L)) :=
    fun u hu hne => absurd (mem_singleton.1 hu) hne
  have a2 : ∀ u ∈ ({lobV L i 0 hi (Nat.zero_le _)} : Finset (Sstar L)), u ≠ lobRoot L hL →
      CDS.par (lobF_isTree L hL) (lobRoot L hL) u ∉
        ({lobV L i 1 hi (by norm_num)} : Finset (Sstar L)) := by
    intro u _ hu
    have := lob_par_role L hL u hu
    rw [mem_singleton, sstar_eq_iff, lobV_blk, lobV_role]
    omega
  rw [hA, Antinorm3.triple_split (lobF_isTree L hL) (lobRoot L hL) (lobNu L) y d1
      (mem_union_left _ (mem_singleton_self _)) (mem_singleton_self _) hr2 hp2 e1 b1 a1,
    Antinorm3.triple_split (lobF_isTree L hL) (lobRoot L hL) (lobNu L) y d2
      (mem_singleton_self _) (mem_singleton_self _) hr1 hp1 e2 b2 a2,
    Antinorm3.triple_single, Antinorm3.triple_single, Antinorm3.triple_single, Lobster.u_eq,
    lobNu_eq, lobNu_eq, lobNu_eq, lobV_role, lobV_role, lobV_role]
  rfl

/-- The message of the blocks `≤ i` at `x_i` is `M_y^i u_y`. -/
theorem lob_triple_blk (L : ℕ) (hL : 1 ≤ L) [DecidableRel (lobF L).Adj] (y : ℝ) (i : ℕ)
    (hi : i < L) :
    Antinorm3.triple (lobF_isTree L hL) (lobRoot L hL) (lobNu L) y (lobBlk L i)
      (lobV L i 0 hi (Nat.zero_le _)) = Lobster.toT (Lobster.M y ^ i *ᵥ Lobster.u y) := by
  induction i with
  | zero =>
    rw [lobBlk_zero, pow_zero, Matrix.one_mulVec]
    exact lob_triple_A L hL y 0 hi
  | succ i ih =>
    have hi' : i < L := by omega
    have hwr : lobV L i 0 hi' (Nat.zero_le _) ≠ lobRoot L hL := by
      simp only [lobRoot, ne_eq, sstar_eq_iff, lobV_blk, lobV_role]; omega
    have hpw : CDS.par (lobF_isTree L hL) (lobRoot L hL) (lobV L i 0 hi' (Nat.zero_le _))
        = lobV L (i + 1) 0 hi (Nat.zero_le _) := by
      rw [lob_par L hL _ hwr, sstar_eq_iff]
      have h1 := lobP_blk L (lobV L i 0 hi' (Nat.zero_le _))
      have h2 := lobP_role L (lobV L i 0 hi' (Nat.zero_le _))
      simp only [lobV_blk, lobV_role, true_and] at h1 h2 ⊢; omega
    have hAB : Disjoint (lobBlkA L (i + 1)) (lobBlk L i) := by
      refine disjoint_left.2 fun a ha hb => ?_
      simp only [lobBlkA, lobBlk, mem_filter, mem_univ, true_and] at ha hb
      omega
    have hv : lobV L (i + 1) 0 hi (Nat.zero_le _) ∈ lobBlkA L (i + 1) := by
      simp only [lobBlkA, mem_filter, mem_univ, true_and, lobV_blk]
    have hw : lobV L i 0 hi' (Nat.zero_le _) ∈ lobBlk L i := by
      simp only [lobBlk, mem_filter, mem_univ, true_and, lobV_blk, le_refl]
    have hedge : ∀ a ∈ lobBlkA L (i + 1), ∀ b ∈ lobBlk L i, (lobF L).Adj a b →
        a = lobV L (i + 1) 0 hi (Nat.zero_le _) ∧ b = lobV L i 0 hi' (Nat.zero_le _) := by
      intro a ha b hb hab
      rw [lobF_adj_val] at hab
      simp only [lobBlkA, lobBlk, mem_filter, mem_univ, true_and] at ha hb
      simp only [sstar_eq_iff, lobV_blk, lobV_role]
      omega
    have hB : ∀ u ∈ lobBlk L i, u ≠ lobV L i 0 hi' (Nat.zero_le _) →
        u ≠ lobRoot L hL ∧ CDS.par (lobF_isTree L hL) (lobRoot L hL) u ∈ lobBlk L i := by
      intro u hu hne
      simp only [lobBlk, mem_filter, mem_univ, true_and] at hu ⊢
      have hur : u ≠ lobRoot L hL := by
        simp only [lobRoot, ne_eq, sstar_eq_iff, lobV_blk, lobV_role]; omega
      refine ⟨hur, ?_⟩
      rw [lob_par L hL u hur]
      have := lobP_blk L u
      rw [ne_eq, sstar_eq_iff, lobV_blk, lobV_role] at hne
      omega
    have hA : ∀ u ∈ lobBlkA L (i + 1), u ≠ lobRoot L hL →
        CDS.par (lobF_isTree L hL) (lobRoot L hL) u ∉ lobBlk L i := by
      intro u hu hur
      rw [lob_par L hL u hur]
      simp only [lobBlkA, lobBlk, mem_filter, mem_univ, true_and] at hu ⊢
      have := lobP_blk L u
      omega
    rw [lobBlk_succ, Antinorm3.triple_split (lobF_isTree L hL) (lobRoot L hL) (lobNu L) y hAB hv
      hw hwr hpw hedge hB hA, lob_triple_A L hL y (i + 1) hi, ih hi', ← Lobster.M_mulVec,
      Matrix.mulVec_mulVec, ← pow_succ']

/-- `W_{F,ν}(y) = fin(M_y^{L-1} u_y)` (`lem:rst-treerec` on `G[S*]`). -/
theorem lob_treeW_eq (L : ℕ) (hL : 1 ≤ L) (y : ℝ) :
    treeW (lobF L) (lobNu L) y = Lobster.f ⬝ᵥ (Lobster.M y ^ (L - 1) *ᵥ Lobster.u y) := by
  classical
  have key := lob_triple_blk L hL y (L - 1) (by omega)
  rw [lobBlk_last] at key
  have key' : Antinorm3.triple (lobF_isTree L hL) (lobRoot L hL) (lobNu L) y univ (lobRoot L hL)
      = Lobster.toT (Lobster.M y ^ (L - 1) *ᵥ Lobster.u y) := key
  rw [Antinorm3.treeW_eq_fin (lobF_isTree L hL) (lobRoot L hL) (lobNu L) y, key', Lobster.f_dot]
  rfl

/-- **The identity** `W_{S*}(y) = fᵀ M_y^{L-1} u_y`. -/
theorem lobW_eq_matrix (L : ℕ) (hL : 1 ≤ L) (y : ℝ) :
    W (gT (Lam L)) (Sstar L) (3 * L) y = Lobster.f ⬝ᵥ (Lobster.M y ^ (L - 1) *ᵥ Lobster.u y) := by
  rw [lobW_eq_treeW, lob_treeW_eq L hL y]

/-- `prop:rst-caterpillar`(c), first bound: `μ_t(S*)/C(n,t) ≤ (n+1) 1.71927^{-n}` for `0 ≤ t ≤ n`. -/
theorem lob_moments_upper (L : ℕ) (hL : 1 ≤ L) (t : ℕ) (ht : t ≤ 7 * L) :
    mu (gT (Lam L)) (Sstar L) (3 * L) t / ((7 * L).choose t : ℝ)
      ≤ (((7 * L : ℕ) : ℝ) + 1) / (171927 / 100000 : ℝ) ^ (7 * L) := by
  have hB : (0 : ℝ) < (171927 / 100000 : ℝ) ^ (7 * L) := by positivity
  have hC : (0 : ℝ) < ((7 * L).choose t : ℝ) := by exact_mod_cast Nat.choose_pos ht
  by_cases h3' : 3 * L < t
  · have h3 := h3'
    have h0 : mu (gT (Lam L)) (Sstar L) (3 * L) t = 0 := by
      unfold MLS.mu
      refine sum_eq_zero fun X hX => ?_
      exfalso
      have h1 := card_le_card (mem_powersetCard.1 hX).1
      rw [(mem_powersetCard.1 hX).2, card_Sstar] at h1
      omega
    rw [h0, zero_div]
    positivity
  · have h3 : t ≤ 3 * L := not_lt.1 h3'
    have htn : t < 7 * L := by omega
    have hnt : (0 : ℝ) < ((7 * L : ℕ) : ℝ) - t := by
      have : (t : ℝ) < ((7 * L : ℕ) : ℝ) := by exact_mod_cast htn
      linarith
    set y : ℝ := (t : ℝ) / (((7 * L : ℕ) : ℝ) - t) with hy
    have hy0 : 0 ≤ y := div_nonneg (Nat.cast_nonneg _) hnt.le
    have hy34 : y ≤ 3 / 4 := by
      rw [hy, div_le_iff₀ hnt]
      have h1 : (t : ℝ) ≤ 3 * L := by exact_mod_cast h3
      push_cast
      linarith
    have hyt : 0 < y ^ t := by
      rcases Nat.eq_zero_or_pos t with h | h
      · rw [h, pow_zero]; exact one_pos
      · exact pow_pos (div_pos (by exact_mod_cast h) hnt) _
    have h1 : mu (gT (Lam L)) (Sstar L) (3 * L) t * y ^ t
        ≤ Lobster.f ⬝ᵥ (Lobster.M y ^ (L - 1) *ᵥ Lobster.u y) := by
      rw [← lobW_eq_matrix L hL y]
      exact mu_mul_pow_le_W _ _ _ _ _ hy0
    have h2 := Lobster.lobster_lower L hL y ⟨hy0, hy34⟩
    have h3' : (1 + y) ^ (7 * L) ≤ (((7 * L : ℕ) : ℝ) + 1) * ((7 * L).choose t : ℝ) * y ^ t :=
      pow_le_choose_mul (7 * L) t htn
    have key : mu (gT (Lam L)) (Sstar L) (3 * L) t * y ^ t * (171927 / 100000 : ℝ) ^ (7 * L)
        ≤ (((7 * L : ℕ) : ℝ) + 1) * ((7 * L).choose t : ℝ) * y ^ t := by
      have := (le_div_iff₀ hB).1 (h1.trans h2)
      linarith
    rw [div_le_div_iff₀ hC hB]
    have key2 : (mu (gT (Lam L)) (Sstar L) (3 * L) t * (171927 / 100000 : ℝ) ^ (7 * L)) * y ^ t
        ≤ ((((7 * L : ℕ) : ℝ) + 1) * ((7 * L).choose t : ℝ)) * y ^ t := by
      calc (mu (gT (Lam L)) (Sstar L) (3 * L) t * (171927 / 100000 : ℝ) ^ (7 * L)) * y ^ t
          = mu (gT (Lam L)) (Sstar L) (3 * L) t * y ^ t * (171927 / 100000 : ℝ) ^ (7 * L) := by
            ring
        _ ≤ _ := key
    exact le_of_mul_le_mul_right key2 hyt

/-- `prop:rst-caterpillar`(c), converse: `min_t C(n,t)/μ_t(S*) ≤ C · 1.71928^n`, without division. -/
theorem lob_moments_lower :
    ∃ C : ℝ, 0 < C ∧ ∀ L : ℕ, 1 ≤ L → ∃ t ≤ 3 * L,
      ((7 * L).choose t : ℝ)
        ≤ C * (171928 / 100000 : ℝ) ^ (7 * L) * mu (gT (Lam L)) (Sstar L) (3 * L) t := by
  obtain ⟨C, hC, hup⟩ := Lobster.lobster_upper
  refine ⟨C, hC, fun L hL => ?_⟩
  by_contra hcon
  simp only [not_exists, not_and, not_le] at hcon
  have h1 := hup L hL
  rw [← lobW_eq_matrix L hL, MLS.W_eq_sum_mu _ _ _ (card_Sstar L)] at h1
  have h2 : C * (171928 / 100000 : ℝ) ^ (7 * L) * ∑ t ∈ range (3 * L + 1),
        (3453 / 10000 : ℝ) ^ t * mu (gT (Lam L)) (Sstar L) (3 * L) t
      < ∑ t ∈ range (3 * L + 1), (3453 / 10000 : ℝ) ^ t * ((7 * L).choose t : ℝ) := by
    rw [mul_sum]
    apply sum_lt_sum_of_nonempty ⟨0, by simp⟩
    intro t ht
    have hyt : (0 : ℝ) < (3453 / 10000 : ℝ) ^ t := by positivity
    have := hcon t (Nat.lt_succ_iff.1 (mem_range.1 ht))
    calc C * (171928 / 100000 : ℝ) ^ (7 * L)
          * ((3453 / 10000 : ℝ) ^ t * mu (gT (Lam L)) (Sstar L) (3 * L) t)
        = (3453 / 10000 : ℝ) ^ t
          * (C * (171928 / 100000 : ℝ) ^ (7 * L) * mu (gT (Lam L)) (Sstar L) (3 * L) t) := by
          ring
      _ < (3453 / 10000 : ℝ) ^ t * ((7 * L).choose t : ℝ) := mul_lt_mul_of_pos_left this hyt
  have h3 : ∑ t ∈ range (3 * L + 1), (3453 / 10000 : ℝ) ^ t * ((7 * L).choose t : ℝ)
      ≤ (1 + 3453 / 10000 : ℝ) ^ (7 * L) := by
    rw [add_comm (1 : ℝ), add_pow]
    calc ∑ t ∈ range (3 * L + 1), (3453 / 10000 : ℝ) ^ t * ((7 * L).choose t : ℝ)
        ≤ ∑ t ∈ range (7 * L + 1), (3453 / 10000 : ℝ) ^ t * ((7 * L).choose t : ℝ) := by
          apply sum_le_sum_of_subset_of_nonneg
          · intro t ht
            simp only [mem_range] at ht ⊢
            omega
          · intro t _ _
            positivity
      _ = _ := by
          refine sum_congr rfl fun t _ => ?_
          rw [one_pow, mul_one]
  linarith

/-- `prop:rst-caterpillar`(c), the two bounds together. -/
theorem rst_caterpillar_c :
    (∀ L : ℕ, 1 ≤ L → ∀ t ≤ 7 * L,
      mu (gT (Lam L)) (Sstar L) (3 * L) t / ((7 * L).choose t : ℝ)
        ≤ (((7 * L : ℕ) : ℝ) + 1) / (171927 / 100000 : ℝ) ^ (7 * L)) ∧
    ∃ C : ℝ, 0 < C ∧ ∀ L : ℕ, 1 ≤ L → ∃ t ≤ 3 * L,
      ((7 * L).choose t : ℝ)
        ≤ C * (171928 / 100000 : ℝ) ^ (7 * L) * mu (gT (Lam L)) (Sstar L) (3 * L) t :=
  ⟨fun L hL t ht => lob_moments_upper L hL t ht, lob_moments_lower⟩

/-! ### Optional: graphs that agree with `Λ_L` at `S*` -/

section Agree
variable {V : Type*} [Fintype V] [DecidableEq V]

/-- Two graphs with the same edges at every vertex of `S` have the same `|Tm(J_X)|` for `X ⊆ S`. -/
theorem termCount_congr (G H : SimpleGraph V) [DecidableRel G.Adj] [DecidableRel H.Adj]
    (S : Finset V) (hGH : ∀ u ∈ S, ∀ v, G.Adj u v ↔ H.Adj u v) (X : Finset V) (hX : X ⊆ S) :
    termCount G X = termCount H X := by
  have hN : closedNbhd G X = closedNbhd H X := by
    ext v
    rw [mem_closedNbhd, mem_closedNbhd]
    constructor
    · rintro (h | ⟨x, hx, hxv⟩)
      · exact Or.inl h
      · exact Or.inr ⟨x, hx, (hGH x (hX hx) v).1 hxv⟩
    · rintro (h | ⟨x, hx, hxv⟩)
      · exact Or.inl h
      · exact Or.inr ⟨x, hx, (hGH x (hX hx) v).2 hxv⟩
  have hI : G.induce (X : Set V) = H.induce (X : Set V) := by
    ext a b
    exact hGH a.1 (hX (mem_coe.1 a.2)) b.1
  unfold termCount CDS.comp
  rw [hN, hI]

end Agree

/-- `prop:rst-caterpillar`(c) for every graph that agrees with `Λ_L` on all edges at `S*`
(added edges join two claws), as the paragraph after the proposition says. -/
theorem rst_caterpillar_c_of_agree :
    (∀ L : ℕ, 1 ≤ L → ∀ (G : SimpleGraph (Fin L × Fin 7)) [DecidableRel G.Adj],
      (∀ u ∈ Sstar L, ∀ v, G.Adj u v ↔ (Lam L).Adj u v) →
      ∀ t ≤ 7 * L,
        mu (gT G) (Sstar L) (3 * L) t / ((7 * L).choose t : ℝ)
          ≤ (((7 * L : ℕ) : ℝ) + 1) / (171927 / 100000 : ℝ) ^ (7 * L)) ∧
    ∃ C : ℝ, 0 < C ∧ ∀ L : ℕ, 1 ≤ L → ∀ (G : SimpleGraph (Fin L × Fin 7)) [DecidableRel G.Adj],
      (∀ u ∈ Sstar L, ∀ v, G.Adj u v ↔ (Lam L).Adj u v) →
      ∃ t ≤ 3 * L,
        ((7 * L).choose t : ℝ)
          ≤ C * (171928 / 100000 : ℝ) ^ (7 * L) * mu (gT G) (Sstar L) (3 * L) t := by
  have hmu : ∀ (L : ℕ) (G : SimpleGraph (Fin L × Fin 7)) [DecidableRel G.Adj],
      (∀ u ∈ Sstar L, ∀ v, G.Adj u v ↔ (Lam L).Adj u v) →
      ∀ t, mu (gT G) (Sstar L) (3 * L) t = mu (gT (Lam L)) (Sstar L) (3 * L) t := by
    intro L G _ hG t
    unfold MLS.mu RateAssembly.gT
    refine sum_congr rfl fun X hX => ?_
    rw [termCount_congr G (Lam L) (Sstar L) hG X (mem_powersetCard.1 hX).1]
  obtain ⟨C, hC, hlow⟩ := lob_moments_lower
  refine ⟨fun L hL G _ hG t ht => ?_, C, hC, fun L hL G _ hG => ?_⟩
  · rw [hmu L G hG t]
    exact lob_moments_upper L hL t ht
  · obtain ⟨t, ht, h⟩ := hlow L hL
    exact ⟨t, ht, by rw [hmu L G hG t]; exact h⟩

end MaxLeafFormal.LobsterGraph


==> anc/formal/MaxLeafFormal/MLS.lean <==
import Mathlib

/-!
# The probabilistic and counting core of Theorem 3.5 (exponential-moment Monotone Local Search)
-/

namespace MaxLeafFormal.MLS

open Finset

variable {U : Type*} [Fintype U] [DecidableEq U]

/-- The specification of the extension algorithm: some `Y` disjoint from `X` with
`|Y| ≤ k'` completes `X` to a solution. -/
def ExtYes (sol : Finset U → Prop) (X : Finset U) (k' : ℕ) : Prop :=
  ∃ Y : Finset U, Disjoint X Y ∧ Y.card ≤ k' ∧ sol (X ∪ Y)

/-- The exponential moment `μ_t(S)`. -/
noncomputable def mu (g : Finset U → ℕ → ℝ) (S : Finset U) (k t : ℕ) : ℝ :=
  ∑ X ∈ S.powersetCard t, (2:ℝ) ^ (-(g X (k - t)))

/-- The generating function `W_S(y)`. -/
noncomputable def W (g : Finset U → ℕ → ℝ) (S : Finset U) (k : ℕ) (y : ℝ) : ℝ :=
  ∑ X ∈ S.powerset, y ^ X.card * (2:ℝ) ^ (-(g X (k - X.card)))

/-- Condition (⋆) for the solution `S`. -/
def Star (g : Finset U → ℕ → ℝ) (S : Finset U) (k : ℕ) (ω Γ : ℝ) : Prop :=
  ∃ t ≤ k, (2:ℝ) ^ (-(ω * Fintype.card U)) / Γ
              ≤ mu g S k t / (Fintype.card U).choose t

/-! ### 1. Threshold selection (`lem:fw-threshold-prob`) -/

theorem threshold_selection {ι : Type*} (s : Finset ι) (h : ι → ℝ)
    (h0 : ∀ i ∈ s, 0 ≤ h i) (Mplus Θ : ℕ) (hM : s.card ≤ Mplus)
    (hΘ : (Mplus : ℝ) * 2 ^ (-(Θ : ℝ)) ≤ (∑ i ∈ s, (2:ℝ) ^ (-h i)) / 2) :
    ∃ θ : ℕ, θ ≤ Θ ∧
      (∑ i ∈ s, (2:ℝ) ^ (-h i)) / (4 * (Θ + 1))
        ≤ ((s.filter (fun i => h i ≤ θ)).card : ℝ) * 2 ^ (-(θ : ℝ)) := by
  classical
  set μ := ∑ i ∈ s, (2:ℝ) ^ (-h i) with hμ
  by_contra hcon
  push Not at hcon
  -- the indices above the cap contribute at most `μ/2`
  set s' := s.filter (fun i => h i ≤ Θ) with hs'
  have hhigh : ∑ i ∈ s.filter (fun i => ¬ h i ≤ Θ), (2:ℝ) ^ (-h i) ≤ μ / 2 := by
    calc ∑ i ∈ s.filter (fun i => ¬ h i ≤ Θ), (2:ℝ) ^ (-h i)
        ≤ ∑ i ∈ s.filter (fun i => ¬ h i ≤ Θ), (2:ℝ) ^ (-(Θ : ℝ)) := by
          apply sum_le_sum
          intro i hi
          rw [mem_filter] at hi
          exact Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith [hi.2])
      _ = ((s.filter (fun i => ¬ h i ≤ Θ)).card : ℝ) * 2 ^ (-(Θ : ℝ)) := by
          rw [sum_const, nsmul_eq_mul]
      _ ≤ (Mplus : ℝ) * 2 ^ (-(Θ : ℝ)) := by
          gcongr
          exact_mod_cast (card_filter_le _ _).trans hM
      _ ≤ μ / 2 := hΘ
  have hsplit := sum_filter_add_sum_filter_not s (fun i => h i ≤ (Θ : ℝ)) (fun i => (2:ℝ) ^ (-h i))
  have hlow : μ / 2 ≤ ∑ i ∈ s', (2:ℝ) ^ (-h i) := by linarith
  -- each low index is bounded through its rounded-up value
  have hround : ∑ i ∈ s', (2:ℝ) ^ (-h i) ≤ ∑ i ∈ s', 2 * (2:ℝ) ^ (-((⌈h i⌉₊ : ℕ) : ℝ)) := by
    apply sum_le_sum
    intro i hi
    rw [mem_filter] at hi
    have hc := Nat.ceil_lt_add_one (h0 i hi.1)
    rw [show (2:ℝ) * 2 ^ (-((⌈h i⌉₊ : ℕ) : ℝ)) = 2 ^ (1 + -((⌈h i⌉₊ : ℕ) : ℝ)) by
      rw [Real.rpow_add (by norm_num), Real.rpow_one]]
    exact Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
  have hmaps : ∀ i ∈ s', ⌈h i⌉₊ ∈ range (Θ + 1) := by
    intro i hi
    rw [mem_filter] at hi
    rw [mem_range, Nat.lt_succ_iff]
    exact Nat.ceil_le.2 hi.2
  have hfib := sum_fiberwise_of_maps_to hmaps (fun i => 2 * (2:ℝ) ^ (-((⌈h i⌉₊ : ℕ) : ℝ)))
  have hgroup : ∑ i ∈ s', 2 * (2:ℝ) ^ (-((⌈h i⌉₊ : ℕ) : ℝ))
      ≤ ∑ θ ∈ range (Θ + 1), 2 * (((s.filter (fun i => h i ≤ θ)).card : ℝ) * 2 ^ (-(θ : ℝ))) := by
    rw [← hfib]
    apply sum_le_sum
    intro θ _
    rw [sum_congr rfl (fun i hi => by rw [(mem_filter.1 hi).2])]
    rw [sum_const, nsmul_eq_mul]
    have : ((s'.filter (fun i => ⌈h i⌉₊ = θ)).card : ℝ) ≤ (s.filter (fun i => h i ≤ θ)).card := by
      apply Nat.cast_le.2
      apply card_le_card
      intro i hi
      simp only [hs', mem_filter] at hi ⊢
      refine ⟨hi.1.1, ?_⟩
      rw [← hi.2]
      exact Nat.le_ceil _
    have h2 : (0:ℝ) ≤ 2 ^ (-(θ : ℝ)) := by positivity
    nlinarith
  have hstrict : ∑ θ ∈ range (Θ + 1), 2 * (((s.filter (fun i => h i ≤ θ)).card : ℝ) * 2 ^ (-(θ : ℝ)))
      < ∑ θ ∈ range (Θ + 1), 2 * (μ / (4 * (Θ + 1))) := by
    apply sum_lt_sum_of_nonempty nonempty_range_add_one
    intro θ hθ
    have := hcon θ (Nat.lt_succ_iff.1 (mem_range.1 hθ))
    linarith
  rw [sum_const, card_range, nsmul_eq_mul] at hstrict
  have hΘpos : (0:ℝ) < Θ + 1 := by positivity
  have : ((Θ + 1 : ℕ) : ℝ) * (2 * (μ / (4 * (Θ + 1)))) = μ / 2 := by
    push_cast
    field_simp
    ring
  linarith

theorem threshold_upper {ι : Type*} (s : Finset ι) (h : ι → ℝ) (θ : ℤ) :
    ((s.filter (fun i => h i ≤ θ)).card : ℝ) * 2 ^ (-(θ : ℝ))
      ≤ ∑ i ∈ s, (2:ℝ) ^ (-h i) := by
  classical
  calc ((s.filter (fun i => h i ≤ θ)).card : ℝ) * 2 ^ (-(θ : ℝ))
      = ∑ i ∈ s.filter (fun i => h i ≤ θ), (2:ℝ) ^ (-(θ : ℝ)) := by
        rw [sum_const, nsmul_eq_mul]
    _ ≤ ∑ i ∈ s.filter (fun i => h i ≤ θ), (2:ℝ) ^ (-h i) := by
        apply sum_le_sum
        intro i hi
        rw [mem_filter] at hi
        exact Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith [hi.2])
    _ ≤ ∑ i ∈ s, (2:ℝ) ^ (-h i) :=
        sum_le_sum_of_subset_of_nonneg (filter_subset _ _) (fun _ _ _ => by positivity)


/-! ### Algorithm MLS-θ -/

/-- The cap `Θ` of `eq:fw-params`. -/
noncomputable def cap (n : ℕ) (ω Γ : ℝ) : ℕ := ⌈ω * n + Real.logb 2 Γ⌉₊ + 1

/-- The trial counts `m_{t,θ}` of `eq:fw-params` (independent of `t`). -/
noncomputable def trials (n : ℕ) (ω Γ κ : ℝ) (θ : ℕ) : ℕ :=
  ⌈4 * κ * Γ * (cap n ω Γ + 1) * (2:ℝ) ^ (ω * n - θ)⌉₊

/-- Trial slots: sample size `t ≤ k`, threshold `θ ≤ Θ`, repetition `j`. -/
abbrev Slot (n k : ℕ) (ω Γ κ : ℝ) : Type :=
  Σ p : Fin (k + 1) × Fin (cap n ω Γ + 1), Fin (trials n ω Γ κ p.2)

/-- MLS-θ accepts the outcome `o`. -/
def Accepts (sol : Finset U → Prop) (g : Finset U → ℕ → ℝ) (k : ℕ) (ω Γ κ : ℝ)
    (o : Slot (Fintype.card U) k ω Γ κ → Finset U) : Prop :=
  ∃ j, g (o j) (k - j.1.1) ≤ (j.1.2 : ℕ) ∧ ExtYes sol (o j) (k - j.1.1)

/-- Product of uniform measures on `t`-subsets, one factor per slot. -/
noncomputable def trialMeasure (k : ℕ) (ω Γ κ : ℝ) :
    MeasureTheory.Measure (Slot (Fintype.card U) k ω Γ κ → Finset U) :=
  MeasureTheory.Measure.pi fun j =>
    ProbabilityTheory.uniformOn ((powersetCard (j.1.1 : ℕ) (univ : Finset U) : Finset (Finset U)) :
      Set (Finset U))

/-! ### 2. Soundness (`thm:fw-main` (ii)) -/

theorem mls_sound (sol : Finset U → Prop) (g : Finset U → ℕ → ℝ) (k : ℕ)
    (ω Γ κ : ℝ) (o : Slot (Fintype.card U) k ω Γ κ → Finset U)
    (ho : ∀ j, (o j).card = j.1.1) (h : Accepts sol g k ω Γ κ o) :
    ∃ S, sol S ∧ S.card ≤ k := by
  obtain ⟨j, -, Y, hdisj, hY, hsol⟩ := h
  refine ⟨o j ∪ Y, hsol, ?_⟩
  rw [card_union_of_disjoint hdisj, ho j]
  have := j.1.1.isLt
  omega

/-! ### 4. Time budget (arithmetic content of `thm:fw-main` (i)) -/

theorem cap_pow_le (n : ℕ) (ω Γ : ℝ) (hω : 0 ≤ ω) (hΓ : 1 ≤ Γ) :
    (2:ℝ) ^ (cap n ω Γ) ≤ 4 * Γ * 2 ^ (ω * n) := by
  have hx : 0 ≤ ω * n + Real.logb 2 Γ :=
    add_nonneg (by positivity) (Real.logb_nonneg (by norm_num) hΓ)
  have hc := Nat.ceil_lt_add_one hx
  have hΓ0 : 0 < Γ := by linarith
  calc (2:ℝ) ^ (cap n ω Γ) = (2:ℝ) ^ ((cap n ω Γ : ℕ) : ℝ) := (Real.rpow_natCast _ _).symm
    _ ≤ (2:ℝ) ^ (ω * n + Real.logb 2 Γ + 2) := by
        apply Real.rpow_le_rpow_of_exponent_le (by norm_num)
        unfold cap
        push_cast
        linarith
    _ = 4 * Γ * 2 ^ (ω * n) := by
        rw [Real.rpow_add (by norm_num), Real.rpow_add (by norm_num),
          Real.rpow_logb (by norm_num) (by norm_num) hΓ0]
        norm_num
        ring

theorem mls_budget (n k : ℕ) (ω Γ κ : ℝ) (hω : 0 ≤ ω) (hΓ : 1 ≤ Γ) (hκ : 0 < κ) :
    (2:ℝ) ^ (cap n ω Γ) ≤ 4 * Γ * 2 ^ (ω * n) ∧
    ∑ t ∈ range (k + 1), ∑ θ ∈ range (cap n ω Γ + 1),
        (trials n ω Γ κ θ : ℝ) * 2 ^ (θ + 1)
      ≤ (k + 1) * (cap n ω Γ + 1) *
          (8 * κ * Γ * (cap n ω Γ + 1) * 2 ^ (ω * n) + 2 ^ (cap n ω Γ + 1)) := by
  refine ⟨cap_pow_le n ω Γ hω hΓ, ?_⟩
  set Θ := cap n ω Γ
  have hpair : ∀ θ ∈ range (Θ + 1), (trials n ω Γ κ θ : ℝ) * 2 ^ (θ + 1)
      ≤ 8 * κ * Γ * (Θ + 1) * 2 ^ (ω * n) + 2 ^ (Θ + 1) := by
    intro θ hθ
    have hθ' : θ ≤ Θ := Nat.lt_succ_iff.1 (mem_range.1 hθ)
    have harg : 0 ≤ 4 * κ * Γ * (Θ + 1) * (2:ℝ) ^ (ω * n - θ) := by
      have : (0:ℝ) ≤ Γ := by linarith
      positivity
    have hc := Nat.ceil_lt_add_one harg
    have h2 : (2:ℝ) ^ (ω * n - θ) * 2 ^ (θ + 1) = 2 * 2 ^ (ω * n) := by
      rw [← Real.rpow_natCast, ← Real.rpow_add (by norm_num)]
      rw [show ω * n - (θ : ℝ) + ((θ + 1 : ℕ) : ℝ) = 1 + ω * n by push_cast; ring,
        Real.rpow_add (by norm_num), Real.rpow_one]
    have hpow : (2:ℝ) ^ (θ + 1) ≤ 2 ^ (Θ + 1) := pow_le_pow_right₀ (by norm_num) (by omega)
    have hp0 : (0:ℝ) ≤ 2 ^ (θ + 1) := by positivity
    calc (trials n ω Γ κ θ : ℝ) * 2 ^ (θ + 1)
        ≤ (4 * κ * Γ * (Θ + 1) * (2:ℝ) ^ (ω * n - θ) + 1) * 2 ^ (θ + 1) := by
          unfold trials
          gcongr
      _ = 8 * κ * Γ * (Θ + 1) * 2 ^ (ω * n) + 2 ^ (θ + 1) := by
          rw [add_mul, mul_assoc (4 * κ * Γ * (Θ + 1)), h2]
          ring
      _ ≤ 8 * κ * Γ * (Θ + 1) * 2 ^ (ω * n) + 2 ^ (Θ + 1) := by linarith
  calc ∑ t ∈ range (k + 1), ∑ θ ∈ range (Θ + 1), (trials n ω Γ κ θ : ℝ) * 2 ^ (θ + 1)
      ≤ ∑ t ∈ range (k + 1), ∑ θ ∈ range (Θ + 1),
          (8 * κ * Γ * (Θ + 1) * 2 ^ (ω * n) + 2 ^ (Θ + 1)) :=
        sum_le_sum fun _ _ => sum_le_sum hpair
    _ = (k + 1) * (Θ + 1) * (8 * κ * Γ * (Θ + 1) * 2 ^ (ω * n) + 2 ^ (Θ + 1)) := by
        simp only [sum_const, card_range, nsmul_eq_mul]
        push_cast
        ring

/-! ### 5. Generating-function condition -/

theorem W_eq_sum_mu (g : Finset U → ℕ → ℝ) (S : Finset U) (k : ℕ) (hSk : S.card = k) (y : ℝ) :
    W g S k y = ∑ t ∈ range (k + 1), y ^ t * mu g S k t := by
  unfold W mu
  have hmaps : ∀ X ∈ S.powerset, X.card ∈ range (k + 1) := fun X hX =>
    mem_range.2 (Nat.lt_succ_of_le (hSk ▸ card_le_card (mem_powerset.1 hX)))
  rw [← sum_fiberwise_of_maps_to hmaps]
  refine sum_congr rfl fun t _ => ?_
  rw [mul_sum, ← powersetCard_eq_filter]
  refine sum_congr rfl fun X hX => ?_
  rw [(mem_powersetCard.1 hX).2]

theorem star_of_W (g : Finset U → ℕ → ℝ) (S : Finset U) (k : ℕ) (hSk : S.card = k)
    (ω Γ y : ℝ) (hΓ : 0 < Γ) (hy : 0 ≤ y)
    (hW : (1 + y) ^ Fintype.card U * (2:ℝ) ^ (-(ω * Fintype.card U)) / Γ ≤ W g S k y) :
    Star g S k ω Γ := by
  set n := Fintype.card U
  set c := (2:ℝ) ^ (-(ω * n)) / Γ with hc
  have hc0 : 0 < c := by positivity
  by_contra hcon
  simp only [Star, not_exists, not_and, not_le] at hcon
  have hkn : k ≤ n := hSk ▸ card_le_univ S
  have hlt : ∀ t ∈ range (k + 1), mu g S k t < c * n.choose t := by
    intro t ht
    have h1 := hcon t (Nat.lt_succ_iff.1 (mem_range.1 ht))
    have hpos : (0:ℝ) < n.choose t :=
      Nat.cast_pos.2 (Nat.choose_pos ((Nat.lt_succ_iff.1 (mem_range.1 ht)).trans hkn))
    rwa [div_lt_iff₀ hpos] at h1
  have hsum : W g S k y < ∑ t ∈ range (k + 1), y ^ t * (c * n.choose t) := by
    rw [W_eq_sum_mu g S k hSk, ← sum_erase_add _ _ (mem_range.2 (Nat.succ_pos k)),
      ← sum_erase_add _ _ (mem_range.2 (Nat.succ_pos k))]
    apply add_lt_add_of_le_of_lt
    · exact sum_le_sum fun t ht =>
        mul_le_mul_of_nonneg_left (hlt t (mem_of_mem_erase ht)).le (pow_nonneg hy t)
    · simpa using hlt 0 (mem_range.2 (Nat.succ_pos k))
  have hbin : ∑ t ∈ range (k + 1), y ^ t * (c * n.choose t) ≤ c * (1 + y) ^ n := by
    rw [add_comm 1 y, add_pow, mul_sum]
    calc ∑ t ∈ range (k + 1), y ^ t * (c * n.choose t)
        ≤ ∑ t ∈ range (n + 1), y ^ t * (c * n.choose t) :=
          sum_le_sum_of_subset_of_nonneg (fun x hx => by simp only [mem_range] at hx ⊢; omega)
            (fun _ _ _ => by positivity)
      _ = ∑ t ∈ range (n + 1), c * (y ^ t * 1 ^ (n - t) * n.choose t) :=
          sum_congr rfl fun _ _ => by ring
  have : (1 + y) ^ n * (2:ℝ) ^ (-(ω * n)) / Γ = c * (1 + y) ^ n := by rw [hc]; ring
  linarith

/-! ### 6. Mean-cost route (Jensen step of `thm:co-mean`) -/

theorem mu_ge_of_mean (g : Finset U → ℕ → ℝ) (S : Finset U) (k t : ℕ)
    (hSk : S.card = k) (ht : t ≤ k) (lam : ℝ)
    (hmean : (∑ X ∈ S.powersetCard t, g X (k - t)) / k.choose t ≤ lam) :
    (k.choose t : ℝ) * 2 ^ (-lam) ≤ mu g S k t := by
  set N : ℝ := (k.choose t : ℝ)
  have hN : 0 < N := Nat.cast_pos.2 (Nat.choose_pos ht)
  set m := (∑ X ∈ S.powersetCard t, g X (k - t)) / N with hm
  have hl2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  -- tangent line of `x ↦ 2^(-x)` at `m`
  have htan : ∀ a : ℝ, (2:ℝ) ^ (-m) * (1 - (a - m) * Real.log 2) ≤ (2:ℝ) ^ (-a) := by
    intro a
    have h := Real.add_one_le_exp (-(a - m) * Real.log 2)
    rw [Real.rpow_def_of_pos (by norm_num), Real.rpow_def_of_pos (by norm_num)]
    calc Real.exp (Real.log 2 * -m) * (1 - (a - m) * Real.log 2)
        ≤ Real.exp (Real.log 2 * -m) * Real.exp (-(a - m) * Real.log 2) := by
          gcongr; linarith
      _ = Real.exp (Real.log 2 * -a) := by rw [← Real.exp_add]; ring_nf
  have hcard : ((S.powersetCard t).card : ℝ) = N := by rw [card_powersetCard, hSk]
  have hsum : ∑ X ∈ S.powersetCard t, (2:ℝ) ^ (-m) * (1 - (g X (k - t) - m) * Real.log 2)
      = N * 2 ^ (-m) := by
    rw [← mul_sum, sum_sub_distrib, sum_const, ← sum_mul, sum_sub_distrib, sum_const,
      nsmul_eq_mul, nsmul_eq_mul, hcard]
    have : ∑ X ∈ S.powersetCard t, g X (k - t) = N * m := by rw [hm]; field_simp
    rw [this]; ring
  calc N * 2 ^ (-lam) ≤ N * 2 ^ (-m) := by
        gcongr
        norm_num
    _ = _ := hsum.symm
    _ ≤ mu g S k t := sum_le_sum fun X _ => htan _


/-! ### 3. Success probability (`thm:fw-main` (iii)) -/

/-- Mathlib's σ-algebra on `Finset U` (generated by the membership tests) is discrete
when `U` is finite. -/
instance : MeasurableSingletonClass (Finset U) := by
  refine ⟨fun s0 => ?_⟩
  have : ({s0} : Set (Finset U)) = ⋂ a : U, (fun s : Finset U => a ∈ s) ⁻¹' {a ∈ s0} := by
    ext s
    simp only [Set.mem_singleton_iff, Set.mem_iInter, Set.mem_preimage, eq_iff_iff]
    constructor
    · rintro rfl a; exact Iff.rfl
    · intro h; ext a; exact h a
  rw [this]
  exact MeasurableSet.iInter fun a =>
    (measurable_finset_iff.1 measurable_id a) (measurableSet_singleton _)

theorem trialMeasure_factor_prob (k : ℕ) (hk : k ≤ Fintype.card U) (ω Γ κ : ℝ)
    (j : Slot (Fintype.card U) k ω Γ κ) :
    MeasureTheory.IsProbabilityMeasure (ProbabilityTheory.uniformOn
      ((powersetCard (j.1.1 : ℕ) (univ : Finset U) : Finset (Finset U)) : Set (Finset U))) := by
  apply ProbabilityTheory.isProbabilityMeasure_uniformOn (Finset.finite_toSet _)
  rw [Finset.coe_nonempty, powersetCard_nonempty, card_univ]
  have := j.1.1.isLt
  omega

theorem mls_success (sol : Finset U → Prop) (g : Finset U → ℕ → ℝ)
    (hg : ∀ X k', 0 ≤ g X k') (k : ℕ) (hk : k ≤ Fintype.card U)
    (ω Γ κ : ℝ) (hω : 0 ≤ ω) (hΓ : 1 ≤ Γ) (hκ : 0 < κ)
    (S : Finset U) (hS : sol S) (hSk : S.card = k) (hstar : Star g S k ω Γ) :
    1 - Real.exp (-κ)
      ≤ (trialMeasure k ω Γ κ {o | Accepts sol g k ω Γ κ o}).toReal := by
  classical
  open MeasureTheory ProbabilityTheory in
  set n := Fintype.card U with hn
  set Θ := cap n ω Γ with hΘdef
  obtain ⟨t, htk, hstar⟩ := hstar
  have htn : t ≤ n := htk.trans hk
  have hΓ0 : 0 < Γ := by linarith
  set N : ℝ := (n.choose t : ℝ) with hN
  have hNpos : 0 < N := Nat.cast_pos.2 (Nat.choose_pos htn)
  set M := mu g S k t with hM
  have hMN : N * (2:ℝ) ^ (-(ω * n)) / Γ ≤ M := by
    rw [le_div_iff₀ hNpos] at hstar
    calc N * (2:ℝ) ^ (-(ω * n)) / Γ = 2 ^ (-(ω * n)) / Γ * N := by ring
      _ ≤ M := hstar
  -- the cap is high enough: `2^{-Θ} ≤ 2^{-ωn} / (2Γ)`
  have hcapexp : (2:ℝ) ^ (-((Θ : ℕ) : ℝ)) ≤ (2:ℝ) ^ (-(ω * n)) / Γ / 2 := by
    have hx := Nat.le_ceil (ω * n + Real.logb 2 Γ)
    calc (2:ℝ) ^ (-((Θ : ℕ) : ℝ)) ≤ (2:ℝ) ^ (-(ω * n + Real.logb 2 Γ + 1)) := by
          apply Real.rpow_le_rpow_of_exponent_le (by norm_num)
          rw [hΘdef]; unfold cap; push_cast; linarith
      _ = (2:ℝ) ^ (-(ω * n)) / Γ / 2 := by
          rw [show -(ω * n + Real.logb 2 Γ + 1) = -(ω * n) + -Real.logb 2 Γ + -1 by ring,
            Real.rpow_add (by norm_num), Real.rpow_add (by norm_num),
            Real.rpow_neg (by norm_num : (0:ℝ) ≤ 2) (Real.logb 2 Γ),
            Real.rpow_logb (by norm_num) (by norm_num) hΓ0, Real.rpow_neg_one]
          ring
  -- threshold selection
  obtain ⟨θ, hθΘ, hθ⟩ := threshold_selection (S.powersetCard t) (fun X => g X (k - t))
    (fun X _ => hg X _) (n.choose t) Θ
    (by rw [card_powersetCard, hSk]; exact Nat.choose_le_choose t hk)
    (by
      change N * _ ≤ M / 2
      calc N * (2:ℝ) ^ (-((Θ : ℕ) : ℝ)) ≤ N * ((2:ℝ) ^ (-(ω * n)) / Γ / 2) := by gcongr
        _ = N * (2:ℝ) ^ (-(ω * n)) / Γ / 2 := by ring
        _ ≤ M / 2 := by linarith)
  set G := (S.powersetCard t).filter (fun X => g X (k - t) ≤ θ) with hGdef
  change M / (4 * (Θ + 1)) ≤ (G.card : ℝ) * 2 ^ (-(θ : ℝ)) at hθ
  set q : ℝ := (G.card : ℝ)
  set p : ℝ := q / N with hp
  set m := trials n ω Γ κ θ with hm
  -- `p * m ≥ κ`
  have hpm : κ ≤ p * m := by
    have hmge : 4 * κ * Γ * (Θ + 1) * (2:ℝ) ^ (ω * n - θ) ≤ m := Nat.le_ceil _
    have h2θ : (2:ℝ) ^ (θ : ℝ) * 2 ^ (-(θ : ℝ)) = 1 := by
      rw [← Real.rpow_add (by norm_num)]; simp
    have hq : (2:ℝ) ^ (θ : ℝ) * M / (4 * (Θ + 1)) ≤ q := by
      have := mul_le_mul_of_nonneg_left hθ (by positivity : (0:ℝ) ≤ 2 ^ (θ : ℝ))
      calc (2:ℝ) ^ (θ : ℝ) * M / (4 * (Θ + 1)) = 2 ^ (θ : ℝ) * (M / (4 * (Θ + 1))) := by ring
        _ ≤ 2 ^ (θ : ℝ) * (q * 2 ^ (-(θ : ℝ))) := this
        _ = q := by rw [mul_comm q, ← mul_assoc, h2θ, one_mul]
    have hsplit : (2:ℝ) ^ (ω * n - θ) = 2 ^ (ω * n) * 2 ^ (-(θ : ℝ)) := by
      rw [sub_eq_add_neg, Real.rpow_add (by norm_num)]
    have hinv : (2:ℝ) ^ (ω * n) * 2 ^ (-(ω * n)) = 1 := by
      rw [← Real.rpow_add (by norm_num)]; simp
    have hΘ1 : (0:ℝ) < Θ + 1 := by positivity
    -- `p ≥ 2^θ M /(4(Θ+1) N) ≥ 2^θ 2^{-ωn} / (4 Γ (Θ+1))`
    have hp_ge : (2:ℝ) ^ (θ : ℝ) * 2 ^ (-(ω * n)) / (4 * Γ * (Θ + 1)) ≤ p := by
      rw [hp, le_div_iff₀ hNpos]
      calc (2:ℝ) ^ (θ : ℝ) * 2 ^ (-(ω * n)) / (4 * Γ * (Θ + 1)) * N
          = (2:ℝ) ^ (θ : ℝ) * (N * (2:ℝ) ^ (-(ω * n)) / Γ) / (4 * (Θ + 1)) := by
            field_simp
        _ ≤ (2:ℝ) ^ (θ : ℝ) * M / (4 * (Θ + 1)) := by gcongr
        _ ≤ q := hq
    have hp0 : 0 ≤ (2:ℝ) ^ (θ : ℝ) * 2 ^ (-(ω * n)) / (4 * Γ * (Θ + 1)) := by positivity
    calc κ = (2:ℝ) ^ (θ : ℝ) * 2 ^ (-(ω * n)) / (4 * Γ * (Θ + 1))
              * (4 * κ * Γ * (Θ + 1) * (2:ℝ) ^ (ω * n - θ)) := by
          rw [hsplit]
          field_simp
          rw [show (2:ℝ) ^ (θ : ℝ) * 2 ^ (-(ω * n)) * 2 ^ (ω * n) * 2 ^ (-(θ : ℝ))
              = (2 ^ (ω * n) * 2 ^ (-(ω * n))) * (2 ^ (θ : ℝ) * 2 ^ (-(θ : ℝ))) by ring,
            hinv, h2θ]
          ring
      _ ≤ p * m := mul_le_mul hp_ge hmge (by positivity) (hp0.trans hp_ge)
  -- the probability model
  have hfac := trialMeasure_factor_prob (U := U) k hk ω Γ κ
  set μ := trialMeasure (U := U) k ω Γ κ with hμ
  have : IsProbabilityMeasure μ := by
    rw [hμ]; unfold trialMeasure
    have := hfac
    infer_instance
  set A := {o | Accepts sol g k ω Γ κ o}
  set P : Fin (k + 1) × Fin (Θ + 1) := (⟨t, Nat.lt_succ_of_le htk⟩, ⟨θ, Nat.lt_succ_of_le hθΘ⟩)
  set T : Finset (Finset U) := powersetCard t (univ : Finset U)
  set B : Set (Slot n k ω Γ κ → Finset U) :=
    Set.pi Set.univ (fun j => if j.1 = P then ((G : Set (Finset U)))ᶜ else Set.univ)
  have hAB : Aᶜ ⊆ B := by
    intro o ho j _
    dsimp only
    by_cases hj : j.1 = P
    · rw [ite_eq_left_iff.mpr (fun h => absurd hj h)]
      intro hoj
      apply ho
      have hj1 : (j.1.1 : ℕ) = t := by rw [hj]
      have hj2 : (j.1.2 : ℕ) = θ := by rw [hj]
      rw [Finset.mem_coe, hGdef, mem_filter, mem_powersetCard] at hoj
      refine ⟨j, ?_, S \ o j, disjoint_sdiff, ?_, ?_⟩
      · rw [hj1, hj2]; exact hoj.2
      · rw [card_sdiff_of_subset hoj.1.1, hSk, hoj.1.2, hj1]
      · rwa [union_sdiff_of_subset hoj.1.1]
    · rw [if_neg hj]; exact Set.mem_univ _
  -- the factor of a block slot
  have hGT : G ⊆ T := fun X hX => by
    rw [hGdef, mem_filter, mem_powersetCard] at hX
    exact mem_powersetCard.2 ⟨subset_univ _, hX.1.2⟩
  have hfacG : ∀ j : Slot n k ω Γ κ, j.1 = P →
      (uniformOn ((powersetCard (j.1.1 : ℕ) (univ : Finset U) : Finset (Finset U)) :
        Set (Finset U)) (G : Set (Finset U))ᶜ).toReal = 1 - p := by
    intro j hj
    have hj1 : (j.1.1 : ℕ) = t := by rw [hj]
    haveI := hfac j
    rw [prob_compl_eq_one_sub (Finset.measurableSet _), ENNReal.toReal_sub_of_le prob_le_one
      ENNReal.one_ne_top, ENNReal.toReal_one, hj1, uniformOn_apply_finset,
      inter_eq_right.2 hGT, ENNReal.toReal_div, ENNReal.toReal_natCast, ENNReal.toReal_natCast,
      card_powersetCard, card_univ]
  have hB : (μ B).toReal = (1 - p) ^ m := by
    rw [hμ]; unfold trialMeasure
    rw [Measure.pi_pi, ENNReal.toReal_prod]
    rw [Fintype.prod_sigma]
    rw [Fintype.prod_eq_single P]
    · rw [Finset.prod_congr rfl (fun i _ => by rw [if_pos rfl, hfacG ⟨P, i⟩ rfl]),
        prod_const, card_univ, Fintype.card_fin]
    · intro P' hP'
      refine Finset.prod_eq_one fun i _ => ?_
      rw [if_neg hP']
      haveI := hfac ⟨P', i⟩
      rw [measure_univ, ENNReal.toReal_one]
  -- conclude
  have hp1 : p ≤ 1 := by
    rw [hp, div_le_one hNpos, hN]
    have : G.card ≤ T.card := card_le_card hGT
    rw [card_powersetCard, card_univ] at this
    change (G.card : ℝ) ≤ _
    exact_mod_cast this
  have hexp : (1 - p) ^ m ≤ Real.exp (-κ) := by
    calc (1 - p) ^ m ≤ (Real.exp (-p)) ^ m := by
          apply pow_le_pow_left₀ (by linarith)
          linarith [Real.add_one_le_exp (-p)]
      _ = Real.exp (-(p * m)) := by rw [← Real.exp_nat_mul]; ring_nf
      _ ≤ Real.exp (-κ) := Real.exp_le_exp.2 (by linarith)
  have hAc : (μ Aᶜ).toReal ≤ Real.exp (-κ) := by
    calc (μ Aᶜ).toReal ≤ (μ B).toReal :=
          ENNReal.toReal_mono (measure_ne_top _ _) (measure_mono hAB)
      _ ≤ _ := hB ▸ hexp
  have hsum : (μ A).toReal + (μ Aᶜ).toReal = 1 := by
    have := measureReal_add_measureReal_compl (μ := μ) (MeasurableSet.of_discrete (s := A))
    simpa [Measure.real] using this
  linarith

theorem mls_success_of_mean (sol : Finset U → Prop) (g : Finset U → ℕ → ℝ)
    (hg : ∀ X k', 0 ≤ g X k') (k t : ℕ) (ht : t ≤ k) (hn : 1 ≤ Fintype.card U)
    (lam κ : ℝ) (hlam : 0 ≤ lam) (hκ : 0 < κ)
    (S : Finset U) (hS : sol S) (hSk : S.card = k)
    (hmean : (∑ X ∈ S.powersetCard t, g X (k - t)) / k.choose t ≤ lam) :
    let ω := (Real.logb 2 ((Fintype.card U).choose t / k.choose t) + lam)
               / Fintype.card U
    1 - Real.exp (-κ)
      ≤ (trialMeasure k ω 1 κ {o | Accepts sol g k ω 1 κ o}).toReal := by
  intro ω
  set n := Fintype.card U
  have hkn : k ≤ n := hSk ▸ card_le_univ S
  have hn0 : (0:ℝ) < n := by exact_mod_cast hn
  have hNk : (0:ℝ) < k.choose t := Nat.cast_pos.2 (Nat.choose_pos ht)
  have hNn : (0:ℝ) < n.choose t := Nat.cast_pos.2 (Nat.choose_pos (ht.trans hkn))
  have hratio : (1:ℝ) ≤ (n.choose t : ℝ) / k.choose t := by
    rw [one_le_div hNk]; exact_mod_cast Nat.choose_le_choose t hkn
  have hωn : ω * n = Real.logb 2 ((n.choose t : ℝ) / k.choose t) + lam := by
    change (_ / (n : ℝ)) * n = _
    field_simp
    rfl
  have hω : 0 ≤ ω := by
    change 0 ≤ _ / (n : ℝ)
    exact div_nonneg (add_nonneg (Real.logb_nonneg (by norm_num) hratio) hlam) hn0.le
  apply mls_success sol g hg k hkn ω 1 κ hω le_rfl hκ S hS hSk
  refine ⟨t, ht, ?_⟩
  have hmu := mu_ge_of_mean g S k t hSk ht lam hmean
  rw [div_one, hωn, le_div_iff₀ hNn, neg_add, Real.rpow_add (by norm_num), Real.rpow_neg
    (by norm_num) (Real.logb _ _), Real.rpow_logb (by norm_num) (by norm_num)
    (by positivity), inv_div]
  calc (k.choose t : ℝ) / n.choose t * 2 ^ (-lam) * n.choose t = k.choose t * 2 ^ (-lam) := by
        field_simp
    _ ≤ mu g S k t := hmu


/-! ## One sample size (`rem:co-fsigma`) and linear mean savings (`cor:co-linear`) -/

open Real in
/-- Binary entropy in base 2. -/
noncomputable def H2 (x : ℝ) : ℝ := Real.binEntropy x / Real.log 2

noncomputable def fσ (σ β ρ τ : ℝ) : ℝ := H2 τ - σ * H2 (τ / σ) + β - ρ * τ

noncomputable def Fstar (σ β ρ : ℝ) : ℝ :=
  if σ ≤ 2 ^ (-ρ) then β
  else β - σ * ρ + H2 σ + (1 - σ) * Real.logb 2 (1 - 2 ^ (-ρ))

noncomputable def τstar (σ ρ : ℝ) : ℝ :=
  if σ ≤ 2 ^ (-ρ) then 0 else (σ - 2 ^ (-ρ)) / (1 - 2 ^ (-ρ))

section OneSize

open Real

/-- Closed form of `fσ` (the expansion of the entropies in `rem:co-fsigma`), in natural logarithms. -/
noncomputable def fClosed (σ β ρ τ : ℝ) : ℝ :=
  (negMulLog (1 - τ) - negMulLog (σ - τ) + negMulLog σ) / log 2 + β - ρ * τ

theorem fσ_eq_closed {σ : ℝ} (hσ : σ ≠ 0) (β ρ : ℝ) : fσ σ β ρ = fClosed σ β ρ := by
  funext τ
  unfold fσ fClosed H2
  rw [binEntropy_eq_negMulLog_add_negMulLog_one_sub,
    binEntropy_eq_negMulLog_add_negMulLog_one_sub]
  have h1 := negMulLog_mul σ (τ / σ)
  have h2 := negMulLog_mul σ (1 - τ / σ)
  rw [mul_div_cancel₀ _ hσ] at h1
  rw [show σ * (1 - τ / σ) = σ - τ by field_simp] at h2
  have : σ * (negMulLog (τ / σ) + negMulLog (1 - τ / σ))
      = negMulLog τ + negMulLog (σ - τ) - negMulLog σ := by
    linear_combination -h1 - h2
  rw [← mul_div_assoc, this]
  ring

/-- The derivative of the closed form. -/
noncomputable def dClosed (σ ρ τ : ℝ) : ℝ := (log (1 - τ) - log (σ - τ)) / log 2 - ρ

theorem hasDerivAt_fClosed {σ τ : ℝ} (β ρ : ℝ) (h1 : τ < 1) (h2 : τ < σ) :
    HasDerivAt (fClosed σ β ρ) (dClosed σ ρ τ) τ := by
  have ha : HasDerivAt (fun x => negMulLog (1 - x)) ((-log (1 - τ) - 1) * (-1)) τ :=
    (hasDerivAt_negMulLog (by linarith)).comp τ ((hasDerivAt_id τ).const_sub 1)
  have hb : HasDerivAt (fun x => negMulLog (σ - x)) ((-log (σ - τ) - 1) * (-1)) τ :=
    (hasDerivAt_negMulLog (by linarith)).comp τ ((hasDerivAt_id τ).const_sub σ)
  have := ((((ha.sub hb).add_const (negMulLog σ)).div_const (log 2)).add_const β).sub
    ((hasDerivAt_id τ).const_mul ρ)
  unfold fClosed dClosed
  convert this using 1
  · funext x; simp only [Pi.sub_apply, Pi.add_apply, id]
  · ring

theorem continuous_fClosed (σ β ρ : ℝ) : Continuous (fClosed σ β ρ) := by
  unfold fClosed
  fun_prop

/-- Sign of the derivative: compare `σ - τ` with `p(1 - τ)`, `p = 2^{-ρ}`. -/
theorem dClosed_eq {σ τ : ℝ} (ρ : ℝ) (h1 : τ < 1) :
    dClosed σ ρ τ = (log ((2:ℝ) ^ (-ρ) * (1 - τ)) - log (σ - τ)) / log 2 := by
  have hl : 0 < log 2 := log_pos (by norm_num)
  unfold dClosed
  rw [log_mul (by positivity) (by linarith), log_rpow (by norm_num)]
  field_simp
  ring

theorem dClosed_pos {σ τ : ℝ} (ρ : ℝ) (h1 : τ < 1) (h2 : τ < σ)
    (h : σ - τ < (2:ℝ) ^ (-ρ) * (1 - τ)) : 0 < dClosed σ ρ τ := by
  rw [dClosed_eq ρ h1]
  apply div_pos _ (log_pos (by norm_num))
  rw [sub_pos]
  exact log_lt_log (by linarith) h

theorem dClosed_neg {σ τ : ℝ} (ρ : ℝ) (h1 : τ < 1) (h0 : 0 ≤ τ) (h2 : τ < σ)
    (h : (2:ℝ) ^ (-ρ) * (1 - τ) < σ - τ) : dClosed σ ρ τ < 0 := by
  rw [dClosed_eq ρ h1]
  apply div_neg_of_neg_of_pos _ (log_pos (by norm_num))
  rw [sub_neg]
  exact log_lt_log (by have : (0:ℝ) < 2 ^ (-ρ) := by positivity
                       nlinarith) h

theorem fClosed_zero (σ β ρ : ℝ) : fClosed σ β ρ 0 = β := by
  unfold fClosed
  simp

/-- The core of `rem:co-fsigma`: `τ*` lies in `[0, σ]`, attains `F*`, and every other point
of `[0, σ]` has a strictly larger value. -/
theorem onesize_core (σ β ρ : ℝ) (hσ : σ ∈ Set.Ioo 0 1) (hρ : 0 ≤ ρ) :
    τstar σ ρ ∈ Set.Icc 0 σ ∧ fClosed σ β ρ (τstar σ ρ) = Fstar σ β ρ ∧
      ∀ τ ∈ Set.Icc 0 σ, τ ≠ τstar σ ρ → Fstar σ β ρ < fClosed σ β ρ τ := by
  obtain ⟨hσ0, hσ1⟩ := hσ
  set p : ℝ := (2:ℝ) ^ (-ρ) with hp
  have hp0 : 0 < p := by positivity
  have hp1 : p ≤ 1 := by
    rw [hp]; exact rpow_le_one_of_one_le_of_nonpos (by norm_num) (by linarith)
  have hcont := (continuous_fClosed σ β ρ).continuousOn (s := Set.Icc 0 σ)
  have hderiv : ∀ τ ∈ Set.Ioo 0 σ, deriv (fClosed σ β ρ) τ = dClosed σ ρ τ := fun τ hτ =>
    (hasDerivAt_fClosed β ρ (by linarith [hτ.2]) hτ.2).deriv
  by_cases hcase : σ ≤ p
  · -- the minimum is at `0`
    have hτs : τstar σ ρ = 0 := by unfold τstar; rw [if_pos hcase]
    have hF : Fstar σ β ρ = β := by unfold Fstar; rw [if_pos hcase]
    rw [hτs, hF]
    have hmono : StrictMonoOn (fClosed σ β ρ) (Set.Icc 0 σ) := by
      apply strictMonoOn_of_deriv_pos (convex_Icc 0 σ) hcont
      intro τ hτ
      rw [interior_Icc] at hτ
      rw [hderiv τ hτ]
      apply dClosed_pos ρ (by linarith [hτ.2]) hτ.2
      rcases eq_or_lt_of_le hp1 with h | h
      · rw [← hp, h]; linarith [hτ.1]
      · nlinarith [hτ.1]
    refine ⟨⟨le_rfl, hσ0.le⟩, fClosed_zero σ β ρ, fun τ hτ hne => ?_⟩
    have := hmono ⟨le_rfl, hσ0.le⟩ hτ (lt_of_le_of_ne hτ.1 (Ne.symm hne))
    rwa [fClosed_zero] at this
  · -- the minimum is at the interior point `τ* = (σ - p)/(1 - p)`
    push Not at hcase
    have hp1' : p < 1 := hcase.trans hσ1
    set ts := (σ - p) / (1 - p) with hts
    have hτs : τstar σ ρ = ts := by unfold τstar; rw [if_neg (not_le.2 hcase)]
    have hF : Fstar σ β ρ = β - σ * ρ + H2 σ + (1 - σ) * logb 2 (1 - p) := by
      unfold Fstar; rw [if_neg (not_le.2 hcase)]
    have h1p : 0 < 1 - p := by linarith
    have hts0 : 0 < ts := div_pos (by linarith) h1p
    have htsσ : ts < σ := by rw [hts, div_lt_iff₀ h1p]; nlinarith
    -- sign of `dClosed` relative to `ts`
    have hkey : ∀ τ : ℝ, σ - τ - p * (1 - τ) = (1 - p) * (ts - τ) := by
      intro τ; rw [hts]; field_simp; ring
    have hmono : StrictMonoOn (fClosed σ β ρ) (Set.Icc ts σ) := by
      apply strictMonoOn_of_deriv_pos (convex_Icc ts σ) (hcont.mono (Set.Icc_subset_Icc_left hts0.le))
      intro τ hτ
      rw [interior_Icc] at hτ
      rw [hderiv τ ⟨hts0.trans hτ.1, hτ.2⟩]
      apply dClosed_pos ρ (by linarith [hτ.2]) hτ.2
      have := hkey τ
      nlinarith [hτ.1]
    have hanti : StrictAntiOn (fClosed σ β ρ) (Set.Icc 0 ts) := by
      apply strictAntiOn_of_deriv_neg (convex_Icc 0 ts) (hcont.mono (Set.Icc_subset_Icc_right htsσ.le))
      intro τ hτ
      rw [interior_Icc] at hτ
      rw [hderiv τ ⟨hτ.1, hτ.2.trans htsσ⟩]
      apply dClosed_neg ρ (by linarith [hτ.2]) hτ.1.le (hτ.2.trans htsσ)
      have := hkey τ
      nlinarith [hτ.2]
    -- the value at `ts`
    have hval : fClosed σ β ρ ts = β - σ * ρ + H2 σ + (1 - σ) * logb 2 (1 - p) := by
      set a := (1 - σ) / (1 - p) with ha
      have ha0 : 0 < a := div_pos (by linarith) h1p
      have e1 : 1 - ts = a := by rw [hts, ha]; field_simp; ring
      have e2 : σ - ts = p * a := by rw [hts, ha]; field_simp; ring
      have e3 : ts = σ - p * a := by linarith
      have hlogp : log p = -ρ * log 2 := by rw [hp, log_rpow (by norm_num)]
      have hloga : log a = log (1 - σ) - log (1 - p) := log_div (by linarith) h1p.ne'
      have hl : 0 < log 2 := log_pos (by norm_num)
      unfold fClosed H2 logb
      rw [e1, e2, binEntropy_eq_negMulLog_add_negMulLog_one_sub]
      unfold negMulLog
      rw [log_mul hp0.ne' ha0.ne', hlogp, hloga, e3]
      field_simp
      have : (1 - p) * a = 1 - σ := by rw [ha]; field_simp
      linear_combination (-(log (1 - σ)) + log (1 - p)) * this
    rw [hτs, hF]
    refine ⟨⟨hts0.le, htsσ.le⟩, hval, fun τ hτ hne => ?_⟩
    rw [← hval]
    rcases lt_or_gt_of_ne hne with h | h
    · exact hanti ⟨hτ.1, h.le⟩ ⟨hts0.le, le_rfl⟩ h
    · exact hmono ⟨le_rfl, htsσ.le⟩ ⟨h.le, hτ.2⟩ h

end OneSize

/-! ### 7. `rem:co-fsigma`, and part (2) of `cor:co-linear` -/

theorem one_sample_size (σ β ρ : ℝ) (hσ : σ ∈ Set.Ioo 0 1) (hβ : 0 ≤ β) (hρ : 0 ≤ ρ) :
    StrictConvexOn ℝ (Set.Icc 0 σ) (fσ σ β ρ) ∧
    τstar σ ρ ∈ Set.Icc 0 σ ∧
    (∀ τ ∈ Set.Icc 0 σ, fσ σ β ρ τ = Fstar σ β ρ ↔ τ = τstar σ ρ) ∧
    (∀ τ ∈ Set.Icc 0 σ, Fstar σ β ρ ≤ fσ σ β ρ τ) ∧
    (Fstar σ β ρ < β ↔ Real.logb 2 (1 / σ) < ρ) := by
  obtain ⟨hmem, hval, hmin⟩ := onesize_core σ β ρ hσ hρ
  obtain ⟨hσ0, hσ1⟩ := hσ
  rw [fσ_eq_closed hσ0.ne' β ρ]
  refine ⟨?_, hmem, ?_, ?_, ?_⟩
  · -- strict convexity: the derivative is strictly increasing on `(0, σ)`
    apply StrictMonoOn.strictConvexOn_of_deriv (convex_Icc 0 σ)
      (continuous_fClosed σ β ρ).continuousOn
    rw [interior_Icc]
    intro a ha b hb hab
    rw [(hasDerivAt_fClosed β ρ (by linarith [ha.2]) ha.2).deriv,
      (hasDerivAt_fClosed β ρ (by linarith [hb.2]) hb.2).deriv]
    unfold dClosed
    have hl : 0 < Real.log 2 := Real.log_pos (by norm_num)
    rw [sub_lt_sub_iff_right, div_lt_div_iff_of_pos_right hl,
      ← Real.log_div (by linarith [ha.2]) (by linarith [ha.2]),
      ← Real.log_div (by linarith [hb.2]) (by linarith [hb.2])]
    apply Real.log_lt_log (div_pos (by linarith [ha.2]) (by linarith [ha.2]))
    rw [div_lt_div_iff₀ (by linarith [ha.2]) (by linarith [hb.2])]
    nlinarith [ha.1, hb.2]
  · intro τ hτ
    constructor
    · intro h
      by_contra hne
      exact (hmin τ hτ hne).ne' h
    · rintro rfl; exact hval
  · intro τ hτ
    by_cases hne : τ = τstar σ ρ
    · rw [hne, hval]
    · exact (hmin τ hτ hne).le
  · have hiff : Real.logb 2 (1 / σ) < ρ ↔ (2:ℝ) ^ (-ρ) < σ := by
      rw [one_div, Real.logb_inv, neg_lt, Real.lt_logb_iff_rpow_lt (by norm_num) hσ0]
    rw [hiff]
    constructor
    · intro h
      by_contra hle
      push Not at hle
      have : Fstar σ β ρ = β := by unfold Fstar; rw [if_pos hle]
      linarith
    · intro h
      have h0 : (0:ℝ) ≠ τstar σ ρ := by
        unfold τstar
        rw [if_neg (not_le.2 h)]
        have : 2 ^ (-ρ) < (1:ℝ) := h.trans hσ1
        exact (div_pos (by linarith) (by linarith)).ne
      have := hmin 0 ⟨le_rfl, hσ0.le⟩ h0
      rwa [fClosed_zero] at this


/-! ### 8. `cor:co-linear` (1), the inequality -/

theorem linear_savings_W (g : Finset U → ℕ → ℝ) (S : Finset U) (k : ℕ) (hSk : S.card = k)
    (σ β ρ C : ℝ) (hσ : σ = k / Fintype.card U) (hσ01 : σ ∈ Set.Ioo 0 1)
    (hβ : 0 ≤ β) (hρ : 0 ≤ ρ) (hC : 0 ≤ C)
    (hlin : ∀ t ≤ k, (∑ X ∈ S.powersetCard t, g X (k - t)) / k.choose t
                        ≤ β * Fintype.card U - ρ * t + C) :
    let y := if σ ≤ 2 ^ (-ρ) then 0 else (σ * 2 ^ ρ - 1) / (2 ^ ρ * (1 - σ))
    (1 + y) ^ Fintype.card U / W g S k y ≤ 2 ^ (C + Fintype.card U * Fstar σ β ρ) := by
  intro y
  set n := Fintype.card U with hn
  obtain ⟨hσ0, hσ1⟩ := hσ01
  have hn0 : (0:ℝ) < n := by
    rcases Nat.eq_zero_or_pos n with h | h
    · rw [hσ, h, Nat.cast_zero, div_zero] at hσ0; exact absurd hσ0 (lt_irrefl 0)
    · exact_mod_cast h
  have hkσ : (k : ℝ) = σ * n := by rw [hσ]; field_simp
  set u : ℝ := (2:ℝ) ^ ρ with hu
  have hu0 : 0 < u := by positivity
  have hpu : (2:ℝ) ^ (-ρ) = u⁻¹ := by rw [hu, Real.rpow_neg (by norm_num)]
  have hy0 : 0 ≤ y := by
    change 0 ≤ if σ ≤ 2 ^ (-ρ) then 0 else (σ * 2 ^ ρ - 1) / (2 ^ ρ * (1 - σ))
    split_ifs with h
    · exact le_rfl
    · push Not at h
      rw [hpu, inv_lt_iff_one_lt_mul₀' hu0] at h
      rw [← hu]
      apply div_nonneg (by linarith) (mul_nonneg hu0.le (by linarith))
  -- lower bound on `W` from Jensen and the binomial theorem
  set c : ℝ := (2:ℝ) ^ (-(β * n + C)) with hc
  have hWlow : c * (1 + u * y) ^ k ≤ W g S k y := by
    rw [W_eq_sum_mu g S k hSk, add_comm 1 (u * y), add_pow, mul_sum]
    apply sum_le_sum
    intro t ht
    have htk : t ≤ k := Nat.lt_succ_iff.1 (mem_range.1 ht)
    have hmu := mu_ge_of_mean g S k t hSk htk _ (hlin t htk)
    have h2 : (2:ℝ) ^ (-(β * n - ρ * t + C)) = c * u ^ t := by
      rw [hc, hu, ← Real.rpow_mul_natCast (by norm_num),
        ← Real.rpow_add (by norm_num)]
      ring_nf
    rw [h2] at hmu
    calc c * ((u * y) ^ t * 1 ^ (k - t) * k.choose t)
        = y ^ t * (k.choose t * (c * u ^ t)) := by ring
      _ ≤ y ^ t * mu g S k t := mul_le_mul_of_nonneg_left hmu (pow_nonneg hy0 t)
  have hc0 : 0 < c := by positivity
  have hB0 : 0 < (1 + u * y) ^ k := by positivity
  have hW0 : 0 < W g S k y := lt_of_lt_of_le (mul_pos hc0 hB0) hWlow
  -- reduce to the exponent `E(y)`
  have hred : (1 + y) ^ n / (1 + u * y) ^ k ≤ (2:ℝ) ^ (n * (Fstar σ β ρ - β)) →
      (1 + y) ^ n / W g S k y ≤ 2 ^ (C + n * Fstar σ β ρ) := by
    intro hE
    calc (1 + y) ^ n / W g S k y ≤ (1 + y) ^ n / (c * (1 + u * y) ^ k) :=
          div_le_div_of_nonneg_left (by positivity) (mul_pos hc0 hB0) hWlow
      _ = c⁻¹ * ((1 + y) ^ n / (1 + u * y) ^ k) := by field_simp
      _ ≤ c⁻¹ * (2:ℝ) ^ (n * (Fstar σ β ρ - β)) := by gcongr
      _ = 2 ^ (C + n * Fstar σ β ρ) := by
          rw [hc, ← Real.rpow_neg (by norm_num), ← Real.rpow_add (by norm_num)]
          ring_nf
  apply hred
  by_cases hcase : σ ≤ 2 ^ (-ρ)
  · have hy : y = 0 := if_pos hcase
    have hF : Fstar σ β ρ = β := if_pos hcase
    rw [hy, hF]
    simp
  · have hy : y = (σ * u - 1) / (u * (1 - σ)) := if_neg hcase
    have hF : Fstar σ β ρ = β - σ * ρ + H2 σ + (1 - σ) * Real.logb 2 (1 - 2 ^ (-ρ)) :=
      if_neg hcase
    push Not at hcase
    rw [hpu] at hcase hF
    have hσu : 1 < σ * u := by rwa [inv_lt_iff_one_lt_mul₀' hu0, mul_comm] at hcase
    have hu1 : 1 < u := by nlinarith
    have h1σ : 0 < 1 - σ := by linarith
    have hA : 1 + y = (u - 1) / (u * (1 - σ)) := by rw [hy]; field_simp; ring
    have hB : 1 + u * y = σ * (u - 1) / (1 - σ) := by rw [hy]; field_simp; ring
    have hA0 : 0 < (u - 1) / (u * (1 - σ)) := div_pos (by linarith) (by positivity)
    have hB0' : 0 < σ * (u - 1) / (1 - σ) := div_pos (by nlinarith) h1σ
    rw [hA, hB]
    apply le_of_eq
    have hpos : 0 < ((u - 1) / (u * (1 - σ))) ^ n / (σ * (u - 1) / (1 - σ)) ^ k :=
      div_pos (pow_pos hA0 n) (pow_pos hB0' k)
    rw [← Real.rpow_logb (b := 2) (by norm_num) (by norm_num) hpos]
    congr 1
    have hl : 0 < Real.log 2 := Real.log_pos (by norm_num)
    have hlogu : Real.log u = ρ * Real.log 2 := by rw [hu, Real.log_rpow (by norm_num)]
    have hu1' : u - 1 = u * (1 - u⁻¹) := by field_simp
    have hlogu1 : Real.log (u - 1) = Real.log u + Real.log (1 - u⁻¹) := by
      rw [hu1', Real.log_mul hu0.ne' (by
        have : u⁻¹ < 1 := inv_lt_one_of_one_lt₀ hu1
        linarith)]
    rw [hF]
    unfold Real.logb H2
    rw [Real.log_div (pow_pos hA0 n).ne' (pow_pos hB0' k).ne', Real.log_pow, Real.log_pow,
      Real.log_div (by linarith) (by positivity), Real.log_mul hu0.ne' h1σ.ne',
      Real.log_div (by nlinarith) h1σ.ne', Real.log_mul hσ0.ne' (by linarith), hkσ,
      Real.binEntropy_eq_negMulLog_add_negMulLog_one_sub, Real.negMulLog, Real.negMulLog,
      hlogu1, hlogu]
    field_simp
    ring

end MaxLeafFormal.MLS


==> anc/formal/MaxLeafFormal/MLSNec.lean <==
import MaxLeafFormal.MLS

/-!
# General results of the framework used by `prop:fa-pd-tight`

The second inequality of `lem:fw-gf` (pointwise form, with its two proof steps), the null-set
step of the model (`trialMeasure_card_null`) and `prop:fw-necessary` in probability form.
-/
namespace MaxLeafFormal.MLSNec
open Finset MaxLeafFormal.MLS
variable {U : Type*} [Fintype U] [DecidableEq U]

/-- One term of `W_S`: `μ_t(S) y^t ≤ W_S(y)` for `y ≥ 0` (proof of `lem:fw-gf`). -/
theorem mu_mul_pow_le_W (g : Finset U → ℕ → ℝ) (S : Finset U) (k t : ℕ) (y : ℝ) (hy : 0 ≤ y) :
    mu g S k t * y ^ t ≤ W g S k y := by
  unfold MLS.mu MLS.W
  rw [sum_mul]
  calc ∑ X ∈ S.powersetCard t, (2:ℝ) ^ (-(g X (k - t))) * y ^ t
      = ∑ X ∈ S.powersetCard t, y ^ X.card * (2:ℝ) ^ (-(g X (k - X.card))) := by
        refine sum_congr rfl fun X hX => ?_
        rw [(mem_powersetCard.1 hX).2, mul_comm]
    _ ≤ ∑ X ∈ S.powerset, y ^ X.card * (2:ℝ) ^ (-(g X (k - X.card))) := by
        apply sum_le_sum_of_subset_of_nonneg
        · intro X hX
          exact mem_powerset.2 (mem_powersetCard.1 hX).1
        · intro X _ _
          exact mul_nonneg (pow_nonneg hy _) (Real.rpow_nonneg (by norm_num) _)

/-- `C(n,t) y^t ≥ (1+y)^n / (n+1)` at `y = t/(n-t)`, for `t < n` (proof of `lem:fw-gf`). -/
theorem pow_le_choose_mul (n t : ℕ) (ht : t < n) :
    (1 + (t : ℝ) / ((n : ℝ) - t)) ^ n
      ≤ ((n : ℝ) + 1) * (n.choose t : ℝ) * ((t : ℝ) / ((n : ℝ) - t)) ^ t := by
  have htn : (t : ℝ) < n := by exact_mod_cast ht
  have hnt : (0 : ℝ) < (n : ℝ) - t := by linarith
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  generalize hy : (t : ℝ) / ((n : ℝ) - t) = y
  have hy0 : 0 ≤ y := hy ▸ div_nonneg (Nat.cast_nonneg _) hnt.le
  have hyb : y * ((n : ℝ) - t) = t := by rw [← hy]; exact div_mul_cancel₀ _ hnt.ne'
  -- the ratio of consecutive terms
  have hrat : ∀ s, s < n → (n.choose (s + 1) : ℝ) * y ^ (s + 1) * (((s : ℝ) + 1) * ((n : ℝ) - t))
      = (n.choose s : ℝ) * y ^ s * (((n : ℝ) - s) * t) := by
    intro s hs
    have h' : (n.choose (s + 1) : ℝ) * ((s : ℝ) + 1) = (n.choose s : ℝ) * ((n : ℝ) - s) := by
      have h2 : ((n.choose (s + 1) * (s + 1) : ℕ) : ℝ) = ((n.choose s * (n - s) : ℕ) : ℝ) := by
        rw [Nat.choose_succ_right_eq]
      push_cast [Nat.cast_sub hs.le] at h2
      exact h2
    calc (n.choose (s + 1) : ℝ) * y ^ (s + 1) * (((s : ℝ) + 1) * ((n : ℝ) - t))
        = ((n.choose (s + 1) : ℝ) * ((s : ℝ) + 1)) * y ^ s * (y * ((n : ℝ) - t)) := by ring
      _ = (n.choose s : ℝ) * y ^ s * (((n : ℝ) - s) * t) := by rw [h', hyb]; ring
  have hup : ∀ s, s < t → (n.choose s : ℝ) * y ^ s ≤ (n.choose (s + 1) : ℝ) * y ^ (s + 1) := by
    intro s hs
    have hs' : (s : ℝ) + 1 ≤ t := by exact_mod_cast hs
    have hpos : (0 : ℝ) < ((s : ℝ) + 1) * ((n : ℝ) - t) := mul_pos (by positivity) hnt
    have hst : ((s : ℝ) + 1) * ((n : ℝ) - t) ≤ ((n : ℝ) - s) * t := by
      nlinarith [mul_nonneg hn0 (by linarith : (0 : ℝ) ≤ t - s - 1)]
    have hf0 : 0 ≤ (n.choose s : ℝ) * y ^ s := mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hy0 _)
    refine le_of_mul_le_mul_right ?_ hpos
    rw [hrat s (by omega)]
    exact mul_le_mul_of_nonneg_left hst hf0
  have hdown : ∀ s, t ≤ s → s < n →
      (n.choose (s + 1) : ℝ) * y ^ (s + 1) ≤ (n.choose s : ℝ) * y ^ s := by
    intro s hs hsn
    have hs1 : (t : ℝ) ≤ s := by exact_mod_cast hs
    have hpos : (0 : ℝ) < ((s : ℝ) + 1) * ((n : ℝ) - t) := mul_pos (by positivity) hnt
    have hst : ((n : ℝ) - s) * t ≤ ((s : ℝ) + 1) * ((n : ℝ) - t) := by
      nlinarith [mul_nonneg hn0 (by linarith : (0 : ℝ) ≤ s - t)]
    have hf0 : 0 ≤ (n.choose s : ℝ) * y ^ s := mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hy0 _)
    refine le_of_mul_le_mul_right ?_ hpos
    rw [hrat s hsn]
    exact mul_le_mul_of_nonneg_left hst hf0
  have hle_up : ∀ d s, s + d = t → (n.choose s : ℝ) * y ^ s ≤ (n.choose t : ℝ) * y ^ t := by
    intro d
    induction d with
    | zero => intro s hs; rw [Nat.add_zero] at hs; subst hs; exact le_rfl
    | succ d ih => intro s hs; exact (hup s (by omega)).trans (ih (s + 1) (by omega))
  have hle_down : ∀ d, t + d ≤ n →
      (n.choose (t + d) : ℝ) * y ^ (t + d) ≤ (n.choose t : ℝ) * y ^ t := by
    intro d
    induction d with
    | zero => intro _; simp only [Nat.add_zero, le_refl]
    | succ d ih =>
      intro hd
      exact (hdown (t + d) (by omega) (by omega)).trans (ih (by omega))
  have hbound : ∀ s, s ≤ n → (n.choose s : ℝ) * y ^ s ≤ (n.choose t : ℝ) * y ^ t := by
    intro s hs
    rcases Nat.lt_or_ge s t with h | h
    · exact hle_up (t - s) s (by omega)
    · have := hle_down (s - t) (by omega)
      rwa [show t + (s - t) = s by omega] at this
  have hsum : (1 + y) ^ n = ∑ s ∈ range (n + 1), (n.choose s : ℝ) * y ^ s := by
    rw [add_comm (1 : ℝ) y, add_pow]
    refine sum_congr rfl fun s _ => ?_
    rw [one_pow, mul_one, mul_comm]
  rw [hsum]
  calc ∑ s ∈ range (n + 1), (n.choose s : ℝ) * y ^ s
      ≤ ∑ _s ∈ range (n + 1), (n.choose t : ℝ) * y ^ t :=
        sum_le_sum fun s hs => hbound s (Nat.lt_succ_iff.1 (mem_range.1 hs))
    _ = ((n : ℝ) + 1) * (n.choose t : ℝ) * y ^ t := by
        rw [sum_const, card_range, nsmul_eq_mul]; push_cast; ring

namespace Aux

theorem mu_nonneg (g : Finset U → ℕ → ℝ) (S : Finset U) (k t : ℕ) : 0 ≤ mu g S k t :=
  sum_nonneg fun _ _ => Real.rpow_nonneg (by norm_num) _

theorem W_nonneg (g : Finset U → ℕ → ℝ) (S : Finset U) (k : ℕ) (y : ℝ) (hy : 0 ≤ y) :
    0 ≤ W g S k y :=
  sum_nonneg fun _ _ => mul_nonneg (pow_nonneg hy _) (Real.rpow_nonneg (by norm_num) _)

/-- `(1+n)^n ≤ (n+1) n^n` (the case `t = n` of `lem:fw-gf`). -/
theorem one_add_pow_le (n : ℕ) : (1 + (n : ℝ)) ^ n ≤ ((n : ℝ) + 1) * (n : ℝ) ^ n := by
  have hsum : (1 + (n : ℝ)) ^ n = ∑ s ∈ range (n + 1), (n.choose s : ℝ) * (n : ℝ) ^ s := by
    rw [add_comm (1 : ℝ) _, add_pow]
    refine sum_congr rfl fun s _ => ?_
    rw [one_pow, mul_one, mul_comm]
  have hterm : ∀ s ∈ range (n + 1), (n.choose s : ℝ) * (n : ℝ) ^ s ≤ (n : ℝ) ^ n := by
    intro s hs
    have hsn : s ≤ n := Nat.lt_succ_iff.1 (mem_range.1 hs)
    have hc : n.choose s ≤ n ^ (n - s) := by
      rw [← Nat.choose_symm hsn]
      exact Nat.choose_le_pow n (n - s)
    have hc' : (n.choose s : ℝ) ≤ (n : ℝ) ^ (n - s) := by exact_mod_cast hc
    calc (n.choose s : ℝ) * (n : ℝ) ^ s ≤ (n : ℝ) ^ (n - s) * (n : ℝ) ^ s :=
          mul_le_mul_of_nonneg_right hc' (by positivity)
      _ = (n : ℝ) ^ n := by rw [← pow_add, Nat.sub_add_cancel hsn]
  rw [hsum]
  calc ∑ s ∈ range (n + 1), (n.choose s : ℝ) * (n : ℝ) ^ s
      ≤ ∑ _s ∈ range (n + 1), (n : ℝ) ^ n := sum_le_sum hterm
    _ = ((n : ℝ) + 1) * (n : ℝ) ^ n := by
        rw [sum_const, card_range, nsmul_eq_mul]; push_cast; ring

end Aux

/-- `lem:fw-gf`, second inequality, in the pointwise form of its proof:
for each sample size `t ≤ k` some `y ≥ 0` has `(1+y)^n / W_S(y) ≤ (n+1) · C(n,t) / μ_t(S)`. -/
theorem fw_gf_upper (g : Finset U → ℕ → ℝ) (S : Finset U) (k : ℕ) (hSk : S.card = k)
    (t : ℕ) (ht : t ≤ k) :
    ∃ y : ℝ, 0 ≤ y ∧
      mu g S k t * (1 + y) ^ Fintype.card U
        ≤ ((Fintype.card U : ℝ) + 1) * ((Fintype.card U).choose t : ℝ) * W g S k y := by
  set n := Fintype.card U with hn
  have htn : t ≤ n := ht.trans (hSk ▸ card_le_univ S)
  have hmu0 := Aux.mu_nonneg g S k t
  rcases Nat.eq_zero_or_pos t with h0 | hpos
  · -- `t = 0`: `y = 0`
    subst h0
    refine ⟨0, le_rfl, ?_⟩
    have h1 := mu_mul_pow_le_W g S k 0 0 le_rfl
    have hW0 := Aux.W_nonneg g S k 0 le_rfl
    rw [pow_zero, mul_one] at h1
    rw [add_zero, one_pow, mul_one, Nat.choose_zero_right, Nat.cast_one, mul_one]
    nlinarith
  rcases lt_or_eq_of_le htn with hlt | heq
  · -- `0 < t < n`: `y = t/(n-t)`
    have hnt : (0 : ℝ) < (n : ℝ) - t := by
      have : (t : ℝ) < n := by exact_mod_cast hlt
      linarith
    refine ⟨(t : ℝ) / ((n : ℝ) - t), div_nonneg (Nat.cast_nonneg _) hnt.le, ?_⟩
    have h1 := mu_mul_pow_le_W g S k t _ (div_nonneg (Nat.cast_nonneg t) hnt.le)
    have h2 := pow_le_choose_mul n t hlt
    have hc0 : (0 : ℝ) ≤ ((n : ℝ) + 1) * (n.choose t : ℝ) := by positivity
    calc mu g S k t * (1 + (t : ℝ) / ((n : ℝ) - t)) ^ n
        ≤ mu g S k t * (((n : ℝ) + 1) * (n.choose t : ℝ) * ((t : ℝ) / ((n : ℝ) - t)) ^ t) :=
          mul_le_mul_of_nonneg_left h2 hmu0
      _ = ((n : ℝ) + 1) * (n.choose t : ℝ) * (mu g S k t * ((t : ℝ) / ((n : ℝ) - t)) ^ t) := by
          ring
      _ ≤ ((n : ℝ) + 1) * (n.choose t : ℝ) * W g S k ((t : ℝ) / ((n : ℝ) - t)) :=
          mul_le_mul_of_nonneg_left h1 hc0
  · -- `t = n`: `y = n`
    rw [heq] at hmu0 ⊢
    refine ⟨(n : ℝ), Nat.cast_nonneg _, ?_⟩
    have h1 := mu_mul_pow_le_W g S k n (n : ℝ) (Nat.cast_nonneg _)
    have h2 := Aux.one_add_pow_le n
    rw [Nat.choose_self, Nat.cast_one, mul_one]
    calc mu g S k n * (1 + (n : ℝ)) ^ n ≤ mu g S k n * (((n : ℝ) + 1) * (n : ℝ) ^ n) :=
          mul_le_mul_of_nonneg_left h2 hmu0
      _ = ((n : ℝ) + 1) * (mu g S k n * (n : ℝ) ^ n) := by ring
      _ ≤ ((n : ℝ) + 1) * W g S k (n : ℝ) := mul_le_mul_of_nonneg_left h1 (by positivity)

/-- The samples have their nominal sizes almost surely: under `trialMeasure`, the outcomes in
which some slot `j = ((t, θ), r)` has a sample with other than `t` elements form a null set
(`alg:fw-mls`, step 1). -/
theorem trialMeasure_card_null (k : ℕ) (ψ Γ κ : ℝ) :
    trialMeasure (U := U) k ψ Γ κ {o | ∃ j, (o j).card ≠ (j.1.1 : ℕ)} = 0 := by
  have hset : {o : Slot (Fintype.card U) k ψ Γ κ → Finset U | ∃ j, (o j).card ≠ (j.1.1 : ℕ)}
      = ⋃ j, Function.eval j ⁻¹' {X : Finset U | X.card ≠ (j.1.1 : ℕ)} := by
    ext o; simp
  rw [hset]
  refine MeasureTheory.measure_iUnion_null fun j => ?_
  unfold trialMeasure
  haveI : ∀ j : Slot (Fintype.card U) k ψ Γ κ, MeasureTheory.IsFiniteMeasure
      (ProbabilityTheory.uniformOn ((powersetCard (j.1.1 : ℕ) (univ : Finset U) :
        Finset (Finset U)) : Set (Finset U))) := fun j => by
    unfold ProbabilityTheory.uniformOn; infer_instance
  apply MeasureTheory.Measure.pi_eval_preimage_null
  rw [ProbabilityTheory.uniformOn_eq_zero_iff (Finset.finite_toSet _)]
  ext X
  simp only [Set.mem_inter_iff, Set.mem_setOf_eq, Finset.mem_coe, Set.mem_empty_iff_false,
    iff_false, not_and]
  intro hX h
  exact h (mem_powersetCard.1 hX).2

/-- `P_nec` of `prop:fw-necessary`, for the cap `MLS.cap`. -/
noncomputable def Pnec (n k : ℕ) (ψ Γ κ : ℝ) : ℝ :=
  8 * Γ * ((k : ℝ) + 1) * ((cap n ψ Γ : ℝ) + 1) * (κ * ((cap n ψ Γ : ℝ) + 1) + 1)

/-- `prop:fw-necessary`, probability form: the probability that some trial of MLS
on `(I,k)` runs the extension on a subset of `S` is at most
`P_nec · 2^{ψn} · B`, for every bound `B ≥ max_{t ≤ |S|} μ^{(k)}_t(S)/C(n,t)`. -/
theorem mls_necessary (g : Finset U → ℕ → ℝ) (k : ℕ) (hk : k ≤ Fintype.card U)
    (ψ Γ κ : ℝ) (hψ : 0 ≤ ψ) (hΓ : 1 ≤ Γ) (hκ : 0 < κ)
    (S : Finset U) (hSk : S.card ≤ k) (B : ℝ)
    (hB : ∀ t ≤ S.card, mu g S k t / ((Fintype.card U).choose t : ℝ) ≤ B) :
    (trialMeasure k ψ Γ κ
        {o | ∃ j, o j ⊆ S ∧ g (o j) (k - j.1.1) ≤ ((j.1.2 : ℕ) : ℝ)}).toReal
      ≤ Pnec (Fintype.card U) k ψ Γ κ * (2:ℝ) ^ (ψ * Fintype.card U) * B := by
  classical
  set n := Fintype.card U with hn
  set Θ := cap n ψ Γ with hΘ
  have hfac := trialMeasure_factor_prob (U := U) k hk ψ Γ κ
  set μ := trialMeasure (U := U) k ψ Γ κ with hμ
  haveI : MeasureTheory.IsProbabilityMeasure μ := by
    rw [hμ]; unfold trialMeasure
    have := hfac
    infer_instance
  -- `B ≥ 0`
  have hB0 : 0 ≤ B := by
    have := hB 0 (Nat.zero_le _)
    exact le_trans (div_nonneg (Aux.mu_nonneg g S k 0) (Nat.cast_nonneg _)) this
  -- the normalized moments are at most `B` for every `t ≤ k`
  have hBt : ∀ t ≤ k, mu g S k t / (n.choose t : ℝ) ≤ B := by
    intro t ht
    by_cases hts : t ≤ S.card
    · exact hB t hts
    · have : S.powersetCard t = ∅ := powersetCard_eq_empty.2 (by omega)
      rw [show mu g S k t = 0 by unfold MLS.mu; rw [this, sum_empty], zero_div]
      exact hB0
  -- the event as a union over slots
  let A : Slot n k ψ Γ κ → Finset (Finset U) := fun j =>
    S.powerset.filter (fun X => g X (k - j.1.1) ≤ ((j.1.2 : ℕ) : ℝ))
  let E : Slot n k ψ Γ κ → Set (Slot n k ψ Γ κ → Finset U) := fun j =>
    {o | o j ∈ ((A j : Finset (Finset U)) : Set (Finset U))}
  have hset : {o : Slot n k ψ Γ κ → Finset U |
      ∃ j, o j ⊆ S ∧ g (o j) (k - j.1.1) ≤ ((j.1.2 : ℕ) : ℝ)} = ⋃ j, E j := by
    ext o
    simp [E, A, mem_filter, mem_powerset]
  -- one slot
  have hEj : ∀ j : Slot n k ψ Γ κ, (μ (E j)).toReal ≤ (2:ℝ) ^ ((j.1.2 : ℕ) : ℝ) * B := by
    intro j
    set t : ℕ := (j.1.1 : ℕ) with ht
    set θ : ℕ := (j.1.2 : ℕ) with hθ
    have htk : t ≤ k := Nat.lt_succ_iff.1 j.1.1.isLt
    have htn : t ≤ n := htk.trans hk
    have hC : (0:ℝ) < n.choose t := Nat.cast_pos.2 (Nat.choose_pos htn)
    set T : Finset (Finset U) := powersetCard t (univ : Finset U) with hT
    set F := (S.powersetCard t).filter (fun X => g X (k - t) ≤ (θ : ℝ)) with hF
    have hTA : T ∩ A j ⊆ F := by
      intro X hX
      rw [mem_inter, mem_powersetCard] at hX
      simp only [A, mem_filter, mem_powerset] at hX
      rw [hF, mem_filter, mem_powersetCard]
      exact ⟨⟨hX.2.1, hX.1.2⟩, hX.2.2⟩
    have hFmu : (F.card : ℝ) * (2:ℝ) ^ (-(θ : ℝ)) ≤ mu g S k t := by
      unfold MLS.mu
      calc (F.card : ℝ) * (2:ℝ) ^ (-(θ : ℝ)) = ∑ X ∈ F, (2:ℝ) ^ (-(θ : ℝ)) := by
            rw [sum_const, nsmul_eq_mul]
        _ ≤ ∑ X ∈ F, (2:ℝ) ^ (-(g X (k - t))) := by
            apply sum_le_sum
            intro X hX
            rw [hF, mem_filter] at hX
            exact Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith [hX.2])
        _ ≤ ∑ X ∈ S.powersetCard t, (2:ℝ) ^ (-(g X (k - t))) :=
            sum_le_sum_of_subset_of_nonneg (filter_subset _ _) (fun _ _ _ => by positivity)
    have h2θ : (2:ℝ) ^ (θ : ℝ) * (2:ℝ) ^ (-(θ : ℝ)) = 1 := by
      rw [← Real.rpow_add (by norm_num)]; simp
    have hFle : (F.card : ℝ) ≤ (2:ℝ) ^ (θ : ℝ) * mu g S k t := by
      calc (F.card : ℝ) = (2:ℝ) ^ (θ : ℝ) * ((F.card : ℝ) * (2:ℝ) ^ (-(θ : ℝ))) := by
            rw [mul_comm (F.card : ℝ), ← mul_assoc, h2θ, one_mul]
        _ ≤ (2:ℝ) ^ (θ : ℝ) * mu g S k t := by gcongr
    have hE : E j = Set.pi Set.univ (fun i => if i = j then ((A j : Finset (Finset U)) :
        Set (Finset U)) else Set.univ) := by
      ext o
      simp only [E, Set.mem_setOf_eq, Set.mem_pi, Set.mem_univ, true_implies]
      constructor
      · intro h i
        split_ifs with hi
        · subst hi; exact h
        · exact Set.mem_univ _
      · intro h
        simpa using h j
    rw [hE, hμ]
    unfold trialMeasure
    rw [MeasureTheory.Measure.pi_pi, ENNReal.toReal_prod, Finset.prod_eq_single j]
    · rw [if_pos rfl, ProbabilityTheory.uniformOn_apply_finset, ENNReal.toReal_div,
        ENNReal.toReal_natCast, ENNReal.toReal_natCast, card_powersetCard, card_univ]
      have hcard : ((T ∩ A j).card : ℝ) ≤ F.card := by exact_mod_cast card_le_card hTA
      calc ((T ∩ A j).card : ℝ) / (n.choose t : ℝ)
          ≤ (2:ℝ) ^ (θ : ℝ) * mu g S k t / (n.choose t : ℝ) := by
            gcongr
            exact hcard.trans hFle
        _ = (2:ℝ) ^ (θ : ℝ) * (mu g S k t / (n.choose t : ℝ)) := by ring
        _ ≤ (2:ℝ) ^ (θ : ℝ) * B := by gcongr; exact hBt t htk
    · intro i _ hij
      rw [if_neg hij]
      haveI := hfac i
      rw [MeasureTheory.measure_univ, ENNReal.toReal_one]
    · intro h; exact absurd (Finset.mem_univ j) h
  -- one pair `(t, θ)`
  have hpair : ∀ θ : ℕ, θ ≤ Θ → (trials n ψ Γ κ θ : ℝ) * (2:ℝ) ^ (θ : ℝ)
      ≤ 4 * Γ * (2:ℝ) ^ (ψ * n) * (κ * ((Θ : ℝ) + 1) + 1) := by
    intro θ hθ
    have hΓ0 : (0:ℝ) ≤ Γ := by linarith
    have harg : 0 ≤ 4 * κ * Γ * ((Θ : ℝ) + 1) * (2:ℝ) ^ (ψ * n - θ) := by positivity
    have hc := Nat.ceil_lt_add_one harg
    have hsplit : (2:ℝ) ^ (ψ * n - θ) * (2:ℝ) ^ (θ : ℝ) = (2:ℝ) ^ (ψ * n) := by
      rw [← Real.rpow_add (by norm_num)]; ring_nf
    have hcap := cap_pow_le n ψ Γ hψ hΓ
    have hθΘ : (2:ℝ) ^ (θ : ℝ) ≤ (2:ℝ) ^ Θ := by
      rw [← Real.rpow_natCast]
      exact Real.rpow_le_rpow_of_exponent_le (by norm_num) (by exact_mod_cast hθ)
    have hp0 : (0:ℝ) ≤ (2:ℝ) ^ (θ : ℝ) := by positivity
    have ht : (trials n ψ Γ κ θ : ℝ) ≤ 4 * κ * Γ * ((Θ : ℝ) + 1) * (2:ℝ) ^ (ψ * n - θ) + 1 := by
      unfold trials; exact hc.le
    calc (trials n ψ Γ κ θ : ℝ) * (2:ℝ) ^ (θ : ℝ)
        ≤ (4 * κ * Γ * ((Θ : ℝ) + 1) * (2:ℝ) ^ (ψ * n - θ) + 1) * (2:ℝ) ^ (θ : ℝ) :=
          mul_le_mul_of_nonneg_right ht hp0
      _ = 4 * κ * Γ * ((Θ : ℝ) + 1) * (2:ℝ) ^ (ψ * n) + (2:ℝ) ^ (θ : ℝ) := by
          rw [add_mul, mul_assoc (4 * κ * Γ * ((Θ : ℝ) + 1)), hsplit, one_mul]
      _ ≤ 4 * κ * Γ * ((Θ : ℝ) + 1) * (2:ℝ) ^ (ψ * n) + 4 * Γ * (2:ℝ) ^ (ψ * n) := by
          linarith
      _ = 4 * Γ * (2:ℝ) ^ (ψ * n) * (κ * ((Θ : ℝ) + 1) + 1) := by ring
  -- assemble
  rw [hset]
  have hfin : ∀ j ∈ (univ : Finset (Slot n k ψ Γ κ)), μ (E j) ≠ ⊤ :=
    fun j _ => MeasureTheory.measure_ne_top μ _
  have hΓ0 : (0:ℝ) ≤ Γ := by linarith
  calc (μ (⋃ j, E j)).toReal ≤ (∑ j, μ (E j)).toReal :=
        ENNReal.toReal_mono (ENNReal.sum_ne_top.2 hfin)
          (MeasureTheory.measure_iUnion_fintype_le μ E)
    _ = ∑ j, (μ (E j)).toReal := ENNReal.toReal_sum hfin
    _ ≤ ∑ j : Slot n k ψ Γ κ, (2:ℝ) ^ ((j.1.2 : ℕ) : ℝ) * B := sum_le_sum fun j _ => hEj j
    _ = ∑ p : Fin (k + 1) × Fin (Θ + 1),
          (trials n ψ Γ κ p.2 : ℝ) * (2:ℝ) ^ ((p.2 : ℕ) : ℝ) * B := by
        rw [Fintype.sum_sigma]
        refine sum_congr rfl fun p _ => ?_
        simp only [sum_const, card_univ, Fintype.card_fin, nsmul_eq_mul]
        ring
    _ ≤ ∑ _p : Fin (k + 1) × Fin (Θ + 1),
          4 * Γ * (2:ℝ) ^ (ψ * n) * (κ * ((Θ : ℝ) + 1) + 1) * B :=
        sum_le_sum fun p _ =>
          mul_le_mul_of_nonneg_right (hpair p.2 (Nat.lt_succ_iff.1 p.2.isLt)) hB0
    _ = ((k : ℝ) + 1) * ((Θ : ℝ) + 1) *
          (4 * Γ * (2:ℝ) ^ (ψ * n) * (κ * ((Θ : ℝ) + 1) + 1) * B) := by
        rw [sum_const, card_univ, Fintype.card_prod, Fintype.card_fin, Fintype.card_fin,
          nsmul_eq_mul]
        push_cast; ring
    _ ≤ Pnec n k ψ Γ κ * (2:ℝ) ^ (ψ * n) * B := by
        unfold Pnec
        rw [← hΘ]
        have h1 : 0 ≤ ((k : ℝ) + 1) * ((Θ : ℝ) + 1) * (Γ * (2:ℝ) ^ (ψ * n) *
            (κ * ((Θ : ℝ) + 1) + 1) * B) := by positivity
        nlinarith

end MaxLeafFormal.MLSNec


==> anc/formal/MaxLeafFormal/PDGraph.lean <==
import MaxLeafFormal.PDRate
import MaxLeafFormal.MLSNec
import MaxLeafFormal.CDS

/-!
# Paired Domination: the graph argument and tightness

`lem:fa-pd-point`, the second claim of `lem:fa-pd-rate` and `prop:fa-pd-tight`.
-/
namespace MaxLeafFormal.PDGraph
open Finset SimpleGraph MaxLeafFormal.MLS MaxLeafFormal.PDRate

namespace Aux
theorem sqrt3_sq : Real.sqrt 3 ^ 2 = 3 := Real.sq_sqrt (by norm_num)

theorem sqrt3_gt_one : 1 < Real.sqrt 3 := by
  nlinarith [Real.sqrt_nonneg 3, sqrt3_sq]

theorem ystar_pos : 0 < ystar := by
  unfold ystar
  linarith [sqrt3_gt_one]

theorem N_factor (y : ℝ) :
    4 * y ^ 2 + y / 2 - 13 / 32 = 4 * (y - ystar) * (y - (-1 - 3 * Real.sqrt 3) / 16) := by
  unfold ystar
  linear_combination (9 / 64 : ℝ) * sqrt3_sq

end Aux

section General
variable {V : Type*} [Fintype V] [DecidableEq V]

/-- `und(X) = V \ N[X]`. -/
def und (G : SimpleGraph V) [DecidableRel G.Adj] (X : Finset V) : Finset V :=
  univ \ CDS.closedNbhd G X

/-- The running-time exponent `g(X) = |und(X)|`; it ignores the size argument. -/
def pdG (G : SimpleGraph V) [DecidableRel G.Adj] : Finset V → ℕ → ℝ :=
  fun X _ => ((und G X).card : ℝ)

/-- `W_S(y)` for the exponent `|und(X)|`. -/
noncomputable def pdW (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (y : ℝ) : ℝ :=
  W (pdG G) S S.card y

def IsDominating (G : SimpleGraph V) (S : Finset V) : Prop :=
  ∀ v, v ∈ S ∨ ∃ u ∈ S, G.Adj v u

/-- A paired dominating set: dominating, and `G[S]` has a perfect matching. -/
def IsPairedDom (G : SimpleGraph V) (S : Finset V) : Prop :=
  IsDominating G S ∧ ∃ M : G.Subgraph, M.verts = (S : Set V) ∧ M.IsMatching

/-- An oriented perfect matching of `G[S]`, as a finite set of ordered pairs. -/
def IsPairing (G : SimpleGraph V) (S : Finset V) (P : Finset (V × V)) : Prop :=
  (∀ q ∈ P, q.1 ∈ S ∧ q.2 ∈ S ∧ G.Adj q.1 q.2) ∧
  ∀ w ∈ S, ∃! q : V × V, q ∈ P ∧ (q.1 = w ∨ q.2 = w)

/-- Anchors: every vertex outside `S` gets a neighbour in `S`. -/
def IsAnchor (G : SimpleGraph V) (S : Finset V) (anc : V → V) : Prop :=
  ∀ v, v ∉ S → anc v ∈ S ∧ G.Adj v (anc v)

/-- `d_u`, the number of vertices anchored at `u`. -/
def ancDeg (S : Finset V) (anc : V → V) (u : V) : ℕ :=
  (univ.filter (fun v => v ∉ S ∧ anc v = u)).card

/-- The right-hand side of the first inequality of `lem:fa-pd-point`. -/
def pdRhs (S : Finset V) (P : Finset (V × V)) (anc : V → V) (X : Finset V) : ℕ :=
  (univ.filter (fun v => v ∉ S ∧ anc v ∉ X)).card +
    2 * (P.filter (fun q => q.1 ∉ X ∧ q.2 ∉ X)).card

/-- `Ω_{uv}(y) = y² + y(2^{-d_u} + 2^{-d_v}) + 2^{-n_{uv}}`, `n_{uv} = 2 + d_u + d_v`. -/
noncomputable def Ωpair (y : ℝ) (du dv : ℕ) : ℝ :=
  y ^ 2 + y * ((2:ℝ) ^ (-(du : ℝ)) + (2:ℝ) ^ (-(dv : ℝ))) + (2:ℝ) ^ (-((2 + du + dv : ℕ) : ℝ))

theorem pdW_eq (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (y : ℝ) :
    pdW G S y = ∑ X ∈ S.powerset, y ^ X.card * (2:ℝ) ^ (-((und G X).card : ℝ)) := by
  rfl

namespace Aux

theorem two_rpow_neg_nat (m : ℕ) : (2:ℝ) ^ (-(m:ℝ)) = (1 / 2 : ℝ) ^ m := by
  rw [Real.rpow_neg (by norm_num), Real.rpow_natCast, one_div, inv_pow]

/-- Subsets of a disjoint union are pairs of subsets. -/
theorem sum_powerset_union {W β : Type*} [DecidableEq W] [AddCommMonoid β] (A C : Finset W)
    (hAC : Disjoint A C) (f : Finset W → Finset W → β) :
    ∑ X ∈ (A ∪ C).powerset, f (X ∩ A) (X ∩ C) = ∑ Z ∈ A.powerset, ∑ Y ∈ C.powerset, f Z Y := by
  rw [← sum_product' (f := f)]
  refine sum_nbij' (fun X => (X ∩ A, X ∩ C)) (fun p => p.1 ∪ p.2) ?_ ?_ ?_ ?_ ?_
  · intro X _
    simp only [mem_coe, mem_product, mem_powerset]
    exact ⟨inter_subset_right, inter_subset_right⟩
  · intro p hp
    simp only [mem_coe, mem_product, mem_powerset] at hp ⊢
    exact union_subset_union hp.1 hp.2
  · intro X hX
    simp only [mem_coe, mem_powerset] at hX
    simp only
    rw [← inter_union_distrib_left, inter_eq_left.2 hX]
  · intro p hp
    simp only [mem_coe, mem_product, mem_powerset] at hp
    obtain ⟨h1, h2⟩ := hp
    refine Prod.ext ?_ ?_
    · ext x
      simp only [mem_inter, mem_union]
      constructor
      · rintro ⟨hx | hx, hxA⟩
        · exact hx
        · exact absurd (h2 hx) (disjoint_left.1 hAC hxA)
      · intro hx; exact ⟨Or.inl hx, h1 hx⟩
    · ext x
      simp only [mem_inter, mem_union]
      constructor
      · rintro ⟨hx | hx, hxC⟩
        · exact absurd hxC (disjoint_left.1 hAC (h1 hx))
        · exact hx
      · intro hx; exact ⟨Or.inr hx, h2 hx⟩
  · intro X _
    rfl

/-- Sums over subsets of a disjoint union of blocks factor over the blocks. -/
theorem sum_powerset_blocks {W ι β : Type*} [DecidableEq W] [DecidableEq ι] [CommSemiring β]
    (s : Finset ι) (B : ι → Finset W) (hdisj : ∀ i ∈ s, ∀ j ∈ s, i ≠ j → Disjoint (B i) (B j))
    (F : ι → Finset W → β) :
    ∑ X ∈ (s.biUnion B).powerset, ∏ i ∈ s, F i (X ∩ B i)
      = ∏ i ∈ s, ∑ Z ∈ (B i).powerset, F i Z := by
  induction s using Finset.induction_on with
  | empty => simp
  | @insert a s ha ih =>
    have hdisj' : ∀ i ∈ s, ∀ j ∈ s, i ≠ j → Disjoint (B i) (B j) := fun i hi j hj =>
      hdisj i (mem_insert_of_mem hi) j (mem_insert_of_mem hj)
    have hAC : Disjoint (B a) (s.biUnion B) := by
      rw [disjoint_biUnion_right]
      intro i hi
      exact hdisj a (mem_insert_self a s) i (mem_insert_of_mem hi) (fun h => ha (h ▸ hi))
    calc ∑ X ∈ ((insert a s).biUnion B).powerset, ∏ i ∈ insert a s, F i (X ∩ B i)
        = ∑ X ∈ (B a ∪ s.biUnion B).powerset,
            F a (X ∩ B a) * ∏ i ∈ s, F i ((X ∩ s.biUnion B) ∩ B i) := by
          rw [biUnion_insert]
          refine sum_congr rfl fun X _ => ?_
          rw [prod_insert ha]
          congr 1
          refine prod_congr rfl fun i hi => ?_
          rw [inter_assoc, inter_eq_right.2 (subset_biUnion_of_mem B hi)]
      _ = ∑ Z ∈ (B a).powerset, ∑ Y ∈ (s.biUnion B).powerset,
            F a Z * ∏ i ∈ s, F i (Y ∩ B i) :=
          sum_powerset_union (B a) (s.biUnion B) hAC
            (fun Z Y => F a Z * ∏ i ∈ s, F i (Y ∩ B i))
      _ = ∏ i ∈ insert a s, ∑ Z ∈ (B i).powerset, F i Z := by
          rw [prod_insert ha, ← ih hdisj', sum_mul_sum]

end Aux

/-- The unique pair of a pairing that contains a vertex is determined by that vertex. -/
theorem IsPairing.eq_of_mem {G : SimpleGraph V} {S : Finset V} {P : Finset (V × V)}
    (hP : IsPairing G S P) {q q' : V × V} (hq : q ∈ P) (hq' : q' ∈ P) {w : V}
    (hw : q.1 = w ∨ q.2 = w) (hw' : q'.1 = w ∨ q'.2 = w) : q = q' := by
  have hwS : w ∈ S := by
    rcases hw with h | h
    · exact h ▸ (hP.1 q hq).1
    · exact h ▸ (hP.1 q hq).2.1
  exact (hP.2 w hwS).unique ⟨hq, hw⟩ ⟨hq', hw'⟩

theorem IsPairing.fst_ne_snd {G : SimpleGraph V} {S : Finset V} {P : Finset (V × V)}
    (hP : IsPairing G S P) {q : V × V} (hq : q ∈ P) : q.1 ≠ q.2 :=
  G.ne_of_adj (hP.1 q hq).2.2

/-- The pairs of a pairing partition `S`: sums over `S` split into sums over pairs. -/
theorem IsPairing.sum_ends {G : SimpleGraph V} {S : Finset V} {P : Finset (V × V)}
    (hP : IsPairing G S P) {β : Type*} [AddCommMonoid β] (f : V → β) :
    ∑ q ∈ P, (f q.1 + f q.2) = ∑ w ∈ S, f w := by
  have hS : S = P.biUnion (fun q => ({q.1, q.2} : Finset V)) := by
    ext w
    simp only [mem_biUnion, mem_insert, mem_singleton]
    constructor
    · intro hw
      obtain ⟨q, ⟨hq, hqw⟩, -⟩ := hP.2 w hw
      exact ⟨q, hq, by rcases hqw with h | h <;> [left; right] <;> exact h.symm⟩
    · rintro ⟨q, hq, h | h⟩
      · exact h ▸ (hP.1 q hq).1
      · exact h ▸ (hP.1 q hq).2.1
  rw [hS, sum_biUnion]
  · refine sum_congr rfl fun q hq => ?_
    rw [sum_pair (hP.fst_ne_snd hq)]
  · intro q hq q' hq' hne
    simp only [Function.onFun]
    rw [Finset.disjoint_left]
    intro w hw hw'
    simp only [mem_insert, mem_singleton] at hw hw'
    exact hne (hP.eq_of_mem hq hq' (by rcases hw with h | h <;> [left; right] <;> exact h.symm)
      (by rcases hw' with h | h <;> [left; right] <;> exact h.symm))

/-- Every perfect matching `M` of `G[S]` (Mathlib form) is listed by a pairing `P`
with exactly the same edges. -/
theorem pairing_of_matching (G : SimpleGraph V) (S : Finset V) (M : G.Subgraph)
    (hMv : M.verts = (S : Set V)) (hM : M.IsMatching) :
    ∃ P : Finset (V × V), IsPairing G S P ∧ ∀ a b, M.Adj a b ↔ ((a, b) ∈ P ∨ (b, a) ∈ P) := by
  classical
  let e := Fintype.equivFin V
  let P : Finset (V × V) := (univ ×ˢ univ).filter (fun q => M.Adj q.1 q.2 ∧ e q.1 < e q.2)
  have hmemP : ∀ a b, (a, b) ∈ P ↔ M.Adj a b ∧ e a < e b := by
    intro a b; simp [P]
  have hvS : ∀ v, v ∈ M.verts ↔ v ∈ S := by
    intro v; rw [hMv]; rfl
  refine ⟨P, ⟨?_, ?_⟩, ?_⟩
  · rintro ⟨a, b⟩ hq
    rw [hmemP] at hq
    exact ⟨(hvS a).1 (M.edge_vert hq.1), (hvS b).1 (M.edge_vert hq.1.symm), M.adj_sub hq.1⟩
  · intro w hw
    obtain ⟨w', hww', huniq⟩ := hM ((hvS w).2 hw)
    have hne : w ≠ w' := G.ne_of_adj (M.adj_sub hww')
    have hene : e w ≠ e w' := fun h => hne (e.injective h)
    rcases lt_or_gt_of_ne hene with hlt | hlt
    · refine ⟨(w, w'), ⟨(hmemP w w').2 ⟨hww', hlt⟩, Or.inl rfl⟩, ?_⟩
      rintro ⟨a, b⟩ ⟨hq, h | h⟩
      · simp only at h; subst h
        rw [hmemP] at hq
        rw [huniq b hq.1]
      · simp only at h; subst h
        rw [hmemP] at hq
        have := huniq a hq.1.symm
        subst this
        exact absurd (hq.2.trans hlt) (lt_irrefl _)
    · refine ⟨(w', w), ⟨(hmemP w' w).2 ⟨hww'.symm, hlt⟩, Or.inr rfl⟩, ?_⟩
      rintro ⟨a, b⟩ ⟨hq, h | h⟩
      · simp only at h; subst h
        rw [hmemP] at hq
        have := huniq b hq.1
        subst this
        exact absurd (hq.2.trans hlt) (lt_irrefl _)
      · simp only at h; subst h
        rw [hmemP] at hq
        rw [huniq a hq.1.symm]
  · intro a b
    rw [hmemP, hmemP]
    constructor
    · intro h
      have hne : e a ≠ e b := fun h' => G.ne_of_adj (M.adj_sub h) (e.injective h')
      rcases lt_or_gt_of_ne hne with hlt | hlt
      · exact Or.inl ⟨h, hlt⟩
      · exact Or.inr ⟨h.symm, hlt⟩
    · rintro (h | h)
      · exact h.1
      · exact h.1.symm

/-- Every pairing `P` lists the edges of a perfect matching `M` of `G[S]` (Mathlib form). -/
theorem matching_of_pairing (G : SimpleGraph V) (S : Finset V) (P : Finset (V × V))
    (hP : IsPairing G S P) :
    ∃ M : G.Subgraph, M.verts = (S : Set V) ∧ M.IsMatching ∧
      ∀ a b, M.Adj a b ↔ ((a, b) ∈ P ∨ (b, a) ∈ P) := by
  let M : G.Subgraph :=
    { verts := (S : Set V)
      Adj := fun a b => (a, b) ∈ P ∨ (b, a) ∈ P
      adj_sub := by
        rintro a b (h | h)
        · exact (hP.1 _ h).2.2
        · exact (hP.1 _ h).2.2.symm
      edge_vert := by
        rintro a b (h | h)
        · exact (hP.1 _ h).1
        · exact (hP.1 _ h).2.1
      symm := ⟨fun a b h => h.symm⟩ }
  refine ⟨M, rfl, ?_, fun a b => Iff.rfl⟩
  intro v hv
  have hvS : v ∈ S := hv
  obtain ⟨⟨a, b⟩, ⟨hq, hqv⟩, -⟩ := hP.2 v hvS
  have hab : a ≠ b := hP.fst_ne_snd hq
  rcases hqv with h | h
  · simp only at h; subst h
    refine ⟨b, Or.inl hq, ?_⟩
    rintro w (hw | hw)
    · exact congrArg Prod.snd (hP.eq_of_mem hw hq (Or.inl rfl) (Or.inl rfl))
    · have := hP.eq_of_mem hw hq (Or.inr rfl) (Or.inl rfl)
      simp only [Prod.mk.injEq] at this
      exact absurd this.2 hab
  · simp only at h; subst h
    refine ⟨a, Or.inr hq, ?_⟩
    rintro w (hw | hw)
    · have := hP.eq_of_mem hw hq (Or.inl rfl) (Or.inr rfl)
      simp only [Prod.mk.injEq] at this
      exact absurd this.1.symm hab
    · exact congrArg Prod.fst (hP.eq_of_mem hw hq (Or.inr rfl) (Or.inr rfl))

theorem exists_anchor (G : SimpleGraph V) (S : Finset V) (hS : IsDominating G S) :
    ∃ anc : V → V, IsAnchor G S anc := by
  classical
  refine ⟨fun v => if h : v ∈ S then v else Classical.choose ((hS v).resolve_left h), ?_⟩
  intro v hv
  simp only [dif_neg hv]
  exact Classical.choose_spec ((hS v).resolve_left hv)

/-- `∑_{u ∈ S} (number of outside vertices anchored at u satisfying p)`. -/
theorem ancDeg.sum_eq {G : SimpleGraph V} {S : Finset V} {anc : V → V} (ha : IsAnchor G S anc)
    (T : Finset V) (hT : T ⊆ S) :
    ∑ u ∈ T, ancDeg S anc u = (univ.filter (fun v => v ∉ S ∧ anc v ∈ T)).card := by
  rw [card_eq_sum_card_fiberwise (f := anc) (t := T)]
  · refine sum_congr rfl fun u hu => ?_
    unfold ancDeg
    congr 1
    ext v
    simp only [mem_filter, mem_univ, true_and]
    constructor
    · rintro ⟨hv, rfl⟩; exact ⟨⟨hv, hu⟩, rfl⟩
    · rintro ⟨⟨hv, -⟩, rfl⟩; exact ⟨hv, rfl⟩
  · intro v hv
    simp at hv
    exact hv.2

/-- `∑_{uv ∈ M} n_{uv} = n`. -/
theorem card_eq_sum_pairs (G : SimpleGraph V) (S : Finset V) (P : Finset (V × V))
    (hP : IsPairing G S P) (anc : V → V) (ha : IsAnchor G S anc) :
    Fintype.card V = ∑ q ∈ P, (2 + ancDeg S anc q.1 + ancDeg S anc q.2) := by
  have h1 : ∑ q ∈ P, (2 + ancDeg S anc q.1 + ancDeg S anc q.2)
      = ∑ q ∈ P, ((1 + ancDeg S anc q.1) + (1 + ancDeg S anc q.2)) :=
    sum_congr rfl fun q _ => by ring
  rw [h1, hP.sum_ends (fun w => 1 + ancDeg S anc w), sum_add_distrib, ancDeg.sum_eq ha S
    subset_rfl, sum_const, smul_eq_mul, mul_one]
  have h2 : (univ.filter (fun v => v ∉ S ∧ anc v ∈ S)) = univ.filter (fun v => v ∉ S) := by
    ext v
    simp only [mem_filter, mem_univ, true_and]
    exact ⟨fun h => h.1, fun h => ⟨h, (ha v h).1⟩⟩
  rw [h2, ← card_univ, ← card_filter_add_card_filter_not (s := univ) (fun v => v ∈ S)]
  congr 1
  rw [filter_mem_eq_inter, univ_inter]

namespace Aux

theorem card_inter_pair {W : Type*} [DecidableEq W] (X : Finset W) {a b : W} (hab : a ≠ b) :
    (X ∩ {a, b}).card = (if a ∈ X then 1 else 0) + (if b ∈ X then 1 else 0) := by
  rw [inter_comm, ← filter_mem_eq_inter, card_filter, sum_pair hab]

/-- The exact factorization of `lem:fa-pd-point`. -/
theorem point_factor (G : SimpleGraph V) (S : Finset V)
    (P : Finset (V × V)) (hP : IsPairing G S P) (anc : V → V) (ha : IsAnchor G S anc) (y : ℝ) :
    ∑ X ∈ S.powerset, y ^ X.card * (2:ℝ) ^ (-(pdRhs S P anc X : ℝ))
      = ∏ q ∈ P, Ωpair y (ancDeg S anc q.1) (ancDeg S anc q.2) := by
  set d := ancDeg S anc with hd
  let e : V × V → Finset V := fun q => {q.1, q.2}
  let r : V × V → Finset V → ℕ := fun q Z =>
    (if q.1 ∉ Z then d q.1 else 0) + (if q.2 ∉ Z then d q.2 else 0) +
      (if q.1 ∉ Z ∧ q.2 ∉ Z then 2 else 0)
  let F : V × V → Finset V → ℝ := fun q Z => y ^ Z.card * (1 / 2 : ℝ) ^ r q Z
  have hS : S = P.biUnion e := by
    ext w
    simp only [e, mem_biUnion, mem_insert, mem_singleton]
    constructor
    · intro hw
      obtain ⟨q, ⟨hq, hqw⟩, -⟩ := hP.2 w hw
      exact ⟨q, hq, by rcases hqw with h | h <;> [left; right] <;> exact h.symm⟩
    · rintro ⟨q, hq, h | h⟩
      · exact h ▸ (hP.1 q hq).1
      · exact h ▸ (hP.1 q hq).2.1
  have hdisj : ∀ i ∈ P, ∀ j ∈ P, i ≠ j → Disjoint (e i) (e j) := by
    intro q hq q' hq' hne
    rw [Finset.disjoint_left]
    intro w hw hw'
    simp only [e, mem_insert, mem_singleton] at hw hw'
    exact hne (hP.eq_of_mem hq hq' (by rcases hw with h | h <;> [left; right] <;> exact h.symm)
      (by rcases hw' with h | h <;> [left; right] <;> exact h.symm))
  -- each term is a product over the pairs
  have hterm : ∀ X ∈ S.powerset, y ^ X.card * (2:ℝ) ^ (-(pdRhs S P anc X : ℝ))
      = ∏ q ∈ P, F q (X ∩ e q) := by
    intro X hX
    rw [mem_powerset] at hX
    have hcard : ∑ q ∈ P, (X ∩ e q).card = X.card := by
      have h1 : ∑ q ∈ P, (X ∩ e q).card
          = ∑ q ∈ P, ((if q.1 ∈ X then 1 else 0) + (if q.2 ∈ X then 1 else 0)) :=
        sum_congr rfl fun q hq => card_inter_pair X (hP.fst_ne_snd hq)
      have hs : ∑ q ∈ P, ((if q.1 ∈ X then 1 else 0) + (if q.2 ∈ X then 1 else 0))
          = ∑ w ∈ S, (if w ∈ X then 1 else 0) := hP.sum_ends (fun w => if w ∈ X then 1 else 0)
      rw [h1, hs, ← card_filter]
      congr 1
      ext w
      simp only [mem_filter]
      exact ⟨fun h => h.2, fun h => ⟨hX h, h⟩⟩
    have hr : ∑ q ∈ P, r q (X ∩ e q) = pdRhs S P anc X := by
      have hr1 : ∀ q ∈ P, r q (X ∩ e q) = ((if q.1 ∉ X then d q.1 else 0) +
          (if q.2 ∉ X then d q.2 else 0)) + (if q.1 ∉ X ∧ q.2 ∉ X then 2 else 0) := by
        intro q _
        simp only [r, e, mem_inter, mem_insert, mem_singleton, true_or, or_true, and_true]
      have hs : ∑ q ∈ P, ((if q.1 ∉ X then d q.1 else 0) + (if q.2 ∉ X then d q.2 else 0))
          = ∑ w ∈ S, (if w ∉ X then d w else 0) := hP.sum_ends (fun w => if w ∉ X then d w else 0)
      rw [sum_congr rfl hr1, sum_add_distrib, hs, ← sum_filter, ← sum_filter, sum_const,
        smul_eq_mul, hd, ancDeg.sum_eq ha _ (filter_subset _ _)]
      unfold pdRhs
      have hf : (univ.filter (fun v => v ∉ S ∧ anc v ∈ S.filter (fun w => w ∉ X)))
          = univ.filter (fun v => v ∉ S ∧ anc v ∉ X) := by
        ext v
        simp only [mem_filter, mem_univ, true_and]
        constructor
        · rintro ⟨hv, -, h⟩; exact ⟨hv, h⟩
        · rintro ⟨hv, h⟩; exact ⟨hv, (ha v hv).1, h⟩
      rw [hf]
      ring
    simp only [F]
    rw [prod_mul_distrib, prod_pow_eq_pow_sum, prod_pow_eq_pow_sum, hcard, hr,
      two_rpow_neg_nat]
  -- each factor is `Ωpair`
  have hfactor : ∀ q ∈ P, ∑ Z ∈ (e q).powerset, F q Z = Ωpair y (d q.1) (d q.2) := by
    intro q hq
    have hne : q.1 ≠ q.2 := hP.fst_ne_snd hq
    have hnot : q.1 ∉ ({q.2} : Finset V) := by simpa using hne
    simp only [e]
    have h0 : (∅ : Finset V) ≠ {q.2} := (singleton_nonempty _).ne_empty.symm
    have hps : ({q.2} : Finset V).powerset = {∅, {q.2}} := by
      ext Z; simp [Finset.subset_singleton_iff]
    rw [sum_powerset_insert hnot, hps, sum_pair h0, sum_pair h0]
    unfold Ωpair
    rw [two_rpow_neg_nat, two_rpow_neg_nat, two_rpow_neg_nat]
    simp [F, r, hne, hne.symm, card_pair hne]
    ring
  rw [sum_congr rfl hterm, hS, sum_powerset_blocks P e hdisj F]
  exact prod_congr rfl hfactor

end Aux

/-- `lem:fa-pd-point`. -/
theorem pd_point (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)
    (P : Finset (V × V)) (hP : IsPairing G S P) (anc : V → V) (ha : IsAnchor G S anc) :
    (∀ X ⊆ S, (und G X).card ≤ pdRhs S P anc X) ∧
    ∀ y : ℝ, 0 ≤ y →
      ∏ q ∈ P, Ωpair y (ancDeg S anc q.1) (ancDeg S anc q.2) ≤ pdW G S y := by
  have h1 : ∀ X ⊆ S, (und G X).card ≤ pdRhs S P anc X := by
    intro X _
    set A := univ.filter (fun v => v ∉ S ∧ anc v ∉ X)
    set Pf := P.filter (fun q => q.1 ∉ X ∧ q.2 ∉ X)
    have hsub : und G X ⊆ A ∪ Pf.biUnion (fun q => ({q.1, q.2} : Finset V)) := by
      intro v hv
      simp only [und, mem_sdiff, mem_univ, true_and, CDS.mem_closedNbhd, not_or, not_exists,
        not_and] at hv
      by_cases hvS : v ∈ S
      · obtain ⟨q, ⟨hq, hqv⟩, -⟩ := hP.2 v hvS
        have hadj := (hP.1 q hq).2.2
        have hboth : q.1 ∉ X ∧ q.2 ∉ X := by
          rcases hqv with h | h
          · rw [h] at hadj ⊢
            exact ⟨hv.1, fun h2 => hv.2 _ h2 hadj.symm⟩
          · rw [h] at hadj ⊢
            exact ⟨fun h2 => hv.2 _ h2 hadj, hv.1⟩
        refine mem_union_right _ (mem_biUnion.2 ⟨q, mem_filter.2 ⟨hq, hboth⟩, ?_⟩)
        rcases hqv with h | h
        · rw [← h]; exact mem_insert_self _ _
        · rw [← h]; exact mem_insert_of_mem (mem_singleton_self _)
      · refine mem_union_left _ (mem_filter.2 ⟨mem_univ _, hvS, fun h => ?_⟩)
        exact hv.2 _ h (ha v hvS).2.symm
    have hB : (Pf.biUnion (fun q => ({q.1, q.2} : Finset V))).card ≤ 2 * Pf.card := by
      calc (Pf.biUnion (fun q => ({q.1, q.2} : Finset V))).card
          ≤ ∑ q ∈ Pf, ({q.1, q.2} : Finset V).card := card_biUnion_le
        _ ≤ ∑ _q ∈ Pf, 2 := sum_le_sum fun q _ => (card_insert_le _ _).trans (by simp)
        _ = 2 * Pf.card := by rw [sum_const, smul_eq_mul, mul_comm]
    unfold pdRhs
    calc (und G X).card ≤ (A ∪ Pf.biUnion (fun q => ({q.1, q.2} : Finset V))).card :=
          card_le_card hsub
      _ ≤ A.card + (Pf.biUnion (fun q => ({q.1, q.2} : Finset V))).card := card_union_le _ _
      _ ≤ A.card + 2 * Pf.card := by omega
  refine ⟨h1, fun y hy => ?_⟩
  rw [← Aux.point_factor G S P hP anc ha y, pdW_eq]
  refine sum_le_sum fun X hX => ?_
  apply mul_le_mul_of_nonneg_left _ (pow_nonneg hy _)
  apply Real.rpow_le_rpow_of_exponent_le (by norm_num)
  have := h1 X (mem_powerset.1 hX)
  have : ((und G X).card : ℝ) ≤ (pdRhs S P anc X : ℝ) := by exact_mod_cast this
  linarith

/-- Optional: the factorization in the proof of `lem:fa-pd-point`, an identity for every real `y`. -/
theorem pd_point_factor (G : SimpleGraph V) (S : Finset V)
    (P : Finset (V × V)) (hP : IsPairing G S P) (anc : V → V) (ha : IsAnchor G S anc) (y : ℝ) :
    ∑ X ∈ S.powerset, y ^ X.card * (2:ℝ) ^ (-(pdRhs S P anc X : ℝ))
      = ∏ q ∈ P, Ωpair y (ancDeg S anc q.1) (ancDeg S anc q.2) :=
  Aux.point_factor G S P hP anc ha y

/-- The AM–GM consequence before `lem:fa-pd-rate`, for `y ≥ 0` (false for some `y < 0`):
`Ω_{uv}(y) ≥ y² + 4·2^{-n_{uv}/2}·y + 2^{-n_{uv}}`, the argument of the logarithm in `h_{n_{uv}}`. -/
theorem Ωpair_amgm (y : ℝ) (hy : 0 ≤ y) (du dv : ℕ) :
    y ^ 2 + 4 * (2:ℝ) ^ (-((2 + du + dv : ℕ) : ℝ) / 2) * y + (2:ℝ) ^ (-((2 + du + dv : ℕ) : ℝ))
      ≤ Ωpair y du dv := by
  have hsq : ∀ d : ℕ, (2:ℝ) ^ (-(d:ℝ)) = ((2:ℝ) ^ (-(d:ℝ) / 2)) ^ 2 := by
    intro d
    rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num)]
    congr 1; push_cast; ring
  have hsplit : (2:ℝ) ^ (-((2 + du + dv : ℕ) : ℝ) / 2)
      = (2:ℝ) ^ (-1:ℝ) * ((2:ℝ) ^ (-(du:ℝ) / 2) * (2:ℝ) ^ (-(dv:ℝ) / 2)) := by
    rw [← Real.rpow_add (by norm_num), ← Real.rpow_add (by norm_num)]
    congr 1; push_cast; ring
  have hhalf : (2:ℝ) ^ (-1:ℝ) = 1 / 2 := by rw [Real.rpow_neg_one]; norm_num
  unfold Ωpair
  rw [hsplit, hhalf, hsq du, hsq dv]
  nlinarith [mul_nonneg hy (sq_nonneg ((2:ℝ) ^ (-(du:ℝ) / 2) - (2:ℝ) ^ (-(dv:ℝ) / 2)))]

/-- Optional: a graph with a paired dominating set has no isolated vertex. -/
theorem noIsolated_of_pairedDom (G : SimpleGraph V) (S : Finset V) (hS : IsPairedDom G S) :
    ∀ v, ∃ u, G.Adj v u := by
  intro v
  obtain ⟨hdom, M, hMv, hM⟩ := hS
  rcases hdom v with hv | ⟨u, -, hu⟩
  · have hv' : v ∈ M.verts := by rw [hMv]; exact hv
    obtain ⟨w, hw, -⟩ := hM hv'
    exact ⟨w, M.adj_sub hw⟩
  · exact ⟨u, hu⟩

/-- Optional: a graph without isolated vertices has a paired dominating set
(the setting of `thm:fa-pd`). -/
theorem exists_pairedDom (G : SimpleGraph V) (hG : ∀ v, ∃ u, G.Adj v u) :
    ∃ S : Finset V, IsPairedDom G S := by
  classical
  let ends : Finset (V × V) → Finset V := fun P => P.biUnion (fun q => ({q.1, q.2} : Finset V))
  have hends : ∀ P w, w ∈ ends P ↔ ∃ q ∈ P, q.1 = w ∨ q.2 = w := by
    intro P w
    simp only [ends, mem_biUnion, mem_insert, mem_singleton]
    constructor
    · rintro ⟨q, hq, h | h⟩
      · exact ⟨q, hq, Or.inl h.symm⟩
      · exact ⟨q, hq, Or.inr h.symm⟩
    · rintro ⟨q, hq, h | h⟩
      · exact ⟨q, hq, Or.inl h.symm⟩
      · exact ⟨q, hq, Or.inr h.symm⟩
  let C := (univ : Finset (Finset (V × V))).filter (fun P => IsPairing G (ends P) P)
  have hC0 : (∅ : Finset (V × V)) ∈ C := by
    simp only [C, mem_filter, mem_univ, true_and]
    refine ⟨fun q hq => by simp at hq, fun w hw => ?_⟩
    obtain ⟨q, hq, -⟩ := (hends ∅ w).1 hw
    simp at hq
  obtain ⟨P, hPC, hPmax⟩ := C.exists_max_image card ⟨∅, hC0⟩
  have hP : IsPairing G (ends P) P := (mem_filter.1 hPC).2
  refine ⟨ends P, ?_, ?_⟩
  · intro v
    by_cases hv : v ∈ ends P
    · exact Or.inl hv
    · right
      obtain ⟨u, hvu⟩ := hG v
      by_cases hu : u ∈ ends P
      · exact ⟨u, hu, hvu⟩
      · exfalso
        have hnotin : (v, u) ∉ P := fun h => hv ((hends P v).2 ⟨_, h, Or.inl rfl⟩)
        have hP' : IsPairing G (ends (insert (v, u) P)) (insert (v, u) P) := by
          refine ⟨?_, ?_⟩
          · intro q hq
            refine ⟨(hends _ q.1).2 ⟨q, hq, Or.inl rfl⟩, (hends _ q.2).2 ⟨q, hq, Or.inr rfl⟩, ?_⟩
            rcases mem_insert.1 hq with h | h
            · rw [h]; exact hvu
            · exact (hP.1 q h).2.2
          · intro w hw
            obtain ⟨q0, hq0, hq0w⟩ := (hends _ w).1 hw
            refine ⟨q0, ⟨hq0, hq0w⟩, ?_⟩
            rintro q ⟨hq, hqw⟩
            rcases mem_insert.1 hq0 with h0 | h0
            · rcases mem_insert.1 hq with h | h
              · rw [h, h0]
              · exfalso
                rw [h0] at hq0w
                rcases hq0w with h1 | h1
                · rw [← h1] at hqw
                  exact hv ((hends P v).2 ⟨q, h, hqw⟩)
                · rw [← h1] at hqw
                  exact hu ((hends P u).2 ⟨q, h, hqw⟩)
            · rcases mem_insert.1 hq with h | h
              · exfalso
                rw [h] at hqw
                rcases hqw with h1 | h1
                · rw [← h1] at hq0w
                  exact hv ((hends P v).2 ⟨q0, h0, hq0w⟩)
                · rw [← h1] at hq0w
                  exact hu ((hends P u).2 ⟨q0, h0, hq0w⟩)
              · exact hP.eq_of_mem h h0 hqw hq0w
        have hmem : insert (v, u) P ∈ C := by
          simp only [C, mem_filter, mem_univ, true_and]
          exact hP'
        have h1 := hPmax _ hmem
        have h2 := card_lt_card (ssubset_insert hnotin)
        omega
  · obtain ⟨M, hMv, hM, -⟩ := matching_of_pairing G (ends P) P hP
    exact ⟨M, hMv, hM⟩

namespace Aux

/-- One pair: `(1+y*)^m 2^{-ψ_pr m} ≤ y*² + 4·2^{-m/2} y* + 2^{-m}` for `m ≥ 2`
(`PDRate.pd_rate`, first claim of `lem:fa-pd-rate`). -/
theorem pair_bound (m : ℕ) (hm : 2 ≤ m) :
    (1 + ystar) ^ m * (2:ℝ) ^ (-(ωpr * m))
      ≤ ystar ^ 2 + 4 * (2:ℝ) ^ (-(m:ℝ) / 2) * ystar + (2:ℝ) ^ (-(m:ℝ)) := by
  have hy := ystar_pos
  set A := ystar ^ 2 + 4 * (2:ℝ) ^ (-(m:ℝ) / 2) * ystar + (2:ℝ) ^ (-(m:ℝ)) with hA
  have hA0 : 0 < A := by
    have h1 : 0 < (2:ℝ) ^ (-(m:ℝ)) := by positivity
    have h2 : 0 ≤ 4 * (2:ℝ) ^ (-(m:ℝ) / 2) * ystar := by positivity
    have h3 : 0 ≤ ystar ^ 2 := sq_nonneg _
    linarith
  have h1 := pd_rate.1 m hm
  unfold hpd at h1
  rw [← hA] at h1
  have hm0 : (0:ℝ) < m := by exact_mod_cast (show 0 < m by omega)
  have h2 : Real.logb 2 (1 + ystar) - ωpr ≤ (1 / (m:ℝ)) * Real.logb 2 A := by linarith
  have h3 : Real.logb 2 (1 + ystar) * m + -(ωpr * m) ≤ Real.logb 2 A := by
    calc Real.logb 2 (1 + ystar) * m + -(ωpr * m)
        = (m:ℝ) * (Real.logb 2 (1 + ystar) - ωpr) := by ring
      _ ≤ (m:ℝ) * ((1 / (m:ℝ)) * Real.logb 2 A) := mul_le_mul_of_nonneg_left h2 hm0.le
      _ = Real.logb 2 A := by field_simp
  have hL : (2:ℝ) ^ (Real.logb 2 (1 + ystar) * m) = (1 + ystar) ^ m := by
    rw [Real.rpow_mul (by norm_num), Real.rpow_logb (by norm_num) (by norm_num) (by linarith),
      Real.rpow_natCast]
  calc (1 + ystar) ^ m * (2:ℝ) ^ (-(ωpr * m))
      = (2:ℝ) ^ (Real.logb 2 (1 + ystar) * m + -(ωpr * m)) := by
        rw [Real.rpow_add (by norm_num), hL]
    _ ≤ (2:ℝ) ^ (Real.logb 2 A) := Real.rpow_le_rpow_of_exponent_le (by norm_num) h3
    _ = A := Real.rpow_logb (by norm_num) (by norm_num) hA0

end Aux

/-- `lem:fa-pd-rate`, second claim. The hypothesis `hG` (no isolated vertex) is the paper's,
kept literally; it follows from `hS` by `noIsolated_of_pairedDom`. -/
theorem pd_rate_W (G : SimpleGraph V) [DecidableRel G.Adj] (hG : ∀ v, ∃ u, G.Adj v u)
    (S : Finset V) (hS : IsPairedDom G S) :
    (1 + ystar) ^ Fintype.card V * (2:ℝ) ^ (-(ωpr * Fintype.card V)) ≤ pdW G S ystar := by
  obtain ⟨hdom, M, hMv, hM⟩ := hS
  obtain ⟨P, hP, -⟩ := pairing_of_matching G S M hMv hM
  obtain ⟨anc, ha⟩ := exists_anchor G S hdom
  have hy0 : 0 ≤ ystar := Aux.ystar_pos.le
  set c : ℝ := (1 + ystar) * (2:ℝ) ^ (-ωpr) with hcdef
  have hc0 : 0 ≤ c := mul_nonneg (by linarith) (Real.rpow_nonneg (by norm_num) _)
  have hc : ∀ m : ℕ, (1 + ystar) ^ m * (2:ℝ) ^ (-(ωpr * m)) = c ^ m := by
    intro m
    rw [hcdef, mul_pow, ← Real.rpow_natCast ((2:ℝ) ^ (-ωpr)), ← Real.rpow_mul (by norm_num),
      show -(ωpr * (m:ℝ)) = -ωpr * m by ring]
  have hcard := card_eq_sum_pairs G S P hP anc ha
  calc (1 + ystar) ^ Fintype.card V * (2:ℝ) ^ (-(ωpr * Fintype.card V))
      = c ^ Fintype.card V := hc _
    _ = ∏ q ∈ P, c ^ (2 + ancDeg S anc q.1 + ancDeg S anc q.2) := by
        rw [prod_pow_eq_pow_sum, ← hcard]
    _ ≤ ∏ q ∈ P, Ωpair ystar (ancDeg S anc q.1) (ancDeg S anc q.2) := by
        apply prod_le_prod₀ (fun q _ => pow_nonneg hc0 _)
        intro q _
        rw [← hc]
        exact (Aux.pair_bound _ (by omega)).trans (Ωpair_amgm ystar hy0 _ _)
    _ ≤ pdW G S ystar := (pd_point G S P hP anc ha).2 ystar hy0

/-- Optional: condition (⋆) of `thm:fw-main` at rate 0.70502 and `Γ = 1`
(proof of `thm:fa-pd`). -/
theorem pd_star (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (hS : IsPairedDom G S) :
    MLS.Star (pdG G) S S.card (70502 / 10 ^ 5) 1 := by
  have hW := pd_rate_W G (noIsolated_of_pairedDom G S hS) S hS
  have hy0 : 0 ≤ ystar := Aux.ystar_pos.le
  apply MLS.star_of_W (pdG G) S S.card rfl _ 1 ystar one_pos hy0
  rw [div_one]
  refine le_trans ?_ hW
  apply mul_le_mul_of_nonneg_left _ (pow_nonneg (by linarith) _)
  apply Real.rpow_le_rpow_of_exponent_le (by norm_num)
  have h1 := pd_constants.2.2.1
  have hn : (0:ℝ) ≤ Fintype.card V := Nat.cast_nonneg _
  nlinarith

/-- Optional: success probability of MLS at rate 0.70502, `Γ = 1`, for `k = |S|`,
with the extension algorithm replaced by its specification `ExtYes`. -/
theorem pd_success (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (hS : IsPairedDom G S)
    (κ : ℝ) (hκ : 0 < κ) :
    1 - Real.exp (-κ) ≤
      (trialMeasure S.card (70502 / 10 ^ 5) 1 κ
        {o | Accepts (IsPairedDom G) (pdG G) S.card (70502 / 10 ^ 5) 1 κ o}).toReal :=
  MLS.mls_success (IsPairedDom G) (pdG G) (fun _ _ => Nat.cast_nonneg _) S.card (card_le_univ S)
    (70502 / 10 ^ 5) 1 κ (by norm_num) le_rfl hκ S hS rfl (pd_star G S hS)

end General

section Tight

/-- Edges of one double star: centres 0, 1; pendants 2, 3 at 0 and 4, 5 at 1. -/
def dsEdge (a b : Fin 6) : Prop :=
  (a = 0 ∧ (b = 1 ∨ b = 2 ∨ b = 3)) ∨ (a = 1 ∧ (b = 4 ∨ b = 5))

instance instDecidableRelDsEdge : DecidableRel dsEdge := fun a b => by unfold dsEdge; infer_instance

/-- `G_L`: the disjoint union of `L` double stars. (Not `GL`, which is Mathlib notation.) -/
def dstarGraph (L : ℕ) : SimpleGraph (Fin L × Fin 6) :=
  SimpleGraph.fromRel fun p q => p.1 = q.1 ∧ dsEdge p.2 q.2

/-- Needed although Mathlib has `DecidableRel (SimpleGraph.fromRel r).Adj`: instance search
does not unfold the definition `dstarGraph`. `inferInstanceAs` is an allowed form. -/
instance instDecidableRelDstarGraph (L : ℕ) : DecidableRel (dstarGraph L).Adj := fun p q =>
  decidable_of_iff (p ≠ q ∧ ((p.1 = q.1 ∧ dsEdge p.2 q.2) ∨ (q.1 = p.1 ∧ dsEdge q.2 p.2)))
    (SimpleGraph.fromRel_adj (fun p q : Fin L × Fin 6 => p.1 = q.1 ∧ dsEdge p.2 q.2) p q).symm

/-- `S*`, the `2L` centres. -/
def Sstar (L : ℕ) : Finset (Fin L × Fin 6) := univ ×ˢ ({0, 1} : Finset (Fin 6))

namespace Aux

theorem dsE01 : dsEdge 0 1 := by decide

theorem dsEdge_irrefl : ∀ a : Fin 6, ¬ dsEdge a a := by decide

theorem dsCover : ∀ r : Fin 6, r = 0 ∨ r = 1 ∨ dsEdge 0 r ∨ dsEdge 1 r := by decide

theorem dsPend2 : ∀ x : Fin 6, (dsEdge 2 x ∨ dsEdge x 2) ↔ x = 0 := by decide

theorem dsPend4 : ∀ x : Fin 6, (dsEdge 4 x ∨ dsEdge x 4) ↔ x = 1 := by decide

theorem dsAdj_iff (L : ℕ) (p q : Fin L × Fin 6) :
    (dstarGraph L).Adj p q ↔ p.1 = q.1 ∧ (dsEdge p.2 q.2 ∨ dsEdge q.2 p.2) := by
  unfold dstarGraph
  rw [SimpleGraph.fromRel_adj]
  constructor
  · rintro ⟨_, h | h⟩
    · exact ⟨h.1, Or.inl h.2⟩
    · exact ⟨h.1.symm, Or.inr h.2⟩
  · rintro ⟨h1, h | h⟩
    · refine ⟨fun heq => ?_, Or.inl ⟨h1, h⟩⟩
      subst heq
      exact dsEdge_irrefl _ h
    · refine ⟨fun heq => ?_, Or.inr ⟨h1.symm, h⟩⟩
      subst heq
      exact dsEdge_irrefl _ h

theorem pend_adj_two {L : ℕ} (i : Fin L) (w : Fin L × Fin 6)
    (h : (dstarGraph L).Adj (i, 2) w) : w = (i, 0) := by
  rw [dsAdj_iff] at h
  obtain ⟨h1, h2⟩ := h
  have h3 : w.2 = 0 := (dsPend2 w.2).1 h2
  exact Prod.ext h1.symm h3

theorem pend_adj_four {L : ℕ} (i : Fin L) (w : Fin L × Fin 6)
    (h : (dstarGraph L).Adj (i, 4) w) : w = (i, 1) := by
  rw [dsAdj_iff] at h
  obtain ⟨h1, h2⟩ := h
  have h3 : w.2 = 1 := (dsPend4 w.2).1 h2
  exact Prod.ext h1.symm h3

theorem Sstar_mem_iff {L : ℕ} (p : Fin L × Fin 6) : p ∈ Sstar L ↔ p.2 = 0 ∨ p.2 = 1 := by
  simp [Sstar, Finset.mem_product]

theorem card_Sstar (L : ℕ) : (Sstar L).card = 2 * L := by
  unfold Sstar
  rw [Finset.card_product, Finset.card_univ, Fintype.card_fin]
  have h2 : ({0, 1} : Finset (Fin 6)).card = 2 := by decide
  rw [h2]
  ring

theorem mem_of_pendant {L : ℕ} (S : Finset (Fin L × Fin 6)) (hS : IsPairedDom (dstarGraph L) S)
    (p c : Fin L × Fin 6) (hpc : ∀ w, (dstarGraph L).Adj p w → w = c) : c ∈ S := by
  unfold IsPairedDom IsDominating at hS
  obtain ⟨hdom, M, hMv, hMm⟩ := hS
  by_cases hp : p ∈ S
  · have hpM : p ∈ M.verts := by
      rw [hMv]
      exact Finset.mem_coe.2 hp
    obtain ⟨w, hw, -⟩ := hMm hpM
    have hwc : w = c := hpc w (M.adj_sub hw)
    have hwp : M.Adj w p := by
      exact M.symm.symm _ _ hw
    have hwM : w ∈ M.verts := M.edge_vert hwp
    rw [hMv] at hwM
    rw [← hwc]
    exact Finset.mem_coe.1 hwM
  · rcases hdom p with h | ⟨u, hu, hadj⟩
    · exact absurd h hp
    · have huc : u = c := hpc u hadj
      rw [← huc]
      exact hu

theorem dom_Sstar (L : ℕ) : IsDominating (dstarGraph L) (Sstar L) := by
  unfold IsDominating
  rintro ⟨i, r⟩
  rcases dsCover r with h | h | h | h
  · exact Or.inl ((Sstar_mem_iff (i, r)).2 (Or.inl h))
  · exact Or.inl ((Sstar_mem_iff (i, r)).2 (Or.inr h))
  · exact Or.inr ⟨(i, 0), (Sstar_mem_iff (i, 0)).2 (Or.inl rfl),
      (dsAdj_iff L (i, r) (i, 0)).2 ⟨rfl, Or.inr h⟩⟩
  · exact Or.inr ⟨(i, 1), (Sstar_mem_iff (i, 1)).2 (Or.inr rfl),
      (dsAdj_iff L (i, r) (i, 1)).2 ⟨rfl, Or.inr h⟩⟩

theorem exists_matching (L : ℕ) :
    ∃ M : (dstarGraph L).Subgraph, M.verts = (Sstar L : Set (Fin L × Fin 6)) ∧ M.IsMatching := by
  have hadj : ∀ p q : Fin L × Fin 6,
      (p.1 = q.1 ∧ ((p.2 = 0 ∧ q.2 = 1) ∨ (p.2 = 1 ∧ q.2 = 0))) → (dstarGraph L).Adj p q := by
    rintro p q ⟨h1, h2 | h2⟩
    · exact (dsAdj_iff L p q).2 ⟨h1, Or.inl (by rw [h2.1, h2.2]; exact dsE01)⟩
    · exact (dsAdj_iff L p q).2 ⟨h1, Or.inr (by rw [h2.1, h2.2]; exact dsE01)⟩
  have hvert : ∀ p q : Fin L × Fin 6,
      (p.1 = q.1 ∧ ((p.2 = 0 ∧ q.2 = 1) ∨ (p.2 = 1 ∧ q.2 = 0))) →
        p ∈ (Sstar L : Set (Fin L × Fin 6)) := by
    rintro p q ⟨_, h2 | h2⟩
    · exact Finset.mem_coe.2 ((Sstar_mem_iff p).2 (Or.inl h2.1))
    · exact Finset.mem_coe.2 ((Sstar_mem_iff p).2 (Or.inr h2.1))
  refine ⟨{ verts := (Sstar L : Set (Fin L × Fin 6)),
            Adj := fun p q => p.1 = q.1 ∧ ((p.2 = 0 ∧ q.2 = 1) ∨ (p.2 = 1 ∧ q.2 = 0)),
            adj_sub := by
              intro v w h
              exact hadj v w h,
            edge_vert := by
              intro v w h
              exact hvert v w h,
            symm := ⟨by
              intro v w h
              obtain ⟨h1, h2 | h2⟩ := h
              · exact ⟨h1.symm, Or.inr ⟨h2.2, h2.1⟩⟩
              · exact ⟨h1.symm, Or.inl ⟨h2.2, h2.1⟩⟩⟩ }, rfl, ?_⟩
  intro v hv
  have hv' : v.2 = 0 ∨ v.2 = 1 := (Sstar_mem_iff v).1 (Finset.mem_coe.1 hv)
  rcases hv' with h | h
  · refine ⟨(v.1, 1), ⟨rfl, Or.inl ⟨h, rfl⟩⟩, ?_⟩
    rintro w ⟨h1, h2 | h2⟩
    · exact Prod.ext h1.symm h2.2
    · exact absurd (h.symm.trans h2.1) (by decide)
  · refine ⟨(v.1, 0), ⟨rfl, Or.inr ⟨h, rfl⟩⟩, ?_⟩
    rintro w ⟨h1, h2 | h2⟩
    · exact absurd (h.symm.trans h2.1) (by decide)
    · exact Prod.ext h1.symm h2.2

end Aux

theorem dstarGraph_noIsolated (L : ℕ) : ∀ v, ∃ u, (dstarGraph L).Adj v u := by
  rintro ⟨i, r⟩
  rcases Aux.dsCover r with h | h | h | h
  · subst h
    exact ⟨(i, 1), (Aux.dsAdj_iff L (i, 0) (i, 1)).2 ⟨rfl, Or.inl Aux.dsE01⟩⟩
  · subst h
    exact ⟨(i, 0), (Aux.dsAdj_iff L (i, 1) (i, 0)).2 ⟨rfl, Or.inr Aux.dsE01⟩⟩
  · exact ⟨(i, 0), (Aux.dsAdj_iff L (i, r) (i, 0)).2 ⟨rfl, Or.inr h⟩⟩
  · exact ⟨(i, 1), (Aux.dsAdj_iff L (i, r) (i, 1)).2 ⟨rfl, Or.inr h⟩⟩

/-- The proof's stronger claim: every paired dominating set contains all centres. -/
theorem Sstar_subset (L : ℕ) (S : Finset (Fin L × Fin 6)) (hS : IsPairedDom (dstarGraph L) S) :
    Sstar L ⊆ S := by
  rintro ⟨i, r⟩ hv
  rcases (Aux.Sstar_mem_iff (i, r)).1 hv with h | h
  · obtain rfl : r = 0 := h
    exact Aux.mem_of_pendant S hS (i, 2) (i, 0) (fun w hw => Aux.pend_adj_two i w hw)
  · obtain rfl : r = 1 := h
    exact Aux.mem_of_pendant S hS (i, 4) (i, 1) (fun w hw => Aux.pend_adj_four i w hw)

/-- `prop:fa-pd-tight`, graph part. -/
theorem pd_tight_unique (L : ℕ) :
    IsPairedDom (dstarGraph L) (Sstar L) ∧ (Sstar L).card = 2 * L ∧
    ∀ S : Finset (Fin L × Fin 6), IsPairedDom (dstarGraph L) S → S.card ≤ 2 * L → S = Sstar L := by
  refine ⟨?_, Aux.card_Sstar L, ?_⟩
  · unfold IsPairedDom
    exact ⟨Aux.dom_Sstar L, Aux.exists_matching L⟩
  · intro S hS hcard
    have hsub := Sstar_subset L S hS
    refine (Finset.eq_of_subset_of_card_le hsub ?_).symm
    rw [Aux.card_Sstar]
    exact hcard

namespace Aux

/-- Anchors at the centres of the double stars. -/
def ctrAnc (L : ℕ) (p : Fin L × Fin 6) : Fin L × Fin 6 := (p.1, if p.2.val ≤ 3 then 0 else 1)

/-- The pairs `u_i v_i` of the centres. -/
def ctrPairs (L : ℕ) : Finset ((Fin L × Fin 6) × (Fin L × Fin 6)) :=
  univ.image (fun i : Fin L => ((i, 0), (i, 1)))

theorem ds_pend_eq : ∀ a b : Fin 6, ¬ (b = 0 ∨ b = 1) → (dsEdge a b ∨ dsEdge b a) →
    a = (if b.val ≤ 3 then 0 else 1) := by decide

theorem ds_anc_edge : ∀ b : Fin 6, ¬ (b = 0 ∨ b = 1) → dsEdge (if b.val ≤ 3 then 0 else 1) b := by
  decide

theorem ctr_pairing (L : ℕ) : IsPairing (dstarGraph L) (Sstar L) (ctrPairs L) := by
  have hmem : ∀ q, q ∈ ctrPairs L ↔ ∃ i : Fin L, ((i, 0), (i, 1)) = q := by
    intro q; simp [ctrPairs]
  refine ⟨?_, ?_⟩
  · intro q hq
    obtain ⟨i, rfl⟩ := (hmem q).1 hq
    exact ⟨(Sstar_mem_iff _).2 (Or.inl rfl), (Sstar_mem_iff _).2 (Or.inr rfl),
      (dsAdj_iff L _ _).2 ⟨rfl, Or.inl dsE01⟩⟩
  · rintro ⟨i, c⟩ hw
    have hc := (Sstar_mem_iff (i, c)).1 hw
    refine ⟨((i, 0), (i, 1)), ⟨(hmem _).2 ⟨i, rfl⟩, ?_⟩, ?_⟩
    · rcases hc with h | h
      · exact Or.inl (Prod.ext rfl h.symm)
      · exact Or.inr (Prod.ext rfl h.symm)
    · rintro q ⟨hq, hqw⟩
      obtain ⟨j, rfl⟩ := (hmem q).1 hq
      have : j = i := by rcases hqw with h | h <;> exact congrArg Prod.fst h
      rw [this]

theorem ctr_anchor (L : ℕ) : IsAnchor (dstarGraph L) (Sstar L) (ctrAnc L) := by
  rintro ⟨i, b⟩ hv
  have hb : ¬ (b = 0 ∨ b = 1) := fun h => hv ((Sstar_mem_iff (i, b)).2 h)
  refine ⟨(Sstar_mem_iff _).2 ?_, (dsAdj_iff L _ _).2 ⟨rfl, Or.inr (ds_anc_edge b hb)⟩⟩
  simp only [ctrAnc]
  split_ifs <;> simp

theorem ctr_deg (L : ℕ) (i : Fin L) (c : Fin 6) (hc : c = 0 ∨ c = 1) :
    ancDeg (Sstar L) (ctrAnc L) (i, c) = 2 := by
  unfold ancDeg
  have h : (univ.filter (fun v : Fin L × Fin 6 => v ∉ Sstar L ∧ ctrAnc L v = (i, c)))
      = (univ.filter (fun x : Fin 6 => ¬ (x = 0 ∨ x = 1) ∧
          (if x.val ≤ 3 then (0 : Fin 6) else 1) = c)).image (fun x => (i, x)) := by
    ext ⟨j, x⟩
    simp only [mem_filter, mem_univ, true_and, mem_image, Sstar_mem_iff, ctrAnc, Prod.mk.injEq]
    constructor
    · rintro ⟨h1, h2, h3⟩; exact ⟨x, ⟨h1, h3⟩, h2.symm, rfl⟩
    · rintro ⟨y, ⟨h1, h3⟩, rfl, rfl⟩; exact ⟨h1, rfl, h3⟩
  rw [h, card_image_of_injective _ (fun a b hab => (Prod.ext_iff.1 hab).2)]
  rcases hc with rfl | rfl <;> decide

theorem card_ctrPairs (L : ℕ) : (ctrPairs L).card = L := by
  unfold ctrPairs
  rw [card_image_of_injective _ (fun a b h => congrArg Prod.fst (congrArg Prod.fst h)), card_univ,
    Fintype.card_fin]

/-- With anchors at the centres, the first inequality of `lem:fa-pd-point` is an equality. -/
theorem und_eq (L : ℕ) (X : Finset (Fin L × Fin 6)) (hX : X ⊆ Sstar L) :
    (und (dstarGraph L) X).card = pdRhs (Sstar L) (ctrPairs L) (ctrAnc L) X := by
  apply le_antisymm ((pd_point _ _ _ (ctr_pairing L) _ (ctr_anchor L)).1 X hX)
  set A := univ.filter (fun v => v ∉ Sstar L ∧ ctrAnc L v ∉ X) with hA
  set Pf := (ctrPairs L).filter (fun q => q.1 ∉ X ∧ q.2 ∉ X) with hPf
  set E := Pf.biUnion (fun q => ({q.1, q.2} : Finset (Fin L × Fin 6))) with hE
  have hP := ctr_pairing L
  have hEc : E.card = 2 * Pf.card := by
    rw [hE, card_biUnion]
    · rw [sum_congr rfl (fun q hq => card_pair (hP.fst_ne_snd (mem_filter.1 hq).1)), sum_const,
        smul_eq_mul, mul_comm]
    · intro q hq q' hq' hne
      simp only [Function.onFun]
      rw [Finset.disjoint_left]
      intro w hw hw'
      simp only [mem_insert, mem_singleton] at hw hw'
      exact hne (hP.eq_of_mem (mem_filter.1 hq).1 (mem_filter.1 hq').1
        (by rcases hw with h | h <;> [left; right] <;> exact h.symm)
        (by rcases hw' with h | h <;> [left; right] <;> exact h.symm))
  have hdis : Disjoint A E := by
    rw [Finset.disjoint_left]
    intro v hvA hvE
    have h1 := (mem_filter.1 hvA).2.1
    obtain ⟨q, hq, hvq⟩ := mem_biUnion.1 hvE
    have := hP.1 q (mem_filter.1 hq).1
    simp only [mem_insert, mem_singleton] at hvq
    rcases hvq with h | h
    · rw [h] at h1; exact h1 this.1
    · rw [h] at h1; exact h1 this.2.1
  have hsub : A ∪ E ⊆ und (dstarGraph L) X := by
    intro v hv
    simp only [und, mem_sdiff, mem_univ, true_and, CDS.mem_closedNbhd, not_or, not_exists,
      not_and]
    rcases mem_union.1 hv with hvA | hvE
    · obtain ⟨hvS, hanc⟩ := (mem_filter.1 hvA).2
      refine ⟨fun h => hvS (hX h), fun x hx hadj => hanc ?_⟩
      have hb : ¬ (v.2 = 0 ∨ v.2 = 1) := fun h => hvS ((Sstar_mem_iff v).2 h)
      obtain ⟨h1, h2⟩ := (dsAdj_iff L x v).1 hadj
      have hx2 := ds_pend_eq x.2 v.2 hb h2
      have : x = ctrAnc L v := Prod.ext h1 hx2
      rw [← this]; exact hx
    · obtain ⟨q, hq, hvq⟩ := mem_biUnion.1 hvE
      obtain ⟨hqP, hq1, hq2⟩ := mem_filter.1 hq
      obtain ⟨i, -, rfl⟩ := mem_image.1 hqP
      simp only [mem_insert, mem_singleton] at hvq
      refine ⟨by rcases hvq with h | h <;> rw [h] <;> assumption, fun x hx hadj => ?_⟩
      have hx2 := (Sstar_mem_iff x).1 (hX hx)
      have hx1 : x.1 = i := by
        have := ((dsAdj_iff L x v).1 hadj).1
        rcases hvq with h | h <;> rw [h] at this <;> exact this
      rcases hx2 with h | h
      · have : x = (i, 0) := Prod.ext hx1 h
        rw [this] at hx; exact hq1 hx
      · have : x = (i, 1) := Prod.ext hx1 h
        rw [this] at hx; exact hq2 hx
  calc pdRhs (Sstar L) (ctrPairs L) (ctrAnc L) X = A.card + 2 * Pf.card := rfl
    _ = (A ∪ E).card := by rw [card_union_of_disjoint hdis, hEc]
    _ ≤ (und (dstarGraph L) X).card := card_le_card hsub

end Aux

/-- `W_{S*}(y) = (y² + y/2 + 1/64)^L` (proof of `prop:fa-pd-tight`). -/
theorem pd_tight_W (L : ℕ) (y : ℝ) :
    pdW (dstarGraph L) (Sstar L) y = (y ^ 2 + y / 2 + 1 / 64) ^ L := by
  have hP := Aux.ctr_pairing L
  have ha := Aux.ctr_anchor L
  rw [pdW_eq]
  have h1 : ∑ X ∈ (Sstar L).powerset, y ^ X.card * (2:ℝ) ^ (-((und (dstarGraph L) X).card : ℝ))
      = ∑ X ∈ (Sstar L).powerset,
          y ^ X.card * (2:ℝ) ^ (-(pdRhs (Sstar L) (Aux.ctrPairs L) (Aux.ctrAnc L) X : ℝ)) :=
    sum_congr rfl fun X hX => by rw [Aux.und_eq L X (mem_powerset.1 hX)]
  rw [h1, pd_point_factor _ _ _ hP _ ha]
  have h2 : ∀ q ∈ Aux.ctrPairs L, Ωpair y (ancDeg (Sstar L) (Aux.ctrAnc L) q.1)
      (ancDeg (Sstar L) (Aux.ctrAnc L) q.2) = y ^ 2 + y / 2 + 1 / 64 := by
    intro q hq
    obtain ⟨i, -, rfl⟩ := mem_image.1 hq
    show Ωpair y (ancDeg (Sstar L) (Aux.ctrAnc L) (i, 0)) (ancDeg (Sstar L) (Aux.ctrAnc L) (i, 1))
      = _
    rw [Aux.ctr_deg L i 0 (Or.inl rfl), Aux.ctr_deg L i 1 (Or.inr rfl)]
    unfold Ωpair
    simp only [Aux.two_rpow_neg_nat]
    ring
  rw [prod_congr rfl h2, prod_const, Aux.card_ctrPairs]

theorem hpd6_eq (y : ℝ) :
    hpd 6 y = Real.logb 2 (1 + y) - (1 / 6) * Real.logb 2 (y ^ 2 + y / 2 + 1 / 64) := by
  have h1 : (2:ℝ) ^ (-(6:ℝ) / 2) = 1 / 8 := by
    rw [show -(6:ℝ) / 2 = ((-3 : ℤ) : ℝ) by norm_num, Real.rpow_intCast]
    norm_num
  have h2 : (2:ℝ) ^ (-(6:ℝ)) = 1 / 64 := by
    rw [show -(6:ℝ) = ((-6 : ℤ) : ℝ) by norm_num, Real.rpow_intCast]
    norm_num
  unfold hpd
  rw [h1, h2, show y ^ 2 + 4 * (1 / 8) * y + 1 / 64 = y ^ 2 + y / 2 + 1 / 64 by ring]

namespace Aux

theorem hpd6_fun : hpd 6 = fun y : ℝ => Real.logb 2 (1 + y) - (1 / 6) * Real.logb 2 (y ^ 2 + y / 2 + 1 / 64) :=
  funext hpd6_eq

theorem hpd6_cont : ContinuousOn (hpd 6) (Set.Ici 0) := by
  rw [hpd6_fun]
  have hL1 : ContinuousOn (fun x : ℝ => Real.log (1 + x)) (Set.Ici 0) :=
    ContinuousOn.log (by fun_prop) (fun x hx => by
      have hx' : (0:ℝ) ≤ x := hx
      exact (show (0:ℝ) < 1 + x by linarith).ne')
  have hL2 : ContinuousOn (fun x : ℝ => Real.log (x ^ 2 + x / 2 + 1 / 64)) (Set.Ici 0) :=
    ContinuousOn.log (by fun_prop) (fun x hx => by
      have hx' : (0:ℝ) ≤ x := hx
      have := sq_nonneg x
      exact (show (0:ℝ) < x ^ 2 + x / 2 + 1 / 64 by linarith).ne')
  exact (hL1.div_const (Real.log 2)).sub (continuousOn_const.mul (hL2.div_const (Real.log 2)))

theorem den_pos (y : ℝ) (hy : 0 < y) :
    0 < Real.log 2 * (6 * (y ^ 2 + y / 2 + 1 / 64) * (1 + y)) := by
  have hQ0 : 0 < y ^ 2 + y / 2 + 1 / 64 := by
    have := sq_nonneg y
    linarith
  exact mul_pos (Real.log_pos one_lt_two) (mul_pos (mul_pos (by norm_num) hQ0) (by linarith))

theorem hasDeriv_pos (y : ℝ) (hy : 0 < y) :
    HasDerivAt (hpd 6) ((4 * y ^ 2 + y / 2 - 13 / 32) /
      (Real.log 2 * (6 * (y ^ 2 + y / 2 + 1 / 64) * (1 + y)))) y := by
  have hQ0 : 0 < y ^ 2 + y / 2 + 1 / 64 := by
    have := sq_nonneg y
    linarith
  have hP0 : (0:ℝ) < 1 + y := by linarith
  have hlog2 : 0 < Real.log 2 := Real.log_pos one_lt_two
  have hQne : y ^ 2 + y / 2 + 1 / 64 ≠ 0 := hQ0.ne'
  have hPne : (1:ℝ) + y ≠ 0 := hP0.ne'
  have hlne : Real.log 2 ≠ 0 := hlog2.ne'
  have hA : HasDerivAt (fun x : ℝ => Real.log (1 + x)) (1 / (1 + y)) y :=
    ((hasDerivAt_id' y).const_add 1).log hPne
  have hQ : HasDerivAt (fun x : ℝ => x ^ 2 + x / 2 + 1 / 64) (2 * y + 1 / 2) y :=
    (((hasDerivAt_pow 2 y).add ((hasDerivAt_id' y).div_const 2)).add_const (1 / 64 : ℝ)).congr_deriv
      (by norm_num)
  have hB : HasDerivAt (fun x : ℝ => Real.log (x ^ 2 + x / 2 + 1 / 64))
      ((2 * y + 1 / 2) / (y ^ 2 + y / 2 + 1 / 64)) y :=
    hQ.log hQne
  have hC := (hA.div_const (Real.log 2)).sub ((hB.div_const (Real.log 2)).const_mul (1 / 6 : ℝ))
  have hkey : 1 / (1 + y) / Real.log 2
      - 1 / 6 * ((2 * y + 1 / 2) / (y ^ 2 + y / 2 + 1 / 64) / Real.log 2)
      = (4 * y ^ 2 + y / 2 - 13 / 32) / (Real.log 2 * (6 * (y ^ 2 + y / 2 + 1 / 64) * (1 + y))) := by
    field_simp
    ring
  rw [hpd6_fun]
  exact hC.congr_deriv hkey

theorem hpd6_anti : StrictAntiOn (hpd 6) (Set.Icc 0 ystar) := by
  apply strictAntiOn_of_deriv_neg (convex_Icc 0 ystar) (hpd6_cont.mono Set.Icc_subset_Ici_self)
  intro τ hτ
  rw [interior_Icc] at hτ
  rw [(hasDeriv_pos τ hτ.1).deriv]
  apply div_neg_of_neg_of_pos
  · rw [N_factor τ]
    exact mul_neg_of_neg_of_pos (mul_neg_of_pos_of_neg (by norm_num) (by linarith [hτ.2]))
      (by linarith [Real.sqrt_nonneg 3, hτ.1])
  · exact den_pos τ hτ.1

theorem hpd6_mono : StrictMonoOn (hpd 6) (Set.Ici ystar) := by
  apply strictMonoOn_of_deriv_pos (convex_Ici ystar)
    (hpd6_cont.mono (Set.Ici_subset_Ici.mpr ystar_pos.le))
  intro τ hτ
  rw [interior_Ici] at hτ
  have hτ' : ystar < τ := hτ
  have hτ0 : 0 < τ := lt_trans ystar_pos hτ'
  rw [(hasDeriv_pos τ hτ0).deriv]
  apply div_pos
  · rw [N_factor τ]
    exact mul_pos (mul_pos (by norm_num) (by linarith)) (by linarith [Real.sqrt_nonneg 3])
  · exact den_pos τ hτ0

theorem argmin_strict (y : ℝ) (hy : 0 ≤ y) (hne : y ≠ ystar) : ωpr < hpd 6 y := by
  unfold ωpr
  rcases lt_or_gt_of_ne hne with hlt | hgt
  · exact hpd6_anti ⟨hy, hlt.le⟩ ⟨ystar_pos.le, le_rfl⟩ hlt
  · exact hpd6_mono (Set.mem_Ici.mpr le_rfl) (Set.mem_Ici.mpr hgt.le) hgt

end Aux

/-- `prop:fa-pd-tight`, first sentence, critical point. -/
theorem pd_tight_crit :
    0 < ystar ∧
    (∀ y : ℝ, 0 < y → DifferentiableAt ℝ (hpd 6) y) ∧
    ∀ y : ℝ, 0 < y → (deriv (hpd 6) y = 0 ↔ y = ystar) := by
  refine ⟨Aux.ystar_pos, fun y hy => (Aux.hasDeriv_pos y hy).differentiableAt, fun y hy => ?_⟩
  rw [(Aux.hasDeriv_pos y hy).deriv]
  constructor
  · intro h
    rcases div_eq_zero_iff.mp h with h1 | h1
    · have h2 : 4 * (y - ystar) * (y - (-1 - 3 * Real.sqrt 3) / 16) = 0 := by
        rw [← Aux.N_factor y]
        exact h1
      rcases mul_eq_zero.mp h2 with h3 | h3
      · rcases mul_eq_zero.mp h3 with h4 | h4
        · norm_num at h4
        · linarith
      · exfalso
        linarith [Real.sqrt_nonneg 3]
    · exact absurd h1 (Aux.den_pos y hy).ne'
  · intro h
    have hN : 4 * ystar ^ 2 + ystar / 2 - 13 / 32 = 0 := by
      unfold ystar
      linear_combination (9 / 64 : ℝ) * Aux.sqrt3_sq
    rw [h, hN, zero_div]

/-- `prop:fa-pd-tight`, first sentence, minimum: `min_{y ≥ 0} h_6(y) = h_6(y*)`. -/
theorem pd_tight_min : 0 ≤ ystar ∧ ∀ y : ℝ, 0 ≤ y → ωpr ≤ hpd 6 y := by
  refine ⟨Aux.ystar_pos.le, fun y hy => ?_⟩
  by_cases h : y = ystar
  · subst h
    unfold ωpr
    exact le_rfl
  · exact (Aux.argmin_strict y hy h).le

/-- Optional: `y*` is the only minimizer of `h_6` on `[0, ∞)`. -/
theorem pd_tight_argmin : ∀ y : ℝ, 0 ≤ y → y ≠ ystar → ωpr < hpd 6 y := by
  intro y hy hne
  exact Aux.argmin_strict y hy hne

/-- `(1+y)^n / W_{S*}(y) = 2^{n h_6(y)}` with `n = 6L`. -/
theorem pd_tight_ratio (L : ℕ) (y : ℝ) (hy : 0 ≤ y) :
    (1 + y) ^ (6 * L) = (2:ℝ) ^ (((6 * L : ℕ) : ℝ) * hpd 6 y) * pdW (dstarGraph L) (Sstar L) y := by
  set Q := y ^ 2 + y / 2 + 1 / 64 with hQ
  have hQ0 : 0 < Q := by have := sq_nonneg y; linarith
  have hP0 : 0 < 1 + y := by linarith
  rw [pd_tight_W, hpd6_eq, ← hQ]
  have e : ((6 * L : ℕ) : ℝ) * (Real.logb 2 (1 + y) - 1 / 6 * Real.logb 2 Q)
      = Real.logb 2 (1 + y) * ((6 * L : ℕ) : ℝ) + -(Real.logb 2 Q * (L : ℝ)) := by
    push_cast; ring
  rw [e, Real.rpow_add (by norm_num), Real.rpow_neg (by norm_num), Real.rpow_mul (by norm_num),
    Real.rpow_mul (by norm_num), Real.rpow_logb (by norm_num) (by norm_num) hP0,
    Real.rpow_logb (by norm_num) (by norm_num) hQ0, Real.rpow_natCast, Real.rpow_natCast,
    mul_assoc, inv_mul_cancel₀ (pow_ne_zero _ hQ0.ne'), mul_one]

theorem pd_tight_W_le (L : ℕ) (y : ℝ) (hy : 0 ≤ y) :
    pdW (dstarGraph L) (Sstar L) y ≤ (1 + y) ^ (6 * L) * (2:ℝ) ^ (-(ωpr * (6 * L : ℕ))) := by
  have hr := pd_tight_ratio L y hy
  have hW0 : 0 ≤ pdW (dstarGraph L) (Sstar L) y := by
    rw [pd_tight_W]; exact pow_nonneg (by nlinarith [sq_nonneg y]) _
  have hm := pd_tight_min.2 y hy
  set n : ℝ := ((6 * L : ℕ) : ℝ) with hn
  have hn0 : 0 ≤ n := Nat.cast_nonneg _
  have h1 : (1:ℝ) ≤ (2:ℝ) ^ (n * hpd 6 y) * (2:ℝ) ^ (-(ωpr * n)) := by
    rw [← Real.rpow_add (by norm_num)]
    apply Real.one_le_rpow (by norm_num)
    nlinarith
  calc pdW (dstarGraph L) (Sstar L) y
      ≤ pdW (dstarGraph L) (Sstar L) y * ((2:ℝ) ^ (n * hpd 6 y) * (2:ℝ) ^ (-(ωpr * n))) :=
        le_mul_of_one_le_right hW0 h1
    _ = (1 + y) ^ (6 * L) * (2:ℝ) ^ (-(ωpr * n)) := by rw [hr]; ring

namespace Aux

theorem card_dstar (L : ℕ) : Fintype.card (Fin L × Fin 6) = 6 * L := by
  rw [Fintype.card_prod, Fintype.card_fin, Fintype.card_fin, mul_comm]

end Aux

/-- Proof of `prop:fa-pd-tight`: `max_t μ_t(S*)/C(n,t) ≤ (n+1) 2^{-ψ_pr n}`. -/
theorem pd_tight_moments (L : ℕ) (t : ℕ) (ht : t ≤ 2 * L) :
    mu (pdG (dstarGraph L)) (Sstar L) (2 * L) t / ((6 * L).choose t : ℝ)
      ≤ (((6 * L : ℕ) : ℝ) + 1) * (2:ℝ) ^ (-(ωpr * (6 * L : ℕ))) := by
  have hcard : (Sstar L).card = 2 * L := (pd_tight_unique L).2.1
  obtain ⟨y, hy, hle⟩ := MLSNec.fw_gf_upper (pdG (dstarGraph L)) (Sstar L) (2 * L) hcard t ht
  rw [Aux.card_dstar] at hle
  have hW : W (pdG (dstarGraph L)) (Sstar L) (2 * L) y = pdW (dstarGraph L) (Sstar L) y := by
    unfold pdW; rw [hcard]
  rw [hW] at hle
  have hWle := pd_tight_W_le L y hy
  have hC : (0:ℝ) < (6 * L).choose t := Nat.cast_pos.2 (Nat.choose_pos (by omega))
  have hP : (0:ℝ) < (1 + y) ^ (6 * L) := pow_pos (by linarith) _
  rw [div_le_iff₀ hC]
  have h2 : mu (pdG (dstarGraph L)) (Sstar L) (2 * L) t * (1 + y) ^ (6 * L)
      ≤ ((((6 * L : ℕ) : ℝ) + 1) * (2:ℝ) ^ (-(ωpr * (6 * L : ℕ))) * ((6 * L).choose t : ℝ))
          * (1 + y) ^ (6 * L) := by
    calc mu (pdG (dstarGraph L)) (Sstar L) (2 * L) t * (1 + y) ^ (6 * L)
        ≤ (((6 * L : ℕ) : ℝ) + 1) * ((6 * L).choose t : ℝ) * pdW (dstarGraph L) (Sstar L) y := hle
      _ ≤ (((6 * L : ℕ) : ℝ) + 1) * ((6 * L).choose t : ℝ) *
            ((1 + y) ^ (6 * L) * (2:ℝ) ^ (-(ωpr * (6 * L : ℕ)))) :=
          mul_le_mul_of_nonneg_left hWle (by positivity)
      _ = _ := by ring
  exact le_of_mul_le_mul_right h2 hP

/-- Proof of `prop:fa-pd-tight`: "a trial for `k = 2L` accepts only if its sample lies in `S*`", for outcomes
whose samples have their nominal sizes; the accepting trial also has `g ≤ θ`. -/
theorem pd_tight_accepts (L : ℕ) (ψ Γ κ : ℝ)
    (o : Slot (Fintype.card (Fin L × Fin 6)) (2 * L) ψ Γ κ → Finset (Fin L × Fin 6))
    (ho : ∀ j, (o j).card = (j.1.1 : ℕ))
    (hA : Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (2 * L) ψ Γ κ o) :
    ∃ j, o j ⊆ Sstar L ∧ pdG (dstarGraph L) (o j) (2 * L - j.1.1) ≤ ((j.1.2 : ℕ) : ℝ) := by
  obtain ⟨j, hg, Y, hdisj, hY, hsol⟩ := hA
  refine ⟨j, ?_, hg⟩
  have ht : (j.1.1 : ℕ) ≤ 2 * L := Nat.lt_succ_iff.1 j.1.1.isLt
  have hcard : (o j ∪ Y).card ≤ 2 * L := by
    rw [card_union_of_disjoint hdisj, ho j]; omega
  have := (pd_tight_unique L).2.2 _ hsol hcard
  rw [← this]
  exact subset_union_left

namespace Aux

/-- For each `L`, the acceptance probability is at most the bound of `prop:fw-necessary`. -/
theorem prob_le (L : ℕ) (ψ' Γ κ : ℝ) (h0 : 0 ≤ ψ') (hΓ : 1 ≤ Γ) (hκ : 0 < κ) :
    (trialMeasure (U := Fin L × Fin 6) (2 * L) ψ' Γ κ
        {o | Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (2 * L) ψ' Γ κ o}).toReal
      ≤ MLSNec.Pnec (6 * L) (2 * L) ψ' Γ κ * (2:ℝ) ^ (ψ' * ((6 * L : ℕ) : ℝ)) *
          ((((6 * L : ℕ) : ℝ) + 1) * (2:ℝ) ^ (-(ωpr * (6 * L : ℕ)))) := by
  have hU := card_dstar L
  have hk : 2 * L ≤ Fintype.card (Fin L × Fin 6) := by rw [hU]; omega
  have hcard : (Sstar L).card = 2 * L := (pd_tight_unique L).2.1
  have hfac := trialMeasure_factor_prob (U := Fin L × Fin 6) (2 * L) hk ψ' Γ κ
  set μ := trialMeasure (U := Fin L × Fin 6) (2 * L) ψ' Γ κ with hμ
  haveI : MeasureTheory.IsProbabilityMeasure μ := by
    rw [hμ]; unfold trialMeasure
    have := hfac
    infer_instance
  set N := {o : Slot (Fintype.card (Fin L × Fin 6)) (2 * L) ψ' Γ κ → Finset (Fin L × Fin 6) |
    ∃ j, (o j).card ≠ (j.1.1 : ℕ)} with hNdef
  set E := {o : Slot (Fintype.card (Fin L × Fin 6)) (2 * L) ψ' Γ κ → Finset (Fin L × Fin 6) |
    ∃ j, o j ⊆ Sstar L ∧ pdG (dstarGraph L) (o j) (2 * L - j.1.1) ≤ ((j.1.2 : ℕ) : ℝ)}
    with hEdef
  have hN : μ N = 0 := MLSNec.trialMeasure_card_null (2 * L) ψ' Γ κ
  have hsub : {o | Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (2 * L) ψ' Γ κ o}
      ⊆ N ∪ E := by
    intro o ho
    by_cases h : ∃ j, (o j).card ≠ (j.1.1 : ℕ)
    · exact Or.inl h
    · push Not at h
      exact Or.inr (pd_tight_accepts L ψ' Γ κ o h ho)
  have hle : μ {o | Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (2 * L) ψ' Γ κ o}
      ≤ μ E := by
    calc μ {o | Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (2 * L) ψ' Γ κ o}
        ≤ μ (N ∪ E) := MeasureTheory.measure_mono hsub
      _ ≤ μ N + μ E := MeasureTheory.measure_union_le N E
      _ = μ E := by rw [hN, zero_add]
  have hB : ∀ t ≤ (Sstar L).card, mu (pdG (dstarGraph L)) (Sstar L) (2 * L) t /
      ((Fintype.card (Fin L × Fin 6)).choose t : ℝ)
        ≤ (((6 * L : ℕ) : ℝ) + 1) * (2:ℝ) ^ (-(ωpr * (6 * L : ℕ))) := by
    intro t ht
    rw [hU]
    exact pd_tight_moments L t (hcard ▸ ht)
  have hnec := MLSNec.mls_necessary (pdG (dstarGraph L)) (2 * L) hk ψ' Γ κ h0 hΓ hκ (Sstar L)
    hcard.le _ hB
  calc (μ {o | Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (2 * L) ψ' Γ κ o}).toReal
      ≤ (μ E).toReal := ENNReal.toReal_mono (MeasureTheory.measure_ne_top μ E) hle
    _ ≤ MLSNec.Pnec (Fintype.card (Fin L × Fin 6)) (2 * L) ψ' Γ κ *
          (2:ℝ) ^ (ψ' * (Fintype.card (Fin L × Fin 6) : ℝ)) *
          ((((6 * L : ℕ) : ℝ) + 1) * (2:ℝ) ^ (-(ωpr * (6 * L : ℕ)))) := hnec
    _ = _ := by rw [hU]

end Aux

/-- `prop:fa-pd-tight`, last claim, for the trial model of `MLS`. -/
theorem pd_tight_prob (ψ' Γ κ : ℝ) (h0 : 0 ≤ ψ') (hψ : ψ' < ωpr) (hΓ : 1 ≤ Γ) (hκ : 0 < κ) :
    Filter.Tendsto
      (fun L : ℕ => (trialMeasure (U := Fin L × Fin 6) (2 * L) ψ' Γ κ
        {o | Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (2 * L) ψ' Γ κ o}).toReal)
      Filter.atTop (nhds 0) := by
  set a : ℝ := 6 * ψ' with ha_def
  set b : ℝ := Real.logb 2 Γ + 3 with hb_def
  have hlogΓ : 0 ≤ Real.logb 2 Γ := Real.logb_nonneg (by norm_num) hΓ
  have ha : 0 ≤ a := by rw [ha_def]; linarith
  have hb : 0 ≤ b := by rw [hb_def]; linarith
  set r : ℝ := (2:ℝ) ^ (6 * (ψ' - ωpr)) with hr_def
  have hr0 : 0 < r := by positivity
  have hr1 : r < 1 := Real.rpow_lt_one_of_one_lt_of_neg (by norm_num) (by linarith)
  set C : ℝ := 8 * Γ * 2 * (a + b) * (κ * (a + b) + 1) * 7 with hC_def
  have hbound : ∀ L : ℕ, (trialMeasure (U := Fin L × Fin 6) (2 * L) ψ' Γ κ
      {o | Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (2 * L) ψ' Γ κ o}).toReal
        ≤ C * (((L : ℝ) + 1) ^ 4 * r ^ L) := by
    intro L
    refine (Aux.prob_le L ψ' Γ κ h0 hΓ hκ).trans ?_
    unfold MLSNec.Pnec
    set Θ := cap (6 * L) ψ' Γ with hΘ
    have hx : 0 ≤ ψ' * ((6 * L : ℕ) : ℝ) + Real.logb 2 Γ := add_nonneg (by positivity) hlogΓ
    have hc := Nat.ceil_lt_add_one hx
    have hΘr : (Θ : ℝ) < ψ' * ((6 * L : ℕ) : ℝ) + Real.logb 2 Γ + 2 := by
      rw [hΘ]; unfold cap; push_cast at hc ⊢; linarith
    have hL0 : (0:ℝ) ≤ L := Nat.cast_nonneg _
    have e2 : (Θ : ℝ) + 1 ≤ (a + b) * ((L : ℝ) + 1) := by
      rw [ha_def, hb_def]
      push_cast at hΘr
      nlinarith [mul_nonneg hb hL0]
    have e1 : ((2 * L : ℕ) : ℝ) + 1 ≤ 2 * ((L : ℝ) + 1) := by push_cast; linarith
    have e3 : κ * ((Θ : ℝ) + 1) + 1 ≤ (κ * (a + b) + 1) * ((L : ℝ) + 1) := by
      nlinarith [mul_le_mul_of_nonneg_left e2 hκ.le]
    have e4 : ((6 * L : ℕ) : ℝ) + 1 ≤ 7 * ((L : ℝ) + 1) := by push_cast; linarith
    have p0 : (0:ℝ) ≤ 8 * Γ := by linarith
    have p2 : (0:ℝ) ≤ (Θ : ℝ) + 1 := by positivity
    have p3 : (0:ℝ) ≤ κ * ((Θ : ℝ) + 1) + 1 := by
      have := mul_nonneg hκ.le p2; linarith
    have p4 : (0:ℝ) ≤ ((6 * L : ℕ) : ℝ) + 1 := by positivity
    have hy1 : (0:ℝ) ≤ 2 * ((L : ℝ) + 1) := by positivity
    have hy2 : (0:ℝ) ≤ (a + b) * ((L : ℝ) + 1) := mul_nonneg (by linarith) (by positivity)
    have hy3 : (0:ℝ) ≤ (κ * (a + b) + 1) * ((L : ℝ) + 1) := by
      have := mul_nonneg hκ.le (add_nonneg ha hb)
      exact mul_nonneg (by linarith) (by positivity)
    have q1 : 8 * Γ * (((2 * L : ℕ) : ℝ) + 1) ≤ 8 * Γ * (2 * ((L : ℝ) + 1)) :=
      mul_le_mul_of_nonneg_left e1 p0
    have q2 := mul_le_mul q1 e2 p2 (mul_nonneg p0 hy1)
    have q3 := mul_le_mul q2 e3 p3 (mul_nonneg (mul_nonneg p0 hy1) hy2)
    have q4 := mul_le_mul q3 e4 p4 (mul_nonneg (mul_nonneg (mul_nonneg p0 hy1) hy2) hy3)
    have hexp : (2:ℝ) ^ (ψ' * ((6 * L : ℕ) : ℝ)) * (2:ℝ) ^ (-(ωpr * ((6 * L : ℕ) : ℝ))) = r ^ L := by
      rw [← Real.rpow_add (by norm_num), hr_def, ← Real.rpow_natCast, ← Real.rpow_mul (by norm_num)]
      congr 1; push_cast; ring
    calc _ = (8 * Γ * (((2 * L : ℕ) : ℝ) + 1) * ((Θ : ℝ) + 1) * (κ * ((Θ : ℝ) + 1) + 1) *
            (((6 * L : ℕ) : ℝ) + 1)) * r ^ L := by rw [← hexp]; ring
      _ ≤ (8 * Γ * (2 * ((L : ℝ) + 1)) * ((a + b) * ((L : ℝ) + 1)) *
            ((κ * (a + b) + 1) * ((L : ℝ) + 1)) * (7 * ((L : ℝ) + 1))) * r ^ L :=
          mul_le_mul_of_nonneg_right q4 (pow_nonneg hr0.le _)
      _ = C * (((L : ℝ) + 1) ^ 4 * r ^ L) := by rw [hC_def]; ring
  have hlim : Filter.Tendsto (fun L : ℕ => C * (((L : ℝ) + 1) ^ 4 * r ^ L)) Filter.atTop
      (nhds 0) := by
    have h1 := tendsto_pow_const_mul_const_pow_of_abs_lt_one 4 (r := r)
      (by rw [abs_of_pos hr0]; exact hr1)
    have h2 := h1.comp (Filter.tendsto_add_atTop_nat 1)
    have h3 : Filter.Tendsto (fun L : ℕ => (((L + 1 : ℕ) : ℝ) ^ 4 * r ^ (L + 1)) * r⁻¹)
        Filter.atTop (nhds (0 * r⁻¹)) := h2.mul_const _
    rw [zero_mul] at h3
    have h4 := h3.const_mul C
    rw [mul_zero] at h4
    refine h4.congr fun L => ?_
    show C * ((((L + 1 : ℕ) : ℝ) ^ 4 * r ^ (L + 1)) * r⁻¹) = C * (((L : ℝ) + 1) ^ 4 * r ^ L)
    rw [pow_succ r L, Nat.cast_add, Nat.cast_one,
      show ((L : ℝ) + 1) ^ 4 * (r ^ L * r) * r⁻¹ = ((L : ℝ) + 1) ^ 4 * r ^ L * (r * r⁻¹) by ring,
      mul_inv_cancel₀ hr0.ne', mul_one]
  exact squeeze_zero (fun L => ENNReal.toReal_nonneg) hbound hlim

/-- `prop:fa-pd-tight`, assembled. -/
theorem fa_pd_tight :
    (0 < ystar ∧
      (∀ y : ℝ, 0 < y → DifferentiableAt ℝ (hpd 6) y) ∧
      (∀ y : ℝ, 0 < y → (deriv (hpd 6) y = 0 ↔ y = ystar)) ∧
      0 ≤ ystar ∧ ∀ y : ℝ, 0 ≤ y → ωpr ≤ hpd 6 y) ∧
    (∀ L : ℕ, IsPairedDom (dstarGraph L) (Sstar L) ∧ (Sstar L).card = 2 * L ∧
      ∀ S : Finset (Fin L × Fin 6), IsPairedDom (dstarGraph L) S → S.card ≤ 2 * L →
        S = Sstar L) ∧
    ∀ ψ' Γ κ : ℝ, 0 ≤ ψ' → ψ' < ωpr → 1 ≤ Γ → 0 < κ →
      Filter.Tendsto
        (fun L : ℕ => (trialMeasure (U := Fin L × Fin 6) (2 * L) ψ' Γ κ
          {o | Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (2 * L) ψ' Γ κ o}).toReal)
        Filter.atTop (nhds 0) :=
  ⟨⟨pd_tight_crit.1, pd_tight_crit.2.1, pd_tight_crit.2.2, pd_tight_min.1, pd_tight_min.2⟩,
    pd_tight_unique, fun ψ' Γ κ h0 hψ hΓ hκ => pd_tight_prob ψ' Γ κ h0 hψ hΓ hκ⟩

end Tight

namespace Examples

/-- E1: `pd_rate_W` for one double star. -/
theorem ex1_rate_W :
    (1 + ystar) ^ Fintype.card (Fin 1 × Fin 6) *
        (2:ℝ) ^ (-(ωpr * Fintype.card (Fin 1 × Fin 6)))
      ≤ pdW (dstarGraph 1) (Sstar 1) ystar :=
  pd_rate_W (dstarGraph 1) (dstarGraph_noIsolated 1) (Sstar 1) (pd_tight_unique 1).1

def dsAnc (p : Fin 1 × Fin 6) : Fin 1 × Fin 6 := (p.1, if p.2.val ≤ 3 then 0 else 1)

theorem ex2_point :
    IsPairing (dstarGraph 1) (Sstar 1) {((0, 0), (0, 1))} ∧
    IsAnchor (dstarGraph 1) (Sstar 1) dsAnc ∧
    ancDeg (Sstar 1) dsAnc (0, 0) = 2 ∧ ancDeg (Sstar 1) dsAnc (0, 1) = 2 ∧
    ∀ y : ℝ, 0 ≤ y →
      ∏ q ∈ ({((0, 0), (0, 1))} : Finset ((Fin 1 × Fin 6) × (Fin 1 × Fin 6))),
          Ωpair y (ancDeg (Sstar 1) dsAnc q.1) (ancDeg (Sstar 1) dsAnc q.2)
        ≤ pdW (dstarGraph 1) (Sstar 1) y := by
  have hcov : ∀ w : Fin 1 × Fin 6, w ∈ Sstar 1 → w = (0, 0) ∨ w = (0, 1) := by decide
  have hP : IsPairing (dstarGraph 1) (Sstar 1) {((0, 0), (0, 1))} := by
    refine ⟨?_, ?_⟩
    · intro q hq
      rw [Finset.mem_singleton] at hq
      subst hq
      exact ⟨by decide, by decide, by decide⟩
    · intro w hw
      refine ⟨((0, 0), (0, 1)), ⟨Finset.mem_singleton_self _, ?_⟩, ?_⟩
      · rcases hcov w hw with rfl | rfl
        · exact Or.inl rfl
        · exact Or.inr rfl
      · intro q hq
        exact Finset.mem_singleton.1 hq.1
  have ha : IsAnchor (dstarGraph 1) (Sstar 1) dsAnc := by
    unfold IsAnchor
    decide
  refine ⟨hP, ha, by decide, by decide, (pd_point (dstarGraph 1) (Sstar 1) _ hP dsAnc ha).2⟩

def pathG : SimpleGraph (Fin 6) := SimpleGraph.fromRel fun i j => j.val = i.val + 1
instance instDecidableRelPathG : DecidableRel pathG.Adj :=
  inferInstanceAs (DecidableRel (SimpleGraph.fromRel fun i j : Fin 6 => j.val = i.val + 1).Adj)
def pathAnc (v : Fin 6) : Fin 6 := if v = 0 then 1 else if v = 5 then 4 else v

theorem ex3_path :
    IsPairing pathG {1, 2, 3, 4} {(1, 2), (3, 4)} ∧ IsAnchor pathG {1, 2, 3, 4} pathAnc ∧
    (und pathG {2}).card = 3 ∧ pdRhs {1, 2, 3, 4} {(1, 2), (3, 4)} pathAnc {2} = 4 := by
  have hP : IsPairing pathG {1, 2, 3, 4} {(1, 2), (3, 4)} := by
    refine ⟨by decide, ?_⟩
    have key : ∀ w ∈ ({1, 2, 3, 4} : Finset (Fin 6)),
        ∃ q ∈ ({(1, 2), (3, 4)} : Finset (Fin 6 × Fin 6)),
          (q.1 = w ∨ q.2 = w) ∧
            ∀ q' ∈ ({(1, 2), (3, 4)} : Finset (Fin 6 × Fin 6)),
              (q'.1 = w ∨ q'.2 = w) → q' = q := by decide
    intro w hw
    obtain ⟨q, hq, hcov, huniq⟩ := key w hw
    exact ⟨q, ⟨hq, hcov⟩, fun q' hq' => huniq q' hq'.1 hq'.2⟩
  have ha : IsAnchor pathG {1, 2, 3, 4} pathAnc := by
    unfold IsAnchor
    decide
  exact ⟨hP, ha, by decide, by decide⟩

/-- E4: `pd_tight_prob` at `ψ' = 7/10`, `Γ = 2`, `κ = 1`. -/
theorem ex4_tight_prob :
    Filter.Tendsto
      (fun L : ℕ => (trialMeasure (U := Fin L × Fin 6) (2 * L) (7 / 10) 2 1
        {o | Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (2 * L) (7 / 10) 2 1 o}).toReal)
      Filter.atTop (nhds 0) :=
  pd_tight_prob (7 / 10) 2 1 (by norm_num) (lt_of_lt_of_le (by norm_num) pd_rate.2.1) (by norm_num)
    one_pos

/-- E5: the event of (c) is not null by construction. -/
theorem ex5_success (L : ℕ) :
    1 - Real.exp (-1) ≤
      (trialMeasure (U := Fin L × Fin 6) (Sstar L).card (70502 / 10 ^ 5) 1 1
        {o | Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (Sstar L).card
          (70502 / 10 ^ 5) 1 1 o}).toReal :=
  pd_success (dstarGraph L) (Sstar L) (pd_tight_unique L).1 1 one_pos

/-- E6: the boundary `ψ' = ψ_pr`. -/
theorem ex6_boundary (L : ℕ) :
    1 - Real.exp (-1) ≤
      (trialMeasure (U := Fin L × Fin 6) (2 * L) ωpr 1 1
        {o | Accepts (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L)) (2 * L) ωpr 1 1 o}).toReal := by
  have hcard := (pd_tight_unique L).2.1
  have hU : 2 * L ≤ Fintype.card (Fin L × Fin 6) := by
    rw [Fintype.card_prod, Fintype.card_fin, Fintype.card_fin]; omega
  have hω : 0 ≤ ωpr := le_trans (by norm_num) pd_rate.2.1
  apply MLS.mls_success (IsPairedDom (dstarGraph L)) (pdG (dstarGraph L))
    (fun _ _ => Nat.cast_nonneg _) (2 * L) hU ωpr 1 1 hω le_rfl one_pos (Sstar L)
    (pd_tight_unique L).1 hcard
  apply MLS.star_of_W (pdG (dstarGraph L)) (Sstar L) (2 * L) hcard ωpr 1 ystar one_pos
    pd_tight_min.1
  rw [div_one]
  have := pd_rate_W (dstarGraph L) (dstarGraph_noIsolated L) (Sstar L) (pd_tight_unique L).1
  unfold pdW at this
  rw [hcard] at this
  exact this

end Examples

end MaxLeafFormal.PDGraph


==> anc/formal/MaxLeafFormal/PDRate.lean <==
import MaxLeafFormal.Enclose

/-!
# Paired Domination: the rate

`lem:fa-pd-rate`, first claim, of the paper: `max_{n̄ ∈ {2,3,…}} h_{n̄}(y*) = h_6(y*) = ω_pr = 0.7050097…`, and the constants of
`thm:fa-pd`: `2^{ω_pr} = 1.6301556…`, `ω_pr < 0.70502`, `2^{0.70502} < 1.6302`.
-/

namespace MaxLeafFormal.PDRate

open Enclose

/-- `h_{n̄}(y) = log(1+y) - (1/n̄) log(y² + 4·2^{-n̄/2} y + 2^{-n̄})`. -/
noncomputable def hpd (n y : ℝ) : ℝ :=
  Real.logb 2 (1 + y) - (1 / n) * Real.logb 2 (y^2 + 4 * (2:ℝ) ^ (-n / 2) * y + (2:ℝ) ^ (-n))
/-- `y* = (3√3 - 1)/16`. -/
noncomputable def ystar : ℝ := (3 * Real.sqrt 3 - 1) / 16
/-- `ω_pr = h_6(y*)`. -/
noncomputable def ωpr : ℝ := hpd 6 ystar

/-! ### Rational enclosures (helpers) -/

/-- Enclosure of `y* = (3√3 - 1)/16`. -/
def pdY : QI := QI.smul (1 / 16) (QI.add (QI.smul 3 (sqrtQ 3 80)) (QI.pt (-1)))

/-- Enclosure of `y² + 4·2^{-m/2}·y + 2^{-m}` for `y ∈ Y`. -/
def pdArg (m : ℕ) (Y : QI) : QI :=
  QI.add (QI.add (QI.mul Y Y) (QI.mul (QI.smul 4 (pow2Q (-(m:ℚ) / 2) 60 80)) Y))
    (pow2Q (-(m:ℚ)) 60 80)

/-- Enclosure of `h_m(y)` for `y ∈ Y`. -/
def pdH (m : ℕ) (Y : QI) : QI :=
  QI.sub (log2I (QI.add (QI.pt 1) Y) 60 80)
    (QI.smul (1 / (m:ℚ)) (log2I (pdArg m Y) 60 80))

/-- Enclosure of `log₂(1+y*)`-part and `log₂ y*`-part of the tail bound. -/
def pdTail : ℚ :=
  (log2I (QI.add (QI.pt 1) pdY) 60 80).hi + 2 / 41 * (-(log2I pdY 60 80).lo)

theorem pdY_sound : pdY.Contains ystar := by
  have hS := sqrtQ_sound (q := 3) (by norm_num) 80
  have h3 := QI.smul_sound 3 hS
  have h4 := QI.add_sound h3 (QI.pt_sound (-1))
  have h5 := QI.smul_sound (1 / 16) h4
  have e : ystar = ((1 / 16 : ℚ) : ℝ) * (((3 : ℚ) : ℝ) * Real.sqrt ((3 : ℚ) : ℝ) + ((-1 : ℚ) : ℝ)) := by
    unfold ystar; push_cast <;> ring
  rw [e]
  exact h5

/-- Rational order passes to the reals (lower bound with a literal). -/
theorem qR_le_of {a c : ℚ} {b : ℝ} (h : a ≤ c) (hb : (a:ℝ) = b) : b ≤ (c:ℝ) :=
  hb ▸ Rat.cast_le.mpr h

/-- Rational order passes to the reals (upper bound with a literal). -/
theorem qR_lt_of {a c : ℚ} {d : ℝ} (h : a < c) (hd : (c:ℝ) = d) : (a:ℝ) < d :=
  hd ▸ Rat.cast_lt.mpr h

theorem pdY_lo_pos : (0:ℚ) < pdY.lo := by decide +kernel

theorem pdY_hi_lt : pdY.hi < 1 := by decide +kernel

theorem pdArg_sound {Y : QI} {y : ℝ} (hY : Y.Contains y) (m : ℕ) :
    (pdArg m Y).Contains (y ^ 2 + 4 * (2:ℝ) ^ (-(m:ℝ) / 2) * y + (2:ℝ) ^ (-(m:ℝ))) := by
  have hA1 := QI.mul_sound hY hY
  have hP := pow2Q_sound (-(m:ℚ) / 2) 60 80
  have hc1 : ((-(m:ℚ) / 2 : ℚ) : ℝ) = -(m:ℝ) / 2 := by push_cast <;> ring
  rw [hc1] at hP
  have hS := QI.smul_sound 4 hP
  have hM := QI.mul_sound hS hY
  have hQ := pow2Q_sound (-(m:ℚ)) 60 80
  have hc2 : ((-(m:ℚ) : ℚ) : ℝ) = -(m:ℝ) := by push_cast <;> ring
  rw [hc2] at hQ
  have hsum := QI.add_sound (QI.add_sound hA1 hM) hQ
  have e : y ^ 2 + 4 * (2:ℝ) ^ (-(m:ℝ) / 2) * y + (2:ℝ) ^ (-(m:ℝ))
      = y * y + ((4 : ℚ) : ℝ) * (2:ℝ) ^ (-(m:ℝ) / 2) * y + (2:ℝ) ^ (-(m:ℝ)) := by
    push_cast <;> ring
  rw [e]
  exact hsum

theorem pdH_sound {m : ℕ} {Y : QI} {y : ℝ} (hY : Y.Contains y) (hY0 : 0 < Y.lo)
    (hA : 0 < (pdArg m Y).lo) : (pdH m Y).Contains (hpd m y) := by
  have hJ : (QI.add (QI.pt 1) Y).Contains (1 + y) := by
    have := QI.add_sound (QI.pt_sound 1) hY
    push_cast at this
    exact this
  have hJ0 : 0 < (QI.add (QI.pt 1) Y).lo := by
    show (0:ℚ) < 1 + Y.lo
    linarith
  have hL1 := log2I_sound hJ hJ0 60 80
  have hL2 := log2I_sound (pdArg_sound hY m) hA 60 80
  have hS := QI.smul_sound (1 / (m:ℚ)) hL2
  have hD := QI.sub_sound hL1 hS
  have hc : hpd m y = Real.logb 2 (1 + y) - ((1 / (m:ℚ) : ℚ) : ℝ) *
      Real.logb 2 (y ^ 2 + 4 * (2:ℝ) ^ (-(m:ℝ) / 2) * y + (2:ℝ) ^ (-(m:ℝ))) := by
    unfold hpd; push_cast <;> ring
  rw [hc]
  exact hD

/-- Tail bound: for `m ≥ 41` and `0 < y ≤ 1`. -/
theorem hpd_tail {m : ℕ} (hm : 41 ≤ m) {y : ℝ} (hy0 : 0 < y) (hy1 : y ≤ 1) :
    hpd m y ≤ Real.logb 2 (1 + y) + 2 / 41 * (-(Real.logb 2 y)) := by
  have hmr : (41:ℝ) ≤ (m:ℝ) := by exact_mod_cast hm
  have h1 : (0:ℝ) ≤ (2:ℝ) ^ (-(m:ℝ) / 2) := by positivity
  have h2 : (0:ℝ) ≤ (2:ℝ) ^ (-(m:ℝ)) := by positivity
  have h3 : 0 ≤ 4 * (2:ℝ) ^ (-(m:ℝ) / 2) * y :=
    mul_nonneg (mul_nonneg (by norm_num) h1) hy0.le
  have hA : y ^ 2 ≤ y ^ 2 + 4 * (2:ℝ) ^ (-(m:ℝ) / 2) * y + (2:ℝ) ^ (-(m:ℝ)) := by
    linarith
  have hpos : 0 < y ^ 2 := pow_pos hy0 2
  have hlogsq : Real.logb 2 (y ^ 2) = 2 * Real.logb 2 y := by
    unfold Real.logb
    rw [Real.log_pow]
    push_cast <;> ring
  have hLA : 2 * Real.logb 2 y ≤
      Real.logb 2 (y ^ 2 + 4 * (2:ℝ) ^ (-(m:ℝ) / 2) * y + (2:ℝ) ^ (-(m:ℝ))) := by
    rw [← hlogsq]
    exact Real.logb_le_logb_of_le (by norm_num) hpos hA
  have hL : Real.logb 2 y ≤ 0 := Real.logb_nonpos (by norm_num) hy0.le hy1
  have hinv : 1 / (m:ℝ) ≤ 1 / 41 := one_div_le_one_div_of_le (by norm_num) hmr
  have hm1 : 0 ≤ 1 / (m:ℝ) := by positivity
  have hnn : 0 ≤ -(Real.logb 2 y) := by linarith
  have e1 := mul_le_mul_of_nonneg_left hLA hm1
  have e2 := mul_le_mul_of_nonneg_right hinv hnn
  unfold hpd
  linarith [e1, e2]

theorem finite_check : ∀ m ∈ List.range 41, 2 ≤ m → m ≠ 6 →
    0 < (pdArg m pdY).lo ∧ (pdH m pdY).hi < (pdH 6 pdY).lo := by
  decide +kernel

theorem pdA6_pos : 0 < (pdArg 6 pdY).lo := by decide +kernel

theorem pdH6_lo : (7050097/10^7 : ℚ) ≤ (pdH 6 pdY).lo := by decide +kernel

theorem pdH6_hi : (pdH 6 pdY).hi < 7050098/10^7 := by decide +kernel

theorem pdTail_lt : pdTail < 7050097/10^7 := by decide +kernel

theorem pdH6_contains : (pdH 6 pdY).Contains ωpr := by
  have h := pdH_sound (m := 6) pdY_sound pdY_lo_pos pdA6_pos
  rw [show ((6:ℕ):ℝ) = (6:ℝ) by norm_num] at h
  exact h

theorem pdC1 : (16301556/10^7 : ℚ) ≤ (pow2Q (pdH 6 pdY).lo 60 80).lo := by decide +kernel

theorem pdC2 : (pow2Q (pdH 6 pdY).hi 60 80).hi < 16301557/10^7 := by decide +kernel

theorem pdC3 : (pdH 6 pdY).hi < 70502/10^5 := by decide +kernel

theorem pdC4 : (pow2Q (70502/10^5) 60 80).hi < 16302/10^4 := by decide +kernel

theorem pd_rate : (∀ m : ℕ, 2 ≤ m → hpd m ystar ≤ ωpr) ∧
    (7050097/10^7 : ℝ) ≤ ωpr ∧ ωpr < 7050098/10^7 := by
  have hW' : ((pdH 6 pdY).lo : ℝ) ≤ ωpr ∧ ωpr ≤ ((pdH 6 pdY).hi : ℝ) := pdH6_contains
  have c1 : (7050097/10^7 : ℝ) ≤ ((pdH 6 pdY).lo : ℝ) := qR_le_of pdH6_lo (by norm_num)
  have c2 : ((pdH 6 pdY).hi : ℝ) < 7050098/10^7 := qR_lt_of pdH6_hi (by norm_num)
  have hWl : (7050097/10^7 : ℝ) ≤ ωpr := le_trans c1 hW'.1
  have hWu : ωpr < 7050098/10^7 := lt_of_le_of_lt hW'.2 c2
  refine ⟨?_, hWl, hWu⟩
  intro m hm
  by_cases h41 : 41 ≤ m
  · have hYs := pdY_sound
    have hY0r : (0:ℝ) < ((pdY.lo : ℚ) : ℝ) := by exact_mod_cast pdY_lo_pos
    have hY1r : ((pdY.hi : ℚ) : ℝ) < 1 := by exact_mod_cast pdY_hi_lt
    have hypos : 0 < ystar := lt_of_lt_of_le hY0r hYs.1
    have hyle : ystar ≤ 1 := le_trans hYs.2 hY1r.le
    have ht := hpd_tail h41 hypos hyle
    have hI : (QI.add (QI.pt 1) pdY).Contains (1 + ystar) := by
      have := QI.add_sound (QI.pt_sound 1) hYs
      push_cast at this
      exact this
    have hJ0 : 0 < (QI.add (QI.pt 1) pdY).lo := by
      show (0:ℚ) < 1 + pdY.lo
      linarith [pdY_lo_pos]
    have hb1 := (log2I_sound hI hJ0 60 80).2
    have hb2 := (log2I_sound hYs pdY_lo_pos 60 80).1
    have hc : ((pdTail : ℚ) : ℝ) = ((log2I (QI.add (QI.pt 1) pdY) 60 80).hi : ℝ)
        + 2 / 41 * (-((log2I pdY 60 80).lo : ℝ)) := by
      unfold pdTail; push_cast <;> ring
    have hT : ((pdTail : ℚ) : ℝ) < 7050097/10^7 := qR_lt_of pdTail_lt (by norm_num)
    linarith
  · by_cases hm6 : m = 6
    · subst hm6
      rw [show ((6:ℕ):ℝ) = (6:ℝ) by norm_num]
      exact le_rfl
    · have key := finite_check m (List.mem_range.mpr (by omega)) hm hm6
      have hs := pdH_sound (m := m) pdY_sound pdY_lo_pos key.1
      have hu : hpd (m:ℝ) ystar ≤ ((pdH m pdY).hi : ℝ) := hs.2
      have hk : ((pdH m pdY).hi : ℝ) < ((pdH 6 pdY).lo : ℝ) := Rat.cast_lt.mpr key.2
      linarith [hW'.1]

theorem pd_constants :
    (16301556/10^7 : ℝ) ≤ (2:ℝ) ^ ωpr ∧ (2:ℝ) ^ ωpr < 16301557/10^7 ∧
    ωpr < 70502/10^5 ∧ (2:ℝ) ^ (70502/10^5 : ℝ) < 16302/10^4 := by
  have hW' : ((pdH 6 pdY).lo : ℝ) ≤ ωpr ∧ ωpr ≤ ((pdH 6 pdY).hi : ℝ) := pdH6_contains
  obtain ⟨hl, hh⟩ := hW'
  have hmono1 : (2:ℝ) ^ ((pdH 6 pdY).lo : ℝ) ≤ (2:ℝ) ^ ωpr :=
    Real.rpow_le_rpow_of_exponent_le (by norm_num) hl
  have hmono2 : (2:ℝ) ^ ωpr ≤ (2:ℝ) ^ ((pdH 6 pdY).hi : ℝ) :=
    Real.rpow_le_rpow_of_exponent_le (by norm_num) hh
  have p1 := (pow2Q_sound (pdH 6 pdY).lo 60 80).1
  have p2 := (pow2Q_sound (pdH 6 pdY).hi 60 80).2
  have p3 := (pow2Q_sound (70502/10^5) 60 80).2
  have hc : ((70502/10^5 : ℚ) : ℝ) = (70502/10^5 : ℝ) := by push_cast <;> ring
  rw [hc] at p3
  have q1 : (16301556/10^7 : ℝ) ≤ ((pow2Q (pdH 6 pdY).lo 60 80).lo : ℝ) :=
    qR_le_of pdC1 (by norm_num)
  have q2 : ((pow2Q (pdH 6 pdY).hi 60 80).hi : ℝ) < 16301557/10^7 :=
    qR_lt_of pdC2 (by norm_num)
  have q3 : ((pdH 6 pdY).hi : ℝ) < 70502/10^5 := qR_lt_of pdC3 (by norm_num)
  have q4 : ((pow2Q (70502/10^5) 60 80).hi : ℝ) < 16302/10^4 :=
    qR_lt_of pdC4 (by norm_num)
  refine ⟨by linarith, by linarith, by linarith, by linarith⟩

end MaxLeafFormal.PDRate


==> anc/formal/MaxLeafFormal/RSC/Bridge.lean <==
import MaxLeafFormal.RSCTreeDefs

/-! Obligation C1: the bridge from rooted `SimpleGraph` trees to `RTree` (proofs of the four
bridge theorems of `RSCTreeModel`). -/

namespace MaxLeafFormal.RSCTree
open Finset
open MaxLeafFormal.Antinorm8 (RTree size fin sizeAll sizeAll_cons size_node)
open MaxLeafFormal.RSCCert (Label nuSum nuSumAll Admissible AdmAt AdmAll deg Light₂ Light₃ eps delta₂ delta₃ rho₁)
open MaxLeafFormal.RSCRec
open MaxLeafFormal.Antinorm3 (children D)
open MaxLeafFormal.CDS (par comp)

noncomputable section
open Classical

variable {Vt : Type*} [Fintype Vt] [DecidableEq Vt]

theorem toFinset_ord {F : SimpleGraph Vt} {hF : F.IsTree} {r : Vt} {ord : Vt → List Vt}
    (hord : IsChildOrder hF r ord) (v : Vt) : (ord v).toFinset = children hF r v := by
  ext w
  rw [List.mem_toFinset, (hord v).2 w]

theorem card_ord {F : SimpleGraph Vt} {hF : F.IsTree} {r : Vt} {ord : Vt → List Vt}
    (hord : IsChildOrder hF r ord) (v : Vt) : (ord v).length = (children hF r v).card := by
  rw [← List.toFinset_card_of_nodup (hord v).1, toFinset_ord hord]

theorem toRTree_eq {α : Type} {F : SimpleGraph Vt} {hF : F.IsTree} {r : Vt} {ord : Vt → List Vt}
    (hord : IsChildOrder hF r ord) (lab : Vt → α) (v : Vt) :
    toRTree hF r ord lab v = .node (lab v) ((ord v).map (toRTree hF r ord lab)) := by
  have hf : (ord v).filter (fun x => decide (x ∈ children hF r v)) = ord v :=
    List.filter_eq_self.2 (fun a ha => decide_eq_true (((hord v).2 a).1 ha))
  rw [toRTree, List.attach_map_val, hf]

theorem sizeAll_map_eq {α : Type} (l : List Vt) (g : Vt → RTree α) :
    sizeAll (l.map g) = (l.map (fun x => size (g x))).sum := by
  induction l with
  | nil => simp [sizeAll]
  | cons a l ih => simp only [List.map_cons, List.sum_cons, sizeAll_cons, ih]

theorem nuSumAll_map_eq (l : List Vt) (g : Vt → RTree Label) :
    nuSumAll (l.map g) = (l.map (fun x => nuSum (g x))).sum := by
  induction l with
  | nil => simp [nuSumAll]
  | cons a l ih => simp only [List.map_cons, List.sum_cons, nuSumAll, ih]

theorem nuSum_node_label (x : Label) (cs : List (RTree Label)) :
    nuSum (.node x cs) = x.1 + nuSumAll cs := by
  obtain ⟨a, b, c⟩ := x
  rw [nuSum]

theorem card_D_eq' {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (v : Vt) :
    (D hF r v).card = 1 + ∑ w ∈ children hF r v, (D hF r w).card := by
  have hnot : v ∉ (children hF r v).biUnion (D hF r) := by
    simp only [mem_biUnion, not_exists, not_and]
    intro w hw
    exact Antinorm3.not_mem_D_child hF r hw
  have hdisj : (↑(children hF r v) : Set Vt).PairwiseDisjoint (D hF r) :=
    fun w hw w' hw' hne => Antinorm3.D_disjoint hF r hw hw' hne
  rw [Antinorm3.D_eq hF r v, card_insert_of_notMem hnot, card_biUnion hdisj]
  ring

theorem sum_D_eq' {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (v : Vt) (f : Vt → ℕ) :
    ∑ x ∈ D hF r v, f x = f v + ∑ w ∈ children hF r v, ∑ x ∈ D hF r w, f x := by
  have hnot : v ∉ (children hF r v).biUnion (D hF r) := by
    simp only [mem_biUnion, not_exists, not_and]
    intro w hw
    exact Antinorm3.not_mem_D_child hF r hw
  have hdisj : (↑(children hF r v) : Set Vt).PairwiseDisjoint (D hF r) :=
    fun w hw w' hw' hne => Antinorm3.D_disjoint hF r hw hw' hne
  rw [Antinorm3.D_eq hF r v, sum_insert hnot, sum_biUnion hdisj]

theorem size_toRTree_D {α : Type} {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → α) :
    ∀ n, ∀ v, (D hF r v).card = n → size (toRTree hF r ord lab v) = n := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    intro v hv
    have hsum : ((ord v).map (fun x => size (toRTree hF r ord lab x))).sum
        = ∑ w ∈ children hF r v, size (toRTree hF r ord lab w) := by
      rw [← toFinset_ord hord v, List.sum_toFinset _ (hord v).1]
    rw [toRTree_eq hord, size_node, sizeAll_map_eq, hsum, ← hv, card_D_eq' hF r v]
    congr 1
    apply Finset.sum_congr rfl
    intro w hw
    have hlt : (D hF r w).card < n := by
      rw [← hv]; exact Antinorm3.card_D_child_lt hF r hw
    exact ih _ hlt w rfl

theorem nuSum_toRTree_D {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label) :
    ∀ n, ∀ v, (D hF r v).card = n → nuSum (toRTree hF r ord lab v) = ∑ x ∈ D hF r v, (lab x).1 := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    intro v hv
    have hsum : ((ord v).map (fun x => nuSum (toRTree hF r ord lab x))).sum
        = ∑ w ∈ children hF r v, nuSum (toRTree hF r ord lab w) := by
      rw [← toFinset_ord hord v, List.sum_toFinset _ (hord v).1]
    rw [toRTree_eq hord, nuSum_node_label, nuSumAll_map_eq, hsum, sum_D_eq' hF r v (fun x => (lab x).1)]
    congr 1
    apply Finset.sum_congr rfl
    intro w hw
    have hlt : (D hF r w).card < n := by
      rw [← hv]; exact Antinorm3.card_D_child_lt hF r hw
    exact ih _ hlt w rfl

theorem AdmAll_iff' (L₂ L₃ : ℕ → ℕ → Prop) (cs : List (RTree Label)) :
    AdmAll L₂ L₃ cs ↔ ∀ c ∈ cs, AdmAt L₂ L₃ true c := by
  induction cs with
  | nil => simp [AdmAll]
  | cons c l ih => rw [AdmAll, ih, List.forall_mem_cons]

theorem admAt_node_iff (L₂ L₃ : ℕ → ℕ → Prop) (b : Bool) (x : Label)
    (cs : List (RTree Label)) :
    AdmAt L₂ L₃ b (.node x cs) ↔
      ((x.2.1 + x.2.2 ≤ x.1 ∧ ((L₂ x.1 (deg b cs) ∨ deg b cs = 0) → x.2.1 = 0) ∧
        ((L₃ x.1 (deg b cs) ∨ deg b cs = 0) → x.2.2 = 0) ∧
        ((deg b cs = 1 ∧ 1 ≤ x.2.1 + x.2.2) → x.2.1 + x.2.2 ≤ x.1 - 1)) ∧ AdmAll L₂ L₃ cs) := by
  obtain ⟨ν, c₂, c₃⟩ := x
  simp only [AdmAt]

theorem deg_toRTree {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label) (v : Vt) :
    deg (decide (v ≠ r)) ((ord v).map (toRTree hF r ord lab)) = F.degree v := by
  have hch : children hF r v = univ.filter (fun w => w ≠ r ∧ par hF r w = v) := by
    ext w
    simp [Antinorm3.mem_children hF r]
  simp only [deg, List.length_map, card_ord hord]
  rw [CDS.degree_eq_children hF r v, hch]
  by_cases hv : v = r <;> simp [hv]

theorem admAt_toRTree (P : Par) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label)
    (h : AdmissibleG P F lab) :
    ∀ n, ∀ v, (D hF r v).card = n →
      AdmAt (Light₂ P.p₂ P.p₃ P.y) (Light₃ P.p₂ P.p₃ P.y) (decide (v ≠ r)) (toRTree hF r ord lab v) := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    intro v hv
    rw [toRTree_eq hord, admAt_node_iff, deg_toRTree hF r ord hord lab v]
    obtain ⟨h1, h2, h3, h4⟩ := h v
    refine ⟨⟨h1, h2, h3, h4⟩, ?_⟩
    rw [AdmAll_iff']
    intro c hc
    obtain ⟨w, hw, rfl⟩ := List.mem_map.1 hc
    have hwc : w ∈ children hF r v := (hord v).2 w |>.1 hw
    have hlt : (D hF r w).card < n := by
      rw [← hv]; exact Antinorm3.card_D_child_lt hF r hwc
    have hwr : w ≠ r := ((Antinorm3.mem_children hF r).1 hwc).1
    have := ih _ hlt w rfl
    rw [decide_eq_true hwr] at this
    exact this

theorem isChildOrder_toList_core {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) :
    IsChildOrder hF r (fun v => (children hF r v).toList) := by
  intro v
  refine ⟨Finset.nodup_toList _, fun w => ?_⟩
  simp only [Finset.mem_toList]

theorem size_toRTree_core {α : Type} {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → α) :
    size (toRTree hF r ord lab r) = Fintype.card Vt := by
  have h := size_toRTree_D hF r ord hord lab _ r rfl
  rw [Antinorm3.D_root hF r, Finset.card_univ] at h
  exact h

theorem nuSum_toRTree_core {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label) :
    nuSum (toRTree hF r ord lab r) = ∑ v, (lab v).1 := by
  have h := nuSum_toRTree_D hF r ord hord lab _ r rfl
  rw [Antinorm3.D_root hF r] at h
  exact h

theorem admissible_toRTree_core (P : Par) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label)
    (h : AdmissibleG P F lab) : Admissible P.p₂ P.p₃ P.y (toRTree hF r ord lab r) := by
  have key := admAt_toRTree P hF r ord hord lab h _ r rfl
  have hr : decide (r ≠ r) = false := by simp
  rw [hr] at key
  exact key

end
end MaxLeafFormal.RSCTree


==> anc/formal/MaxLeafFormal/RSC/Expect.lean <==
import MaxLeafFormal.RSC.Pointwise
import MaxLeafFormal.RSC.Measure

/-! Obligation E1: `eq:rsc-EQ3`, `eq:rsc-EQ2`, `eq:rsc-EQex` (expectations of the pointwise bound). -/

namespace MaxLeafFormal.RSCGraph
open Finset
open MaxLeafFormal.CDS (IsCDS γc termCount)
open MaxLeafFormal.Antinorm8 (RTree size fin cZ PZ initInf)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁ Credits)
open MaxLeafFormal.RSCRec (Par)
open MaxLeafFormal.RSCTree

noncomputable section
open Classical

variable {V : Type*} [Fintype V] [DecidableEq V]

/-! ### Generic helpers (on any finite vertex type) -/

section Generic
variable {Vt : Type*} [Fintype Vt] [DecidableEq Vt]

theorem ind_and_split (A B C : Prop) (c d : ℝ) :
    c * ind (A ∧ B) - d * ind (A ∧ C) = ind A * (c * ind B - d * ind C) := by
  unfold ind
  by_cases hA : A <;> by_cases hB : B <;> by_cases hC : C <;> simp [hA, hB, hC]

/-- A pointwise bound on each `(X', Υ)` gives the same bound on the two-event combination of
`Ptm`s. -/
theorem etm_generic (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label)
    (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1) (hy : 0 ≤ P.y) (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃)
    (c d : ℝ) (E1 E2 : Finset Vt → Finset Vt → Prop) (g : Finset Vt → Finset Vt → ℝ)
    (h : ∀ X' Υ : Finset Vt, Υ ⊆ candF F X' → c * ind (E1 X' Υ) - d * ind (E2 X' Υ) ≤ g X' Υ) :
    c * Ptm P F lab E1 - d * Ptm P F lab E2 ≤ Etm P F lab g := by
  have hW : 0 < Wtm P F lab := Wtm_pos_core P hp hy hϖ F lab
  have hsum : c * wsum P F lab E1 - d * wsum P F lab E2
      = ∑ X' : Finset Vt, ∑ Υ ∈ (candF F X').powerset,
          wt P F lab X' Υ * (c * ind (E1 X' Υ) - d * ind (E2 X' Υ)) := by
    unfold wsum
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro X' _
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro Υ _
    by_cases h1 : E1 X' Υ <;> by_cases h2 : E2 X' Υ <;> simp [ind, h1, h2] <;> ring
  have e : c * (wsum P F lab E1 / Wtm P F lab) - d * (wsum P F lab E2 / Wtm P F lab)
      = (c * wsum P F lab E1 - d * wsum P F lab E2) / Wtm P F lab := by ring
  unfold Ptm Etm
  rw [e, hsum]
  refine div_le_div_of_nonneg_right ?_ hW.le
  apply Finset.sum_le_sum
  intro X' _
  apply Finset.sum_le_sum
  intro Υ hΥ
  exact mul_le_mul_of_nonneg_left (h X' Υ (Finset.mem_powerset.1 hΥ))
    (wt_nonneg P hp hy hϖ F lab X' Υ (Finset.mem_powerset.1 hΥ))

/-- If `wsum B = 0`, then every term of `B` has zero weight. -/
theorem wt_eq_zero_of_wsum_eq_zero (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1)
    (hy : 0 ≤ P.y) (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (F : SimpleGraph Vt) (lab : Vt → Label)
    (B : Finset Vt → Finset Vt → Prop) (h : wsum P F lab B = 0) (X' Υ : Finset Vt)
    (hΥ : Υ ∈ (candF F X').powerset) (hB : B X' Υ) : wt P F lab X' Υ = 0 := by
  have hterm : ∀ X'' : Finset Vt, ∀ Υ'' ∈ (candF F X'').powerset,
      0 ≤ (if B X'' Υ'' then wt P F lab X'' Υ'' else 0) := by
    intro X'' Υ'' hΥ''
    split_ifs
    · exact wt_nonneg P hp hy hϖ F lab X'' Υ'' (Finset.mem_powerset.1 hΥ'')
    · exact le_rfl
  unfold wsum at h
  have h1 := (Finset.sum_eq_zero_iff_of_nonneg
    (fun X'' _ => Finset.sum_nonneg (fun Υ'' hΥ'' => hterm X'' Υ'' hΥ''))).1 h X' (Finset.mem_univ _)
  have h2 := (Finset.sum_eq_zero_iff_of_nonneg (fun Υ'' hΥ'' => hterm X' Υ'' hΥ'')).1 h1 Υ hΥ
  rw [ite_eq_left hB] at h2
  exact h2

end Generic

/-! ### Graph-level helpers -/

section GraphHelpers
variable {V : Type*} [Fintype V] [DecidableEq V]

theorem pk_le_p3 {p₂ p₃ : ℝ} (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2) (k : ℕ) : pk p₂ p₃ k ≤ p₃ := by
  obtain ⟨h1, h2, h3⟩ := hp
  unfold pk
  split_ifs <;> linarith

theorem hbar_pos' {S : Finset V} (o : Out S → S) (u : Out S) (X : Finset S) : 0 < hbar o u X := by
  unfold hbar
  positivity

theorem qT_pos' {p₂ p₃ : ℝ} (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2) (τ : ℕ) : 0 < qT p₂ p₃ τ := by
  obtain ⟨h1, h2, h3⟩ := hp
  unfold qT
  split_ifs <;> linarith

theorem varpi_pos (P : Par) (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (τ : ℕ) : 0 < ϖT P τ := by
  obtain ⟨h2, h3⟩ := hϖ
  unfold ϖT
  split_ifs <;> linarith

theorem hfac_pos' {p₂ p₃ : ℝ} (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2) (G : SimpleGraph V)
    [DecidableRel G.Adj] (S : Finset V) (u : Out S) (X' X : Finset S) :
    0 < hfac p₂ p₃ G S u X' X := by
  unfold hfac
  have h1 := pk_le_p3 hp (NS G S u ∩ X').card
  have h2 : 0 < 1 - pk p₂ p₃ (NS G S u ∩ X').card := by linarith [hp.2.2]
  exact mul_pos (by positivity) (pow_pos h2 _)

theorem htil_pos' (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) (G : SimpleGraph V)
    [DecidableRel G.Adj] (S : Finset V) (o : Out S → S) (u : Out S) (X' X : Finset S) :
    0 < htil P G S o u X' X := by
  unfold htil
  exact div_pos (hfac_pos' hp G S u X' X) (hbar_pos' o u X)

/-- `h̃^ex` on a set `X` containing `o u`: it is `h_u / q_τ`, and `h_u ≥ q_τ` by (iii). -/
theorem logEx_nonneg (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2)
    (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (o : Out S → S)
    (ho : ∀ u, G.Adj u.1 (o u).1) (u : Out S) (hu : Shared G S u) {X' X : Finset S}
    (hX : X' ⊆ X) (hoX : o u ∈ X) : 0 ≤ Real.log (htilEx P G S o u X' X) := by
  have hiii := (pointwise_core G S P.p₂ P.p₃ hp o ho u hX).2.2.1 hu
  have hb : hbar o u X = 1 := by
    unfold hbar
    simp [hoX]
  simp only [ite_eq_left hoX, hb, pow_one, one_mul] at hiii
  have e : htilEx P G S o u X' X = hfac P.p₂ P.p₃ G S u X' X / qT P.p₂ P.p₃ (typ G S u) := by
    unfold htilEx
    simp only [ite_eq_left hoX, hb, pow_one, pow_zero, mul_one, one_mul]
  rw [e]
  exact Real.log_nonneg ((one_le_div (qT_pos' hp _)).2 hiii)

theorem log_htil_nonneg (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2)
    (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (o : Out S → S)
    (ho : ∀ u, G.Adj u.1 (o u).1) (u : Out S) {X' X : Finset S} (hX : X' ⊆ X)
    (hoX : o u ∉ X) : 0 ≤ Real.log (htil P G S o u X' X) := by
  have h1 := (pointwise_core G S P.p₂ P.p₃ hp o ho u hX).1 hoX
  unfold htil
  exact Real.log_nonneg ((one_le_div (hbar_pos' o u X)).2 h1)

theorem log_htil_ge (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2)
    (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (o : Out S → S)
    (ho : ∀ u, G.Adj u.1 (o u).1) (u : Out S) (hu : Shared G S u) {X' X : Finset S}
    (hX : X' ⊆ X) (hoX : o u ∉ X) (hA : (Nprime G S o u ∩ X).Nonempty) :
    deltaT P.p₃ (typ G S u) ≤ Real.log (htil P G S o u X' X) := by
  have h4 := (pointwise_core G S P.p₂ P.p₃ hp o ho u hX).2.2.2.1 hu hoX hA
  unfold htil
  have hb := hbar_pos' o u X
  have h5 : Real.exp (deltaT P.p₃ (typ G S u)) ≤ hfac P.p₂ P.p₃ G S u X' X / hbar o u X :=
    (le_div_iff₀ hb).2 h4
  have h6 := Real.log_le_log (Real.exp_pos _) h5
  rwa [Real.log_exp] at h6

/-- The pointwise bound behind `eq:rsc-EQex`, on each `(X', X)` with `X' ⊆ X`. -/
theorem ex_pointwise (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)
    (o : Out S → S) (ho : ∀ u, G.Adj u.1 (o u).1) (u : Out S) (hu : Shared G S u)
    {X' X : Finset S} (hX : X' ⊆ X) :
    deltaT P.p₃ (typ G S u) * ind ((Nprime G S o u ∩ X).Nonempty ∧ o u ∉ X)
        - Real.log (ϖT P (typ G S u)) * ind (o u ∉ X)
      ≤ Real.log (htilEx P G S o u X' X) := by
  by_cases hoX : o u ∈ X
  · have e1 : ind ((Nprime G S o u ∩ X).Nonempty ∧ o u ∉ X) = 0 := by
      unfold ind
      exact ite_eq_right (fun h => h.2 hoX)
    have e2 : ind (o u ∉ X) = 0 := by
      unfold ind
      exact ite_eq_right (fun h => h hoX)
    rw [e1, e2]
    simp only [mul_zero, sub_zero]
    exact logEx_nonneg P hp G S o ho u hu hX hoX
  · have e2 : ind (o u ∉ X) = 1 := by
      unfold ind
      exact ite_eq_left hoX
    rw [e2, mul_one]
    have eq : htilEx P G S o u X' X = htil P G S o u X' X / ϖT P (typ G S u) := by
      unfold htilEx htil
      simp only [ite_eq_right hoX, pow_zero, pow_one, mul_one]
      ring
    rw [eq, Real.log_div (ne_of_gt (htil_pos' P hp G S o u X' X))
      (ne_of_gt (varpi_pos P hϖ _))]
    by_cases hA : (Nprime G S o u ∩ X).Nonempty
    · have e3 : ind ((Nprime G S o u ∩ X).Nonempty ∧ o u ∉ X) = 1 := by
        unfold ind
        exact ite_eq_left ⟨hA, hoX⟩
      rw [e3, mul_one]
      have := log_htil_ge P hp G S o ho u hu hX hoX hA
      linarith
    · have e3 : ind ((Nprime G S o u ∩ X).Nonempty ∧ o u ∉ X) = 0 := by
        unfold ind
        exact ite_eq_right (fun h => hA h.1)
      rw [e3]
      have := log_htil_nonneg P hp G S o ho u hX hoX
      linarith

end GraphHelpers

section TMSettingE
variable (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (S : Finset V)
  (hS : IsCDS G S) (F : SimpleGraph S) (hFG : F ≤ G.induce (S : Set V)) (hF : F.IsTree)
  (o : Out S → S) (ho : ∀ u, G.Adj u.1 (o u).1)
  (Oex : Finset (Out S)) (hOex : ∀ u ∈ Oex, Shared G S u)
include hG hS hFG hF ho hOex

/-- `eq:rsc-EQ3` and `eq:rsc-EQ2`, for every shared `u`. -/
theorem EQ3_core (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (u : Out S) (hu : Shared G S u) (h3 : typ G S u = 3) :
    delta₃ P.p₃ * Ptm P F (labOf G S o Oex)
          (fun X' Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∉ X' ∪ Υ)
        - eps P.p₃ * Ptm P F (labOf G S o Oex)
          (fun X' Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∈ X' ∪ Υ)
      ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))) := by
  have hp' : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1 :=
    ⟨hp.1.le, hp.2.1, by linarith [hp.2.2]⟩
  refine etm_generic P F (labOf G S o Oex) hp' hy hϖ (delta₃ P.p₃) (eps P.p₃)
    (fun X' Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∉ X' ∪ Υ)
    (fun X' Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∈ X' ∪ Υ)
    (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))) ?_
  intro X' Υ _
  rw [ind_and_split]
  exact (pointwise_core G S P.p₂ P.p₃ hp o ho u
    (fun x hx => Finset.mem_union_left _ hx)).2.2.2.2.1 hu h3

theorem EQ2_core (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (u : Out S) (hu : Shared G S u) (h2 : typ G S u = 2) :
    delta₂ * Ptm P F (labOf G S o Oex)
          (fun X' Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∉ X' ∪ Υ)
        - eps P.p₂ * Ptm P F (labOf G S o Oex)
          (fun X' Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∈ X')
      ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))) := by
  have hp' : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1 :=
    ⟨hp.1.le, hp.2.1, by linarith [hp.2.2]⟩
  refine etm_generic P F (labOf G S o Oex) hp' hy hϖ delta₂ (eps P.p₂)
    (fun X' Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∉ X' ∪ Υ)
    (fun X' Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∈ X')
    (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))) ?_
  intro X' Υ _
  rw [ind_and_split]
  exact (pointwise_core G S P.p₂ P.p₃ hp o ho u
    (fun x hx => Finset.mem_union_left _ hx)).2.2.2.2.2 hu h2

/-- `eq:rsc-EQex` and the remark after it. -/
theorem EQex_core (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (u : Out S) (hu : u ∈ Oex) :
    (0 < Ptm P F (labOf G S o Oex) (fun X' Υ => o u ∉ X' ∪ Υ) →
      Ptm P F (labOf G S o Oex) (fun X' Υ => o u ∉ X' ∪ Υ)
          * (deltaT P.p₃ (typ G S u)
              * Pcond P F (labOf G S o Oex) (fun X' Υ => (Nprime G S o u ∩ (X' ∪ Υ)).Nonempty)
                  (fun X' Υ => o u ∉ X' ∪ Υ)
            - Real.log (ϖT P (typ G S u)))
        ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ)))) ∧
    (Ptm P F (labOf G S o Oex) (fun X' Υ => o u ∉ X' ∪ Υ) = 0 →
      0 ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ)))) := by
  have hp' : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1 :=
    ⟨hp.1.le, hp.2.1, by linarith [hp.2.2]⟩
  have hsu : Shared G S u := hOex u hu
  have hW : 0 < Wtm P F (labOf G S o Oex) := Wtm_pos_core P hp' hy hϖ F (labOf G S o Oex)
  constructor
  · intro hpos
    have hgen := etm_generic P F (labOf G S o Oex) hp' hy hϖ (deltaT P.p₃ (typ G S u))
      (Real.log (ϖT P (typ G S u)))
      (fun X' Υ => (Nprime G S o u ∩ (X' ∪ Υ)).Nonempty ∧ o u ∉ X' ∪ Υ)
      (fun X' Υ => o u ∉ X' ∪ Υ)
      (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ)))
      (fun X' Υ _ => ex_pointwise P hp hϖ G S o ho u hsu
        (fun x hx => Finset.mem_union_left _ hx))
    have key : ∀ (PB X c d E : ℝ), 0 < PB → c * X - d * PB ≤ E →
        PB * (c * (X / PB) - d) ≤ E := by
      intro PB X c d E hPB h
      have e : PB * (c * (X / PB) - d) = c * X - d * PB := by
        field_simp
      linarith
    simp only [Pcond]
    exact key _ _ _ _ _ hpos hgen
  · intro hz
    have hw0 : wsum P F (labOf G S o Oex) (fun X' Υ => o u ∉ X' ∪ Υ) = 0 := by
      unfold Ptm at hz
      rcases div_eq_zero_iff.1 hz with h | h
      · exact h
      · exact absurd h hW.ne'
    unfold Etm
    refine div_nonneg (Finset.sum_nonneg fun X' _ => Finset.sum_nonneg fun Υ hΥ => ?_) hW.le
    by_cases hoX : o u ∈ X' ∪ Υ
    · exact mul_nonneg (wt_nonneg P hp' hy hϖ F (labOf G S o Oex) X' Υ (Finset.mem_powerset.1 hΥ))
        (logEx_nonneg P hp G S o ho u hsu (fun x hx => Finset.mem_union_left _ hx) hoX)
    · have hz3 := wt_eq_zero_of_wsum_eq_zero P hp' hy hϖ F (labOf G S o Oex)
        (fun X' Υ => o u ∉ X' ∪ Υ) hw0 X' Υ hΥ hoX
      rw [hz3, zero_mul]

end TMSettingE

end
end MaxLeafFormal.RSCGraph


==> anc/formal/MaxLeafFormal/RSC/GenInst.lean <==
import MaxLeafFormal.RSCTreeGen

/-!
# Instances of the generic recursion (glue for obligations C3 and D2)

`gPk` gives the ten-state messages of `def:rsc-messages` and the weights `wt` of `def:rsc-tm`;
`gRel` gives, after merging the states `C₂, C₃` and `O₂, O₃`, the eight-state relaxed messages of
s1 and the weights of `W̃`.
-/

namespace MaxLeafFormal.RSCTree
open Finset
open MaxLeafFormal.Antinorm8 (RTree)
open MaxLeafFormal.RSCCert (Label)
open MaxLeafFormal.RSCRec
open MaxLeafFormal.Antinorm3 (children D)
open MaxLeafFormal.CDS (par comp)

noncomputable section
open Classical

variable {Vt : Type*} [Fintype Vt] [DecidableEq Vt]

theorem gPk_cap (P : Par) : ∀ b j, 3 ≤ j → gPk P b j = gPk P b 3 := by
  intro b j hj
  have h3 : ∀ k : ℕ, 3 ≤ k → pk P.p₂ P.p₃ k = P.p₃ := fun k hk => by
    unfold pk
    rw [ite_eq_right (by omega)]
  unfold gPk
  rw [h3 (j + if b then 1 else 0) (by cases b <;> simp <;> omega),
    h3 (3 + if b then 1 else 0) (by cases b <;> simp)]

theorem gRel_cap (P : Par) : ∀ b j, 3 ≤ j → gRel P b j = gRel P b 3 := by
  intro b j hj
  cases b
  · simp [gRel]
  · unfold gRel
    rw [ite_eq_left (show true = true ∧ 2 ≤ j from ⟨rfl, by omega⟩),
      ite_eq_left (show true = true ∧ 2 ≤ 3 from ⟨rfl, by norm_num⟩)]

/-- The generic merge with `gPk` is `merge10`. -/
theorem mergeG_gPk (P : Par) (hp₂ : P.p₂ ≠ 0) (M Q : Fin 10 → ℝ) :
    mergeG P (gPk P) M Q = merge10 P M Q := by
  funext i
  fin_cases i <;> simp [-mul_eq_mul_left_iff, -mul_eq_mul_right_iff, mergeG, merge10, chiSG, chiS10, chiCuG, chiCu10, chiOuG, chiOu10,
    chiOxG, chiOx10, chiCs10, chiOs10, gPk, pk, lam, div_self hp₂] <;> ring

theorem messageG_gPk (P : Par) (hp₂ : P.p₂ ≠ 0) (t : RTree FLabel) :
    messageG P (gPk P) t = message10 P t := by
  revert t
  refine MaxLeafFormal.Antinorm8.RTree.ind _ ?_
  rintro ⟨⟨ν, c₂, c₃⟩, f⟩ cs ih
  rw [messageG, message10]
  have key : ∀ (l : List (RTree FLabel)), (∀ c ∈ l, messageG P (gPk P) c = message10 P c) →
      ∀ M : Fin 10 → ℝ, mergeAllG P (gPk P) M l = mergeAll10 P M l := by
    intro l
    induction l with
    | nil => intro _ M; rw [mergeAllG, mergeAll10]
    | cons c l ihl =>
      intro hl M
      rw [mergeAllG, mergeAll10, hl c (List.mem_cons_self ..), mergeG_gPk P hp₂]
      exact ihl (fun c' hc' => hl c' (List.mem_cons_of_mem _ hc')) _
  exact key cs ih _

/-- `p_{k_F(v)} = gPk (bpar) (jch)`: the neighbours of `v` are its children and its parent. -/
private theorem kF_eq {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (X' : Finset Vt) (v : Vt) :
    kF F X' v = jch hF r X' v + (if bpar hF r X' v then 1 else 0) := by
  unfold kF jch bpar
  by_cases h : v ≠ r ∧ par hF r v ∈ X'
  · have hb : decide (v ≠ r ∧ par hF r v ∈ X') = true := decide_eq_true h
    have hnot : par hF r v ∉ children hF r v := by
      intro hm
      have h1 := MaxLeafFormal.Antinorm3.dist_child hF r hm
      have h2 := (MaxLeafFormal.CDS.par_spec hF r h.1).2
      omega
    have hset : X'.filter (F.Adj v) = insert (par hF r v) (X' ∩ children hF r v) := by
      ext w
      simp only [mem_filter, mem_insert, mem_inter, MaxLeafFormal.Antinorm3.mem_children,
        MaxLeafFormal.CDS.adj_iff_par hF r]
      constructor
      · rintro ⟨hw, h1 | h1⟩
        · exact Or.inl h1.2.symm
        · exact Or.inr ⟨hw, h1⟩
      · rintro (rfl | ⟨hw, h1⟩)
        · exact ⟨h.2, Or.inl ⟨h.1, rfl⟩⟩
        · exact ⟨hw, Or.inr h1⟩
    rw [hset, card_insert_of_notMem (fun hm => hnot (mem_of_mem_inter_right hm)), hb]
    simp
  · have hb : decide (v ≠ r ∧ par hF r v ∈ X') = false := decide_eq_false h
    have hset : X'.filter (F.Adj v) = X' ∩ children hF r v := by
      ext w
      simp only [mem_filter, mem_inter, MaxLeafFormal.Antinorm3.mem_children,
        MaxLeafFormal.CDS.adj_iff_par hF r]
      constructor
      · rintro ⟨hw, h1 | h1⟩
        · obtain ⟨hvr, rfl⟩ := h1
          exact (h ⟨hvr, hw⟩).elim
        · exact ⟨hw, h1⟩
      · rintro ⟨hw, h1⟩
        exact ⟨hw, Or.inr h1⟩
    rw [hset, hb]
    simp

theorem wt_eq_wtG (P : Par) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (lab : Vt → Label)
    (X' Υ : Finset Vt) : wt P F lab X' Υ = wtG P (gPk P) hF r lab X' Υ := by
  have hfun : (fun v => pk P.p₂ P.p₃ (kF F X' v))
      = (fun v => gPk P (bpar hF r X' v) (jch hF r X' v)) := by
    funext v
    rw [kF_eq hF r X' v]
    rfl
  unfold wt wtG piF
  rw [hfun]

theorem wsum_eq_wsumG (P : Par) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (lab : Vt → Label) (E : Finset Vt → Finset Vt → Prop) :
    wsum P F lab E = wsumG P (gPk P) hF r lab E := by
  unfold wsum wsumG
  refine Finset.sum_congr rfl fun X' _ => Finset.sum_congr rfl fun Υ _ => ?_
  rw [wt_eq_wtG]

/-- The closure probability of the relaxed model. -/
private theorem ptil_eq (P : Par) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (X' : Finset Vt) (v : Vt) :
    ptil P hF r X' v = gRel P (bpar hF r X' v) (jch hF r X' v) := by
  unfold ptil gRel bpar jch
  split_ifs <;> first | rfl | simp_all

theorem Wrel_eq_wsumG (P : Par) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (lab : Vt → Label) : Wrel P hF r lab = wsumG P (gRel P) hF r lab (fun _ _ => True) := by
  unfold Wrel wsumG
  refine Finset.sum_congr rfl fun X' _ => Finset.sum_congr rfl fun Υ _ => ?_
  have hfun : (fun v => gRel P (bpar hF r X' v) (jch hF r X' v)) = ptil P hF r X' :=
    funext fun v => (ptil_eq P hF r X' v).symm
  unfold wtG
  dsimp only
  rw [ite_eq_left trivial, hfun]

/-- A sum over `(X', Υ)` splits by the status of `r`. -/
theorem wsumG_split (P : Par) (g : Bool → ℕ → ℝ) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (lab : Vt → Label) (E : Finset Vt → Finset Vt → Prop) :
    wsumG P g hF r lab E
      = wsumG P g hF r lab (fun X' Υ => E X' Υ ∧ r ∈ X')
        + wsumG P g hF r lab (fun X' Υ => E X' Υ ∧ r ∈ Υ)
        + wsumG P g hF r lab (fun X' Υ => E X' Υ ∧ r ∉ X' ∪ Υ) := by
  unfold wsumG
  simp only [← Finset.sum_add_distrib]
  refine Finset.sum_congr rfl fun X' _ => Finset.sum_congr rfl fun Υ hΥ => ?_
  have hsub : Υ ⊆ candF F X' := Finset.mem_powerset.1 hΥ
  by_cases hX : r ∈ X'
  · have hY : r ∉ Υ := fun h => by
      have := hsub h
      simp only [candF, mem_filter] at this
      exact this.2.1 hX
    simp [hX, hY]
  · by_cases hY : r ∈ Υ
    · simp [hX, hY]
    · simp [hX, hY]

/-- Merging the states `C₂, C₃` and `O₂, O₃`. -/
def proj (M : Fin 10 → ℝ) : Fin 8 → ℝ :=
  ![M 0, M 1, M 2, M 3 + M 4, M 5, M 6, M 7, M 8 + M 9]

private theorem proj_mergeG (P : Par) (hp₂ : P.p₂ ≠ 0) (M Q : Fin 10 → ℝ) :
    proj (mergeG P (gRel P) M Q) = RSCCert.merge P.p₂ P.p₃ (proj M) (proj Q) := by
  funext i
  fin_cases i <;> simp [-mul_eq_mul_left_iff, -mul_eq_mul_right_iff, proj, mergeG, RSCCert.merge, chiSG, chiCuG, chiOuG, chiOxG, gRel,
    MaxLeafFormal.Antinorm8.chiCs, MaxLeafFormal.Antinorm8.chiCu, MaxLeafFormal.Antinorm8.chiOu,
    MaxLeafFormal.Antinorm8.chiOx, MaxLeafFormal.Antinorm8.chiOs, RSCCert.chiS, chiCs10,
    chiOs10, div_self hp₂] <;> ring

private theorem proj_initF (P : Par) (ν c₂ c₃ : ℕ) :
    proj (initF P ν c₂ c₃ none) = RSCCert.init P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ ν c₂ c₃ := by
  funext i
  fin_cases i <;> simp [proj, initF, init10, RSCCert.init]

private theorem messageG_node_none (P : Par) (g : Bool → ℕ → ℝ) (ℓ : Label)
    (cs : List (RTree FLabel)) :
    messageG P g (.node (ℓ, none) cs) = mergeAllG P g (initF P ℓ.1 ℓ.2.1 ℓ.2.2 none) cs := by
  obtain ⟨ν, c₂, c₃⟩ := ℓ
  rw [messageG]

private theorem message8_node (P : Par) (ℓ : Label) (cs : List (RTree Label)) :
    RSCCert.message P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ (.node ℓ cs)
      = RSCCert.mergeAll P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃
          (RSCCert.init P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ ℓ.1 ℓ.2.1 ℓ.2.2) cs := by
  obtain ⟨ν, c₂, c₃⟩ := ℓ
  rw [RSCCert.message]

/-- The list step of the projection identity. -/
private theorem list_aux (P : Par) (hp₂ : P.p₂ ≠ 0) {F : SimpleGraph Vt} (hF : F.IsTree)
    (r : Vt) (ord : Vt → List Vt) (lab : Vt → Label) :
    ∀ L : List Vt,
      (∀ w ∈ L, proj (messageG P (gRel P)
          (toRTree hF r ord (fun v => (lab v, (none : Option Force))) w))
          = RSCCert.message P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ (toRTree hF r ord lab w)) →
      ∀ M : Fin 10 → ℝ,
        proj (mergeAllG P (gRel P) M
            (L.map (toRTree hF r ord (fun v => (lab v, (none : Option Force))))))
          = RSCCert.mergeAll P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ (proj M) (L.map (toRTree hF r ord lab)) := by
  intro L
  induction L with
  | nil => intro _ M; simp [mergeAllG, RSCCert.mergeAll]
  | cons w L ih =>
    intro hL M
    rw [List.map_cons, List.map_cons, mergeAllG, RSCCert.mergeAll,
      ih (fun w' hw' => hL w' (List.mem_cons_of_mem _ hw')), proj_mergeG P hp₂,
      hL w (List.mem_cons_self ..)]

/-- The claim for the subtree of `v`, by strong induction on the size of `D v`. -/
private theorem claim_aux (P : Par) (hp₂ : P.p₂ ≠ 0) {F : SimpleGraph Vt} (hF : F.IsTree)
    (r : Vt) (ord : Vt → List Vt) (lab : Vt → Label) :
    ∀ n : ℕ, ∀ v : Vt, (D hF r v).card = n →
      proj (messageG P (gRel P)
          (toRTree hF r ord (fun v => (lab v, (none : Option Force))) v))
        = RSCCert.message P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ (toRTree hF r ord lab v) := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    intro v hv
    have hL : ∀ w ∈ (ord v).filter (· ∈ children hF r v),
        proj (messageG P (gRel P)
          (toRTree hF r ord (fun v => (lab v, (none : Option Force))) w))
          = RSCCert.message P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ (toRTree hF r ord lab w) := by
      intro w hw
      have hc : w ∈ children hF r v := by simpa using (List.mem_filter.1 hw).2
      have hlt : (D hF r w).card < n := by
        rw [← hv]
        exact MaxLeafFormal.Antinorm3.card_D_child_lt hF r hc
      exact ih _ hlt w rfl
    rw [toRTree, toRTree]
    rw [messageG_node_none, message8_node, List.attach_map_val (f := toRTree hF r ord
      (fun v => (lab v, (none : Option Force)))),
      List.attach_map_val (f := toRTree hF r ord lab), list_aux P hp₂ hF r ord lab _ hL,
      proj_initF]

theorem proj_messageG_gRel (P : Par) (hp₂ : P.p₂ ≠ 0) {F : SimpleGraph Vt} (hF : F.IsTree)
    (r : Vt) (ord : Vt → List Vt) (lab : Vt → Label) (v : Vt) :
    proj (messageG P (gRel P) (toRTree hF r ord (fun v => (lab v, (none : Option Force))) v))
      = RSCCert.message P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ (toRTree hF r ord lab v) :=
  claim_aux P hp₂ hF r ord lab _ v rfl

end
end MaxLeafFormal.RSCTree


==> anc/formal/MaxLeafFormal/RSC/JLemma.lean <==
import MaxLeafFormal.RSC.TreeCore
import MaxLeafFormal.RSC.Bridge

/-! Obligation C6: the core of `lem:rsc-jlemma`. -/

namespace MaxLeafFormal.RSCTree
open Finset
open MaxLeafFormal.Antinorm8 (RTree size fin)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁ bconst)
open MaxLeafFormal.RSCRec
open MaxLeafFormal.Antinorm3 (children D)
open MaxLeafFormal.CDS (par comp)

noncomputable section
open Classical

variable {Vt : Type*} [Fintype Vt] [DecidableEq Vt]

/-! ### Real-number helpers -/

private theorem jbconst_pos (p₂ p₃ y : ℝ) (h2 : 0 < p₂) (hy : 0 < y) : 0 < bconst p₂ p₃ y := by
  unfold bconst
  have : 0 ≤ 2 * max p₂ (p₃ - p₂) / y :=
    div_nonneg (mul_nonneg (by norm_num) (le_trans h2.le (le_max_left _ _))) hy.le
  linarith

private theorem jchiS_nonneg (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1)
    (Q : Fin 10 → ℝ) (hQ : ∀ i, 0 ≤ Q i) : 0 ≤ chiS10 P Q := by
  have hl := lam_nonneg P hp
  have h2 : 0 ≤ 1 - P.p₂ := by linarith [hp.2.1, hp.2.2]
  have h3 : 0 ≤ 1 - P.p₃ := by linarith [hp.2.2]
  have a1 : 0 ≤ 2 * lam P * (Q 3 + Q 4) :=
    mul_nonneg (mul_nonneg (by norm_num) hl) (add_nonneg (hQ 3) (hQ 4))
  have a2 : 0 ≤ (1 - P.p₂) * Q 7 := mul_nonneg h2 (hQ 7)
  have a3 : 0 ≤ (1 - P.p₃) * (Q 8 + Q 9) := mul_nonneg h3 (add_nonneg (hQ 8) (hQ 9))
  unfold chiS10
  linarith [hQ 0, hQ 2, hQ 5, hQ 6]

private theorem jchiO_nonneg (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1)
    (Q : Fin 10 → ℝ) (hQ : ∀ i, 0 ≤ Q i) : 0 ≤ chiO10 P Q := by
  have hl := lam_nonneg P hp
  have h2 : 0 ≤ 1 - P.p₂ := by linarith [hp.2.1, hp.2.2]
  have h3 : 0 ≤ 1 - P.p₃ := by linarith [hp.2.2]
  have a1 : 0 ≤ lam P * Q 4 := mul_nonneg hl (hQ 4)
  have a2 : 0 ≤ (1 - P.p₂) * Q 8 := mul_nonneg h2 (hQ 8)
  have a3 : 0 ≤ (1 - P.p₃) * Q 9 := mul_nonneg h3 (hQ 9)
  unfold chiO10 chiOs10 chiOx10 chiOu10
  linarith [hQ 0, hQ 3, hQ 5, hQ 6, hQ 7]

/-- Product bound over a list of children. -/
private theorem jprod_le (b : ℝ) (hb : 0 ≤ b) : ∀ (cs : List (RTree FLabel))
    (f g : RTree FLabel → ℝ), (∀ c ∈ cs, 0 ≤ f c ∧ f c ≤ b * g c) → (∀ c ∈ cs, 0 ≤ g c) →
    (cs.map f).prod ≤ b ^ cs.length * (cs.map g).prod := by
  intro cs
  induction cs with
  | nil => intro f g _ _; simp
  | cons c cs ih =>
    intro f g hf hg
    have h1 := hf c (List.mem_cons_self ..)
    have hPf : 0 ≤ (cs.map f).prod := List.prod_nonneg (fun x hx => by
      obtain ⟨c', hc', rfl⟩ := List.mem_map.1 hx
      exact (hf c' (List.mem_cons_of_mem _ hc')).1)
    have ih' := ih f g (fun x hx => hf x (List.mem_cons_of_mem _ hx))
      (fun x hx => hg x (List.mem_cons_of_mem _ hx))
    simp only [List.map_cons, List.prod_cons, List.length_cons]
    calc f c * (cs.map f).prod ≤ (b * g c) * (cs.map f).prod :=
          mul_le_mul_of_nonneg_right h1.2 hPf
      _ ≤ (b * g c) * (b ^ cs.length * (cs.map g).prod) :=
          mul_le_mul_of_nonneg_left ih' (mul_nonneg hb (hg c (List.mem_cons_self ..)))
      _ = b ^ (cs.length + 1) * (g c * (cs.map g).prod) := by ring

/-- The root bound: `M_o(0)` and the sum of the `O`-states at a root with unforced label. -/
private theorem jroot_bound (P : Par) (hP : P.Standing) (ℓ : Label) (cs : List (RTree FLabel))
    (hnn : ∀ c ∈ cs, ∀ i, 0 ≤ message10 P c i)
    (hbd : ∀ c ∈ cs, chiS10 P (message10 P c) ≤ bconst P.p₂ P.p₃ P.y * chiO10 P (message10 P c)) :
    ∃ X : ℝ, 0 ≤ X ∧
      message10 P (.node (ℓ, none) cs) 0
          ≤ P.y / 2 * bconst P.p₂ P.p₃ P.y ^ cs.length * X ∧
      (1/2 : ℝ) ^ ℓ.1 * X
          ≤ message10 P (.node (ℓ, none) cs) 5 + message10 P (.node (ℓ, none) cs) 6
            + message10 P (.node (ℓ, none) cs) 7 + message10 P (.node (ℓ, none) cs) 8
            + message10 P (.node (ℓ, none) cs) 9 := by
  obtain ⟨hp0, hp23, hp3, hy, hϖ2, _, hϖ3, _⟩ := hP
  have hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1 := ⟨hp0, hp23, by linarith⟩
  have hO := message10_root P ℓ cs
  have hnnO : ∀ c ∈ cs, 0 ≤ chiO10 P (message10 P c) :=
    fun c hc => jchiO_nonneg P hp _ (hnn c hc)
  have hnnS : ∀ c ∈ cs, 0 ≤ chiS10 P (message10 P c) :=
    fun c hc => jchiS_nonneg P hp _ (hnn c hc)
  have hprod := jprod_le (bconst P.p₂ P.p₃ P.y) (jbconst_pos _ _ _ hp0 hy).le cs
    (fun c => chiS10 P (message10 P c)) (fun c => chiO10 P (message10 P c))
    (fun c hc => ⟨hnnS c hc, hbd c hc⟩) hnnO
  have hX0 : 0 ≤ (cs.map (fun c => chiO10 P (message10 P c))).prod :=
    List.prod_nonneg (fun x hx => by
      obtain ⟨c, hc, rfl⟩ := List.mem_map.1 hx
      exact hnnO c hc)
  have hS0 : 0 ≤ (cs.map (fun c => chiS10 P (message10 P c))).prod :=
    List.prod_nonneg (fun x hx => by
      obtain ⟨c, hc, rfl⟩ := List.mem_map.1 hx
      exact hnnS c hc)
  refine ⟨_, hX0, ?_, ?_⟩
  · rw [hO.1]
    have h2 : 0 ≤ 1 - P.p₂ := by linarith
    have h3 : 0 ≤ 1 - P.p₃ := by linarith
    have hq1 : (1 - P.p₂) ^ ℓ.2.1 * (1 - P.p₃) ^ ℓ.2.2 ≤ 1 :=
      (mul_le_mul (pow_le_one₀ h2 (by linarith)) (pow_le_one₀ h3 (by linarith)) (pow_nonneg h3 _)
        zero_le_one).trans_eq (one_mul 1)
    have hy2 : 0 ≤ P.y / 2 := by linarith
    have hq0 : 0 ≤ (1 - P.p₂) ^ ℓ.2.1 * (1 - P.p₃) ^ ℓ.2.2 :=
      mul_nonneg (pow_nonneg h2 _) (pow_nonneg h3 _)
    calc (1 - P.p₂) ^ ℓ.2.1 * (1 - P.p₃) ^ ℓ.2.2 * (P.y / 2)
          * (cs.map (fun c => chiS10 P (message10 P c))).prod
        = ((1 - P.p₂) ^ ℓ.2.1 * (1 - P.p₃) ^ ℓ.2.2) * ((P.y / 2)
          * (cs.map (fun c => chiS10 P (message10 P c))).prod) := by ring
      _ ≤ 1 * ((P.y / 2) * (cs.map (fun c => chiS10 P (message10 P c))).prod) :=
          mul_le_mul_of_nonneg_right hq1 (mul_nonneg hy2 hS0)
      _ ≤ (P.y / 2) * (bconst P.p₂ P.p₃ P.y ^ cs.length
          * (cs.map (fun c => chiO10 P (message10 P c))).prod) := by
          rw [one_mul]; exact mul_le_mul_of_nonneg_left hprod hy2
      _ = P.y / 2 * bconst P.p₂ P.p₃ P.y ^ cs.length
          * (cs.map (fun c => chiO10 P (message10 P c))).prod := by ring
  · rw [hO.2]
    have h1 : 1 ≤ P.ϖ₂ ^ ℓ.2.1 * P.ϖ₃ ^ ℓ.2.2 :=
      one_le_mul_of_one_le_of_one_le (one_le_pow₀ hϖ2) (one_le_pow₀ hϖ3)
    have k1 := mul_le_mul_of_nonneg_left h1 (show (0:ℝ) ≤ (1/2) ^ ℓ.1 by positivity)
    nlinarith [k1, hX0]

/-- The inequality at a node with `o` unforced, for `Light₃`. -/
private theorem jlight3_real (P : Par) (hP : P.Standing) (ν d : ℕ) (M : Fin 10 → ℝ) (X : ℝ)
    (hM : ∀ i, 0 ≤ M i) (hX : 0 ≤ X)
    (hb : M 1 + M 2 + M 3 + M 4 ≤ P.p₂ / P.y * M 0)
    (hA : M 0 ≤ P.y / 2 * bconst P.p₂ P.p₃ P.y ^ d * X)
    (hO : (1/2 : ℝ) ^ ν * X ≤ M 5 + M 6 + M 7 + M 8 + M 9)
    (hL : Light₃ P.p₂ P.p₃ P.y ν d) :
    eps P.p₃ * (M 0 + (M 3 + lam P * M 4))
      ≤ delta₃ P.p₃ * (M 5 / 2 + M 6 + M 7 + (1 - P.p₂) * M 8 + (1 - P.p₃) * M 9) := by
  obtain ⟨hp0, hp23, hp3, hy, hϖ2, _, hϖ3, _⟩ := hP
  have hl1 : 1 ≤ lam P := by
    unfold lam; rw [le_div_iff₀ hp0]; linarith
  have hl0 : 0 ≤ lam P := by linarith
  have hC : M 3 + lam P * M 4 ≤ P.p₃ / P.y * M 0 := by
    have e : P.p₃ / P.y * M 0 = lam P * (P.p₂ / P.y * M 0) := by
      unfold lam; field_simp
    rw [e]
    nlinarith [mul_nonneg hl0 (hM 1), mul_nonneg hl0 (hM 2),
      mul_nonneg (sub_nonneg.2 hl1) (hM 3), mul_le_mul_of_nonneg_left hb hl0]
  have hε : 0 ≤ eps P.p₃ := by
    unfold eps
    have := Real.log_nonpos (by linarith : (0:ℝ) ≤ 1 - P.p₃) (by linarith : 1 - P.p₃ ≤ 1)
    linarith
  have hδ : 0 < delta₃ P.p₃ := by
    unfold delta₃; apply Real.log_pos; linarith
  have hB : 0 < bconst P.p₂ P.p₃ P.y ^ d := pow_pos (jbconst_pos _ _ _ hp0 hy) d
  have hL' : (1 + P.p₃ / P.y) * (eps P.p₃ * P.y / delta₃ P.p₃)
      ≤ (1/2 : ℝ) ^ ν * (bconst P.p₂ P.p₃ P.y ^ d)⁻¹ := hL
  have hkey : (1 + P.p₃ / P.y) * (eps P.p₃ * P.y) * bconst P.p₂ P.p₃ P.y ^ d
      ≤ delta₃ P.p₃ * (1/2 : ℝ) ^ ν := by
    have h := mul_le_mul_of_nonneg_right hL' (le_of_lt (mul_pos hδ hB))
    have e1 : (1 + P.p₃ / P.y) * (eps P.p₃ * P.y / delta₃ P.p₃)
        * (delta₃ P.p₃ * bconst P.p₂ P.p₃ P.y ^ d)
        = (1 + P.p₃ / P.y) * (eps P.p₃ * P.y) * bconst P.p₂ P.p₃ P.y ^ d := by
      field_simp
    have e2 : (1/2 : ℝ) ^ ν * (bconst P.p₂ P.p₃ P.y ^ d)⁻¹ * (delta₃ P.p₃ * bconst P.p₂ P.p₃ P.y ^ d)
        = delta₃ P.p₃ * (1/2 : ℝ) ^ ν := by
      field_simp
    rw [e1, e2] at h
    exact h
  have hO' : (1/2 : ℝ) * ((1/2 : ℝ) ^ ν * X)
      ≤ M 5 / 2 + M 6 + M 7 + (1 - P.p₂) * M 8 + (1 - P.p₃) * M 9 := by
    have h8 : (1/2 : ℝ) * M 8 ≤ (1 - P.p₂) * M 8 :=
      mul_le_mul_of_nonneg_right (by linarith) (hM 8)
    have h9 : (1/2 : ℝ) * M 9 ≤ (1 - P.p₃) * M 9 :=
      mul_le_mul_of_nonneg_right (by linarith) (hM 9)
    nlinarith [hO, hM 5, hM 6, hM 7]
  have hpos : 0 ≤ 1 + P.p₃ / P.y := by
    have : 0 ≤ P.p₃ / P.y := div_nonneg (by linarith) hy.le
    linarith
  calc eps P.p₃ * (M 0 + (M 3 + lam P * M 4))
      ≤ eps P.p₃ * ((1 + P.p₃ / P.y) * M 0) := by
        apply mul_le_mul_of_nonneg_left _ hε
        have e : (1 + P.p₃ / P.y) * M 0 = M 0 + P.p₃ / P.y * M 0 := by ring
        rw [e]; linarith [hC]
    _ ≤ eps P.p₃ * ((1 + P.p₃ / P.y) * (P.y / 2 * bconst P.p₂ P.p₃ P.y ^ d * X)) :=
        mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hA hpos) hε
    _ = (1/2 : ℝ) * ((1 + P.p₃ / P.y) * (eps P.p₃ * P.y) * bconst P.p₂ P.p₃ P.y ^ d) * X := by
        ring
    _ ≤ (1/2 : ℝ) * (delta₃ P.p₃ * (1/2 : ℝ) ^ ν) * X :=
        mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hkey (by norm_num)) hX
    _ = delta₃ P.p₃ * ((1/2 : ℝ) * ((1/2 : ℝ) ^ ν * X)) := by ring
    _ ≤ delta₃ P.p₃ * (M 5 / 2 + M 6 + M 7 + (1 - P.p₂) * M 8 + (1 - P.p₃) * M 9) :=
        mul_le_mul_of_nonneg_left hO' hδ.le

/-- The inequality at a node with `o` unforced, for `Light₂`. -/
private theorem jlight2_real (P : Par) (hP : P.Standing) (ν d : ℕ) (M : Fin 10 → ℝ) (X : ℝ)
    (hM : ∀ i, 0 ≤ M i) (hX : 0 ≤ X)
    (hA : M 0 ≤ P.y / 2 * bconst P.p₂ P.p₃ P.y ^ d * X)
    (hO : (1/2 : ℝ) ^ ν * X ≤ M 5 + M 6 + M 7 + M 8 + M 9)
    (hL : Light₂ P.p₂ P.p₃ P.y ν d) :
    eps P.p₂ * M 0 ≤ delta₂ * (M 5 / 2 + M 6 + M 7 + (1 - P.p₂) * M 8 + (1 - P.p₃) * M 9) := by
  obtain ⟨hp0, hp23, hp3, hy, hϖ2, _, hϖ3, _⟩ := hP
  have hε : 0 ≤ eps P.p₂ := by
    unfold eps
    have := Real.log_nonpos (by linarith : (0:ℝ) ≤ 1 - P.p₂) (by linarith : 1 - P.p₂ ≤ 1)
    linarith
  have hδ : 0 < delta₂ := by
    unfold delta₂; apply Real.log_pos; norm_num
  have hB : 0 < bconst P.p₂ P.p₃ P.y ^ d := pow_pos (jbconst_pos _ _ _ hp0 hy) d
  have hL' : eps P.p₂ * P.y / delta₂ ≤ (1/2 : ℝ) ^ ν * (bconst P.p₂ P.p₃ P.y ^ d)⁻¹ := hL
  have hkey : eps P.p₂ * P.y * bconst P.p₂ P.p₃ P.y ^ d ≤ delta₂ * (1/2 : ℝ) ^ ν := by
    have h := mul_le_mul_of_nonneg_right hL' (le_of_lt (mul_pos hδ hB))
    have e1 : eps P.p₂ * P.y / delta₂ * (delta₂ * bconst P.p₂ P.p₃ P.y ^ d)
        = eps P.p₂ * P.y * bconst P.p₂ P.p₃ P.y ^ d := by
      field_simp
    have e2 : (1/2 : ℝ) ^ ν * (bconst P.p₂ P.p₃ P.y ^ d)⁻¹ * (delta₂ * bconst P.p₂ P.p₃ P.y ^ d)
        = delta₂ * (1/2 : ℝ) ^ ν := by
      field_simp
    rw [e1, e2] at h
    exact h
  have hO' : (1/2 : ℝ) * ((1/2 : ℝ) ^ ν * X)
      ≤ M 5 / 2 + M 6 + M 7 + (1 - P.p₂) * M 8 + (1 - P.p₃) * M 9 := by
    have h8 : (1/2 : ℝ) * M 8 ≤ (1 - P.p₂) * M 8 :=
      mul_le_mul_of_nonneg_right (by linarith) (hM 8)
    have h9 : (1/2 : ℝ) * M 9 ≤ (1 - P.p₃) * M 9 :=
      mul_le_mul_of_nonneg_right (by linarith) (hM 9)
    nlinarith [hO, hM 5, hM 6, hM 7]
  calc eps P.p₂ * M 0 ≤ eps P.p₂ * (P.y / 2 * bconst P.p₂ P.p₃ P.y ^ d * X) :=
        mul_le_mul_of_nonneg_left hA hε
    _ = (1/2 : ℝ) * (eps P.p₂ * P.y * bconst P.p₂ P.p₃ P.y ^ d) * X := by ring
    _ ≤ (1/2 : ℝ) * (delta₂ * (1/2 : ℝ) ^ ν) * X :=
        mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hkey (by norm_num)) hX
    _ = delta₂ * ((1/2 : ℝ) * ((1/2 : ℝ) ^ ν * X)) := by ring
    _ ≤ delta₂ * (M 5 / 2 + M 6 + M 7 + (1 - P.p₂) * M 8 + (1 - P.p₃) * M 9) :=
        mul_le_mul_of_nonneg_left hO' hδ.le

/-! ### Forcings and the event calculus -/

/-- Override the forcing at `a`. -/
def jUpd (g : Vt → Option Force) (a : Vt) (x : Option Force) : Vt → Option Force :=
  fun v => if v = a then x else g v

/-- The forcing that is `none` everywhere. -/
def jg0 : Vt → Option Force := fun _ => none

/-- Admissible for the core: `o` unforced, no `excl`, no `F`-neighbour of `o` forced `out`. -/
def jAdm (F : SimpleGraph Vt) (o : Vt) (g : Vt → Option Force) : Prop :=
  g o = none ∧ (∀ v, g v ≠ some .excl) ∧ (∀ x, F.Adj o x → g x ≠ some .out)

/-- The forcing `out` on `S` and `inn` at `w`. -/
def jgw (S : Finset Vt) (w : Vt) : Vt → Option Force :=
  fun x => if x = w then some .inn else if x ∈ S then some .out else none

theorem jResp_none (X' Υ : Finset Vt) : Respects (jg0 : Vt → Option Force) X' Υ := by
  unfold Respects jg0
  intro v
  simp

theorem jResp_inn (g : Vt → Option Force) (a : Vt) (hga : g a = none) (X' Υ : Finset Vt) :
    Respects (jUpd g a (some .inn)) X' Υ ↔ Respects g X' Υ ∧ a ∈ X' := by
  unfold Respects jUpd
  constructor
  · intro h
    have ha : a ∈ X' := (h a).1 (by simp)
    refine ⟨fun v => ?_, ha⟩
    by_cases hv : v = a
    · subst hv; simp [hga]
    · have := h v; simpa [hv] using this
  · rintro ⟨h, ha⟩ v
    by_cases hv : v = a
    · subst hv; simp [ha]
    · have := h v; simpa [hv] using this

theorem jResp_out (g : Vt → Option Force) (a : Vt) (hga : g a = none) (X' Υ : Finset Vt) :
    Respects (jUpd g a (some .out)) X' Υ ↔ Respects g X' Υ ∧ a ∉ X' := by
  unfold Respects jUpd
  constructor
  · intro h
    have ha : a ∉ X' := (h a).2.1 (by simp)
    refine ⟨fun v => ?_, ha⟩
    by_cases hv : v = a
    · subst hv; simp [hga]
    · have := h v; simpa [hv] using this
  · rintro ⟨h, ha⟩ v
    by_cases hv : v = a
    · subst hv; simp [ha]
    · have := h v; simpa [hv] using this

theorem jgw_resp (N' : Finset Vt) (w : Vt) (hw : w ∉ N') (X' Υ : Finset Vt) :
    Respects (jgw N' w) X' Υ ↔ w ∈ X' ∧ ¬ (N' ∩ X').Nonempty := by
  unfold Respects jgw
  constructor
  · intro h
    refine ⟨(h w).1 (by simp), ?_⟩
    rintro ⟨x, hx⟩
    rw [mem_inter] at hx
    have hxw : x ≠ w := fun e => hw (e ▸ hx.1)
    exact ((h x).2.1 (by simp [hxw, hx.1])) hx.2
  · rintro ⟨hwX, hne⟩ v
    by_cases hv : v = w
    · subst hv
      refine ⟨fun _ => hwX, fun h => by simp at h, fun h => by simp at h⟩
    · by_cases hvN : v ∈ N'
      · have e : (if v = w then some Force.inn else if v ∈ N' then some Force.out else none)
            = some .out := by simp [hv, hvN]
        rw [e]
        exact ⟨fun h => by simp at h, fun _ hx => hne ⟨v, mem_inter.2 ⟨hvN, hx⟩⟩,
          fun h => by simp at h⟩
      · have e : (if v = w then some Force.inn else if v ∈ N' then some Force.out else none)
            = none := by simp [hv, hvN]
        rw [e]
        exact ⟨fun h => by simp at h, fun h => by simp at h, fun h => by simp at h⟩

theorem jne_insert (a : Vt) (S : Finset Vt) (X' : Finset Vt) :
    (insert a S ∩ X').Nonempty ↔ a ∈ X' ∨ (S ∩ X').Nonempty := by
  constructor
  · rintro ⟨x, hx⟩
    rw [mem_inter, mem_insert] at hx
    rcases hx with ⟨rfl | hx1, hx2⟩
    · exact Or.inl hx2
    · exact Or.inr ⟨x, mem_inter.2 ⟨hx1, hx2⟩⟩
  · rintro (h | ⟨x, hx⟩)
    · exact ⟨a, mem_inter.2 ⟨mem_insert_self _ _, h⟩⟩
    · exact ⟨x, mem_inter.2 ⟨mem_insert_of_mem (mem_inter.1 hx).1, (mem_inter.1 hx).2⟩⟩

theorem jAdm_upd_inn (F : SimpleGraph Vt) (o a : Vt) (g : Vt → Option Force)
    (hg : jAdm F o g) (hoa : o ≠ a) (hna : ¬ F.Adj o a) :
    jAdm F o (jUpd g a (some .inn)) := by
  obtain ⟨h0, h1, h2⟩ := hg
  refine ⟨?_, ?_, ?_⟩
  · unfold jUpd; rw [ite_eq_right hoa]; exact h0
  · intro v; unfold jUpd; split_ifs <;> simp [h1 v]
  · intro x hx h
    unfold jUpd at h
    split_ifs at h <;> first | simp at h | exact h2 x hx h

theorem jAdm_upd_out (F : SimpleGraph Vt) (o a : Vt) (g : Vt → Option Force)
    (hg : jAdm F o g) (hoa : o ≠ a) (hna : ¬ F.Adj o a) :
    jAdm F o (jUpd g a (some .out)) := by
  obtain ⟨h0, h1, h2⟩ := hg
  refine ⟨?_, ?_, ?_⟩
  · unfold jUpd; rw [ite_eq_right hoa]; exact h0
  · intro v; unfold jUpd; split_ifs <;> simp [h1 v]
  · intro x hx h
    unfold jUpd at h
    split_ifs at h with hxa
    · exact hna (hxa ▸ hx)
    · exact h2 x hx h

theorem jAdm_g0 (F : SimpleGraph Vt) (o : Vt) : jAdm F o (jg0 : Vt → Option Force) :=
  ⟨rfl, fun v => by simp [jg0], fun x _ => by simp [jg0]⟩

theorem jAdm_gw (F : SimpleGraph Vt) (o w : Vt) (S : Finset Vt) (hS : ∀ x ∈ S, ¬ F.Adj o x)
    (hoS : o ∉ S) (how : o ≠ w) : jAdm F o (jgw S w) := by
  refine ⟨?_, ?_, ?_⟩
  · unfold jgw; simp [how, hoS]
  · intro v; unfold jgw; split_ifs <;> simp
  · intro x hx h
    unfold jgw at h
    by_cases hxw : x = w
    · simp [hxw] at h
    · by_cases hxS : x ∈ S
      · exact hS x hxS hx
      · simp [hxw, hxS] at h

/-! ### Event calculus for `wsum` -/

theorem jwsum_zero (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E : Finset Vt → Finset Vt → Prop) (h : ∀ X' Υ, ¬ E X' Υ) : wsum P F lab E = 0 := by
  unfold wsum
  apply Finset.sum_eq_zero
  intro X' _
  apply Finset.sum_eq_zero
  intro Υ _
  rw [ite_eq_right (h X' Υ)]

theorem jwsum_congr (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E E' : Finset Vt → Finset Vt → Prop) (h : ∀ X' Υ, E X' Υ ↔ E' X' Υ) :
    wsum P F lab E = wsum P F lab E' :=
  wsum_congr P F lab E E' (fun X' Υ _ => h X' Υ)

theorem jwsum_split2 (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E E₁ E₂ : Finset Vt → Finset Vt → Prop)
    (h : ∀ X' Υ, E X' Υ ↔ (E₁ X' Υ ∨ E₂ X' Υ)) (hd : ∀ X' Υ, ¬ (E₁ X' Υ ∧ E₂ X' Υ)) :
    wsum P F lab E = wsum P F lab E₁ + wsum P F lab E₂ := by
  rw [wsum_congr P F lab E (fun X' Υ => E₁ X' Υ ∨ E₂ X' Υ) (fun X' Υ _ => h X' Υ),
    wsum_or P F lab E₁ E₂ hd]

/-- Splitting `E ∧ (N ∩ X').Nonempty` at the element `a` (inserted into `S`). -/
theorem jsplit_ne (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label) (g : Vt → Option Force)
    (a : Vt) (S : Finset Vt) (E : Finset Vt → Finset Vt → Prop) (hga : g a = none) :
    wsum P F lab (fun X' Υ => Respects g X' Υ ∧ E X' Υ ∧ (insert a S ∩ X').Nonempty)
      = wsum P F lab (fun X' Υ => Respects (jUpd g a (some .inn)) X' Υ ∧ E X' Υ)
        + wsum P F lab (fun X' Υ => Respects (jUpd g a (some .out)) X' Υ ∧ E X' Υ
            ∧ (S ∩ X').Nonempty) := by
  refine jwsum_split2 P F lab _ _ _ (fun X' Υ => ?_) (fun X' Υ h => ?_)
  · rw [jne_insert, jResp_inn g a hga, jResp_out g a hga]
    tauto
  · have h1 := ((jResp_inn g a hga X' Υ).1 h.1.1).2
    have h2 := ((jResp_out g a hga X' Υ).1 h.2.1).2
    exact h2 h1

/-- Splitting `E ∧ (insert w N' ∩ X').Nonempty` (with `w ∉ N'`) into `N'` and `w` inn. -/
theorem jsplit_w (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label) (N' : Finset Vt) (w : Vt)
    (hw : w ∉ N') (E : Finset Vt → Finset Vt → Prop) :
    wsum P F lab (fun X' Υ => Respects jg0 X' Υ ∧ E X' Υ ∧ (insert w N' ∩ X').Nonempty)
      = wsum P F lab (fun X' Υ => Respects jg0 X' Υ ∧ E X' Υ ∧ (N' ∩ X').Nonempty)
        + wsum P F lab (fun X' Υ => Respects (jgw N' w) X' Υ ∧ E X' Υ) := by
  refine jwsum_split2 P F lab _ _ _ (fun X' Υ => ?_) (fun X' Υ h => ?_)
  · rw [jne_insert, jgw_resp N' w hw X' Υ]
    tauto
  · exact ((jgw_resp N' w hw X' Υ).1 h.2.1).2 h.1.2.2

theorem jwsum_union (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label) (g : Vt → Option Force)
    (o : Vt) :
    wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∈ X' ∪ Υ)
      = wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∈ X')
        + wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∈ Υ) := by
  have hs := jwsum_split2 P F lab (fun X' Υ => Respects g X' Υ ∧ o ∈ X' ∪ Υ)
    (fun X' Υ => Respects g X' Υ ∧ o ∈ X') (fun X' Υ => Respects g X' Υ ∧ o ∉ X' ∧ o ∈ Υ)
    (fun X' Υ => by
      simp only [Finset.mem_union]
      constructor
      · rintro ⟨hR, h | h⟩
        · exact Or.inl ⟨hR, h⟩
        · by_cases hx : o ∈ X'
          · exact Or.inl ⟨hR, hx⟩
          · exact Or.inr ⟨hR, hx, h⟩
      · rintro (⟨hR, h⟩ | ⟨hR, _, h⟩)
        · exact ⟨hR, Or.inl h⟩
        · exact ⟨hR, Or.inr h⟩)
    (fun X' Υ h => h.2.2.1 h.1.2)
  have hc2 : wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∉ X' ∧ o ∈ Υ)
      = wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∈ Υ) := by
    apply wsum_congr P F lab
    intro X' Υ hsub
    constructor
    · rintro ⟨hR, _, h⟩
      exact ⟨hR, h⟩
    · rintro ⟨hR, h⟩
      refine ⟨hR, ?_, h⟩
      have hm := hsub h
      unfold candF at hm
      exact (Finset.mem_filter.1 hm).2.1
  rw [hs, hc2]

/-! ### The tree at `o` -/

/-- The ordered tree of `F` rooted at `o`, with labels `(ν, f)`. -/
def jT {F : SimpleGraph Vt} (hF : F.IsTree) (o : Vt) (lab : Vt → Label)
    (g : Vt → Option Force) (x : Vt) : RTree FLabel :=
  toRTree hF o (fun v => (children hF o v).toList) (fun v => (lab v, g v)) x

theorem jT_eq {F : SimpleGraph Vt} (hF : F.IsTree) (o : Vt) (lab : Vt → Label)
    (g : Vt → Option Force) (x : Vt) :
    jT hF o lab g x = .node (lab x, g x) (((children hF o x).toList).map (jT hF o lab g)) := by
  unfold jT
  rw [toRTree_eq (isChildOrder_toList_core hF o)]

theorem jT_forcing {F : SimpleGraph Vt} (hF : F.IsTree) (o : Vt) (lab : Vt → Label)
    (g : Vt → Option Force) (x : Vt) : forcing (jT hF o lab g x) = g x := by
  rw [jT_eq]
  rfl

theorem jT_kids_ne {F : SimpleGraph Vt} (hF : F.IsTree) (o : Vt) (lab : Vt → Label)
    (g : Vt → Option Force) (hg : jAdm F o g) (x : Vt) :
    ∀ c ∈ kids (jT hF o lab g x), forcing c ≠ some .excl := by
  intro c hc
  rw [jT_eq] at hc
  simp only [kids] at hc
  obtain ⟨y, -, rfl⟩ := List.mem_map.1 hc
  rw [jT_forcing]
  exact hg.2.1 y

theorem jT_AL {F : SimpleGraph Vt} (hF : F.IsTree) (o : Vt) (lab : Vt → Label)
    (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) (g : Vt → Option Force) :
    ∀ n : ℕ, ∀ v : Vt, (D hF o v).card = n →
      AllLabels (fun a : FLabel => a.1.2.1 + a.1.2.2 ≤ a.1.1) (jT hF o lab g v) := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    intro v hv
    rw [jT_eq, AllLabels]
    refine ⟨hc v, ?_⟩
    have key : ∀ L : List Vt, (∀ w ∈ L, w ∈ children hF o v) →
        AllLabelsList (fun a : FLabel => a.1.2.1 + a.1.2.2 ≤ a.1.1) (L.map (jT hF o lab g)) := by
      intro L
      induction L with
      | nil => intro _; simp [AllLabelsList]
      | cons w L ihL =>
        intro hL
        rw [List.map_cons, AllLabelsList]
        refine ⟨?_, ihL (fun x hx => hL x (List.mem_cons_of_mem _ hx))⟩
        have hlt : (D hF o w).card < n := by
          rw [← hv]
          exact MaxLeafFormal.Antinorm3.card_D_child_lt hF o (hL w (List.mem_cons_self ..))
        exact ih _ hlt w rfl
    exact key _ (fun w hw => Finset.mem_toList.1 hw)

theorem jdeg {F : SimpleGraph Vt} (hF : F.IsTree) (o : Vt) :
    F.degree o = (children hF o o).card := by
  rw [MaxLeafFormal.CDS.degree_eq_children hF o]
  simp [children]

/-- The root message of the tree of `F` rooted at `o`. -/
def jM (P : Par) {F : SimpleGraph Vt} (hF : F.IsTree) (o : Vt) (lab : Vt → Label)
    (g : Vt → Option Force) : Fin 10 → ℝ :=
  message10 P (jT hF o lab g o)

theorem jtree_facts (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree) (o : Vt)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1)
    (g : Vt → Option Force) (hg : jAdm F o g) :
    ∃ X : ℝ, 0 ≤ X ∧
      wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∈ X') = jM P hF o lab g 0 ∧
      wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∈ Υ)
        = jM P hF o lab g 3 + lam P * jM P hF o lab g 4 ∧
      wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∉ X' ∪ Υ)
        = jM P hF o lab g 5 / 2 + jM P hF o lab g 6 + jM P hF o lab g 7
          + (1 - P.p₂) * jM P hF o lab g 8 + (1 - P.p₃) * jM P hF o lab g 9 ∧
      (∀ i, 0 ≤ jM P hF o lab g i) ∧
      jM P hF o lab g 1 + jM P hF o lab g 2 + jM P hF o lab g 3 + jM P hF o lab g 4
        ≤ P.p₂ / P.y * jM P hF o lab g 0 ∧
      jM P hF o lab g 0 ≤ P.y / 2 * bconst P.p₂ P.p₃ P.y ^ (F.degree o) * X ∧
      (1/2 : ℝ) ^ (lab o).1 * X
        ≤ jM P hF o lab g 5 + jM P hF o lab g 6 + jM P hF o lab g 7
          + jM P hF o lab g 8 + jM P hF o lab g 9 := by
  have hp0 := hP.1
  have hp23 := hP.2.1
  have hp3 := hP.2.2.1
  have hy := hP.2.2.2.1
  have hϖ2 := hP.2.2.2.2.1
  have hϖ3 := hP.2.2.2.2.2.2.1
  have hp' : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1 := ⟨hp0, hp23, by linarith⟩
  have hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃ := ⟨hϖ2, hϖ3⟩
  have hord := isChildOrder_toList_core hF o
  obtain ⟨-, h0, h1, h2⟩ := recursion_core P hp' hy.le hϖ hF o
    (fun v => (children hF o v).toList) hord lab g
  have hroot : jT hF o lab g o
      = .node (lab o, none) ((children hF o o).toList.map (jT hF o lab g)) := by
    rw [jT_eq, hg.1]
  have hAL := jT_AL hF o lab hc g
  have hnnT : ∀ x, ∀ i, 0 ≤ message10 P (jT hF o lab g x) i :=
    fun x i => message10_nonneg P hp' hy.le hϖ _ i
  have hFo : ∀ x ∈ (children hF o o).toList, F.Adj o x := fun x hx =>
    (MaxLeafFormal.CDS.adj_iff_par hF o).2
      (Or.inr ((MaxLeafFormal.Antinorm3.mem_children hF o).1 (Finset.mem_toList.1 hx)))
  have hbdT : ∀ x ∈ (children hF o o).toList,
      chiS10 P (message10 P (jT hF o lab g x))
        ≤ bconst P.p₂ P.p₃ P.y * chiO10 P (message10 P (jT hF o lab g x)) := by
    intro x hx
    have hout : forcing (jT hF o lab g x) ≠ some .out := by
      rw [jT_forcing]; exact hg.2.2 x (hFo x hx)
    exact (rsc_messages P hP _ (jT_AL hF o lab hc g _ x rfl)).2.2.1 hout
      (jT_kids_ne hF o lab g hg x)
  have hcs_bd : ∀ c ∈ (children hF o o).toList.map (jT hF o lab g),
      chiS10 P (message10 P c) ≤ bconst P.p₂ P.p₃ P.y * chiO10 P (message10 P c) := by
    intro c hc'
    obtain ⟨x, hx, rfl⟩ := List.mem_map.1 hc'
    exact hbdT x hx
  have hcs_nn : ∀ c ∈ (children hF o o).toList.map (jT hF o lab g), ∀ i, 0 ≤ message10 P c i := by
    intro c hc'
    obtain ⟨x, -, rfl⟩ := List.mem_map.1 hc'
    exact fun i => hnnT x i
  obtain ⟨X, hX0, hA0, hO0⟩ := jroot_bound P hP (lab o)
    ((children hF o o).toList.map (jT hF o lab g)) hcs_nn hcs_bd
  have hlen : ((children hF o o).toList.map (jT hF o lab g)).length = F.degree o := by
    rw [List.length_map, Finset.length_toList, jdeg hF o]
  rw [hlen] at hA0
  have hJ : jM P hF o lab g
      = message10 P (.node (lab o, none) ((children hF o o).toList.map (jT hF o lab g))) := by
    unfold jM; rw [hroot]
  have hAL_root := jT_AL hF o lab hc g _ o rfl
  rw [hroot] at hAL_root
  have hkids_root : ∀ c ∈ kids (RTree.node (lab o, none)
      ((children hF o o).toList.map (jT hF o lab g))), forcing c ≠ some .excl := by
    intro c hc'
    simp only [kids] at hc'
    obtain ⟨x, -, rfl⟩ := List.mem_map.1 hc'
    rw [jT_forcing]
    exact hg.2.1 x
  have hb := (rsc_messages P hP _ hAL_root).2.1 (by simp [forcing]) hkids_root
  refine ⟨X, hX0, h0.symm, h1.symm, h2.symm, fun i => ?_, ?_, ?_, ?_⟩
  · unfold jM; exact hnnT o i
  · rw [hJ]; exact hb
  · rw [hJ]; exact hA0
  · rw [hJ]; exact hO0

theorem jleaf3 (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree) (o : Vt)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1)
    (g : Vt → Option Force) (hg : jAdm F o g) (hL : Light₃ P.p₂ P.p₃ P.y (lab o).1 (F.degree o)) :
    eps P.p₃ * wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∈ X' ∪ Υ)
      ≤ delta₃ P.p₃ * wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∉ X' ∪ Υ) := by
  obtain ⟨X, hX, e0, e1, e2, hnn, hb, hA, hO⟩ := jtree_facts P hP hF o lab hc g hg
  rw [jwsum_union, e0, e1, e2]
  exact jlight3_real P hP (lab o).1 (F.degree o) (jM P hF o lab g) X hnn hX hb hA hO hL

theorem jleaf2 (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree) (o : Vt)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1)
    (g : Vt → Option Force) (hg : jAdm F o g) (hL : Light₂ P.p₂ P.p₃ P.y (lab o).1 (F.degree o)) :
    eps P.p₂ * wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∈ X')
      ≤ delta₂ * wsum P F lab (fun X' Υ => Respects g X' Υ ∧ o ∉ X' ∪ Υ) := by
  obtain ⟨X, hX, e0, e1, e2, hnn, hb, hA, hO⟩ := jtree_facts P hP hF o lab hc g hg
  rw [e0, e2]
  exact jlight2_real P hP (lab o).1 (F.degree o) (jM P hF o lab g) X hnn hX hA hO hL

/-! ### Induction over the neighbourhood -/

theorem jstepB (P : Par) {F : SimpleGraph Vt} (lab : Vt → Label) (o : Vt) (ε δ : ℝ)
    (EL ER : Finset Vt → Finset Vt → Prop)
    (hleaf : ∀ g : Vt → Option Force, jAdm F o g →
      ε * wsum P F lab (fun X' Υ => Respects g X' Υ ∧ EL X' Υ)
        ≤ δ * wsum P F lab (fun X' Υ => Respects g X' Υ ∧ ER X' Υ))
    (S : Finset Vt) :
    (∀ x ∈ S, ¬ F.Adj o x) → o ∉ S → ∀ g : Vt → Option Force, jAdm F o g →
      (∀ x ∈ S, g x = none) →
      ε * wsum P F lab (fun X' Υ => Respects g X' Υ ∧ EL X' Υ ∧ (S ∩ X').Nonempty)
        ≤ δ * wsum P F lab (fun X' Υ => Respects g X' Υ ∧ ER X' Υ ∧ (S ∩ X').Nonempty) := by
  induction S using Finset.induction_on with
  | empty =>
    intro _ _ g _ _
    have z1 : wsum P F lab (fun X' Υ => Respects g X' Υ ∧ EL X' Υ ∧ (∅ ∩ X').Nonempty) = 0 :=
      jwsum_zero P F lab _ (fun X' Υ h => by simp at h)
    have z2 : wsum P F lab (fun X' Υ => Respects g X' Υ ∧ ER X' Υ ∧ (∅ ∩ X').Nonempty) = 0 :=
      jwsum_zero P F lab _ (fun X' Υ h => by simp at h)
    rw [z1, z2]
    simp
  | @insert a S haS ih =>
    intro hS hoS g hg hgS
    have hna : ¬ F.Adj o a := hS a (mem_insert_self a S)
    have hoa : o ≠ a := fun h => hoS (h ▸ mem_insert_self a S)
    have hga : g a = none := hgS a (mem_insert_self a S)
    have hS' : ∀ x ∈ S, ¬ F.Adj o x := fun x hx => hS x (mem_insert_of_mem hx)
    have hoS' : o ∉ S := fun h => hoS (mem_insert_of_mem h)
    rw [jsplit_ne P F lab g a S EL hga, jsplit_ne P F lab g a S ER hga]
    have h1 := hleaf (jUpd g a (some .inn)) (jAdm_upd_inn F o a g hg hoa hna)
    have h2 := ih hS' hoS' (jUpd g a (some .out)) (jAdm_upd_out F o a g hg hoa hna)
      (fun x hx => by
        have hxa : x ≠ a := fun e => haS (e ▸ hx)
        unfold jUpd
        rw [ite_eq_right hxa]
        exact hgS x (mem_insert_of_mem hx))
    rw [mul_add, mul_add]
    linarith

theorem jmainN (P : Par) {F : SimpleGraph Vt} (lab : Vt → Label) (o : Vt) (ε δ : ℝ)
    (EL ER : Finset Vt → Finset Vt → Prop)
    (hleaf : ∀ g : Vt → Option Force, jAdm F o g →
      ε * wsum P F lab (fun X' Υ => Respects g X' Υ ∧ EL X' Υ)
        ≤ δ * wsum P F lab (fun X' Υ => Respects g X' Υ ∧ ER X' Υ))
    (N : Finset Vt) (ho : o ∉ N) (hN : (N.filter (F.Adj o)).card ≤ 1) :
    ε * wsum P F lab (fun X' Υ => (N ∩ X').Nonempty ∧ EL X' Υ)
      ≤ δ * wsum P F lab (fun X' Υ => (N ∩ X').Nonempty ∧ ER X' Υ) := by
  have conv : ∀ E : Finset Vt → Finset Vt → Prop,
      wsum P F lab (fun X' Υ => (N ∩ X').Nonempty ∧ E X' Υ)
        = wsum P F lab (fun X' Υ => Respects jg0 X' Υ ∧ E X' Υ ∧ (N ∩ X').Nonempty) :=
    fun E => jwsum_congr P F lab _ _ (fun X' Υ => ⟨fun h => ⟨jResp_none X' Υ, h.2, h.1⟩,
      fun h => ⟨h.2.2, h.2.1⟩⟩)
  rw [conv EL, conv ER]
  by_cases hw : ∃ w ∈ N, F.Adj o w
  · obtain ⟨w, hwN, hwadj⟩ := hw
    have hN' : ∀ x ∈ N.erase w, ¬ F.Adj o x := by
      intro x hx hadj
      have hxN := Finset.mem_of_mem_erase hx
      have hxw := Finset.ne_of_mem_erase hx
      exact hxw (Finset.card_le_one.1 hN x (Finset.mem_filter.2 ⟨hxN, hadj⟩) w
        (Finset.mem_filter.2 ⟨hwN, hwadj⟩))
    have hoN' : o ∉ N.erase w := fun h => ho (Finset.mem_of_mem_erase h)
    have how : o ≠ w := fun h => ho (h ▸ hwN)
    have hwN' : w ∉ N.erase w := Finset.notMem_erase w N
    rw [← Finset.insert_erase hwN, jsplit_w P F lab (N.erase w) w hwN' EL,
      jsplit_w P F lab (N.erase w) w hwN' ER]
    have hs := jstepB P lab o ε δ EL ER hleaf (N.erase w) hN' hoN' jg0 (jAdm_g0 F o)
      (fun x _ => rfl)
    have hg := hleaf (jgw (N.erase w) w) (jAdm_gw F o w (N.erase w) hN' hoN' how)
    rw [mul_add, mul_add]
    linarith
  · push Not at hw
    exact jstepB P lab o ε δ EL ER hleaf N (fun x hx => hw x hx) ho jg0 (jAdm_g0 F o)
      (fun _ _ => rfl)

/-- The probabilistic core of `lem:rsc-jlemma`, for any `N ∌ o` with at most one
`F`-neighbour of `o`. -/
theorem jlemma_tree_core (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1)
    (o : Vt) (N : Finset Vt) (ho : o ∉ N) (hN : (N.filter (F.Adj o)).card ≤ 1) :
    (Light₃ P.p₂ P.p₃ P.y (lab o).1 (F.degree o) →
      eps P.p₃ * Ptm P F lab (fun X' Υ => (N ∩ X').Nonempty ∧ o ∈ X' ∪ Υ)
        ≤ delta₃ P.p₃ * Ptm P F lab (fun X' Υ => (N ∩ X').Nonempty ∧ o ∉ X' ∪ Υ)) ∧
    (Light₂ P.p₂ P.p₃ P.y (lab o).1 (F.degree o) →
      eps P.p₂ * Ptm P F lab (fun X' _Υ => (N ∩ X').Nonempty ∧ o ∈ X')
        ≤ delta₂ * Ptm P F lab (fun X' Υ => (N ∩ X').Nonempty ∧ o ∉ X' ∪ Υ)) := by
  have hp1 : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1 :=
    ⟨hP.1.le, hP.2.1, by linarith [hP.2.2.1]⟩
  have hW := Wtm_pos_core P hp1 hP.2.2.2.1.le ⟨hP.2.2.2.2.1, hP.2.2.2.2.2.2.1⟩ F lab
  constructor
  · intro hL
    have key := jmainN P lab o (eps P.p₃) (delta₃ P.p₃) (fun X' Υ => o ∈ X' ∪ Υ)
      (fun X' Υ => o ∉ X' ∪ Υ) (fun g hg => jleaf3 P hP hF o lab hc g hg hL) N ho hN
    unfold Ptm
    rw [← mul_div_assoc, ← mul_div_assoc]
    exact div_le_div_of_nonneg_right key hW.le
  · intro hL
    have key := jmainN P lab o (eps P.p₂) (delta₂) (fun X' Υ => o ∈ X')
      (fun X' Υ => o ∉ X' ∪ Υ) (fun g hg => jleaf2 P hP hF o lab hc g hg hL) N ho hN
    unfold Ptm
    rw [← mul_div_assoc, ← mul_div_assoc]
    exact div_le_div_of_nonneg_right key hW.le

end
end MaxLeafFormal.RSCTree


==> anc/formal/MaxLeafFormal/RSC/Jensen.lean <==
import MaxLeafFormal.RSC.Model
import MaxLeafFormal.RSC.Pointwise
import MaxLeafFormal.RSC.Mono
import MaxLeafFormal.RSC.Measure
import MaxLeafFormal.RSC.Expect

/-! Obligation E2: `lem:rsc-jensen` and its "in particular". Uses `model_core` with `mono_core`,
`monotone_coupling_core`, `prodMeas_sum_one`, and `pointwise_core` (i). -/

namespace MaxLeafFormal.RSCGraph
open Finset
open MaxLeafFormal.CDS (IsCDS γc termCount)
open MaxLeafFormal.Antinorm8 (RTree size fin cZ PZ initInf)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁ Credits)
open MaxLeafFormal.RSCRec (Par)
open MaxLeafFormal.RSCTree

noncomputable section
open Classical

variable {V : Type*} [Fintype V] [DecidableEq V]

/-- Owner-regrouped factor: `h̄_u(X)`, times the exposure correction when `u ∈ O^ex`. -/
def jsD (P : Par) (G : SimpleGraph V) (S : Finset V) (o : Out S → S) (Oex : Finset (Out S))
    (u : Out S) (X : Finset S) : ℝ :=
  if u ∈ Oex then hbar o u X * qT P.p₂ P.p₃ (typ G S u) ^ (if o u ∈ X then 1 else 0) *
      ϖT P (typ G S u) ^ (if o u ∈ X then 0 else 1)
  else hbar o u X

/-- The ratio `h̃_u` or `h̃^ex_u`, according to `u ∈ O^ex`. -/
def jsR (P : Par) (G : SimpleGraph V) (S : Finset V) (o : Out S → S) (Oex : Finset (Out S))
    (u : Out S) (X' X : Finset S) : ℝ :=
  if u ∈ Oex then htilEx P G S o u X' X else htil P G S o u X' X

/-- The exponent `Z(X', Υ)` of the Jensen step. -/
def jsZ (P : Par) (G : SimpleGraph V) (S : Finset V) (o : Out S → S) (Oex : Finset (Out S))
    (X' Υ : Finset S) : ℝ :=
  ∑ u ∈ Oco G S Oex, Real.log (htil P G S o u X' (X' ∪ Υ)) +
    ∑ u ∈ Oex, Real.log (htilEx P G S o u X' (X' ∪ Υ))

private lemma js_prod_typ {ι : Type*} [DecidableEq ι] (t : Finset ι) (τ : ι → ℕ)
    (hτ : ∀ x ∈ t, τ x = 2 ∨ τ x = 3) (f : ℕ → ℝ) :
    ∏ x ∈ t, f (τ x) = f 2 ^ (t.filter (fun x => τ x = 2)).card *
      f 3 ^ (t.filter (fun x => τ x = 3)).card := by
  rw [← Finset.prod_filter_mul_prod_filter_not t (fun x => τ x = 2)]
  have h2 : ∀ x ∈ t.filter (fun x => τ x = 2), f (τ x) = f 2 := fun x hx => by
    rw [(Finset.mem_filter.1 hx).2]
  have hfil : t.filter (fun x => ¬ τ x = 2) = t.filter (fun x => τ x = 3) := by
    apply Finset.filter_congr
    intro x hx
    rcases hτ x hx with h | h <;> simp [h]
  have h3 : ∀ x ∈ t.filter (fun x => τ x = 3), f (τ x) = f 3 := fun x hx => by
    rw [(Finset.mem_filter.1 hx).2]
  rw [Finset.prod_congr rfl h2, Finset.prod_const, hfil, Finset.prod_congr rfl h3,
    Finset.prod_const]

omit [Fintype V] [DecidableEq V] in
private lemma js_typ_two_or_three (G : SimpleGraph V) (S : Finset V) (u : Out S) :
    typ G S u = 2 ∨ typ G S u = 3 := by
  unfold typ
  split_ifs <;> simp

private lemma js_regroup (P : Par) (G : SimpleGraph V) (S : Finset V) (o : Out S → S)
    (Oex : Finset (Out S)) (X : Finset S) :
    ∏ u : Out S, jsD P G S o Oex u X = ∏ v : S, hhat P (labOf G S o Oex) v X := by
  rw [← Finset.prod_fiberwise_of_maps_to (s := univ) (t := univ) (g := o)
    (fun _ _ => mem_univ _)]
  apply Finset.prod_congr rfl
  intro v _
  have hsel : ∀ u ∈ univ.filter (fun u => o u = v), o u = v := fun u hu =>
    (mem_filter.1 hu).2
  have hτ : ∀ x ∈ (univ.filter (fun u => o u = v)).filter (fun u => u ∈ Oex),
      typ G S x = 2 ∨ typ G S x = 3 := fun x _ => js_typ_two_or_three G S x
  have hc : ∀ τ : ℕ, ((univ.filter (fun u => o u = v)).filter (fun u => u ∈ Oex)).filter
      (fun u => typ G S u = τ) = univ.filter (fun u => o u = v ∧ u ∈ Oex ∧ typ G S u = τ) := by
    intro τ
    ext u
    simp [and_assoc]
  by_cases hvX : v ∈ X
  · have h1 : ∀ u ∈ univ.filter (fun u => o u = v), jsD P G S o Oex u X =
        (if u ∈ Oex then qT P.p₂ P.p₃ (typ G S u) else 1) := by
      intro u hu
      have hov := hsel u hu
      by_cases hu' : u ∈ Oex <;> simp [jsD, hbar, hov, hvX, hu']
    rw [Finset.prod_congr rfl h1, ← Finset.prod_filter,
      js_prod_typ _ (typ G S) hτ (qT P.p₂ P.p₃), hc, hc]
    simp [hhat, hvX, labOf, cOf, qT]
  · have h1 : ∀ u ∈ univ.filter (fun u => o u = v), jsD P G S o Oex u X =
        (1/2 : ℝ) * (if u ∈ Oex then ϖT P (typ G S u) else 1) := by
      intro u hu
      have hov := hsel u hu
      by_cases hu' : u ∈ Oex <;> simp [jsD, hbar, hov, hvX, hu']
    rw [Finset.prod_congr rfl h1, Finset.prod_mul_distrib, Finset.prod_const,
      ← Finset.prod_filter, js_prod_typ _ (typ G S) hτ (ϖT P), hc, hc]
    simp [hhat, hvX, labOf, cOf, nuOf, ϖT]
    ring

private lemma js_htilEx_pos (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (G : SimpleGraph V) (S : Finset V) (o : Out S → S)
    (u : Out S) (X' X : Finset S) : 0 < htilEx P G S o u X' X := by
  unfold htilEx
  apply div_pos (hfac_pos' hp G S u X' X)
  exact mul_pos (mul_pos (hbar_pos' o u X) (pow_pos (qT_pos' hp _) _))
    (pow_pos (varpi_pos P hϖ _) _)

private lemma js_hfac_eq (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (G : SimpleGraph V) (S : Finset V) (o : Out S → S)
    (Oex : Finset (Out S)) (u : Out S) (X' X : Finset S) :
    hfac P.p₂ P.p₃ G S u X' X = jsR P G S o Oex u X' X * jsD P G S o Oex u X := by
  unfold jsR jsD
  by_cases hu : u ∈ Oex
  · rw [ite_eq_left hu, ite_eq_left hu, htilEx]
    exact (div_mul_cancel₀ _ (mul_pos (mul_pos (hbar_pos' o u X)
      (pow_pos (qT_pos' hp _) _)) (pow_pos (varpi_pos P hϖ _) _)).ne').symm
  · rw [ite_eq_right hu, ite_eq_right hu, htil]
    exact (div_mul_cancel₀ _ (hbar_pos' o u X).ne').symm

private lemma js_sum_swap {ι α β : Type*} (s : Finset ι) (A : Finset α) (B : α → Finset β)
    (w : α → β → ℝ) (f : ι → α → β → ℝ) :
    ∑ u ∈ s, ∑ a ∈ A, ∑ b ∈ B a, w a b * f u a b =
      ∑ a ∈ A, ∑ b ∈ B a, w a b * ∑ u ∈ s, f u a b := by
  simp only [Finset.mul_sum]
  rw [Finset.sum_comm]
  exact Finset.sum_congr rfl (fun a _ => Finset.sum_comm)

private lemma js_flat_aux {ι : Type*} (s : Finset ι) (w Z : ι → ℝ) (m : ℝ)
    (hw : ∀ i ∈ s, 0 ≤ w i) (hm : m * ∑ i ∈ s, w i = ∑ i ∈ s, w i * Z i) :
    (∑ i ∈ s, w i) * Real.exp m ≤ ∑ i ∈ s, w i * Real.exp (Z i) := by
  have key : ∀ i ∈ s, w i * Real.exp m * (1 + Z i - m) ≤ w i * Real.exp (Z i) := by
    intro i hi
    have h1 : 1 + (Z i - m) ≤ Real.exp (Z i - m) := by
      linarith [Real.add_one_le_exp (Z i - m)]
    have h2 : Real.exp m * Real.exp (Z i - m) = Real.exp (Z i) := by
      rw [← Real.exp_add]
      congr 1
      ring
    have h3 : Real.exp m * (1 + Z i - m) ≤ Real.exp m * Real.exp (Z i - m) :=
      mul_le_mul_of_nonneg_left (by linarith) (Real.exp_pos m).le
    have h4 := mul_le_mul_of_nonneg_left h3 (hw i hi)
    calc w i * Real.exp m * (1 + Z i - m) = w i * (Real.exp m * (1 + Z i - m)) := by ring
      _ ≤ w i * (Real.exp m * Real.exp (Z i - m)) := h4
      _ = w i * Real.exp (Z i) := by rw [h2]
  have hsum := Finset.sum_le_sum key
  have e1 : ∑ i ∈ s, w i * Real.exp m * (1 + Z i - m) =
      Real.exp m * (∑ i ∈ s, w i) + Real.exp m * (∑ i ∈ s, w i * Z i) -
        Real.exp m * m * (∑ i ∈ s, w i) := by
    have : ∀ i, w i * Real.exp m * (1 + Z i - m) =
        Real.exp m * w i + Real.exp m * (w i * Z i) - Real.exp m * m * w i := fun i => by ring
    simp only [this, Finset.sum_sub_distrib, Finset.sum_add_distrib, Finset.mul_sum]
  rw [e1, ← hm] at hsum
  calc (∑ i ∈ s, w i) * Real.exp m = Real.exp m * (∑ i ∈ s, w i) := mul_comm _ _
    _ = Real.exp m * (∑ i ∈ s, w i) + Real.exp m * (m * ∑ i ∈ s, w i) -
        Real.exp m * m * (∑ i ∈ s, w i) := by ring
    _ ≤ _ := hsum

private lemma js_flat {ι : Type*} (s : Finset ι) (w Z : ι → ℝ) (hw : ∀ i ∈ s, 0 ≤ w i)
    (hW : 0 < ∑ i ∈ s, w i) :
    (∑ i ∈ s, w i) * Real.exp ((∑ i ∈ s, w i * Z i) / (∑ i ∈ s, w i)) ≤
      ∑ i ∈ s, w i * Real.exp (Z i) :=
  js_flat_aux s w Z _ hw (div_mul_cancel₀ _ hW.ne')

private lemma js_nested {α β : Type*} [DecidableEq β] (A : Finset α) (B : α → Finset β)
    (w Z : α → β → ℝ) (hw : ∀ a ∈ A, ∀ b ∈ B a, 0 ≤ w a b)
    (hW : 0 < ∑ a ∈ A, ∑ b ∈ B a, w a b) :
    (∑ a ∈ A, ∑ b ∈ B a, w a b) *
        Real.exp ((∑ a ∈ A, ∑ b ∈ B a, w a b * Z a b) / (∑ a ∈ A, ∑ b ∈ B a, w a b)) ≤
      ∑ a ∈ A, ∑ b ∈ B a, w a b * Real.exp (Z a b) := by
  have h := js_flat (A.sigma B) (fun p => w p.1 p.2) (fun p => Z p.1 p.2)
    (fun p hp => by
      rcases Finset.mem_sigma.1 hp with ⟨ha, hb⟩
      exact hw _ ha _ hb)
    (by simpa only [Finset.sum_sigma] using hW)
  simpa only [Finset.sum_sigma] using h

section TMSettingJ
variable (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (S : Finset V)
  (hS : IsCDS G S) (F : SimpleGraph S) (hFG : F ≤ G.induce (S : Set V)) (hF : F.IsTree)
  (o : Out S → S) (ho : ∀ u, G.Adj u.1 (o u).1)
  (Oex : Finset (Out S)) (hOex : ∀ u ∈ Oex, Shared G S u)
include hG hS hFG hF ho hOex

/-- `lem:rsc-jensen`. -/
theorem jensen_core (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) :
    Wtm P F (labOf G S o Oex) * Real.exp
        (∑ u ∈ Oco G S Oex,
            Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ)))
          + ∑ u ∈ Oex,
            Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ))))
      ≤ Wcl G S P.p₂ P.p₃ P.y := by
  have hp' : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2 := hp
  have hpW : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1 :=
    ⟨hp.1.le, hp.2.1, by linarith [hp.2.2]⟩
  have hcoup : ∀ {α : Type} [DecidableEq α] (C : Finset α) (f : Finset α → ℝ),
      (∀ Υ ⊆ C, 0 ≤ f Υ) → (∀ Υ Υ', Υ ⊆ Υ' → Υ' ⊆ C → f Υ ≤ f Υ') →
      ∀ (p p' : α → ℝ), (∀ v ∈ C, 0 ≤ p v ∧ p v ≤ p' v ∧ p' v ≤ 1) →
      ∑ Υ ∈ C.powerset, prodMeas p C Υ * f Υ ≤ ∑ Υ ∈ C.powerset, prodMeas p' C Υ * f Υ :=
    fun C f h0 hf p p' hp => monotone_coupling_core C f h0 hf p p' hp
  have hsum1 : ∀ {α : Type} [DecidableEq α] (C : Finset α) (p : α → ℝ),
      ∑ Υ ∈ C.powerset, prodMeas p C Υ = 1 :=
    fun C p => prodMeas_sum_one C p
  have hmod := model_core G hG S hS F hFG hF (fun X Y h => mono_core G h) hcoup hsum1
    P.p₂ P.p₃ P.y hpW hy
  have hWeq : Wtm P F (labOf G S o Oex) = ∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset,
      wt P F (labOf G S o Oex) X' Υ := by
    simp [Wtm, wsum]
  have hWpos : 0 < Wtm P F (labOf G S o Oex) := Wtm_pos_core P hpW hy hϖ F _
  have hterm : ∀ X' : Finset S, ∀ Υ ∈ (candF F X').powerset,
      wt P F (labOf G S o Oex) X' Υ * Real.exp (jsZ P G S o Oex X' Υ) ≤
        P.y ^ X'.card * piF P.p₂ P.p₃ F X' Υ * (1/2 : ℝ) ^ psiF F (X' ∪ Υ) *
          ∏ u : Out S, hfac P.p₂ P.p₃ G S u X' (X' ∪ Υ) := by
    intro X' Υ hΥ
    have hwn : 0 ≤ wt P F (labOf G S o Oex) X' Υ :=
      wt_nonneg P hpW hy hϖ F _ X' Υ (Finset.mem_powerset.1 hΥ)
    have hX : X' ⊆ X' ∪ Υ := Finset.subset_union_left
    have hprod : ∏ u : Out S, hfac P.p₂ P.p₃ G S u X' (X' ∪ Υ) =
        (∏ u : Out S, jsR P G S o Oex u X' (X' ∪ Υ)) *
          ∏ v : S, hhat P (labOf G S o Oex) v (X' ∪ Υ) := by
      rw [← js_regroup P G S o Oex (X' ∪ Υ), ← Finset.prod_mul_distrib]
      exact Finset.prod_congr rfl (fun u _ => js_hfac_eq P hp' hϖ G S o Oex u X' (X' ∪ Υ))
    have hsum_eq : P.y ^ X'.card * piF P.p₂ P.p₃ F X' Υ * (1/2 : ℝ) ^ psiF F (X' ∪ Υ) *
        ∏ u : Out S, hfac P.p₂ P.p₃ G S u X' (X' ∪ Υ) =
        wt P F (labOf G S o Oex) X' Υ * ∏ u : Out S, jsR P G S o Oex u X' (X' ∪ Υ) := by
      rw [hprod]
      unfold wt
      ring
    have hexp : Real.exp (jsZ P G S o Oex X' Υ) =
        (∏ u ∈ Oco G S Oex, htil P G S o u X' (X' ∪ Υ)) *
          ∏ u ∈ Oex, htilEx P G S o u X' (X' ∪ Υ) := by
      unfold jsZ
      rw [Real.exp_add, Real.exp_sum, Real.exp_sum]
      congr 1
      · exact Finset.prod_congr rfl
          (fun u _ => Real.exp_log (htil_pos' P hp' G S o u X' (X' ∪ Υ)))
      · exact Finset.prod_congr rfl
          (fun u _ => Real.exp_log (js_htilEx_pos P hp' hϖ G S o u X' (X' ∪ Υ)))
    have hTprod : (∏ u : Out S, ((if u ∈ Oco G S Oex then htil P G S o u X' (X' ∪ Υ) else 1) *
        (if u ∈ Oex then htilEx P G S o u X' (X' ∪ Υ) else 1))) =
        (∏ u ∈ Oco G S Oex, htil P G S o u X' (X' ∪ Υ)) *
          ∏ u ∈ Oex, htilEx P G S o u X' (X' ∪ Υ) := by
      rw [Finset.prod_mul_distrib, Finset.prod_ite_mem, Finset.prod_ite_mem,
        Finset.univ_inter, Finset.univ_inter]
    have hT0 : ∀ u : Out S, 0 ≤ (if u ∈ Oco G S Oex then htil P G S o u X' (X' ∪ Υ) else 1) *
        (if u ∈ Oex then htilEx P G S o u X' (X' ∪ Υ) else 1) := by
      intro u
      apply mul_nonneg <;> split_ifs
      · exact (htil_pos' P hp' G S o u X' (X' ∪ Υ)).le
      · norm_num
      · exact (js_htilEx_pos P hp' hϖ G S o u X' (X' ∪ Υ)).le
      · norm_num
    have hRex : ∀ u : Out S, u ∈ Oex → jsR P G S o Oex u X' (X' ∪ Υ) =
        htilEx P G S o u X' (X' ∪ Υ) := fun u hu => by
      unfold jsR
      rw [ite_eq_left hu]
    have hRnex : ∀ u : Out S, u ∉ Oex → jsR P G S o Oex u X' (X' ∪ Υ) =
        htil P G S o u X' (X' ∪ Υ) := fun u hu => by
      unfold jsR
      rw [ite_eq_right hu]
    have hTR : ∀ u : Out S, (if u ∈ Oco G S Oex then htil P G S o u X' (X' ∪ Υ) else 1) *
        (if u ∈ Oex then htilEx P G S o u X' (X' ∪ Υ) else 1) ≤
        jsR P G S o Oex u X' (X' ∪ Υ) := by
      intro u
      by_cases hu : u ∈ Oex
      · have hnc : u ∉ Oco G S Oex := fun h => (Finset.mem_filter.1 h).2.2 hu
        rw [hRex u hu]
        simp [hu, hnc]
      · rw [hRnex u hu]
        by_cases hc : u ∈ Oco G S Oex
        · simp [hu, hc]
        · have hpriv : Private G S u := by
            have hsh : ¬ Shared G S u := fun h =>
              hc (Finset.mem_filter.2 ⟨Finset.mem_univ _, h, hu⟩)
            unfold Shared at hsh
            have hpos : 0 < (NS G S u).card :=
              Finset.card_pos.2 ⟨o u, by
                simp only [NS, Finset.mem_filter, Finset.mem_univ, true_and]
                exact ho u⟩
            unfold Private
            omega
          have hle := (pointwise_core G S P.p₂ P.p₃ hp' o ho u hX).2.1 hpriv
          rw [ite_eq_right hc, ite_eq_right hu, mul_one, htil]
          exact (one_le_div (hbar_pos' o u (X' ∪ Υ))).2 hle
    calc wt P F (labOf G S o Oex) X' Υ * Real.exp (jsZ P G S o Oex X' Υ)
        = wt P F (labOf G S o Oex) X' Υ * ∏ u : Out S,
            ((if u ∈ Oco G S Oex then htil P G S o u X' (X' ∪ Υ) else 1) *
              (if u ∈ Oex then htilEx P G S o u X' (X' ∪ Υ) else 1)) := by
          rw [hTprod, hexp]
      _ ≤ wt P F (labOf G S o Oex) X' Υ * ∏ u : Out S, jsR P G S o Oex u X' (X' ∪ Υ) :=
          mul_le_mul_of_nonneg_left (Finset.prod_le_prod₀ (fun u _ => hT0 u)
            (fun u _ => hTR u)) hwn
      _ = _ := hsum_eq.symm
  have hEtot : (∑ u ∈ Oco G S Oex,
            Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ)))
          + ∑ u ∈ Oex,
            Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ)))) =
        (∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset,
          wt P F (labOf G S o Oex) X' Υ * jsZ P G S o Oex X' Υ) /
          Wtm P F (labOf G S o Oex) := by
    simp only [Etm]
    rw [← Finset.sum_div, ← Finset.sum_div, ← add_div]
    congr 1
    rw [js_sum_swap, js_sum_swap, ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro X' _
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro Υ _
    simp only [jsZ, mul_add]
  have hflat : (∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset,
        wt P F (labOf G S o Oex) X' Υ) *
      Real.exp ((∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset,
        wt P F (labOf G S o Oex) X' Υ * jsZ P G S o Oex X' Υ) /
        (∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset, wt P F (labOf G S o Oex) X' Υ)) ≤
      ∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset,
        wt P F (labOf G S o Oex) X' Υ * Real.exp (jsZ P G S o Oex X' Υ) :=
    js_nested (Finset.univ : Finset (Finset S)) (fun X' => (candF F X').powerset)
      (fun X' Υ => wt P F (labOf G S o Oex) X' Υ) (fun X' Υ => jsZ P G S o Oex X' Υ)
      (fun X' _ Υ hΥ => wt_nonneg P hpW hy hϖ F _ X' Υ (Finset.mem_powerset.1 hΥ))
      (by rw [← hWeq]; exact hWpos)
  calc Wtm P F (labOf G S o Oex) * Real.exp
        (∑ u ∈ Oco G S Oex,
            Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ)))
          + ∑ u ∈ Oex,
            Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ))))
      = (∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset, wt P F (labOf G S o Oex) X' Υ) *
          Real.exp ((∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset,
            wt P F (labOf G S o Oex) X' Υ * jsZ P G S o Oex X' Υ) /
            (∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset, wt P F (labOf G S o Oex) X' Υ)) := by
        rw [hEtot, hWeq]
    _ ≤ ∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset,
        wt P F (labOf G S o Oex) X' Υ * Real.exp (jsZ P G S o Oex X' Υ) := hflat
    _ ≤ ∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset,
        P.y ^ X'.card * piF P.p₂ P.p₃ F X' Υ * (1/2 : ℝ) ^ psiF F (X' ∪ Υ) *
          ∏ u : Out S, hfac P.p₂ P.p₃ G S u X' (X' ∪ Υ) :=
        Finset.sum_le_sum (fun X' _ => Finset.sum_le_sum (fun Υ hΥ => hterm X' Υ hΥ))
    _ ≤ Wcl G S P.p₂ P.p₃ P.y := hmod

/-- "In particular" of `lem:rsc-jensen`. -/
theorem jensen_nonneg_core (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃)
    (hco : ∀ u ∈ Oco G S Oex,
      0 ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))))
    (hex : ∀ u ∈ Oex,
      0 ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ)))) :
    Wtm P F (labOf G S o Oex) ≤ Wcl G S P.p₂ P.p₃ P.y := by
  have h1 := jensen_core G hG S hS F hFG hF o ho Oex hOex P hp hy hϖ
  have hX : 0 ≤ (∑ u ∈ Oco G S Oex,
            Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))))
          + ∑ u ∈ Oex,
            Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ))) :=
    add_nonneg (Finset.sum_nonneg hco) (Finset.sum_nonneg hex)
  have h2 := Real.one_le_exp hX
  have hpW : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1 :=
    ⟨hp.1.le, hp.2.1, by linarith [hp.2.2]⟩
  have h3 : 0 ≤ Wtm P F (labOf G S o Oex) :=
    (Wtm_pos_core P hpW hy hϖ F _).le
  exact (le_mul_of_one_le_right h3 h2).trans h1

end TMSettingJ

end
end MaxLeafFormal.RSCGraph


==> anc/formal/MaxLeafFormal/RSC/Leaf.lean <==
import MaxLeafFormal.RSCGraphDefs

/-! Obligation A4: `lem:rsc-leaf` (proof of `RSCGraph.rsc_leaf`). -/

namespace MaxLeafFormal.RSCGraph
open Finset
open MaxLeafFormal.CDS (IsCDS γc termCount)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁ Credits)
open MaxLeafFormal.RSCRec (Par)
open MaxLeafFormal.RSCTree

noncomputable section
open Classical

variable {V : Type*} [Fintype V] [DecidableEq V]
variable (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)

/-- `lem:rsc-leaf`. -/
theorem leaf_core (hS : IsCDS G S) (hmin : S.card = γc G) (h2 : 2 ≤ S.card)
    (F : SimpleGraph S) (hFG : F ≤ G.induce (S : Set V)) (hF : F.IsTree)
    (v : S) (hv : F.degree v = 1) :
    ∃ u : Out S, NS G S u = {v} := by
  obtain ⟨hSc, hSd⟩ := hS
  by_contra hcon
  push Not at hcon
  have hvS : (v : V) ∈ S := v.2
  -- (i) connectivity of `G[S \ {v}]`: the image of the tree `F - v`
  have hsub : (G.induce ((S.erase v.1 : Finset V) : Set V)).Connected := by
    have hc1 : (F.induce {v}ᶜ).Connected := hF.connected.induce_compl_singleton_of_degree_eq_one hv
    let f : F.induce {v}ᶜ →g G.induce ((S.erase v.1 : Finset V) : Set V) :=
      { toFun := fun x => ⟨x.1.1, Finset.mem_coe.2 (Finset.mem_erase.2
          ⟨fun h => (Set.mem_compl_singleton_iff.1 x.2) (Subtype.ext h), x.1.2⟩)⟩
        map_rel' := by
          intro a b hab
          exact hFG hab }
    have hsurj : Function.Surjective f := by
      intro y
      have hy := Finset.mem_erase.1 (Finset.mem_coe.1 y.2)
      have hyS : y.1 ∈ S := hy.2
      have hne : (⟨y.1, hyS⟩ : S) ≠ v := fun h => hy.1 (congrArg Subtype.val h)
      refine ⟨⟨⟨y.1, hyS⟩, Set.mem_compl_singleton_iff.2 hne⟩, Subtype.ext rfl⟩
    exact SimpleGraph.Connected.map f hsurj hc1
  -- (ii) domination of `S \ {v}`
  have hdom : ∀ x : V, x ∈ S.erase v.1 ∨ ∃ u ∈ S.erase v.1, G.Adj x u := by
    intro x
    by_cases hx : x = v.1
    · right
      obtain ⟨w, hw, -⟩ := SimpleGraph.degree_eq_one_iff_existsUnique_adj.mp hv
      refine ⟨w.1, Finset.mem_erase.2 ⟨fun h => F.ne_of_adj hw (Subtype.ext h.symm), w.2⟩, ?_⟩
      rw [hx]
      exact hFG hw
    by_cases hxS : x ∈ S
    · left
      exact Finset.mem_erase.2 ⟨hx, hxS⟩
    · right
      obtain ⟨y, hyS, hadj⟩ : ∃ y ∈ S, G.Adj x y := (hSd x).resolve_left hxS
      have hyN : (⟨y, hyS⟩ : S) ∈ NS G S ⟨x, hxS⟩ := by
        simp [NS, hadj]
      have hs : ∃ s ∈ NS G S ⟨x, hxS⟩, s ≠ v := by
        by_contra hno
        push Not at hno
        apply hcon ⟨x, hxS⟩
        have hyv : (⟨y, hyS⟩ : S) = v := hno _ hyN
        ext s
        simp only [Finset.mem_singleton]
        constructor
        · exact hno s
        · intro hsv
          rw [hsv, ← hyv]
          exact hyN
      obtain ⟨s, hsN, hsv⟩ := hs
      have hsadj : G.Adj x s.1 := by
        simp only [NS, Finset.mem_filter, Finset.mem_univ, true_and] at hsN
        exact hsN
      exact ⟨s.1, Finset.mem_erase.2 ⟨fun h => hsv (Subtype.ext h), s.2⟩, hsadj⟩
  have hcds : IsCDS G (S.erase v.1) := ⟨hsub, hdom⟩
  have hle : γc G ≤ (S.erase v.1).card := Nat.sInf_le ⟨S.erase v.1, hcds, rfl⟩
  rw [Finset.card_erase_of_mem hvS] at hle
  omega

end
end MaxLeafFormal.RSCGraph


==> anc/formal/MaxLeafFormal/RSC/Measure.lean <==
import MaxLeafFormal.RSCTreeDefs

/-! Obligations A3 and C2: the monotone coupling, product-measure facts, `W^tm > 0` and basic
facts about `wsum`. -/

namespace MaxLeafFormal.RSCTree
open Finset
open MaxLeafFormal.Antinorm8 (RTree size fin)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁)
open MaxLeafFormal.RSCRec
open MaxLeafFormal.Antinorm3 (children D)
open MaxLeafFormal.CDS (par comp)

noncomputable section
open Classical

variable {Vt : Type*} [Fintype Vt] [DecidableEq Vt]

/-! ### Helpers -/

theorem sum_powerset_insert_aux {α : Type*} [DecidableEq α] {s : Finset α} {a : α}
    (ha : a ∉ s) (g : Finset α → ℝ) :
    ∑ t ∈ (insert a s).powerset, g t = ∑ t ∈ s.powerset, g t + ∑ t ∈ s.powerset, g (insert a t) := by
  have hdisj : Disjoint s.powerset (s.powerset.image (insert a)) := by
    rw [Finset.disjoint_left]
    intro t ht ht'
    obtain ⟨u, _, rfl⟩ := Finset.mem_image.1 ht'
    exact ha (Finset.mem_powerset.1 ht (Finset.mem_insert_self a u))
  have hinj : ∀ x ∈ s.powerset, ∀ y ∈ s.powerset, insert a x = insert a y → x = y := by
    intro x hx y hy hxy
    have hax : a ∉ x := fun h => ha (Finset.mem_powerset.1 hx h)
    have hay : a ∉ y := fun h => ha (Finset.mem_powerset.1 hy h)
    ext z
    constructor
    · intro hz
      have hm : z ∈ insert a y := by rw [← hxy]; exact Finset.mem_insert_of_mem hz
      rcases Finset.mem_insert.1 hm with rfl | h
      · exact absurd hz hax
      · exact h
    · intro hz
      have hm : z ∈ insert a x := by rw [hxy]; exact Finset.mem_insert_of_mem hz
      rcases Finset.mem_insert.1 hm with rfl | h
      · exact absurd hz hay
      · exact h
  rw [Finset.powerset_insert, Finset.sum_union hdisj, Finset.sum_image hinj]

theorem prodMeas_insert_not {α : Type*} [DecidableEq α] (p : α → ℝ) {C₀ Υ : Finset α} {a : α}
    (ha : a ∉ C₀) (hΥ : Υ ⊆ C₀) : prodMeas p (insert a C₀) Υ = (1 - p a) * prodMeas p C₀ Υ := by
  have haΥ : a ∉ Υ := fun h => ha (hΥ h)
  have hsd : insert a C₀ \ Υ = insert a (C₀ \ Υ) := Finset.insert_sdiff_of_notMem C₀ haΥ
  unfold prodMeas
  rw [hsd, Finset.prod_insert (fun h => ha (Finset.mem_sdiff.1 h).1)]
  ring

theorem prodMeas_insert_mem {α : Type*} [DecidableEq α] (p : α → ℝ) {C₀ Υ : Finset α} {a : α}
    (ha : a ∉ C₀) (hΥ : Υ ⊆ C₀) :
    prodMeas p (insert a C₀) (insert a Υ) = p a * prodMeas p C₀ Υ := by
  have haΥ : a ∉ Υ := fun h => ha (hΥ h)
  have hset : insert a C₀ \ insert a Υ = C₀ \ Υ := by
    ext x
    by_cases hx : x = a
    · rw [hx]; simp [ha, haΥ]
    · simp [hx]
  unfold prodMeas
  rw [hset, Finset.prod_insert haΥ]
  ring

theorem split_sum_aux {α : Type*} [DecidableEq α] (C₀ : Finset α) (a : α) (ha : a ∉ C₀)
    (f : Finset α → ℝ) (p : α → ℝ) :
    ∑ Υ ∈ (insert a C₀).powerset, prodMeas p (insert a C₀) Υ * f Υ
      = ∑ Υ ∈ C₀.powerset, prodMeas p C₀ Υ * ((1 - p a) * f Υ + p a * f (insert a Υ)) := by
  rw [sum_powerset_insert_aux ha, ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro Υ hΥ
  have hΥ' : Υ ⊆ C₀ := Finset.mem_powerset.1 hΥ
  rw [prodMeas_insert_not p ha hΥ', prodMeas_insert_mem p ha hΥ']
  ring

theorem prodMeas_nonneg {α : Type*} [DecidableEq α] {p : α → ℝ} {C Υ : Finset α}
    (hp : ∀ v ∈ C, 0 ≤ p v ∧ p v ≤ 1) (hΥ : Υ ⊆ C) : 0 ≤ prodMeas p C Υ := by
  unfold prodMeas
  apply mul_nonneg
  · exact Finset.prod_nonneg fun v hv => (hp v (hΥ hv)).1
  · exact Finset.prod_nonneg fun v hv => sub_nonneg.2 (hp v (Finset.mem_sdiff.1 hv).1).2

theorem monotone_coupling_aux {α : Type*} [DecidableEq α] (C : Finset α) :
    ∀ (f : Finset α → ℝ) (p p' : α → ℝ), (∀ Υ ⊆ C, 0 ≤ f Υ) →
      (∀ Υ Υ' : Finset α, Υ ⊆ Υ' → Υ' ⊆ C → f Υ ≤ f Υ') →
      (∀ v ∈ C, 0 ≤ p v ∧ p v ≤ p' v ∧ p' v ≤ 1) →
      ∑ Υ ∈ C.powerset, prodMeas p C Υ * f Υ ≤ ∑ Υ ∈ C.powerset, prodMeas p' C Υ * f Υ := by
  induction C using Finset.induction_on with
  | empty => intro f p p' _ _ _; simp [prodMeas]
  | @insert a C₀ ha ih =>
    intro f p p' hf0 hf hp
    rw [split_sum_aux C₀ a ha f p, split_sum_aux C₀ a ha f p']
    have hp1 : ∀ v ∈ C₀, 0 ≤ p v ∧ p v ≤ 1 := fun v hv =>
      ⟨(hp v (Finset.mem_insert_of_mem hv)).1,
        ((hp v (Finset.mem_insert_of_mem hv)).2.1).trans (hp v (Finset.mem_insert_of_mem hv)).2.2⟩
    have hp₀ : ∀ v ∈ C₀, 0 ≤ p v ∧ p v ≤ p' v ∧ p' v ≤ 1 :=
      fun v hv => hp v (Finset.mem_insert_of_mem hv)
    obtain ⟨hp0, hpp, hp'1⟩ := hp a (Finset.mem_insert_self a C₀)
    have hp'0 : 0 ≤ p' a := hp0.trans hpp
    have step1 : ∑ Υ ∈ C₀.powerset, prodMeas p C₀ Υ * ((1 - p a) * f Υ + p a * f (insert a Υ))
        ≤ ∑ Υ ∈ C₀.powerset, prodMeas p C₀ Υ * ((1 - p' a) * f Υ + p' a * f (insert a Υ)) := by
      apply Finset.sum_le_sum
      intro Υ hΥ
      have hΥ' : Υ ⊆ C₀ := Finset.mem_powerset.1 hΥ
      have hmono : f Υ ≤ f (insert a Υ) :=
        hf Υ (insert a Υ) (Finset.subset_insert a Υ) (Finset.insert_subset_insert a hΥ')
      have hnn : 0 ≤ prodMeas p C₀ Υ := prodMeas_nonneg hp1 hΥ'
      refine mul_le_mul_of_nonneg_left ?_ hnn
      nlinarith [mul_nonneg (sub_nonneg.2 hpp) (sub_nonneg.2 hmono)]
    have hg0 : ∀ Υ ⊆ C₀, 0 ≤ (1 - p' a) * f Υ + p' a * f (insert a Υ) := by
      intro Υ hΥ
      exact add_nonneg
        (mul_nonneg (sub_nonneg.2 hp'1) (hf0 Υ (hΥ.trans (Finset.subset_insert a C₀))))
        (mul_nonneg hp'0 (hf0 (insert a Υ) (Finset.insert_subset_insert a hΥ)))
    have hgm : ∀ Υ Υ' : Finset α, Υ ⊆ Υ' → Υ' ⊆ C₀ →
        (1 - p' a) * f Υ + p' a * f (insert a Υ) ≤ (1 - p' a) * f Υ' + p' a * f (insert a Υ') := by
      intro Υ Υ' h h'
      have m1 := hf Υ Υ' h (h'.trans (Finset.subset_insert a C₀))
      have m2 := hf (insert a Υ) (insert a Υ') (Finset.insert_subset_insert a h)
        (Finset.insert_subset_insert a h')
      have k1 := mul_le_mul_of_nonneg_left m1 (sub_nonneg.2 hp'1)
      have k2 := mul_le_mul_of_nonneg_left m2 hp'0
      linarith
    have step2 := ih (fun Υ => (1 - p' a) * f Υ + p' a * f (insert a Υ)) p p' hg0 hgm hp₀
    exact le_trans step1 step2

theorem prodMeas_sum_one' {α : Type*} [DecidableEq α] (C : Finset α) (p : α → ℝ) :
    ∑ Υ ∈ C.powerset, prodMeas p C Υ = 1 := by
  induction C using Finset.induction_on with
  | empty => simp [prodMeas]
  | @insert a C₀ ha ih =>
    have key : ∑ Υ ∈ (insert a C₀).powerset, prodMeas p (insert a C₀) Υ
        = ∑ Υ ∈ C₀.powerset, prodMeas p C₀ Υ * ((1 - p a) + p a) := by
      have h := split_sum_aux C₀ a ha (fun _ => (1:ℝ)) p
      simpa only [mul_one] using h
    rw [key]
    simp only [sub_add_cancel, mul_one]
    exact ih

theorem pk_bounds {p₂ p₃ : ℝ} (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (k : ℕ) :
    0 ≤ pk p₂ p₃ k ∧ pk p₂ p₃ k ≤ 1 := by
  obtain ⟨h0, h1, h2⟩ := hp
  unfold pk
  split_ifs <;> constructor <;> linarith

theorem hhat_nonneg (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (lab : Vt → Label) (v : Vt) (X : Finset Vt) :
    0 ≤ hhat P lab v X := by
  obtain ⟨hp0, hp23, hp3⟩ := hp
  obtain ⟨hϖ2, hϖ3⟩ := hϖ
  unfold hhat
  have h1 : 0 ≤ 1 - P.p₂ := by linarith
  have h2 : 0 ≤ 1 - P.p₃ := by linarith
  have h3 : 0 ≤ P.ϖ₂ := by linarith
  have h4 : 0 ≤ P.ϖ₃ := by linarith
  split_ifs
  · exact mul_nonneg (pow_nonneg h1 _) (pow_nonneg h2 _)
  · exact mul_nonneg (mul_nonneg (pow_nonneg (by norm_num) _) (pow_nonneg h3 _)) (pow_nonneg h4 _)

theorem hhat_pos (P : Par) (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (lab : Vt → Label) (v : Vt)
    (X : Finset Vt) (hv : v ∉ X) : 0 < hhat P lab v X := by
  obtain ⟨hϖ2, hϖ3⟩ := hϖ
  unfold hhat
  rw [ite_eq_right hv]
  have h3 : 0 < P.ϖ₂ := by linarith
  have h4 : 0 < P.ϖ₃ := by linarith
  exact mul_pos (mul_pos (pow_pos (by norm_num) _) (pow_pos h3 _)) (pow_pos h4 _)

theorem piF_nonneg {p₂ p₃ : ℝ} (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) {F : SimpleGraph Vt}
    (X' Υ : Finset Vt) (hΥ : Υ ⊆ candF F X') : 0 ≤ piF p₂ p₃ F X' Υ := by
  unfold piF
  exact prodMeas_nonneg (fun v _ => pk_bounds hp _) hΥ

/-- The `wt` weight is nonnegative on admissible pairs. -/
theorem wt_nonneg (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (F : SimpleGraph Vt) (lab : Vt → Label) (X' Υ : Finset Vt)
    (hΥ : Υ ⊆ candF F X') : 0 ≤ wt P F lab X' Υ := by
  unfold wt
  refine mul_nonneg (mul_nonneg (mul_nonneg (pow_nonneg hy _)
    (piF_nonneg hp X' Υ hΥ)) (pow_nonneg (by norm_num) _)) (Finset.prod_nonneg fun v _ => ?_)
  exact hhat_nonneg P hp hϖ lab v _

theorem wsum_term_nonneg (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E : Finset Vt → Finset Vt → Prop) (X' : Finset Vt) :
    0 ≤ ∑ Υ ∈ (candF F X').powerset, (if E X' Υ then wt P F lab X' Υ else 0) := by
  apply Finset.sum_nonneg
  intro Υ hΥ
  split_ifs
  · exact wt_nonneg P hp hy hϖ F lab X' Υ (Finset.mem_powerset.1 hΥ)
  · exact le_rfl

theorem wsum_pos_core (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E : Finset Vt → Finset Vt → Prop) (hE : E ∅ ∅) : 0 < wsum P F lab E := by
  have hc : candF F ∅ = ∅ := by
    ext v
    simp [candF, kF]
  have hwt : wt P F lab ∅ ∅ = (1/2 : ℝ) ^ psiF F ∅ * ∏ v, hhat P lab v ∅ := by
    unfold wt piF prodMeas
    rw [hc]
    simp
  have hpos : 0 < wt P F lab ∅ ∅ := by
    rw [hwt]
    exact mul_pos (by positivity)
      (Finset.prod_pos fun v _ => hhat_pos P hϖ lab v ∅ (by simp))
  have heq : ∑ Υ ∈ (candF F ∅).powerset, (if E ∅ Υ then wt P F lab ∅ Υ else 0)
      = wt P F lab ∅ ∅ := by
    simp [hc, hE]
  unfold wsum
  calc (0 : ℝ) < wt P F lab ∅ ∅ := hpos
    _ = ∑ Υ ∈ (candF F ∅).powerset, (if E ∅ Υ then wt P F lab ∅ Υ else 0) := heq.symm
    _ ≤ ∑ X' : Finset Vt, ∑ Υ ∈ (candF F X').powerset, (if E X' Υ then wt P F lab X' Υ else 0) :=
        Finset.single_le_sum
          (f := fun X' : Finset Vt =>
            ∑ Υ ∈ (candF F X').powerset, (if E X' Υ then wt P F lab X' Υ else 0))
          (fun X' _ => wsum_term_nonneg P hp hy hϖ F lab E X') (Finset.mem_univ _)

/-! ### Statements -/

/-- The monotone coupling. -/
theorem monotone_coupling_core {α : Type*} [DecidableEq α] (C : Finset α) (f : Finset α → ℝ)
    (hf0 : ∀ Υ ⊆ C, 0 ≤ f Υ) (hf : ∀ Υ Υ', Υ ⊆ Υ' → Υ' ⊆ C → f Υ ≤ f Υ')
    (p p' : α → ℝ) (hp : ∀ v ∈ C, 0 ≤ p v ∧ p v ≤ p' v ∧ p' v ≤ 1) :
    ∑ Υ ∈ C.powerset, prodMeas p C Υ * f Υ ≤ ∑ Υ ∈ C.powerset, prodMeas p' C Υ * f Υ :=
  monotone_coupling_aux C f p p' hf0 hf hp

/-- `W^tm > 0`. -/
theorem Wtm_pos_core (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (F : SimpleGraph Vt) (lab : Vt → Label) : 0 < Wtm P F lab := by
  exact wsum_pos_core P hp hy hϖ F lab (fun _ _ => True) trivial


/-- The product measure has total mass one. -/
theorem prodMeas_sum_one {α : Type*} [DecidableEq α] (C : Finset α) (p : α → ℝ) :
    ∑ Υ ∈ C.powerset, prodMeas p C Υ = 1 :=
  prodMeas_sum_one' C p

/-- `wsum` is monotone in the event (weights are nonnegative). -/
theorem wsum_mono (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E E' : Finset Vt → Finset Vt → Prop) (h : ∀ X' Υ, E X' Υ → E' X' Υ) :
    wsum P F lab E ≤ wsum P F lab E' := by
  unfold wsum
  apply Finset.sum_le_sum
  intro X' _
  apply Finset.sum_le_sum
  intro Υ hΥ
  by_cases h1 : E X' Υ
  · simp [h1, h X' Υ h1]
  · rw [ite_eq_right h1]
    split_ifs with h2
    · exact wt_nonneg P hp hy hϖ F lab X' Υ (Finset.mem_powerset.1 hΥ)
    · exact le_rfl

theorem wsum_nonneg (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E : Finset Vt → Finset Vt → Prop) : 0 ≤ wsum P F lab E := by
  unfold wsum
  apply Finset.sum_nonneg
  intro X' _
  exact wsum_term_nonneg P hp hy hϖ F lab E X'

/-- Additivity over disjoint events. -/
theorem wsum_or (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E E' : Finset Vt → Finset Vt → Prop) (h : ∀ X' Υ, ¬ (E X' Υ ∧ E' X' Υ)) :
    wsum P F lab (fun X' Υ => E X' Υ ∨ E' X' Υ) = wsum P F lab E + wsum P F lab E' := by
  unfold wsum
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro X' _
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro Υ _
  by_cases h1 : E X' Υ
  · have h2 : ¬ E' X' Υ := fun h2 => h X' Υ ⟨h1, h2⟩
    simp [h1, h2]
  · by_cases h2 : E' X' Υ <;> simp [h1, h2]

/-- Events that agree on all pairs `(X', Υ)` with `Υ ⊆ C_F(X')` have the same weight. -/
theorem wsum_congr (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E E' : Finset Vt → Finset Vt → Prop)
    (h : ∀ X' Υ, Υ ⊆ candF F X' → (E X' Υ ↔ E' X' Υ)) :
    wsum P F lab E = wsum P F lab E' := by
  unfold wsum
  apply Finset.sum_congr rfl
  intro X' _
  apply Finset.sum_congr rfl
  intro Υ hΥ
  have hiff := h X' Υ (Finset.mem_powerset.1 hΥ)
  by_cases h1 : E X' Υ
  · simp [h1, hiff.1 h1]
  · have h2 : ¬ E' X' Υ := fun h2 => h1 (hiff.2 h2)
    simp [h1, h2]

/-- The pair `(∅, ∅)` has positive weight, so every event containing it has positive weight. -/
theorem wsum_pos_of_empty (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E : Finset Vt → Finset Vt → Prop) (hE : E ∅ ∅) : 0 < wsum P F lab E :=
  wsum_pos_core P hp hy hϖ F lab E hE

end
end MaxLeafFormal.RSCTree


==> anc/formal/MaxLeafFormal/RSC/Model.lean <==
import MaxLeafFormal.RSCGraphDefs
import MaxLeafFormal.RSC.Measure

/-! Obligation A6: `lem:rsc-model` (proof of `RSCGraph.rsc_model`). The two inputs, `lem:rsc-mono`
and the monotone coupling, are taken as hypotheses here; `RSCGraph` supplies them from
`RSC/Mono.lean` and `RSC/Measure.lean`. -/

namespace MaxLeafFormal.RSCGraph
open Finset
open MaxLeafFormal.CDS (IsCDS γc termCount comp closedNbhd mem_closedNbhd card_cc_le_of_surjective)
open MaxLeafFormal.RSCRec (Par)
open MaxLeafFormal.RSCTree

noncomputable section
open Classical

variable {V : Type*} [Fintype V] [DecidableEq V]

private lemma pw_pk_mono {p₂ p₃ : ℝ} (hp : p₂ ≤ p₃) {k k' : ℕ} (h : k ≤ k') :
    pk p₂ p₃ k ≤ pk p₂ p₃ k' := by
  unfold pk
  split_ifs <;> first | exact le_refl _ | exact hp | omega

private lemma pw_prodMeas_split {α : Type*} [DecidableEq α] (p : α → ℝ) {C D Υ : Finset α}
    (hDC : D ⊆ C) (hΥD : Υ ⊆ D) :
    prodMeas p C Υ = prodMeas p D Υ * ∏ v ∈ C \ D, (1 - p v) := by
  unfold prodMeas
  have hset : C \ Υ = (D \ Υ) ∪ (C \ D) := by
    ext x
    simp only [mem_sdiff, mem_union]
    constructor
    · rintro ⟨hxC, hxΥ⟩
      by_cases hxD : x ∈ D
      · exact Or.inl ⟨hxD, hxΥ⟩
      · exact Or.inr ⟨hxC, hxD⟩
    · rintro (⟨hxD, hxΥ⟩ | ⟨hxC, hxD⟩)
      · exact ⟨hDC hxD, hxΥ⟩
      · exact ⟨hxC, fun hxΥ => hxD (hΥD hxΥ)⟩
  have hdisj : Disjoint (D \ Υ) (C \ D) :=
    Finset.disjoint_left.2 fun x h1 h2 => (mem_sdiff.1 h2).2 (mem_sdiff.1 h1).1
  rw [hset, Finset.prod_union hdisj]
  ring

private lemma pw_prodMeas_zero {α : Type*} [DecidableEq α] (p : α → ℝ) {C D Υ : Finset α}
    (hΥC : Υ ⊆ C) (hz : ∀ v ∈ C, v ∉ D → p v = 0) (hΥD : ¬ Υ ⊆ D) :
    prodMeas p C Υ = 0 := by
  unfold prodMeas
  obtain ⟨v, hvΥ, hvD⟩ := Finset.not_subset.1 hΥD
  rw [Finset.prod_eq_zero hvΥ (hz v (hΥC hvΥ) hvD), zero_mul]

private lemma pw_prodMeas_ext {α : Type*} [DecidableEq α] (p : α → ℝ) {C D Υ : Finset α}
    (hDC : D ⊆ C) (hΥD : Υ ⊆ D) (hz : ∀ v ∈ C, v ∉ D → p v = 0) :
    prodMeas p C Υ = prodMeas p D Υ := by
  rw [pw_prodMeas_split p hDC hΥD, Finset.prod_eq_one, mul_one]
  intro v hv
  rw [hz v (mem_sdiff.1 hv).1 (mem_sdiff.1 hv).2, sub_zero]

private lemma pw_prodMeas_map {α β : Type*} [DecidableEq α] [DecidableEq β] (e : α ↪ β)
    (p : β → ℝ) (C Υ : Finset α) :
    prodMeas p (C.map e) (Υ.map e) = prodMeas (fun x => p (e x)) C Υ := by
  unfold prodMeas
  rw [← Finset.map_sdiff]
  simp only [Finset.prod_map]

private lemma pw_prodMeas_congr {α : Type*} [DecidableEq α] {p q : α → ℝ} {C Υ : Finset α}
    (hΥ : Υ ⊆ C) (h : ∀ v ∈ C, p v = q v) : prodMeas p C Υ = prodMeas q C Υ := by
  unfold prodMeas
  congr 1
  · apply Finset.prod_congr rfl
    intro v hv
    exact h v (hΥ hv)
  · apply Finset.prod_congr rfl
    intro v hv
    rw [h v (mem_sdiff.1 hv).1]

/-- Counting: the termCount of `ι W` is bounded by the tree potential `ψ_F(W)` plus the number of
outside vertices with no neighbour in `W`. -/
private lemma pw_tc_le (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)
    (F : SimpleGraph S) (hFG : F ≤ G.induce (S : Set V)) (W : Finset S) :
    termCount G (W.map (Function.Embedding.subtype _)) ≤
      psiF F W + (univ.filter (fun u : Out S => Disjoint (NS G S u) W)).card := by
  set Wv := W.map (Function.Embedding.subtype _) with hWv
  have memWv : ∀ v : S, v.1 ∈ Wv ↔ v ∈ W := fun v => by simp [hWv]
  have key : ∀ u : Out S, u.1 ∈ closedNbhd G Wv ↔ ¬ Disjoint (NS G S u) W := by
    intro u
    rw [mem_closedNbhd]
    constructor
    · rintro (h | ⟨x, hx, hadj⟩) hd
      · obtain ⟨a, -, ha⟩ := mem_map.1 h
        exact u.2 (by rw [← ha]; exact a.2)
      · obtain ⟨a, haW, rfl⟩ := mem_map.1 hx
        have hmem : a ∈ NS G S u := by
          simp only [NS, mem_filter, mem_univ, true_and]
          exact hadj.symm
        exact Finset.disjoint_left.1 hd hmem haW
    · intro hd
      rw [Finset.disjoint_left] at hd
      push Not at hd
      obtain ⟨a, haN, haW⟩ := hd
      simp only [NS, mem_filter, mem_univ, true_and] at haN
      exact Or.inr ⟨a.1, mem_map.2 ⟨a, haW, rfl⟩, haN.symm⟩
  have hout : (univ.filter (fun w : V => w ∉ S ∧ w ∉ closedNbhd G Wv)) =
      (univ.filter (fun u : Out S => Disjoint (NS G S u) W)).map (Function.Embedding.subtype _) := by
    ext w
    constructor
    · intro hw
      rw [mem_filter] at hw
      obtain ⟨-, hwS, hwN⟩ := hw
      rw [mem_map]
      refine ⟨⟨w, hwS⟩, mem_filter.2 ⟨mem_univ _, ?_⟩, rfl⟩
      exact not_not.1 (fun h => hwN ((key ⟨w, hwS⟩).2 h))
    · intro hw
      rw [mem_map] at hw
      obtain ⟨u, hu, hw⟩ := hw
      rw [← hw, mem_filter]
      exact ⟨mem_univ _, u.2, fun h => (key u).1 h (mem_filter.1 hu).2⟩
  have hout_card : (univ.filter (fun w : V => w ∉ S ∧ w ∉ closedNbhd G Wv)).card ≤
      (univ.filter (fun u : Out S => Disjoint (NS G S u) W)).card :=
    le_of_eq (by rw [hout, card_map])
  have hS2 : (univ.filter (fun w : V => w ∈ S ∧ w ∉ closedNbhd G Wv)).card ≤
      (univ.filter (fun v : S => v ∉ W ∧ ∀ u : S, F.Adj v u → u ∉ W)).card := by
    have hC : (univ.filter (fun w : V => w ∈ S ∧ w ∉ closedNbhd G Wv)) =
        (univ.filter (fun v : S => v.1 ∉ closedNbhd G Wv)).map (Function.Embedding.subtype _) := by
      ext w
      simp [and_comm]
    rw [hC, card_map]
    apply card_le_card
    intro v hv
    simp only [mem_filter, mem_univ, true_and] at hv ⊢
    refine ⟨fun hvX => hv ((mem_closedNbhd G Wv v.1).2 (Or.inl ((memWv v).2 hvX))), ?_⟩
    intro u hvu huX
    apply hv
    rw [mem_closedNbhd]
    have hadj : (G.induce (S : Set V)).Adj v u := hFG hvu
    exact Or.inr ⟨u.1, (memWv u).2 huX, (by simpa using hadj : G.Adj v.1 u.1).symm⟩
  have h3 : comp G Wv ≤ comp F W := by
    unfold comp
    let f : F.induce (W : Set S) →g G.induce (Wv : Set V) :=
      ⟨fun x => ⟨x.1.1, (memWv x.1).2 x.2⟩, fun {a b} h => by
        have : (G.induce (S : Set V)).Adj a.1 b.1 := hFG h
        simpa using this⟩
    apply card_cc_le_of_surjective f
    intro x
    have hx : x.1 ∈ W.map (Function.Embedding.subtype _) := x.2
    obtain ⟨v, hvW, hv⟩ := mem_map.1 hx
    exact ⟨⟨v, hvW⟩, Subtype.ext hv⟩
  have hsplit : Fintype.card V - (closedNbhd G Wv).card =
      (univ.filter (fun w : V => w ∉ S ∧ w ∉ closedNbhd G Wv)).card +
        (univ.filter (fun w : V => w ∈ S ∧ w ∉ closedNbhd G Wv)).card := by
    rw [← card_univ_sdiff, ← card_filter_add_card_filter_not (s := univ \ closedNbhd G Wv)
      (fun w => w ∈ S), add_comm]
    congr 2 <;> ext w <;> simp [and_comm]
  unfold termCount psiF
  omega

omit [Fintype V] in
private lemma pw_nbr_eq (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (X' : Finset S)
    (u : Out S) :
    (NS G S u ∩ X').card = nbrCount G (X'.map (Function.Embedding.subtype _)) u.1 := by
  unfold nbrCount
  rw [Finset.filter_map, card_map]
  congr 1
  ext x
  simp only [NS, Finset.mem_inter, Finset.mem_filter, Finset.mem_univ, true_and,
    Function.comp_apply]
  exact and_comm

/-- The `Out`-product of the `k ≥ 2` factors of `hfac`. -/
private def pwQ (p₂ p₃ : ℝ) (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)
    (X' : Finset S) : ℝ :=
  ∏ u : Out S, (1 - pk p₂ p₃ (NS G S u ∩ X').card) ^ (if 2 ≤ (NS G S u ∩ X').card then 1 else 0)

/-- The pointwise factor on `V`. -/
private def pwg (p₂ p₃ : ℝ) (G : SimpleGraph V) [DecidableRel G.Adj] (Xv : Finset V) (v : V) : ℝ :=
  (1 - pk p₂ p₃ (nbrCount G Xv v)) ^ (if 2 ≤ nbrCount G Xv v then 1 else 0)

private lemma pw_hfac_prod (p₂ p₃ : ℝ) (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)
    (X' W : Finset S) :
    ∏ u : Out S, hfac p₂ p₃ G S u X' W =
      pwQ p₂ p₃ G S X' * (1/2 : ℝ) ^ (univ.filter (fun u : Out S => Disjoint (NS G S u) W)).card := by
  unfold pwQ hfac
  rw [Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum, Finset.card_filter]
  ring

private lemma pw_cand_iff (G : SimpleGraph V) [DecidableRel G.Adj] (Xv : Finset V) (v : V) :
    v ∈ cand G Xv ↔ v ∉ Xv ∧ 2 ≤ nbrCount G Xv v := by
  unfold cand
  rw [mem_filter]
  exact ⟨fun h => ⟨h.2.1, h.2.2⟩, fun h => ⟨mem_univ _, h.1, h.2⟩⟩

private lemma pw_Q_eq (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (p₂ p₃ : ℝ)
    (X' : Finset S) :
    pwQ p₂ p₃ G S X' = ∏ v ∈ cand G (X'.map (Function.Embedding.subtype _)) \
        (cand G (X'.map (Function.Embedding.subtype _))).filter (fun v => v ∈ S),
        (1 - pk p₂ p₃ (nbrCount G (X'.map (Function.Embedding.subtype _)) v)) := by
  have hXS : ∀ v ∈ X'.map (Function.Embedding.subtype _), v ∈ S := by
    intro v hv
    obtain ⟨x, -, rfl⟩ := mem_map.1 hv
    exact x.2
  unfold pwQ
  have hL : ∏ u : Out S, (1 - pk p₂ p₃ (NS G S u ∩ X').card) ^
      (if 2 ≤ (NS G S u ∩ X').card then 1 else 0) =
      ∏ u : Out S, pwg p₂ p₃ G (X'.map (Function.Embedding.subtype _)) u.1 :=
    Finset.prod_congr rfl (fun u _ => by simp only [pw_nbr_eq G S X' u, pwg])
  have e1 : ∏ u : Out S, pwg p₂ p₃ G (X'.map (Function.Embedding.subtype _)) u.1 =
      ∏ v ∈ univ.filter (fun v : V => v ∉ S), pwg p₂ p₃ G (X'.map (Function.Embedding.subtype _)) v :=
    (Finset.prod_subtype (p := fun v : V => v ∉ S) (univ.filter fun v : V => v ∉ S)
      (fun x => by simp) (fun v => pwg p₂ p₃ G (X'.map (Function.Embedding.subtype _)) v)).symm
  have hsub : (cand G (X'.map (Function.Embedding.subtype _)) \
      (cand G (X'.map (Function.Embedding.subtype _))).filter (fun v => v ∈ S)) ⊆
      univ.filter (fun v : V => v ∉ S) := by
    intro v hv
    obtain ⟨hvC, hvCS⟩ := mem_sdiff.1 hv
    rw [mem_filter]
    exact ⟨mem_univ _, fun hvS => hvCS (mem_filter.2 ⟨hvC, hvS⟩)⟩
  have hone : ∀ v ∈ univ.filter (fun v : V => v ∉ S),
      v ∉ cand G (X'.map (Function.Embedding.subtype _)) \
        (cand G (X'.map (Function.Embedding.subtype _))).filter (fun v => v ∈ S) →
      pwg p₂ p₃ G (X'.map (Function.Embedding.subtype _)) v = 1 := by
    intro v hv hvn
    have hvS : v ∉ S := (mem_filter.1 hv).2
    have h2 : ¬ 2 ≤ nbrCount G (X'.map (Function.Embedding.subtype _)) v := by
      intro h2
      apply hvn
      exact mem_sdiff.2 ⟨(pw_cand_iff G _ v).2 ⟨fun hvX => hvS (hXS v hvX), h2⟩,
        fun h => hvS (mem_filter.1 h).2⟩
    unfold pwg
    rw [ite_eq_right h2, pow_zero]
  have e3 := Finset.prod_subset hsub hone
  rw [hL, e1, ← e3]
  apply Finset.prod_congr rfl
  intro v hv
  have h2 : 2 ≤ nbrCount G (X'.map (Function.Embedding.subtype _)) v :=
    ((pw_cand_iff G _ v).1 (mem_sdiff.1 hv).1).2
  unfold pwg
  rw [ite_eq_left h2, pow_one]

private lemma pw_B_eq (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (p₂ p₃ : ℝ)
    (Xv : Finset V) (g : Finset V → ℝ) :
    ∑ Υ ∈ (cand G Xv).powerset, prodMeas (fun v => pk p₂ p₃ (nbrCount G Xv v)) (cand G Xv) Υ *
        (if Υ ⊆ S then 1 else 0) * g Υ =
      (∏ v ∈ cand G Xv \ (cand G Xv).filter (fun v => v ∈ S), (1 - pk p₂ p₃ (nbrCount G Xv v))) *
        ∑ Υ ∈ ((cand G Xv).filter (fun v => v ∈ S)).powerset,
          prodMeas (fun v => pk p₂ p₃ (nbrCount G Xv v)) ((cand G Xv).filter (fun v => v ∈ S)) Υ *
            g Υ := by
  have hCS : (cand G Xv).filter (fun v => v ∈ S) ⊆ cand G Xv := filter_subset _ _
  have hsub : ((cand G Xv).filter (fun v => v ∈ S)).powerset ⊆ (cand G Xv).powerset :=
    powerset_mono.2 hCS
  have hz : ∀ Υ ∈ (cand G Xv).powerset, Υ ∉ ((cand G Xv).filter (fun v => v ∈ S)).powerset →
      prodMeas (fun v => pk p₂ p₃ (nbrCount G Xv v)) (cand G Xv) Υ * (if Υ ⊆ S then 1 else 0) * g Υ
        = 0 := by
    intro Υ hΥ hΥn
    rw [mem_powerset] at hΥ
    have hnS : ¬ Υ ⊆ S := fun hS' =>
      hΥn (mem_powerset.2 (fun x hx => mem_filter.2 ⟨hΥ hx, hS' hx⟩))
    rw [ite_eq_right hnS, mul_zero, zero_mul]
  rw [← Finset.sum_subset hsub hz, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro Υ hΥ
  rw [mem_powerset] at hΥ
  have hΥS : Υ ⊆ S := fun x hx => (mem_filter.1 (hΥ hx)).2
  rw [ite_eq_left hΥS, pw_prodMeas_split _ hCS hΥ]
  ring

omit [Fintype V] in
private lemma pw_couple_transport {α : Type _} [DecidableEq α] (E : V ≃ α)
    (hcα : ∀ (C : Finset α) (f : Finset α → ℝ), (∀ Υ ⊆ C, 0 ≤ f Υ) →
      (∀ Υ Υ', Υ ⊆ Υ' → Υ' ⊆ C → f Υ ≤ f Υ') →
      ∀ (p p' : α → ℝ), (∀ v ∈ C, 0 ≤ p v ∧ p v ≤ p' v ∧ p' v ≤ 1) →
      ∑ Υ ∈ C.powerset, prodMeas p C Υ * f Υ ≤ ∑ Υ ∈ C.powerset, prodMeas p' C Υ * f Υ)
    (C : Finset V) (f : Finset V → ℝ) (hf0 : ∀ Υ ⊆ C, 0 ≤ f Υ)
    (hfm : ∀ Υ Υ', Υ ⊆ Υ' → Υ' ⊆ C → f Υ ≤ f Υ') (p p' : V → ℝ)
    (hpb : ∀ v ∈ C, 0 ≤ p v ∧ p v ≤ p' v ∧ p' v ≤ 1) :
    ∑ Υ ∈ C.powerset, prodMeas p C Υ * f Υ ≤ ∑ Υ ∈ C.powerset, prodMeas p' C Υ * f Υ := by
  let e : V ↪ α := E.toEmbedding
  let e' : α ↪ V := E.symm.toEmbedding
  have hE : ∀ v : V, e' (e v) = v := fun v => E.symm_apply_apply v
  have hE' : ∀ a : α, e (e' a) = a := fun a => E.apply_symm_apply a
  have hmapV : ∀ Υ : Finset V, (Υ.map e).map e' = Υ := by
    intro Υ
    rw [Finset.map_map]
    ext x
    simp [hE]
  have hmapA : ∀ Υ : Finset α, (Υ.map e').map e = Υ := by
    intro Υ
    rw [Finset.map_map]
    ext x
    simp [hE']
  have hsub1 : ∀ Υ' : Finset α, Υ' ⊆ C.map e → Υ'.map e' ⊆ C := by
    intro Υ' h x hx
    obtain ⟨a, ha, rfl⟩ := mem_map.1 hx
    obtain ⟨c, hc, hca⟩ := mem_map.1 (h ha)
    rw [← hca, hE]
    exact hc
  have hconv : ∀ H : Finset α → ℝ,
      ∑ Υ ∈ C.powerset, H (Υ.map e) = ∑ Υ' ∈ (C.map e).powerset, H Υ' := by
    intro H
    refine Finset.sum_nbij' (fun Υ => Υ.map e) (fun Υ' => Υ'.map e') ?_ ?_ ?_ ?_ ?_
    · intro Υ hΥ
      rw [mem_powerset] at hΥ ⊢
      exact map_subset_map.2 hΥ
    · intro Υ' hΥ'
      rw [mem_powerset] at hΥ' ⊢
      exact hsub1 Υ' hΥ'
    · intro Υ _
      exact hmapV Υ
    · intro Υ' _
      exact hmapA Υ'
    · intro Υ _
      rfl
  have hgen : ∀ q : V → ℝ, ∀ Υ ∈ C.powerset,
      prodMeas q C Υ * f Υ = prodMeas (fun a => q (E.symm a)) (C.map e) (Υ.map e) *
        f ((Υ.map e).map e') := by
    intro q Υ hΥ
    rw [mem_powerset] at hΥ
    rw [hmapV, pw_prodMeas_map e (fun a => q (E.symm a)) C Υ]
    congr 1
    apply pw_prodMeas_congr hΥ
    intro v _
    show q v = q (E.symm (E v))
    rw [E.symm_apply_apply]
  have hLHS : ∑ Υ ∈ C.powerset, prodMeas p C Υ * f Υ =
      ∑ Υ' ∈ (C.map e).powerset, prodMeas (fun a => p (E.symm a)) (C.map e) Υ' *
        f (Υ'.map e') := by
    rw [← hconv]
    exact Finset.sum_congr rfl (fun Υ hΥ => hgen p Υ hΥ)
  have hRHS : ∑ Υ ∈ C.powerset, prodMeas p' C Υ * f Υ =
      ∑ Υ' ∈ (C.map e).powerset, prodMeas (fun a => p' (E.symm a)) (C.map e) Υ' *
        f (Υ'.map e') := by
    rw [← hconv]
    exact Finset.sum_congr rfl (fun Υ hΥ => hgen p' Υ hΥ)
  have hcα' := hcα (C.map e) (fun Υ' => f (Υ'.map e'))
    (fun Υ' h => hf0 _ (hsub1 Υ' h))
    (fun Υ' Υ'' h h2 => hfm _ _ (map_subset_map.2 h) (hsub1 _ h2))
    (fun a => p (E.symm a)) (fun a => p' (E.symm a))
    (by
      intro a ha
      obtain ⟨c, hc, rfl⟩ := mem_map.1 ha
      show 0 ≤ p (E.symm (e c)) ∧ p (E.symm (e c)) ≤ p' (E.symm (e c)) ∧
        p' (E.symm (e c)) ≤ 1
      have hEc : E.symm (e c) = c := E.symm_apply_apply c
      rw [hEc]
      exact hpb c hc)
  rw [hLHS, hRHS]
  exact hcα'

/-- The `pTr` tree measure on `V`: the tree probabilities `pk(k_F)` on `candF`, zero elsewhere. -/
private def pTr (S : Finset V) (p₂ p₃ : ℝ) (F : SimpleGraph S) (X' : Finset S) (v : V) : ℝ :=
  if h : v ∈ S then
    (if (⟨v, h⟩ : S) ∈ candF F X' then pk p₂ p₃ (kF F X' ⟨v, h⟩) else 0)
  else 0

omit [Fintype V] in
private lemma pw_pTr_emb (S : Finset V) (p₂ p₃ : ℝ) (F : SimpleGraph S) (X' : Finset S) (x : S)
    (hx : x ∈ candF F X') : pTr S p₂ p₃ F X' (x : V) = pk p₂ p₃ (kF F X' x) := by
  unfold pTr
  rw [dite_eq_left x.2, ite_eq_left (show (⟨(x : V), x.2⟩ : S) ∈ candF F X' from hx)]

omit [Fintype V] in
private lemma pw_pTr_out (S : Finset V) (p₂ p₃ : ℝ) (F : SimpleGraph S) (X' : Finset S) (v : V)
    (hv : v ∉ (candF F X').map (Function.Embedding.subtype _)) : pTr S p₂ p₃ F X' v = 0 := by
  unfold pTr
  split_ifs with h1 h2
  · exact absurd (mem_map.2 ⟨(⟨v, h1⟩ : S), h2, rfl⟩ :
      v ∈ (candF F X').map (Function.Embedding.subtype _)) hv
  · rfl
  · rfl

omit [Fintype V] [DecidableEq V] in
private lemma pw_mem_map (S : Finset V) (X' : Finset S) (x : S) :
    (x : V) ∈ X'.map (Function.Embedding.subtype _) ↔ x ∈ X' := by
  rw [mem_map]
  constructor
  · rintro ⟨y, hy, hyx⟩
    have : y = x := Subtype.ext hyx
    rw [← this]
    exact hy
  · intro h
    exact ⟨x, h, rfl⟩

omit [Fintype V] [DecidableEq V] in
private lemma pw_kF_le (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (F : SimpleGraph S)
    (hFG : F ≤ G.induce (S : Set V)) (X' : Finset S) (x : S) :
    kF F X' x ≤ nbrCount G (X'.map (Function.Embedding.subtype _)) x.1 := by
  unfold kF nbrCount
  rw [Finset.filter_map, card_map]
  apply card_le_card
  intro y hy
  rw [mem_filter] at hy ⊢
  exact ⟨hy.1, hFG hy.2⟩

private lemma pw_D_sub (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (F : SimpleGraph S)
    (hFG : F ≤ G.induce (S : Set V)) (X' : Finset S) :
    (candF F X').map (Function.Embedding.subtype _) ⊆
      (cand G (X'.map (Function.Embedding.subtype _))).filter (fun v => v ∈ S) := by
  intro v hv
  obtain ⟨x, hx, rfl⟩ := mem_map.1 hv
  rw [mem_filter, pw_cand_iff]
  have hx' := mem_filter.1 hx
  exact ⟨⟨fun h => hx'.2.1 ((pw_mem_map S X' x).1 h),
    le_trans hx'.2.2 (pw_kF_le G S F hFG X' x)⟩, x.2⟩

private lemma pw_pTr_bounds (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (p₂ p₃ : ℝ)
    (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (F : SimpleGraph S) (hFG : F ≤ G.induce (S : Set V))
    (X' : Finset S) (v : V)
    (hv : v ∈ (cand G (X'.map (Function.Embedding.subtype _))).filter (fun v => v ∈ S)) :
    0 ≤ pTr S p₂ p₃ F X' v ∧
      pTr S p₂ p₃ F X' v ≤ pk p₂ p₃ (nbrCount G (X'.map (Function.Embedding.subtype _)) v) := by
  obtain ⟨-, hvS⟩ := mem_filter.1 hv
  unfold pTr
  rw [dite_eq_left hvS]
  split_ifs with hc
  · exact ⟨(pk_bounds hp _).1, pw_pk_mono hp.2.1 (pw_kF_le G S F hFG X' ⟨v, hvS⟩)⟩
  · exact ⟨le_refl 0, (pk_bounds hp _).1⟩

private lemma pw_H4 (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (F : SimpleGraph S)
    (hFG : F ≤ G.induce (S : Set V)) (p₂ p₃ : ℝ) (X' : Finset S) (f : Finset V → ℝ) :
    ∑ Υ ∈ ((cand G (X'.map (Function.Embedding.subtype _))).filter (fun v => v ∈ S)).powerset,
        prodMeas (pTr S p₂ p₃ F X')
          ((cand G (X'.map (Function.Embedding.subtype _))).filter (fun v => v ∈ S)) Υ * f Υ
      = ∑ Υ_F ∈ (candF F X').powerset,
          piF p₂ p₃ F X' Υ_F * f (Υ_F.map (Function.Embedding.subtype _)) := by
  set CS := (cand G (X'.map (Function.Embedding.subtype _))).filter (fun v => v ∈ S) with hCS
  set D := (candF F X').map (Function.Embedding.subtype _) with hD
  have hDCS : D ⊆ CS := pw_D_sub G S F hFG X'
  have hzCS : ∀ v ∈ CS, v ∉ D → pTr S p₂ p₃ F X' v = 0 :=
    fun v _ hv => pw_pTr_out S p₂ p₃ F X' v hv
  have hsubD : D.powerset ⊆ CS.powerset := powerset_mono.2 hDCS
  have hz1 : ∀ Υ ∈ CS.powerset, Υ ∉ D.powerset →
      prodMeas (pTr S p₂ p₃ F X') CS Υ * f Υ = 0 := by
    intro Υ hΥ hΥn
    rw [mem_powerset] at hΥ
    have hnD : ¬ Υ ⊆ D := fun h => hΥn (mem_powerset.2 h)
    rw [pw_prodMeas_zero _ hΥ hzCS hnD, zero_mul]
  rw [← Finset.sum_subset hsubD hz1]
  have step2 : ∀ Υ ∈ D.powerset, prodMeas (pTr S p₂ p₃ F X') CS Υ * f Υ
      = prodMeas (pTr S p₂ p₃ F X') D Υ * f Υ := by
    intro Υ hΥ
    rw [mem_powerset] at hΥ
    rw [pw_prodMeas_ext _ hDCS hΥ hzCS]
  rw [Finset.sum_congr rfl step2]
  have hDS : ∀ x ∈ D, x ∈ S := fun x hx => (mem_filter.1 (hDCS hx)).2
  have step3 : ∀ H : Finset V → ℝ, ∑ Υ ∈ D.powerset, H Υ =
      ∑ Υ_F ∈ (candF F X').powerset, H (Υ_F.map (Function.Embedding.subtype _)) := by
    intro H
    have hL : ∀ Υ ∈ D.powerset,
        (Υ.subtype (fun x => x ∈ S)).map (Function.Embedding.subtype _) = Υ := by
      intro Υ hΥ
      exact subtype_map_of_mem (fun x hx => hDS x (mem_powerset.1 hΥ hx))
    refine Finset.sum_nbij' (fun Υ => Υ.subtype (fun x => x ∈ S))
      (fun Υ_F => Υ_F.map (Function.Embedding.subtype _)) ?_ ?_ ?_ ?_ ?_
    · intro Υ hΥ
      rw [mem_powerset]
      intro x hx
      obtain ⟨y, hy, hyx⟩ := mem_map.1 (mem_powerset.1 hΥ (mem_subtype.1 hx))
      have : y = x := Subtype.ext hyx
      rw [← this]
      exact hy
    · intro Υ_F hΥ_F
      rw [mem_powerset] at hΥ_F ⊢
      exact map_subset_map.2 hΥ_F
    · intro Υ hΥ
      exact hL Υ hΥ
    · intro Υ_F _
      ext x
      simp
    · intro Υ hΥ
      simp only [hL Υ hΥ]
  rw [step3]
  apply Finset.sum_congr rfl
  intro Υ_F hΥ_F
  rw [mem_powerset] at hΥ_F
  have hmap : prodMeas (pTr S p₂ p₃ F X') D (Υ_F.map (Function.Embedding.subtype _)) =
      piF p₂ p₃ F X' Υ_F := by
    rw [hD, pw_prodMeas_map]
    unfold piF
    apply pw_prodMeas_congr hΥ_F
    intro x hx
    exact pw_pTr_emb S p₂ p₃ F X' x hx
  rw [hmap]

private lemma pw_fiber (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (F : SimpleGraph S)
    (hFG : F ≤ G.induce (S : Set V))
    (hmono : ∀ X Y : Finset V, X ⊆ Y → termCount G Y ≤ termCount G X)
    (hcV : ∀ (C : Finset V) (f : Finset V → ℝ), (∀ Υ ⊆ C, 0 ≤ f Υ) →
      (∀ Υ Υ', Υ ⊆ Υ' → Υ' ⊆ C → f Υ ≤ f Υ') → ∀ (p p' : V → ℝ),
      (∀ v ∈ C, 0 ≤ p v ∧ p v ≤ p' v ∧ p' v ≤ 1) →
      ∑ Υ ∈ C.powerset, prodMeas p C Υ * f Υ ≤ ∑ Υ ∈ C.powerset, prodMeas p' C Υ * f Υ)
    (p₂ p₃ y : ℝ) (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (hy : 0 ≤ y) (X' : Finset S) :
    ∑ Υ ∈ (candF F X').powerset, y ^ X'.card * piF p₂ p₃ F X' Υ * (1/2 : ℝ) ^ psiF F (X' ∪ Υ)
        * ∏ u : Out S, hfac p₂ p₃ G S u X' (X' ∪ Υ)
      ≤ y ^ X'.card * ∑ Υ ∈ (cand G (X'.map (Function.Embedding.subtype _))).powerset,
          prodMeas (fun v => pk p₂ p₃ (nbrCount G (X'.map (Function.Embedding.subtype _)) v))
            (cand G (X'.map (Function.Embedding.subtype _))) Υ *
            (if Υ ⊆ S then 1 else 0) *
            (1/2 : ℝ) ^ termCount G (X'.map (Function.Embedding.subtype _) ∪ Υ) := by
  have hB := pw_B_eq G S p₂ p₃ (X'.map (Function.Embedding.subtype _))
    (fun Υ => (1/2 : ℝ) ^ termCount G (X'.map (Function.Embedding.subtype _) ∪ Υ))
  beta_reduce at hB
  rw [hB, ← pw_Q_eq G S p₂ p₃ X']
  have hQ0 : 0 ≤ pwQ p₂ p₃ G S X' := by
    unfold pwQ
    apply Finset.prod_nonneg
    intro u _
    apply pow_nonneg
    linarith [(pk_bounds hp (NS G S u ∩ X').card).2]
  have hterm : ∑ Υ ∈ (candF F X').powerset,
        y ^ X'.card * piF p₂ p₃ F X' Υ * (1/2 : ℝ) ^ psiF F (X' ∪ Υ)
          * ∏ u : Out S, hfac p₂ p₃ G S u X' (X' ∪ Υ)
      = y ^ X'.card * (pwQ p₂ p₃ G S X' * ∑ Υ ∈ (candF F X').powerset,
          piF p₂ p₃ F X' Υ * (1/2 : ℝ) ^ (psiF F (X' ∪ Υ) +
            (univ.filter (fun u : Out S => Disjoint (NS G S u) (X' ∪ Υ))).card)) := by
    rw [Finset.mul_sum, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro Υ _
    rw [pw_hfac_prod, pow_add]
    ring
  rw [hterm]
  have hT1 : ∑ Υ ∈ (candF F X').powerset,
        piF p₂ p₃ F X' Υ * (1/2 : ℝ) ^ (psiF F (X' ∪ Υ) +
          (univ.filter (fun u : Out S => Disjoint (NS G S u) (X' ∪ Υ))).card)
      ≤ ∑ Υ ∈ (candF F X').powerset,
          piF p₂ p₃ F X' Υ * (1/2 : ℝ) ^ termCount G
            (X'.map (Function.Embedding.subtype _) ∪ Υ.map (Function.Embedding.subtype _)) := by
    apply Finset.sum_le_sum
    intro Υ hΥ
    have hpi : 0 ≤ piF p₂ p₃ F X' Υ := by
      unfold piF
      exact prodMeas_nonneg (fun v _ => pk_bounds hp _) (mem_powerset.1 hΥ)
    apply mul_le_mul_of_nonneg_left _ hpi
    apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
    have := pw_tc_le G S F hFG (X' ∪ Υ)
    rw [Finset.map_union] at this
    exact this
  have hS1 := pw_H4 G S F hFG p₂ p₃ X'
    (fun Υ => (1/2 : ℝ) ^ termCount G (X'.map (Function.Embedding.subtype _) ∪ Υ))
  beta_reduce at hS1
  have hS2 := hcV ((cand G (X'.map (Function.Embedding.subtype _))).filter (fun v => v ∈ S))
    (fun Υ => (1/2 : ℝ) ^ termCount G (X'.map (Function.Embedding.subtype _) ∪ Υ))
    (fun Υ _ => pow_nonneg (by norm_num) _)
    (fun Υ Υ' h _ => pow_le_pow_of_le_one (by norm_num) (by norm_num)
      (hmono _ _ (Finset.union_subset_union (subset_refl _) h)))
    (pTr S p₂ p₃ F X')
    (fun v => pk p₂ p₃ (nbrCount G (X'.map (Function.Embedding.subtype _)) v))
    (fun v hv => ⟨(pw_pTr_bounds G S p₂ p₃ hp F hFG X' v hv).1,
      (pw_pTr_bounds G S p₂ p₃ hp F hFG X' v hv).2, (pk_bounds hp _).2⟩)
  beta_reduce at hS2
  have hfin := hT1.trans ((le_of_eq hS1.symm).trans hS2)
  exact mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hfin hQ0) (pow_nonneg hy _)

theorem model_core (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (S : Finset V)
    (hS : IsCDS G S) (F : SimpleGraph S) (hFG : F ≤ G.induce (S : Set V)) (hF : F.IsTree)
    (hmono : ∀ X Y : Finset V, X ⊆ Y → termCount G Y ≤ termCount G X)
    (hcoup : ∀ {α : Type _} [DecidableEq α] (C : Finset α) (f : Finset α → ℝ),
      (∀ Υ ⊆ C, 0 ≤ f Υ) → (∀ Υ Υ', Υ ⊆ Υ' → Υ' ⊆ C → f Υ ≤ f Υ') →
      ∀ (p p' : α → ℝ), (∀ v ∈ C, 0 ≤ p v ∧ p v ≤ p' v ∧ p' v ≤ 1) →
      ∑ Υ ∈ C.powerset, prodMeas p C Υ * f Υ ≤ ∑ Υ ∈ C.powerset, prodMeas p' C Υ * f Υ)
    (hsum1 : ∀ {α : Type _} [DecidableEq α] (C : Finset α) (p : α → ℝ),
      ∑ Υ ∈ C.powerset, prodMeas p C Υ = 1)
    (p₂ p₃ y : ℝ) (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (hy : 0 ≤ y) :
    ∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset,
        y ^ X'.card * piF p₂ p₃ F X' Υ * (1/2 : ℝ) ^ psiF F (X' ∪ Υ)
          * ∏ u : Out S, hfac p₂ p₃ G S u X' (X' ∪ Υ)
      ≤ Wcl G S p₂ p₃ y := by
  have hcV : ∀ (C : Finset V) (f : Finset V → ℝ), (∀ Υ ⊆ C, 0 ≤ f Υ) →
      (∀ Υ Υ', Υ ⊆ Υ' → Υ' ⊆ C → f Υ ≤ f Υ') → ∀ (p p' : V → ℝ),
      (∀ v ∈ C, 0 ≤ p v ∧ p v ≤ p' v ∧ p' v ≤ 1) →
      ∑ Υ ∈ C.powerset, prodMeas p C Υ * f Υ ≤ ∑ Υ ∈ C.powerset, prodMeas p' C Υ * f Υ :=
    fun C f h0 hm p p' hb => pw_couple_transport
      ((Fintype.equivFin V).trans Equiv.ulift.symm)
      (fun C' f' h0' hm' p1 p2 hb' => hcoup C' f' h0' hm' p1 p2 hb')
      C f h0 hm p p' hb
  have hstep : ∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset,
        y ^ X'.card * piF p₂ p₃ F X' Υ * (1/2 : ℝ) ^ psiF F (X' ∪ Υ)
          * ∏ u : Out S, hfac p₂ p₃ G S u X' (X' ∪ Υ)
      ≤ ∑ X' : Finset S, y ^ (X'.map (Function.Embedding.subtype _)).card *
          ∑ Υ ∈ (cand G (X'.map (Function.Embedding.subtype _))).powerset,
            prodMeas (fun v => pk p₂ p₃ (nbrCount G (X'.map (Function.Embedding.subtype _)) v))
              (cand G (X'.map (Function.Embedding.subtype _))) Υ *
              (if Υ ⊆ S then 1 else 0) *
              (1/2 : ℝ) ^ termCount G (X'.map (Function.Embedding.subtype _) ∪ Υ) := by
    apply Finset.sum_le_sum
    intro X' _
    rw [Finset.card_map]
    exact pw_fiber G S F hFG hmono hcV p₂ p₃ y hp hy X'
  refine hstep.trans (le_of_eq ?_)
  unfold Wcl
  refine Finset.sum_nbij' (fun X => X.map (Function.Embedding.subtype _))
    (fun Y => Y.subtype (fun x => x ∈ S)) ?_ ?_ ?_ ?_ ?_
  · intro X _
    rw [mem_powerset]
    intro x hx
    obtain ⟨v, -, rfl⟩ := mem_map.1 hx
    exact v.2
  · intro Y _
    exact mem_univ _
  · intro X _
    ext x
    simp
  · intro Y hY
    exact subtype_map_of_mem (fun x hx => mem_powerset.1 hY hx)
  · intro X _
    rfl

end
end MaxLeafFormal.RSCGraph


==> anc/formal/MaxLeafFormal/RSC/Mono.lean <==
import MaxLeafFormal.RSCGraphDefs

/-! Obligation A2: `lem:rsc-mono` (proof of `RSCGraph.rsc_mono`). -/

namespace MaxLeafFormal.RSCGraph
open Finset
open MaxLeafFormal.CDS (IsCDS γc termCount)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁ Credits)
open MaxLeafFormal.RSCRec (Par)
open MaxLeafFormal.RSCTree

noncomputable section
open Classical

variable {V : Type*} [Fintype V] [DecidableEq V]
variable (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)

open SimpleGraph MaxLeafFormal.CDS

theorem closedNbhd_mono_set' {X Y : Finset V} (hXY : X ⊆ Y) :
    closedNbhd G X ⊆ closedNbhd G Y := by
  intro w hw
  rw [mem_closedNbhd] at hw ⊢
  rcases hw with h | ⟨x, hx, h⟩
  · exact Or.inl (hXY h)
  · exact Or.inr ⟨x, hXY hx, h⟩

-- Adding a vertex with a neighbour in `X` does not increase the number of components.
omit [DecidableRel G.Adj] in
open MaxLeafFormal.CDS in
theorem comp_insert_le_of_adj' {X : Finset V} {v : V} (hv : v ∉ X) (x : V) (hx : x ∈ X)
    (hxv : G.Adj x v) :
    comp G (insert v X) ≤ comp G X := by
  unfold comp
  let φ : (G.induce (X : Set V)) →g (G.induce ((insert v X : Finset V) : Set V)) :=
    ⟨fun y => ⟨y.1, Finset.mem_coe.2 (Finset.mem_insert_of_mem (Finset.mem_coe.1 y.2))⟩,
      fun {a b} h => h⟩
  apply Nat.card_le_card_of_surjective (ConnectedComponent.map φ)
  intro c
  induction c using ConnectedComponent.ind with
  | h w =>
    obtain ⟨w, hw⟩ := w
    by_cases hwv : w = v
    · subst hwv
      refine ⟨(G.induce (X : Set V)).connectedComponentMk ⟨x, Finset.mem_coe.2 hx⟩, ?_⟩
      rw [ConnectedComponent.map_mk]
      exact ConnectedComponent.eq.2 (Adj.reachable hxv)
    · have hwX : w ∈ X := (Finset.mem_insert.1 (Finset.mem_coe.1 hw)).resolve_left hwv
      exact ⟨(G.induce (X : Set V)).connectedComponentMk ⟨w, Finset.mem_coe.2 hwX⟩, rfl⟩

-- Adding an isolated vertex increases the number of components by at most one.
omit [DecidableRel G.Adj] in
open MaxLeafFormal.CDS in
theorem comp_insert_le_add_one' {X : Finset V} {v : V} (hv : v ∉ X) :
    comp G (insert v X) ≤ comp G X + 1 := by
  unfold comp
  let φ : (G.induce (X : Set V)) →g (G.induce ((insert v X : Finset V) : Set V)) :=
    ⟨fun y => ⟨y.1, Finset.mem_coe.2 (Finset.mem_insert_of_mem (Finset.mem_coe.1 y.2))⟩,
      fun {a b} h => h⟩
  let g : Option (G.induce (X : Set V)).ConnectedComponent →
      (G.induce ((insert v X : Finset V) : Set V)).ConnectedComponent := fun o =>
    match o with
    | none => (G.induce ((insert v X : Finset V) : Set V)).connectedComponentMk
        ⟨v, Finset.mem_coe.2 (Finset.mem_insert_self v X)⟩
    | some c => ConnectedComponent.map φ c
  rw [← Finite.card_option]
  apply Nat.card_le_card_of_surjective g
  intro c
  induction c using ConnectedComponent.ind with
  | h w =>
    obtain ⟨w, hw⟩ := w
    by_cases hwv : w = v
    · subst hwv
      exact ⟨none, rfl⟩
    · have hwX : w ∈ X := (Finset.mem_insert.1 (Finset.mem_coe.1 hw)).resolve_left hwv
      exact ⟨some ((G.induce (X : Set V)).connectedComponentMk ⟨w, Finset.mem_coe.2 hwX⟩), rfl⟩

open MaxLeafFormal.CDS in
/-- One-vertex step: adding `v ∉ X` does not increase `termCount`. -/
theorem termCount_insert_le' {X : Finset V} {v : V} (hv : v ∉ X) :
    termCount G (insert v X) ≤ termCount G X := by
  unfold termCount
  have hA' : (closedNbhd G (insert v X)).card ≤ Fintype.card V := card_le_univ _
  by_cases hN : v ∈ closedNbhd G X
  · have hle := card_le_card (closedNbhd_mono_set' G (subset_insert v X))
    have hc : comp G (insert v X) ≤ comp G X := by
      rw [mem_closedNbhd] at hN
      rcases hN with h | ⟨x, hx, h⟩
      · exact absurd h hv
      · exact comp_insert_le_of_adj' G hv x hx h
    omega
  · have hvN : v ∉ closedNbhd G X := hN
    have hnb : ¬ ∃ x ∈ X, G.Adj x v := fun h => hN ((mem_closedNbhd G X v).2 (Or.inr h))
    have hsub : insert v (closedNbhd G X) ⊆ closedNbhd G (insert v X) := by
      intro w hw
      rcases Finset.mem_insert.1 hw with h | h
      · rw [h]; exact (mem_closedNbhd G _ _).2 (Or.inl (Finset.mem_insert_self v X))
      · exact closedNbhd_mono_set' G (subset_insert v X) h
    have hcard := card_le_card hsub
    rw [card_insert_of_notMem hvN] at hcard
    have hc := comp_insert_le_add_one' G hv
    have hA : (closedNbhd G X).card ≤ Fintype.card V := card_le_univ _
    omega

open MaxLeafFormal.CDS in
/-- Adding any finite set `D` does not increase `termCount`. -/
theorem termCount_union_le' (D : Finset V) :
    ∀ X : Finset V, termCount G (X ∪ D) ≤ termCount G X := by
  induction D using Finset.induction_on with
  | empty => intro X; simp
  | insert a D haD ih =>
    intro X
    rw [Finset.union_insert]
    by_cases ha : a ∈ X ∪ D
    · rw [insert_eq_of_mem ha]; exact ih X
    · exact (termCount_insert_le' G ha).trans (ih X)

/-- `lem:rsc-mono`. -/
theorem mono_core {X Y : Finset V} (hXY : X ⊆ Y) : termCount G Y ≤ termCount G X := by
  have h := termCount_union_le' G Y X
  rwa [Finset.union_eq_right.2 hXY] at h


end
end MaxLeafFormal.RSCGraph


==> anc/formal/MaxLeafFormal/RSC/Odds.lean <==
import MaxLeafFormal.RSC.TreeCore
import MaxLeafFormal.RSC.Bridge

/-! Obligations C4 and C5: `lem:rsc-odds`, `eq:rsc-odds1` and the core of `lem:rsc-credit`. -/

namespace MaxLeafFormal.RSCTree
open Finset
open MaxLeafFormal.Antinorm8 (RTree size fin)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁)
open MaxLeafFormal.RSCRec
open MaxLeafFormal.Antinorm3 (children D)
open MaxLeafFormal.CDS (par comp)

noncomputable section
open Classical

variable {Vt : Type*} [Fintype Vt] [DecidableEq Vt]

/-! ### Helpers -/

theorem std_meas (P : Par) (hP : P.Standing) : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1 := by
  have h := standing_hp P hP
  exact ⟨h.1.le, h.2.1, h.2.2.le⟩

theorem mem_children_root {F : SimpleGraph Vt} (hF : F.IsTree) (w u : Vt) :
    u ∈ children hF w w ↔ F.Adj w u := by
  rw [MaxLeafFormal.Antinorm3.mem_children, MaxLeafFormal.CDS.adj_iff_par hF w]
  constructor
  · rintro ⟨hu, hp⟩
    exact Or.inr ⟨hu, hp⟩
  · rintro (⟨h, _⟩ | ⟨hu, hp⟩)
    · exact absurd rfl h
    · exact ⟨hu, hp⟩

theorem no_triangle {F : SimpleGraph Vt} (hF : F.IsTree) {a b c : Vt} (hab : F.Adj a b)
    (hbc : F.Adj b c) (hca : F.Adj c a) : False := by
  have h1 : a ≠ b := hab.ne
  have h2 : b ≠ c := hbc.ne
  have h3 : c ≠ a := hca.ne
  apply hF.isAcyclic (SimpleGraph.Walk.cons hab (SimpleGraph.Walk.cons hbc
    (SimpleGraph.Walk.cons hca SimpleGraph.Walk.nil)))
  rw [SimpleGraph.Walk.cons_isCycle_iff]
  refine ⟨?_, ?_⟩
  · simp [SimpleGraph.Walk.cons_isPath_iff, h2, h3, h1.symm]
  · simp [h1, h2, h1.symm, h3.symm]

theorem allLabelsList_map {α : Type} {β : Type*} (R : α → Prop) (g : β → RTree α) (l : List β)
    (h : ∀ x ∈ l, AllLabels R (g x)) : AllLabelsList R (l.map g) := by
  induction l with
  | nil => simp [AllLabelsList]
  | cons x l ih =>
    simp only [List.map_cons, AllLabelsList]
    exact ⟨h x (List.mem_cons_self ..), ih (fun y hy => h y (List.mem_cons_of_mem _ hy))⟩

theorem allLabels_toRTree_core {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (L : Vt → FLabel) (R : FLabel → Prop)
    (hR : ∀ v, R (L v)) : ∀ n, ∀ v, (D hF r v).card = n → AllLabels R (toRTree hF r ord L v) := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    intro v hv
    rw [toRTree_eq hord L v, AllLabels]
    refine ⟨hR v, ?_⟩
    apply allLabelsList_map
    intro x hx
    have hwc : x ∈ children hF r v := (hord v).2 x |>.1 hx
    have hlt : (D hF r x).card < n := by
      rw [← hv]; exact Antinorm3.card_D_child_lt hF r hwc
    exact ih _ hlt x rfl

theorem prod_map_toRTree {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (ord : Vt → List Vt)
    (hord : IsChildOrder hF r ord) (L : Vt → FLabel) (g : RTree FLabel → ℝ) :
    (((ord r).map (toRTree hF r ord L)).map g).prod
      = ∏ v ∈ children hF r r, g (toRTree hF r ord L v) := by
  rw [List.map_map, ← List.prod_toFinset _ (hord r).1, toFinset_ord hord]
  rfl

theorem chiO10_nonneg (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) {M : Fin 10 → ℝ}
    (hM : 0 ≤ M) : 0 ≤ chiO10 P M := by
  have n : ∀ i, (0 : ℝ) ≤ M i := fun i => hM i
  have hl := lam_nonneg P hp
  have h2 : 0 ≤ 1 - P.p₂ := by linarith [hp.2.1, hp.2.2]
  have h3 : 0 ≤ 1 - P.p₃ := by linarith [hp.2.2]
  have a1 : 0 ≤ lam P * M 4 := mul_nonneg hl (n 4)
  have a2 : 0 ≤ (1 - P.p₂) * M 8 := mul_nonneg h2 (n 8)
  have a3 : 0 ≤ (1 - P.p₃) * M 9 := mul_nonneg h3 (n 9)
  unfold chiO10 chiOs10 chiOx10 chiOu10
  linarith [n 0, n 3, n 5, n 6, n 7]

/-- Child-level ratio: `chi_S ≥ κ chi_O` for the child `v` with `κ = 1 - p₃` if excluded, `1`
otherwise. -/
theorem child_ratio (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) (f : Vt → Option Force)
    (r : Vt) (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (v : Vt) :
    (if f v = some .excl then 1 - P.p₃ else 1)
        * chiO10 P (message10 P (toRTree hF r ord (fun u => (lab u, f u)) v))
      ≤ chiS10 P (message10 P (toRTree hF r ord (fun u => (lab u, f u)) v)) := by
  have hall := allLabels_toRTree_core hF r ord hord (fun u => (lab u, f u))
    (fun a : FLabel => a.1.2.1 + a.1.2.2 ≤ a.1.1) (fun u => hc u) _ v rfl
  have hfor : forcing (toRTree hF r ord (fun u => (lab u, f u)) v) = f v := by
    rw [toRTree_eq hord]; rfl
  by_cases h : f v = some .excl
  · rw [ite_eq_left h]
    exact (rsc_messages P hP _ hall).2.2.2.2 (by rw [hfor]; exact h)
  · rw [ite_eq_right h, one_mul]
    exact (rsc_messages P hP _ hall).2.2.2.1 (by rw [hfor]; exact h)

/-- Product bound over the children of the root `w`. -/
theorem prod_bound (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) (f : Vt → Option Force)
    (w : Vt) (ord : Vt → List Vt) (hord : IsChildOrder hF w ord) :
    (1 - P.p₃) ^ ((children hF w w).filter (fun v => f v = some .excl)).card
        * ∏ v ∈ children hF w w, chiO10 P (message10 P (toRTree hF w ord (fun u => (lab u, f u)) v))
      ≤ ∏ v ∈ children hF w w, chiS10 P (message10 P (toRTree hF w ord (fun u => (lab u, f u)) v)) := by
  have hp := standing_hp P hP
  have hq0 : 0 ≤ 1 - P.p₃ := by linarith [hp.2.2]
  have hk : ∏ v ∈ children hF w w, (if f v = some .excl then 1 - P.p₃ else 1)
      = (1 - P.p₃) ^ ((children hF w w).filter (fun v => f v = some .excl)).card := by
    rw [Finset.prod_ite]
    simp
  have hO : ∀ v, 0 ≤ chiO10 P (message10 P (toRTree hF w ord (fun u => (lab u, f u)) v)) :=
    fun v => chiO10_nonneg P hp (msg_nonneg P hP _)
  rw [← hk, ← Finset.prod_mul_distrib]
  exact Finset.prod_le_prod₀
    (fun v _ => mul_nonneg (by split_ifs <;> linarith) (hO v))
    (fun v _ => child_ratio P hP hF lab hc f w ord hord v)

/-- `lem:rsc-odds` in event form. -/
theorem odds_wsum (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1)
    (U : Finset Vt) (w : Vt) (hw : w ∉ U) :
    P.y / 2 * (1 - P.p₃) ^ (U.filter (F.Adj w)).card
        * wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∉ X' ∪ Υ)
      ≤ wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∈ X') := by
  have hp := standing_hp P hP
  have hy : 0 ≤ P.y := (standing_y P hP).le
  have hϖ := standing_ϖ P hP
  obtain ⟨f, hfdef⟩ : ∃ f : Vt → Option Force,
      f = fun v => if v ∈ U then some .excl else none := ⟨_, rfl⟩
  obtain ⟨ord, horddef⟩ : ∃ ord : Vt → List Vt, ord = fun v => (children hF w v).toList :=
    ⟨_, rfl⟩
  have hord : IsChildOrder hF w ord := by
    rw [horddef]; exact isChildOrder_toList_core hF w
  have hfU : ∀ v, f v = some .excl ↔ v ∈ U := by
    intro v; rw [hfdef]; by_cases h : v ∈ U <;> simp [h]
  have hfw : f w = none := by simp [hfdef, hw]
  have hR : ∀ X' Υ, Respects f X' Υ ↔ Disjoint U (X' ∪ Υ) := by
    intro X' Υ
    rw [Finset.disjoint_left]
    unfold Respects
    constructor
    · intro h x hxU hx
      exact ((h x).2.2 ((hfU x).2 hxU)) hx
    · intro h v
      refine ⟨fun hi => ?_, fun ho => ?_, fun he => ?_⟩
      · simp [hfdef] at hi
      · simp [hfdef] at ho
      · exact fun hx => h ((hfU v).1 he) hx
  have eA : wsum P F lab (fun X' Υ => Respects f X' Υ ∧ w ∈ X')
      = wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∈ X') :=
    wsum_congr P F lab _ _ (fun X' Υ _ => by rw [hR])
  have eB : wsum P F lab (fun X' Υ => Respects f X' Υ ∧ w ∉ X' ∪ Υ)
      = wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∉ X' ∪ Υ) :=
    wsum_congr P F lab _ _ (fun X' Υ _ => by rw [hR])
  have hset : (children hF w w).filter (fun v => f v = some .excl) = U.filter (F.Adj w) := by
    ext x
    simp only [Finset.mem_filter, mem_children_root hF w x, hfU]
    exact and_comm
  have R := recursion_core P (standing_hp P hP) hy hϖ hF w ord hord lab f
  dsimp only at R
  obtain ⟨hnn, h0, -, h2⟩ := R
  have hrt : toRTree hF w ord (fun v => (lab v, f v)) w
      = .node (lab w, none) ((ord w).map (toRTree hF w ord (fun v => (lab v, f v)))) := by
    rw [toRTree_eq hord (fun v => (lab v, f v)) w]
    simp only [hfw]
  have hQ0 : message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 0
      = (1 - P.p₂) ^ (lab w).2.1 * (1 - P.p₃) ^ (lab w).2.2 * (P.y / 2)
        * ∏ v ∈ children hF w w, chiS10 P (message10 P (toRTree hF w ord (fun u => (lab u, f u)) v)) := by
    rw [hrt, (message10_root P (lab w) ((ord w).map (toRTree hF w ord (fun v => (lab v, f v))))).1]
    congr 1
    exact prod_map_toRTree hF w ord hord (fun v => (lab v, f v)) (fun t => chiS10 P (message10 P t))
  have hQ5 : message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 5
        + message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 6
        + message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 7
        + message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 8
        + message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 9
      = (1/2 : ℝ) ^ (lab w).1 * P.ϖ₂ ^ (lab w).2.1 * P.ϖ₃ ^ (lab w).2.2
        * ∏ v ∈ children hF w w, chiO10 P (message10 P (toRTree hF w ord (fun u => (lab u, f u)) v)) := by
    rw [hrt, (message10_root P (lab w) ((ord w).map (toRTree hF w ord (fun v => (lab v, f v))))).2]
    congr 1
    exact prod_map_toRTree hF w ord hord (fun v => (lab v, f v)) (fun t => chiO10 P (message10 P t))
  have hcred : (1/2 : ℝ) ^ (lab w).1 * P.ϖ₂ ^ (lab w).2.1 * P.ϖ₃ ^ (lab w).2.2
      ≤ (1 - P.p₂) ^ (lab w).2.1 * (1 - P.p₃) ^ (lab w).2.2 :=
    credit_small P hP _ _ _ (hc w)
  have hPS := prod_bound P hP hF lab hc f w ord hord
  rw [hset] at hPS
  have hPO : 0 ≤ ∏ v ∈ children hF w w, chiO10 P (message10 P (toRTree hF w ord (fun u => (lab u, f u)) v)) :=
    Finset.prod_nonneg fun v _ => chiO10_nonneg P hp (msg_nonneg P hP _)
  have hn := msg_nonneg P hP (toRTree hF w ord (fun v => (lab v, f v)) w)
  have n5 : (0 : ℝ) ≤ message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 5 := hn 5
  have n6 : (0 : ℝ) ≤ message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 6 := hn 6
  have n7 : (0 : ℝ) ≤ message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 7 := hn 7
  have n8 : (0 : ℝ) ≤ message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 8 := hn 8
  have n9 : (0 : ℝ) ≤ message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 9 := hn 9
  have hp2 : 0 ≤ 1 - P.p₂ := by linarith [hp.2.1, hp.2.2]
  have hp3 : 0 ≤ 1 - P.p₃ := by linarith [hp.2.2]
  have hpp3 : 0 ≤ P.p₃ := by linarith [hp.1, hp.2.1]
  have hB : (message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 5 / 2
        + message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 6
        + message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 7
        + (1 - P.p₂) * message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 8
        + (1 - P.p₃) * message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 9)
      ≤ (1/2 : ℝ) ^ (lab w).1 * P.ϖ₂ ^ (lab w).2.1 * P.ϖ₃ ^ (lab w).2.2
        * ∏ v ∈ children hF w w, chiO10 P (message10 P (toRTree hF w ord (fun u => (lab u, f u)) v)) := by
    rw [← hQ5]
    have a1 := mul_nonneg hp.1.le n8
    have a2 := mul_nonneg hpp3 n9
    linarith
  have hyq : 0 ≤ P.y / 2 * (1 - P.p₃) ^ (U.filter (F.Adj w)).card :=
    mul_nonneg (div_nonneg hy (by norm_num)) (pow_nonneg hp3 _)
  have hc0 : 0 ≤ (1 - P.p₂) ^ (lab w).2.1 * (1 - P.p₃) ^ (lab w).2.2 * (P.y / 2) :=
    mul_nonneg (mul_nonneg (pow_nonneg hp2 _) (pow_nonneg hp3 _)) (div_nonneg hy (by norm_num))
  rw [← eA, ← eB, ← h0, ← h2, hQ0]
  calc P.y / 2 * (1 - P.p₃) ^ (U.filter (F.Adj w)).card
        * (message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 5 / 2
          + message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 6
          + message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 7
          + (1 - P.p₂) * message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 8
          + (1 - P.p₃) * message10 P (toRTree hF w ord (fun v => (lab v, f v)) w) 9)
      ≤ P.y / 2 * (1 - P.p₃) ^ (U.filter (F.Adj w)).card
          * ((1/2 : ℝ) ^ (lab w).1 * P.ϖ₂ ^ (lab w).2.1 * P.ϖ₃ ^ (lab w).2.2
            * ∏ v ∈ children hF w w, chiO10 P (message10 P (toRTree hF w ord (fun u => (lab u, f u)) v))) :=
        mul_le_mul_of_nonneg_left hB hyq
    _ ≤ P.y / 2 * (1 - P.p₃) ^ (U.filter (F.Adj w)).card
          * ((1 - P.p₂) ^ (lab w).2.1 * (1 - P.p₃) ^ (lab w).2.2
            * ∏ v ∈ children hF w w, chiO10 P (message10 P (toRTree hF w ord (fun u => (lab u, f u)) v))) :=
        mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hcred hPO) hyq
    _ = (1 - P.p₂) ^ (lab w).2.1 * (1 - P.p₃) ^ (lab w).2.2 * (P.y / 2)
          * ((1 - P.p₃) ^ (U.filter (F.Adj w)).card
            * ∏ v ∈ children hF w w, chiO10 P (message10 P (toRTree hF w ord (fun u => (lab u, f u)) v))) := by
        ring
    _ ≤ (1 - P.p₂) ^ (lab w).2.1 * (1 - P.p₃) ^ (lab w).2.2 * (P.y / 2)
          * ∏ v ∈ children hF w w, chiS10 P (message10 P (toRTree hF w ord (fun u => (lab u, f u)) v)) :=
        mul_le_mul_of_nonneg_left hPS hc0

theorem Pcond_eq (P : Par) (hP : P.Standing) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E B : Finset Vt → Finset Vt → Prop) :
    Pcond P F lab E B = wsum P F lab (fun X' Υ => E X' Υ ∧ B X' Υ) / wsum P F lab B := by
  have hW := Wtm_pos_core P (std_meas P hP) (standing_y P hP).le (standing_ϖ P hP) F lab
  unfold Pcond Ptm
  rw [div_div_div_cancel_right₀ hW.ne']

theorem pcond_compl (P : Par) (hP : P.Standing) (F : SimpleGraph Vt) (lab : Vt → Label)
    (H G B : Finset Vt → Finset Vt → Prop) (hB : 0 < wsum P F lab B)
    (hHG : ∀ X' Υ, ¬ H X' Υ → G X' Υ) :
    1 - Pcond P F lab G B ≤ Pcond P F lab H B := by
  have hp := std_meas P hP
  have hy := (standing_y P hP).le
  have hϖ := standing_ϖ P hP
  have e1 : wsum P F lab B = wsum P F lab (fun X' Υ => (H X' Υ ∧ B X' Υ) ∨ (¬ H X' Υ ∧ B X' Υ)) := by
    apply wsum_congr P F lab
    intro X' Υ _
    by_cases h : H X' Υ <;> simp [h]
  have hsum : wsum P F lab B ≤ wsum P F lab (fun X' Υ => H X' Υ ∧ B X' Υ)
      + wsum P F lab (fun X' Υ => G X' Υ ∧ B X' Υ) := by
    rw [e1, wsum_or P F lab (fun X' Υ => H X' Υ ∧ B X' Υ) (fun X' Υ => ¬ H X' Υ ∧ B X' Υ)
      (fun X' Υ hh => hh.2.1 hh.1.1)]
    exact add_le_add le_rfl (wsum_mono P hp hy hϖ F lab
      (fun X' Υ => ¬ H X' Υ ∧ B X' Υ) (fun X' Υ => G X' Υ ∧ B X' Υ)
      (fun X' Υ h => ⟨hHG X' Υ h.1, h.2⟩))
  have hB' : wsum P F lab B ≠ 0 := hB.ne'
  rw [Pcond_eq P hP F lab G B, Pcond_eq P hP F lab H B]
  have e2 : 1 - wsum P F lab (fun X' Υ => G X' Υ ∧ B X' Υ) / wsum P F lab B
      = (wsum P F lab B - wsum P F lab (fun X' Υ => G X' Υ ∧ B X' Υ)) / wsum P F lab B := by
    rw [sub_div, div_self hB']
  rw [e2]
  exact div_le_div_of_nonneg_right (by linarith) hB.le

/-- `lem:rsc-odds`. -/
theorem odds_core (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1)
    (U : Finset Vt) (w : Vt) (hw : w ∉ U) (_hU : (U.filter (F.Adj w)).card ≤ 1) :
    P.y / 2 * (1 - P.p₃) ^ (U.filter (F.Adj w)).card
        * Ptm P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∉ X' ∪ Υ)
      ≤ Ptm P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∈ X') := by
  unfold Ptm
  rw [← mul_div_assoc]
  exact div_le_div_of_nonneg_right (odds_wsum P hP hF lab hc U w hw)
    (Wtm_pos_core P (std_meas P hP) (standing_y P hP).le (standing_ϖ P hP) F lab).le

/-- `Pcond(w ∉ | Disjoint U)` is at most `rho₁` when `U ∌ w` and `U` has at most one neighbour of
`w`. -/
theorem odds_pcond (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1)
    (U : Finset Vt) (w : Vt) (hw : w ∉ U) (hU : (U.filter (F.Adj w)).card ≤ 1) :
    Pcond P F lab (fun X' Υ => w ∉ X' ∪ Υ) (fun X' Υ => Disjoint U (X' ∪ Υ)) ≤ rho₁ P.p₃ P.y := by
  have hkey := odds_wsum P hP hF lab hc U w hw
  have hp := std_meas P hP
  have hy := (standing_y P hP).le
  have hϖ := standing_ϖ P hP
  have hq0 : 0 ≤ 1 - P.p₃ := by linarith [hp.2.2]
  have hq1 : 1 - P.p₃ ≤ 1 := by linarith [hp.1]
  have hlow : (1 - P.p₃) ^ 1 ≤ (1 - P.p₃) ^ (U.filter (F.Adj w)).card :=
    pow_le_pow_of_le_one hq0 hq1 hU
  rw [pow_one] at hlow
  have hsplit : wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∈ X')
      + wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∉ X' ∪ Υ)
      ≤ wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ)) := by
    rw [← wsum_or P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∈ X')
      (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∉ X' ∪ Υ)
      (fun X' Υ hh => hh.2.2 (Finset.mem_union_left Υ hh.1.2))]
    exact wsum_mono P hp hy hϖ F lab _ _ (fun X' Υ h => h.elim (fun h => h.1) (fun h => h.1))
  have hT : 0 < wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ)) :=
    wsum_pos_of_empty P hp hy hϖ F lab _ (by simp)
  have hx0 : 0 ≤ wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∉ X' ∪ Υ) :=
    wsum_nonneg P hp hy hϖ F lab _
  have key2 : P.y / 2 * (1 - P.p₃) * wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∉ X' ∪ Υ)
      ≤ wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∈ X') :=
    le_trans (mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left hlow (div_nonneg hy (by norm_num))) hx0) hkey
  have hθ1 : 0 < 1 + P.y / 2 * (1 - P.p₃) := by
    have := mul_nonneg (div_nonneg hy (by norm_num : (0:ℝ) ≤ 2)) hq0
    linarith
  rw [Pcond_eq P hP F lab, div_le_iff₀ hT]
  unfold rho₁
  rw [← div_eq_inv_mul, le_div_iff₀ hθ1]
  have hnum : wsum P F lab (fun X' Υ => (w ∉ X' ∪ Υ) ∧ Disjoint U (X' ∪ Υ))
      = wsum P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∉ X' ∪ Υ) :=
    wsum_congr P F lab _ _ (fun X' Υ _ => and_comm)
  rw [hnum]
  nlinarith [key2, hsplit]

/-- `eq:rsc-odds1`. -/
theorem odds1_core (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) (o w : Vt) (hwo : w ≠ o) :
    Pcond P F lab (fun X' Υ => w ∉ X' ∪ Υ) (fun X' Υ => o ∉ X' ∪ Υ) ≤ rho₁ P.p₃ P.y := by
  have hw : w ∉ ({o} : Finset Vt) := by simpa using hwo
  have hU : (({o} : Finset Vt).filter (F.Adj w)).card ≤ 1 :=
    le_trans (Finset.card_filter_le _ _) (by simp)
  have h := odds_pcond P hP hF lab hc {o} w hw hU
  simpa [Finset.disjoint_singleton_left] using h

/-- The probabilistic core of `lem:rsc-credit`, for any set `N` not containing `o`. -/
theorem credit_tree_core (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1)
    (o : Vt) (N : Finset Vt) (ho : o ∉ N) :
    (N.Nonempty → 1 - rho₁ P.p₃ P.y
        ≤ Pcond P F lab (fun X' Υ => (N ∩ (X' ∪ Υ)).Nonempty) (fun X' Υ => o ∉ X' ∪ Υ)) ∧
    (2 ≤ N.card → 1 - rho₁ P.p₃ P.y ^ 2
        ≤ Pcond P F lab (fun X' Υ => (N ∩ (X' ∪ Υ)).Nonempty) (fun X' Υ => o ∉ X' ∪ Υ)) := by
  have hp := std_meas P hP
  have hy := (standing_y P hP).le
  have hϖ := standing_ϖ P hP
  have hq0 : 0 ≤ 1 - P.p₃ := by linarith [(standing_hp P hP).2.2]
  have hrho0 : 0 ≤ rho₁ P.p₃ P.y := by
    unfold rho₁
    apply inv_nonneg.2
    have := mul_nonneg (div_nonneg hy (by norm_num : (0:ℝ) ≤ 2)) hq0
    linarith
  have hB0 : 0 < wsum P F lab (fun X' Υ => o ∉ X' ∪ Υ) :=
    wsum_pos_of_empty P hp hy hϖ F lab _ (by simp)
  have hmiss : ∀ w, w ≠ o → Pcond P F lab (fun X' Υ => w ∉ X' ∪ Υ) (fun X' Υ => o ∉ X' ∪ Υ)
      ≤ rho₁ P.p₃ P.y := fun w hwo => odds1_core P hP hF lab hc o w hwo
  constructor
  · intro hN
    obtain ⟨w, hw⟩ := hN
    have hwo : w ≠ o := fun h => ho (h ▸ hw)
    have hcompl := pcond_compl P hP F lab (fun X' Υ => (N ∩ (X' ∪ Υ)).Nonempty)
      (fun X' Υ => w ∉ X' ∪ Υ) (fun X' Υ => o ∉ X' ∪ Υ) hB0
      (fun X' Υ h hm => h ⟨w, Finset.mem_inter.2 ⟨hw, hm⟩⟩)
    linarith [hmiss w hwo]
  · intro h2
    obtain ⟨a, ha, b, hb, hab⟩ := Finset.one_lt_card.1 (by omega : 1 < N.card)
    have hpq : ∃ p q, p ∈ N ∧ q ∈ N ∧ p ≠ q ∧ ¬ (F.Adj p o ∧ F.Adj p q) := by
      by_cases h : F.Adj b o ∧ F.Adj b a
      · refine ⟨a, b, ha, hb, hab, fun hh => ?_⟩
        exact no_triangle hF hh.1.symm hh.2 h.1
      · exact ⟨b, a, hb, ha, hab.symm, h⟩
    obtain ⟨p, q, hpN, hqN, hpq, hadj⟩ := hpq
    have hpo : p ≠ o := fun h => ho (h ▸ hpN)
    have hqo : q ≠ o := fun h => ho (h ▸ hqN)
    have hU : (({o, q} : Finset Vt).filter (F.Adj p)).card ≤ 1 := by
      apply Finset.card_le_one.2
      intro x hx y hy
      simp only [Finset.mem_filter, Finset.mem_insert, Finset.mem_singleton] at hx hy
      rcases hx with ⟨hx1 | hx1, hx2⟩ <;> rcases hy with ⟨hy1 | hy1, hy2⟩
      · rw [hx1, hy1]
      · rw [hx1] at hx2; rw [hy1] at hy2; exact absurd ⟨hx2, hy2⟩ hadj
      · rw [hx1] at hx2; rw [hy1] at hy2; exact absurd ⟨hy2, hx2⟩ hadj
      · rw [hx1, hy1]
    have hpU : p ∉ ({o, q} : Finset Vt) := by
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or]
      exact ⟨hpo, hpq⟩
    have hpB1 := odds_pcond P hP hF lab hc {o, q} p hpU hU
    have hqB0 := odds1_core P hP hF lab hc o q hqo
    -- the wsum-level bounds
    have hT1 : 0 < wsum P F lab (fun X' Υ => Disjoint ({o, q} : Finset Vt) (X' ∪ Υ)) :=
      wsum_pos_of_empty P hp hy hϖ F lab _ (by simp)
    have hcong : wsum P F lab (fun X' Υ => Disjoint ({o, q} : Finset Vt) (X' ∪ Υ))
        = wsum P F lab (fun X' Υ => q ∉ X' ∪ Υ ∧ o ∉ X' ∪ Υ) :=
      wsum_congr P F lab _ _ (fun X' Υ _ => by
        simp only [Finset.disjoint_insert_left, Finset.disjoint_singleton_left]; tauto)
    have hA2 : wsum P F lab (fun X' Υ => Disjoint ({o, q} : Finset Vt) (X' ∪ Υ))
        ≤ rho₁ P.p₃ P.y * wsum P F lab (fun X' Υ => o ∉ X' ∪ Υ) := by
      rw [hcong]
      have h := hqB0
      rw [Pcond_eq P hP F lab] at h
      rw [div_le_iff₀ hB0] at h
      exact h
    have hA1 : wsum P F lab (fun X' Υ => p ∉ X' ∪ Υ ∧ Disjoint ({o, q} : Finset Vt) (X' ∪ Υ))
        ≤ rho₁ P.p₃ P.y * wsum P F lab (fun X' Υ => Disjoint ({o, q} : Finset Vt) (X' ∪ Υ)) := by
      have h := hpB1
      rw [Pcond_eq P hP F lab] at h
      rw [div_le_iff₀ hT1] at h
      exact h
    have hG : wsum P F lab (fun X' Υ => ((p ∉ X' ∪ Υ) ∧ (q ∉ X' ∪ Υ)) ∧ o ∉ X' ∪ Υ)
        = wsum P F lab (fun X' Υ => p ∉ X' ∪ Υ ∧ Disjoint ({o, q} : Finset Vt) (X' ∪ Υ)) :=
      wsum_congr P F lab _ _ (fun X' Υ _ => by
        simp only [Finset.disjoint_insert_left, Finset.disjoint_singleton_left]; tauto)
    have hGle : Pcond P F lab (fun X' Υ => (p ∉ X' ∪ Υ) ∧ (q ∉ X' ∪ Υ))
        (fun X' Υ => o ∉ X' ∪ Υ) ≤ rho₁ P.p₃ P.y ^ 2 := by
      rw [Pcond_eq P hP F lab, div_le_iff₀ hB0]
      have hm := mul_le_mul_of_nonneg_left hA2 hrho0
      show wsum P F lab (fun X' Υ => ((p ∉ X' ∪ Υ) ∧ (q ∉ X' ∪ Υ)) ∧ o ∉ X' ∪ Υ)
        ≤ rho₁ P.p₃ P.y ^ 2 * wsum P F lab (fun X' Υ => o ∉ X' ∪ Υ)
      rw [hG]
      linarith [hA1, hm]
    have hcompl := pcond_compl P hP F lab (fun X' Υ => (N ∩ (X' ∪ Υ)).Nonempty)
      (fun X' Υ => (p ∉ X' ∪ Υ) ∧ (q ∉ X' ∪ Υ)) (fun X' Υ => o ∉ X' ∪ Υ) hB0
      (fun X' Υ h => ⟨fun hm => h ⟨p, Finset.mem_inter.2 ⟨hpN, hm⟩⟩,
        fun hm => h ⟨q, Finset.mem_inter.2 ⟨hqN, hm⟩⟩⟩)
    linarith [hGle]

end
end MaxLeafFormal.RSCTree


==> anc/formal/MaxLeafFormal/RSC/Pointwise.lean <==
import MaxLeafFormal.RSCGraphDefs

/-! Obligation A1: `lem:rsc-pointwise` (proof of `RSCGraph.rsc_pointwise`). -/

namespace MaxLeafFormal.RSCGraph
open Finset
open MaxLeafFormal.CDS (IsCDS γc termCount)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁ Credits)
open MaxLeafFormal.RSCRec (Par)
open MaxLeafFormal.RSCTree

noncomputable section
open Classical

variable {V : Type*} [Fintype V] [DecidableEq V]
variable (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)

private lemma pw_pk_bounds {p₂ p₃ : ℝ} (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2) (k : ℕ) :
    p₂ ≤ pk p₂ p₃ k ∧ pk p₂ p₃ k ≤ p₃ := by
  obtain ⟨h1, h2, h3⟩ := hp
  unfold pk
  split_ifs <;> constructor <;> linarith

private lemma pw_pk_eq {p₂ p₃ : ℝ} {k : ℕ} (hk : k ≤ 2) : pk p₂ p₃ k = p₂ := by
  unfold pk; rw [ite_eq_left hk]

private lemma pw_card_inter_le {α : Type*} [DecidableEq α] (N X' : Finset α) :
    (N ∩ X').card ≤ N.card :=
  Finset.card_le_card Finset.inter_subset_left

private lemma pw_card_inter_le_erase {α : Type*} [DecidableEq α] (N X' : Finset α) (a : α)
    (ha : a ∉ X') : (N ∩ X').card ≤ (N.erase a).card := by
  apply Finset.card_le_card
  intro x hx
  rw [Finset.mem_inter] at hx
  rw [Finset.mem_erase]
  refine ⟨fun h => ha (by rw [← h]; exact hx.2), hx.1⟩

private lemma pw_card_inter_le_insert {α : Type*} [DecidableEq α] (N X' : Finset α) (a : α) :
    (N ∩ X').card ≤ ((N.erase a) ∩ X').card + 1 := by
  have h : N ∩ X' ⊆ insert a ((N.erase a) ∩ X') := by
    intro x hx
    rw [Finset.mem_inter] at hx
    by_cases hxa : x = a
    · exact Finset.mem_insert.2 (Or.inl hxa)
    · exact Finset.mem_insert.2 (Or.inr (Finset.mem_inter.2 ⟨Finset.mem_erase.2 ⟨hxa, hx.1⟩, hx.2⟩))
  exact (Finset.card_le_card h).trans (Finset.card_insert_le _ _)

private lemma pw_card_erase {α : Type*} [DecidableEq α] (N : Finset α) (a : α) (ha : a ∈ N) :
    (N.erase a).card + 1 = N.card := by
  rw [Finset.card_erase_of_mem ha]
  have := Finset.card_pos.2 ⟨a, ha⟩
  omega

private lemma pw_disj_card {α : Type*} [DecidableEq α] {N X' X : Finset α} (hX : X' ⊆ X)
    (hD : Disjoint N X) : (N ∩ X').card = 0 := by
  rw [Finset.card_eq_zero, Finset.eq_empty_iff_forall_notMem]
  intro x hx
  rw [Finset.mem_inter] at hx
  exact Finset.disjoint_left.1 hD hx.1 (hX hx.2)

/-- The generic form of `hfac` on a finset `N`. -/
private def hfG {α : Type*} [DecidableEq α] (p₂ p₃ : ℝ) (N X' X : Finset α) : ℝ :=
  (1/2 : ℝ) ^ (if Disjoint N X then 1 else 0) *
    (1 - pk p₂ p₃ (N ∩ X').card) ^ (if 2 ≤ (N ∩ X').card then 1 else 0)

private lemma pw_hfG_ge_pk {α : Type*} [DecidableEq α] {p₂ p₃ : ℝ}
    (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2) (N X' X : Finset α) (hne : ¬ Disjoint N X) :
    1 - pk p₂ p₃ (N ∩ X').card ≤ hfG p₂ p₃ N X' X := by
  have hpk := (pw_pk_bounds hp (N ∩ X').card).1
  unfold hfG
  rw [ite_eq_right hne, pow_zero, one_mul]
  split_ifs with h2
  · simp
  · rw [pow_zero]; linarith [hp.1]

private lemma pw_hfG_ge_half {α : Type*} [DecidableEq α] {p₂ p₃ : ℝ}
    (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2) (N X' X : Finset α) (hX : X' ⊆ X) :
    1/2 ≤ hfG p₂ p₃ N X' X := by
  by_cases hD : Disjoint N X
  · have hk := pw_disj_card hX hD
    unfold hfG
    rw [ite_eq_left hD, hk]
    norm_num
  · have h1 := pw_hfG_ge_pk hp N X' X hD
    have h2 := (pw_pk_bounds hp (N ∩ X').card).2
    linarith [hp.2.2]

private lemma pw_hfG_eq_one {α : Type*} [DecidableEq α] (p₂ p₃ : ℝ) (N X' X : Finset α)
    (hne : ¬ Disjoint N X) (hk : (N ∩ X').card ≤ 1) : hfG p₂ p₃ N X' X = 1 := by
  unfold hfG
  rw [ite_eq_right hne, ite_eq_right (show ¬ (2 ≤ (N ∩ X').card) by omega)]
  simp

private lemma pw_qT_le {p₂ p₃ : ℝ} (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2) {τ k : ℕ}
    (hτ : τ ≠ 2 ∨ k ≤ 2) : qT p₂ p₃ τ ≤ 1 - pk p₂ p₃ k := by
  unfold qT
  by_cases h2 : τ = 2
  · have hk : k ≤ 2 := hτ.resolve_left (fun h => h h2)
    rw [ite_eq_left h2, pw_pk_eq hk]
  · rw [ite_eq_right h2]
    linarith [(pw_pk_bounds hp k).2]

/-- `lem:rsc-pointwise`: the first assertion and (i)–(v). -/
theorem pointwise_core (p₂ p₃ : ℝ) (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2)
    (o : Out S → S) (ho : ∀ u, G.Adj u.1 (o u).1) (u : Out S) {X' X : Finset S} (hX : X' ⊆ X) :
    (o u ∉ X → hbar o u X ≤ hfac p₂ p₃ G S u X' X) ∧
    (Private G S u → hbar o u X ≤ hfac p₂ p₃ G S u X' X) ∧
    (Shared G S u →
      hbar o u X * qT p₂ p₃ (typ G S u) ^ (if o u ∈ X then 1 else 0) ≤ hfac p₂ p₃ G S u X' X) ∧
    (Shared G S u → o u ∉ X → (Nprime G S o u ∩ X).Nonempty →
      Real.exp (deltaT p₃ (typ G S u)) * hbar o u X ≤ hfac p₂ p₃ G S u X' X) ∧
    (Shared G S u → typ G S u = 3 →
      ind (Nprime G S o u ∩ X').Nonempty * (delta₃ p₃ * ind (o u ∉ X) - eps p₃ * ind (o u ∈ X))
        ≤ Real.log (hfac p₂ p₃ G S u X' X / hbar o u X)) ∧
    (Shared G S u → typ G S u = 2 →
      ind (Nprime G S o u ∩ X').Nonempty * (delta₂ * ind (o u ∉ X) - eps p₂ * ind (o u ∈ X'))
        ≤ Real.log (hfac p₂ p₃ G S u X' X / hbar o u X)) := by
  have hF : ∀ X' X : Finset S, hfac p₂ p₃ G S u X' X = hfG p₂ p₃ (NS G S u) X' X :=
    fun _ _ => rfl
  have hoN : o u ∈ NS G S u := by unfold NS; simp [ho u]
  have hNp : Nprime G S o u = (NS G S u).erase (o u) := rfl
  have hT2 : typ G S u = 2 → (NS G S u).card = 2 := by
    intro h
    unfold typ at h
    by_contra hc
    rw [ite_eq_right hc] at h
    omega
  have hb1 : o u ∉ X → hbar o u X = 1/2 := fun h => by
    unfold hbar; rw [ite_eq_right h, pow_one]
  have hb2 : o u ∈ X → hbar o u X = 1 := fun h => by
    unfold hbar; rw [ite_eq_left h, pow_zero]
  have hneX : o u ∈ X → ¬ Disjoint (NS G S u) X := fun h => by
    rw [Finset.not_disjoint_iff_nonempty_inter]
    exact ⟨o u, Finset.mem_inter.2 ⟨hoN, h⟩⟩
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩
  · -- first assertion
    intro h
    rw [hb1 h, hF]
    exact pw_hfG_ge_half hp _ _ _ hX
  · -- Private
    intro hPriv
    have hcard : (NS G S u).card = 1 := hPriv
    have hk : (NS G S u ∩ X').card ≤ 1 := (pw_card_inter_le _ _).trans hcard.le
    by_cases hoX : o u ∈ X
    · rw [hb2 hoX, hF]
      exact le_of_eq (pw_hfG_eq_one p₂ p₃ _ _ _ (hneX hoX) hk).symm
    · rw [hb1 hoX, hF]
      exact pw_hfG_ge_half hp _ _ _ hX
  · -- (iii) and (ii)
    intro _
    rw [hF]
    by_cases hoX : o u ∈ X
    · rw [hb2 hoX, ite_eq_left hoX, pow_one, one_mul]
      have hne := hneX hoX
      by_cases hk : (NS G S u ∩ X').card ≤ 1
      · rw [pw_hfG_eq_one p₂ p₃ _ _ _ hne hk]
        unfold qT
        split_ifs <;> linarith [hp.1, hp.2.2]
      · have h1 := pw_hfG_ge_pk hp (NS G S u) X' X hne
        have h2 : qT p₂ p₃ (typ G S u) ≤ 1 - pk p₂ p₃ (NS G S u ∩ X').card := by
          apply pw_qT_le hp
          by_cases ht : typ G S u = 2
          · right
            have := hT2 ht
            have := pw_card_inter_le (NS G S u) X'
            omega
          · left; exact ht
        linarith
    · rw [hb1 hoX, ite_eq_right hoX, pow_zero, mul_one]
      exact pw_hfG_ge_half hp _ _ _ hX
  · -- (iv)
    intro _ hoX hne'
    rw [hNp] at hne'
    rw [hF, hb1 hoX]
    have hne : ¬ Disjoint (NS G S u) X := by
      rw [Finset.not_disjoint_iff_nonempty_inter]
      obtain ⟨x, hx⟩ := hne'
      rw [Finset.mem_inter] at hx
      exact ⟨x, Finset.mem_inter.2 ⟨Finset.mem_of_mem_erase hx.1, hx.2⟩⟩
    by_cases ht : typ G S u = 2
    · have hcard := hT2 ht
      have hA : o u ∉ X' := fun h => hoX (hX h)
      have hk : (NS G S u ∩ X').card ≤ 1 := by
        have h1 := pw_card_inter_le_erase (NS G S u) X' (o u) hA
        have h2 := pw_card_erase (NS G S u) (o u) hoN
        omega
      rw [pw_hfG_eq_one p₂ p₃ _ _ _ hne hk]
      unfold deltaT
      rw [ite_eq_left ht]
      unfold delta₂
      rw [Real.exp_log (by norm_num : (0:ℝ) < 2)]
      norm_num
    · have h1 := pw_hfG_ge_pk hp (NS G S u) X' X hne
      have h2 := (pw_pk_bounds hp (NS G S u ∩ X').card).2
      unfold deltaT
      rw [ite_eq_right ht]
      unfold delta₃
      have hpos : (0:ℝ) < 2 * (1 - p₃) := by linarith [hp.2.2]
      rw [Real.exp_log hpos]
      linarith
  · -- (v), typ = 3
    intro _ _
    rw [hF, hNp]
    by_cases hoX : o u ∈ X
    · rw [hb2 hoX]
      have e1 : ind (o u ∈ X) = 1 := by unfold ind; exact ite_eq_left hoX
      have e2 : ind (o u ∉ X) = 0 := by unfold ind; exact ite_eq_right (fun h => h hoX)
      rw [e1, e2]
      have hne := hneX hoX
      by_cases hne' : ((NS G S u).erase (o u) ∩ X').Nonempty
      · have e3 : ind (((NS G S u).erase (o u) ∩ X').Nonempty) = 1 := by
          unfold ind; exact ite_eq_left hne'
        rw [e3]
        have h1 := pw_hfG_ge_pk hp (NS G S u) X' X hne
        have h2 := (pw_pk_bounds hp (NS G S u ∩ X').card).2
        have h3 : 1 - p₃ ≤ hfG p₂ p₃ (NS G S u) X' X := by linarith
        have hL : (1:ℝ) * (delta₃ p₃ * 0 - eps p₃ * 1) = Real.log (1 - p₃) := by
          simp only [eps]; ring
        rw [hL, div_one]
        exact Real.log_le_log (by linarith [hp.2.2]) h3
      · have e3 : ind (((NS G S u).erase (o u) ∩ X').Nonempty) = 0 := by
          unfold ind; exact ite_eq_right hne'
        have hk : (NS G S u ∩ X').card ≤ 1 := by
          have h0 : ((NS G S u).erase (o u) ∩ X').card = 0 := by
            rw [Finset.card_eq_zero]
            exact Finset.not_nonempty_iff_eq_empty.1 hne'
          have := pw_card_inter_le_insert (NS G S u) X' (o u)
          omega
        rw [e3, pw_hfG_eq_one p₂ p₃ _ _ _ hne hk]
        simp
    · rw [hb1 hoX]
      have e1 : ind (o u ∈ X) = 0 := by unfold ind; exact ite_eq_right hoX
      have e2 : ind (o u ∉ X) = 1 := by unfold ind; exact ite_eq_left hoX
      rw [e1, e2]
      by_cases hne' : ((NS G S u).erase (o u) ∩ X').Nonempty
      · have e3 : ind (((NS G S u).erase (o u) ∩ X').Nonempty) = 1 := by
          unfold ind; exact ite_eq_left hne'
        rw [e3]
        have hne : ¬ Disjoint (NS G S u) X := by
          rw [Finset.not_disjoint_iff_nonempty_inter]
          obtain ⟨x, hx⟩ := hne'
          rw [Finset.mem_inter] at hx
          exact ⟨x, Finset.mem_inter.2 ⟨Finset.mem_of_mem_erase hx.1, hX hx.2⟩⟩
        have h1 := pw_hfG_ge_pk hp (NS G S u) X' X hne
        have h2 := (pw_pk_bounds hp (NS G S u ∩ X').card).2
        have h3 : 2 * (1 - p₃) ≤ hfG p₂ p₃ (NS G S u) X' X / (1/2) := by
          have hd : hfG p₂ p₃ (NS G S u) X' X / (1/2) = 2 * hfG p₂ p₃ (NS G S u) X' X := by
            ring
          rw [hd]
          linarith
        have hL : (1:ℝ) * (delta₃ p₃ * 1 - eps p₃ * 0) = Real.log (2 * (1 - p₃)) := by
          simp only [delta₃, eps]; ring
        rw [hL]
        exact Real.log_le_log (by linarith [hp.2.2]) h3
      · have e3 : ind (((NS G S u).erase (o u) ∩ X').Nonempty) = 0 := by
          unfold ind; exact ite_eq_right hne'
        rw [e3, zero_mul]
        refine Real.log_nonneg ?_
        have hh := pw_hfG_ge_half hp (NS G S u) X' X hX
        have hd : hfG p₂ p₃ (NS G S u) X' X / (1/2) = 2 * hfG p₂ p₃ (NS G S u) X' X := by
          ring
        rw [hd]
        linarith
  · -- (v), typ = 2
    intro _ ht
    rw [hF, hNp]
    have hcard := hT2 ht
    have hk2 : (NS G S u ∩ X').card ≤ 2 := by
      have := pw_card_inter_le (NS G S u) X'
      omega
    by_cases hoX : o u ∈ X
    · rw [hb2 hoX]
      have e1 : ind (o u ∉ X) = 0 := by unfold ind; exact ite_eq_right (fun h => h hoX)
      rw [e1]
      have hne := hneX hoX
      by_cases hA : o u ∈ X'
      · have e2 : ind (o u ∈ X') = 1 := by unfold ind; exact ite_eq_left hA
        by_cases hne' : ((NS G S u).erase (o u) ∩ X').Nonempty
        · have e3 : ind (((NS G S u).erase (o u) ∩ X').Nonempty) = 1 := by
            unfold ind; exact ite_eq_left hne'
          rw [e2, e3]
          have h1 := pw_hfG_ge_pk hp (NS G S u) X' X hne
          rw [pw_pk_eq hk2] at h1
          have hL : (1:ℝ) * (delta₂ * 0 - eps p₂ * 1) = Real.log (1 - p₂) := by
            simp only [delta₂, eps]; ring
          rw [hL, div_one]
          exact Real.log_le_log (by linarith [hp.2.1, hp.2.2]) h1
        · have e3 : ind (((NS G S u).erase (o u) ∩ X').Nonempty) = 0 := by
            unfold ind; exact ite_eq_right hne'
          have hk1 : (NS G S u ∩ X').card ≤ 1 := by
            have h0 : ((NS G S u).erase (o u) ∩ X').card = 0 := by
              rw [Finset.card_eq_zero]
              exact Finset.not_nonempty_iff_eq_empty.1 hne'
            have := pw_card_inter_le_insert (NS G S u) X' (o u)
            omega
          rw [e3, pw_hfG_eq_one p₂ p₃ _ _ _ hne hk1]
          simp
      · have e2 : ind (o u ∈ X') = 0 := by unfold ind; exact ite_eq_right hA
        have hk1 : (NS G S u ∩ X').card ≤ 1 := by
          have h1 := pw_card_inter_le_erase (NS G S u) X' (o u) hA
          have h2 := pw_card_erase (NS G S u) (o u) hoN
          omega
        rw [e2, pw_hfG_eq_one p₂ p₃ _ _ _ hne hk1]
        simp
    · rw [hb1 hoX]
      have hA : o u ∉ X' := fun h => hoX (hX h)
      have e1 : ind (o u ∈ X) = 0 := by unfold ind; exact ite_eq_right hoX
      have e2 : ind (o u ∉ X) = 1 := by unfold ind; exact ite_eq_left hoX
      have e3 : ind (o u ∈ X') = 0 := by unfold ind; exact ite_eq_right hA
      rw [e2, e3]
      by_cases hne' : ((NS G S u).erase (o u) ∩ X').Nonempty
      · have e4 : ind (((NS G S u).erase (o u) ∩ X').Nonempty) = 1 := by
          unfold ind; exact ite_eq_left hne'
        rw [e4]
        have hne : ¬ Disjoint (NS G S u) X := by
          rw [Finset.not_disjoint_iff_nonempty_inter]
          obtain ⟨x, hx⟩ := hne'
          rw [Finset.mem_inter] at hx
          exact ⟨x, Finset.mem_inter.2 ⟨Finset.mem_of_mem_erase hx.1, hX hx.2⟩⟩
        have hk1 : (NS G S u ∩ X').card ≤ 1 := by
          have h1 := pw_card_inter_le_erase (NS G S u) X' (o u) hA
          have h2 := pw_card_erase (NS G S u) (o u) hoN
          omega
        rw [pw_hfG_eq_one p₂ p₃ _ _ _ hne hk1]
        have hL : (1:ℝ) * (delta₂ * 1 - eps p₂ * 0) = Real.log 2 := by
          simp only [delta₂, eps]; ring
        rw [hL]
        exact Real.log_le_log (by norm_num) (by norm_num)
      · have e4 : ind (((NS G S u).erase (o u) ∩ X').Nonempty) = 0 := by
          unfold ind; exact ite_eq_right hne'
        rw [e4, zero_mul]
        refine Real.log_nonneg ?_
        have hh := pw_hfG_ge_half hp (NS G S u) X' X hX
        have hd : hfG p₂ p₃ (NS G S u) X' X / (1/2) = 2 * hfG p₂ p₃ (NS G S u) X' X := by
          ring
        rw [hd]
        linarith

end
end MaxLeafFormal.RSCGraph


==> anc/formal/MaxLeafFormal/RSC/RelaxedLe.lean <==
import MaxLeafFormal.RSC.Measure

/-! Obligation D1: the inequality of `lem:rsc-relaxed`. -/

namespace MaxLeafFormal.RSCTree
open Finset
open MaxLeafFormal.Antinorm8 (RTree size fin)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁)
open MaxLeafFormal.RSCRec
open MaxLeafFormal.Antinorm3 (children D tops comp_eq_tops mem_children)
open MaxLeafFormal.CDS (par comp adj_iff_par par_spec)

noncomputable section
open Classical

variable {Vt : Type*} [Fintype Vt] [DecidableEq Vt]

/-- Two distinct `F`-neighbours of a candidate `v` inside `X'`. -/
theorem rl_two_nbrs {F : SimpleGraph Vt} (X' : Finset Vt) (v : Vt) (hk : 2 ≤ kF F X' v) :
    ∃ a ∈ X', ∃ b ∈ X', F.Adj v a ∧ F.Adj v b ∧ a ≠ b := by
  unfold kF at hk
  obtain ⟨a, ha, b, hb, hab⟩ :=
    Finset.one_lt_card.1 (by omega : 1 < (X'.filter (F.Adj v)).card)
  rw [Finset.mem_filter] at ha hb
  exact ⟨a, ha.1, b, hb.1, ha.2, hb.2, hab⟩

/-- Adding a vertex with two distinct `F`-neighbours in `X` merges components: `comp` drops. -/
theorem rl_comp_insert_le {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (X : Finset Vt)
    (v a b : Vt) (hv : v ∉ X) (ha : a ∈ X) (hb : b ∈ X) (hva : F.Adj v a) (hvb : F.Adj v b)
    (hab : a ≠ b) :
    comp F (insert v X) + 1 ≤ comp F X := by
  rw [comp_eq_tops hF r, comp_eq_tops hF r]
  set K : Finset Vt := X.filter (fun t => t ≠ r ∧ par hF r t = v) with hK
  have hKmem : ∀ w, w ∈ X → F.Adj v w → ¬ (v ≠ r ∧ par hF r v = w) → w ∈ K := by
    intro w hw hadj hn
    rcases (adj_iff_par hF r).1 hadj with h | h
    · exact absurd h hn
    · exact Finset.mem_filter.2 ⟨hw, h⟩
  have hKT : K ⊆ tops hF r X := by
    intro t ht
    rw [hK, Finset.mem_filter] at ht
    obtain ⟨htX, htr, hpt⟩ := ht
    unfold tops
    rw [Finset.mem_filter]
    refine ⟨htX, fun h => hv ?_⟩
    rw [hpt] at h
    exact h.2
  have hsub : tops hF r (insert v X) ⊆ insert v (tops hF r X \ K) := by
    intro t ht
    unfold tops at ht
    rw [Finset.mem_filter, Finset.mem_insert] at ht
    obtain ⟨htI, htt⟩ := ht
    by_cases htv : t = v
    · rw [htv]
      exact Finset.mem_insert_self _ _
    · apply Finset.mem_insert_of_mem
      have htX : t ∈ X := htI.resolve_left htv
      rw [Finset.mem_sdiff]
      constructor
      · unfold tops
        rw [Finset.mem_filter]
        exact ⟨htX, fun h => htt ⟨h.1, Finset.mem_insert_of_mem h.2⟩⟩
      · intro htK
        rw [hK, Finset.mem_filter] at htK
        exact htt ⟨htK.2.1, by rw [htK.2.2]; exact Finset.mem_insert_self _ _⟩
  have hsplit : (tops hF r X \ K).card + K.card = (tops hF r X).card :=
    Finset.card_sdiff_add_card_eq_card hKT
  have hle := Finset.card_le_card hsub
  have hins := Finset.card_insert_le v (tops hF r X \ K)
  by_cases hvT : v ∈ tops hF r (insert v X)
  · have hnv : ¬ (v ≠ r ∧ par hF r v ∈ insert v X) := by
      unfold tops at hvT
      exact (Finset.mem_filter.1 hvT).2
    have hna : ¬ (v ≠ r ∧ par hF r v = a) := fun h =>
      hnv ⟨h.1, by rw [h.2]; exact Finset.mem_insert_of_mem ha⟩
    have hnb : ¬ (v ≠ r ∧ par hF r v = b) := fun h =>
      hnv ⟨h.1, by rw [h.2]; exact Finset.mem_insert_of_mem hb⟩
    have hK2 : 1 < K.card :=
      Finset.one_lt_card.2 ⟨a, hKmem a ha hva hna, b, hKmem b hb hvb hnb, hab⟩
    omega
  · have hsub2 : tops hF r (insert v X) ⊆ tops hF r X \ K := by
      intro t ht
      have hmem := hsub ht
      rw [Finset.mem_insert] at hmem
      rcases hmem with h | h
      · rw [h] at ht
        exact absurd ht hvT
      · exact h
    have hKpos : 0 < K.card := by
      by_cases hna : v ≠ r ∧ par hF r v = a
      · have hnb : ¬ (v ≠ r ∧ par hF r v = b) := fun h => hab (hna.2.symm.trans h.2)
        exact Finset.card_pos.2 ⟨b, hKmem b hb hvb hnb⟩
      · exact Finset.card_pos.2 ⟨a, hKmem a ha hva hna⟩
    have := Finset.card_le_card hsub2
    omega

/-- The two-component-merge bound for the weight `psiF`. -/
theorem rl_psiF_insert_le {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (X : Finset Vt)
    (v a b : Vt) (hv : v ∉ X) (ha : a ∈ X) (hb : b ∈ X) (hva : F.Adj v a) (hvb : F.Adj v b)
    (hab : a ≠ b) :
    psiF F (insert v X) + 1 ≤ psiF F X := by
  have hA : (univ.filter (fun w => w ∉ insert v X ∧ ∀ u, F.Adj w u → u ∉ insert v X)).card
      ≤ (univ.filter (fun w => w ∉ X ∧ ∀ u, F.Adj w u → u ∉ X)).card := by
    apply Finset.card_le_card
    intro w hw
    rw [Finset.mem_filter] at hw ⊢
    exact ⟨Finset.mem_univ _, fun h => hw.2.1 (Finset.mem_insert_of_mem h),
      fun u hu h => hw.2.2 u hu (Finset.mem_insert_of_mem h)⟩
  have hc := rl_comp_insert_le hF r X v a b hv ha hb hva hvb hab
  unfold psiF
  omega

/-- The one-vertex ratio of `hhat`: the value at `v` does not decrease when `v` is added. -/
theorem rl_hhat_insert_le (P : Par) (hP : P.Standing) (lab : Vt → Label)
    (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) (v : Vt) (X : Finset Vt) (hv : v ∉ X) :
    hhat P lab v X ≤ hhat P lab v (insert v X) := by
  unfold hhat
  rw [ite_eq_right hv, ite_eq_left (Finset.mem_insert_self v X)]
  exact credit_small P hP _ _ _ (hc v)

theorem rl_prod_erase (P : Par) (lab : Vt → Label) (v : Vt) (Z : Finset Vt) :
    ∏ w, hhat P lab w Z = hhat P lab v Z * ∏ w ∈ univ.erase v, hhat P lab w Z :=
  (Finset.mul_prod_erase univ _ (Finset.mem_univ v)).symm

theorem rl_prod_insert (P : Par) (lab : Vt → Label) (v : Vt) (Z : Finset Vt) :
    ∏ w, hhat P lab w (insert v Z) = hhat P lab v (insert v Z) *
      ∏ w ∈ univ.erase v, hhat P lab w Z := by
  rw [← Finset.mul_prod_erase univ _ (Finset.mem_univ v)]
  congr 1
  apply Finset.prod_congr rfl
  intro w hw
  have hwv : w ≠ v := Finset.ne_of_mem_erase hw
  unfold hhat
  simp [hwv]

/-- The weight of a set `Z` without the `y`-factor. -/
def relGz (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label) (Z : Finset Vt) : ℝ :=
  (1/2 : ℝ) ^ psiF F Z * ∏ v, hhat P lab v Z

theorem rl_relGz_nonneg (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (F : SimpleGraph Vt) (lab : Vt → Label) (Z : Finset Vt) :
    0 ≤ relGz P F lab Z := by
  unfold relGz
  exact mul_nonneg (pow_nonneg (by norm_num) _)
    (Finset.prod_nonneg fun v _ => hhat_nonneg P hp hϖ lab v Z)

theorem rl_relGz_step (P : Par) (hP : P.Standing)
    (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1) (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃)
    {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (lab : Vt → Label)
    (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) (X' Z : Finset Vt) (v : Vt)
    (hv : v ∉ Z) (hX : X' ⊆ Z) (hk : 2 ≤ kF F X' v) :
    relGz P F lab Z ≤ relGz P F lab (insert v Z) := by
  obtain ⟨a, ha, b, hb, hva, hvb, hab⟩ := rl_two_nbrs X' v hk
  have hpsi := rl_psiF_insert_le hF r Z v a b hv (hX ha) (hX hb) hva hvb hab
  have hpow : (1/2 : ℝ) ^ psiF F Z ≤ (1/2 : ℝ) ^ psiF F (insert v Z) :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
  unfold relGz
  rw [rl_prod_erase P lab v Z, rl_prod_insert P lab v Z]
  have hR : 0 ≤ ∏ w ∈ univ.erase v, hhat P lab w Z :=
    Finset.prod_nonneg fun w _ => hhat_nonneg P hp hϖ lab w Z
  have hh := rl_hhat_insert_le P hP lab hc v Z hv
  refine mul_le_mul hpow (mul_le_mul_of_nonneg_right hh hR)
    (mul_nonneg (hhat_nonneg P hp hϖ lab v Z) hR) (pow_nonneg (by norm_num) _)

theorem rl_relGz_union (P : Par) (hP : P.Standing)
    (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1) (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃)
    {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (lab : Vt → Label)
    (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) (X' D : Finset Vt) :
    ∀ Z : Finset Vt, X' ⊆ Z → (∀ w ∈ D, w ∉ Z ∧ 2 ≤ kF F X' w) →
      relGz P F lab Z ≤ relGz P F lab (Z ∪ D) := by
  induction D using Finset.induction_on with
  | empty =>
    intro Z _ _
    rw [Finset.union_empty]
  | @insert a D₀ ha ih =>
    intro Z hX hD
    have haZ : a ∉ Z := (hD a (Finset.mem_insert_self a D₀)).1
    have hstep := rl_relGz_step P hP hp hϖ hF r lab hc X' Z a haZ hX
      (hD a (Finset.mem_insert_self a D₀)).2
    have hrest := ih (insert a Z) (hX.trans (Finset.subset_insert a Z)) (fun w hw => by
      refine ⟨?_, (hD w (Finset.mem_insert_of_mem hw)).2⟩
      rw [Finset.mem_insert]
      rintro (h | h)
      · rw [h] at hw
        exact ha hw
      · exact (hD w (Finset.mem_insert_of_mem hw)).1 h)
    rw [Finset.union_insert]
    rw [Finset.insert_union] at hrest
    exact hstep.trans hrest

/-- Endpoints of the ptil-versus-pk comparison: `ptil` is dominated by `pk ∘ kF`. -/
theorem rl_ptil_bounds (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1)
    {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (X' : Finset Vt) (v : Vt)
    (hv : v ∈ candF F X') :
    0 ≤ ptil P hF r X' v ∧ ptil P hF r X' v ≤ pk P.p₂ P.p₃ (kF F X' v) ∧
      pk P.p₂ P.p₃ (kF F X' v) ≤ 1 := by
  obtain ⟨hp0, hp23, hp3⟩ := hp
  refine ⟨?_, ?_, (pk_bounds ⟨hp0, hp23, hp3⟩ _).2⟩
  · unfold ptil
    split_ifs <;> linarith
  · unfold ptil
    split_ifs with h
    · obtain ⟨hvr, hpar, h2⟩ := h
      obtain ⟨a, ha, b, hb, hab⟩ :=
        Finset.one_lt_card.1 (by omega : 1 < (X' ∩ children hF r v).card)
      rw [Finset.mem_inter, mem_children] at ha hb
      have hva : F.Adj v a := (adj_iff_par hF r).2 (Or.inr ⟨ha.2.1, ha.2.2⟩)
      have hvb : F.Adj v b := (adj_iff_par hF r).2 (Or.inr ⟨hb.2.1, hb.2.2⟩)
      have hpneA : par hF r v ≠ a := by
        intro h
        have h1 := (par_spec hF r hvr).2
        have h2' := (par_spec hF r ha.2.1).2
        rw [ha.2.2] at h2'
        rw [h] at h1
        omega
      have hpneB : par hF r v ≠ b := by
        intro h
        have h1 := (par_spec hF r hvr).2
        have h2' := (par_spec hF r hb.2.1).2
        rw [hb.2.2] at h2'
        rw [h] at h1
        omega
      have hk3 : 3 ≤ kF F X' v := by
        unfold kF
        have hm0 : par hF r v ∈ X'.filter (F.Adj v) :=
          Finset.mem_filter.2 ⟨hpar, (par_spec hF r hvr).1⟩
        have hmA : a ∈ X'.filter (F.Adj v) := Finset.mem_filter.2 ⟨ha.1, hva⟩
        have hmB : b ∈ X'.filter (F.Adj v) := Finset.mem_filter.2 ⟨hb.1, hvb⟩
        have := Finset.two_lt_card.2 ⟨_, hm0, a, hmA, b, hmB, hpneA, hpneB, hab⟩
        omega
      have hn : ¬ (kF F X' v ≤ 2) := by omega
      unfold pk
      exact le_of_eq (by rw [ite_eq_right_iff.2 (fun h => absurd h hn)])
    · unfold pk
      split_ifs <;> linarith

theorem relaxed_le_core (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) :
    Wrel P hF r lab ≤ Wtm P F lab := by
  have hPs := hP
  unfold Par.Standing at hPs
  obtain ⟨hp₂, hp₂₃, hp₃, hy, hϖ₂, -, hϖ₃, -⟩ := hPs
  have hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1 := ⟨hp₂.le, hp₂₃, by linarith⟩
  have hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃ := ⟨hϖ₂, hϖ₃⟩
  unfold Wrel Wtm wsum
  apply Finset.sum_le_sum
  intro X' _
  have hf0 : ∀ Υ ⊆ candF F X', 0 ≤ P.y ^ X'.card * relGz P F lab (X' ∪ Υ) :=
    fun Υ _ => mul_nonneg (pow_nonneg hy.le _) (rl_relGz_nonneg P hp hϖ F lab _)
  have hf : ∀ Υ Υ' : Finset Vt, Υ ⊆ Υ' → Υ' ⊆ candF F X' →
      P.y ^ X'.card * relGz P F lab (X' ∪ Υ) ≤ P.y ^ X'.card * relGz P F lab (X' ∪ Υ') := by
    intro Υ Υ' hΥ hΥ'
    refine mul_le_mul_of_nonneg_left ?_ (pow_nonneg hy.le _)
    have hcover : (X' ∪ Υ) ∪ (Υ' \ Υ) = X' ∪ Υ' := by
      rw [Finset.union_assoc, Finset.union_sdiff_of_subset hΥ]
    have hcand : ∀ w ∈ Υ' \ Υ, w ∉ X' ∪ Υ ∧ 2 ≤ kF F X' w := by
      intro w hw
      have hwC := hΥ' (Finset.mem_sdiff.1 hw).1
      unfold candF at hwC
      rw [Finset.mem_filter] at hwC
      refine ⟨?_, hwC.2.2⟩
      rw [Finset.mem_union]
      rintro (h | h)
      · exact hwC.2.1 h
      · exact (Finset.mem_sdiff.1 hw).2 h
    have := rl_relGz_union P hP hp hϖ hF r lab hc X' (Υ' \ Υ) (X' ∪ Υ)
      Finset.subset_union_left hcand
    rwa [hcover] at this
  have hkey := monotone_coupling_core (candF F X') (fun Υ => P.y ^ X'.card * relGz P F lab (X' ∪ Υ))
    hf0 hf (ptil P hF r X') (fun v => pk P.p₂ P.p₃ (kF F X' v))
    (fun v hv => by
      obtain ⟨h0, h1, h2⟩ := rl_ptil_bounds P hp hF r X' v hv
      exact ⟨h0, h1, h2⟩)
  refine le_trans (le_of_eq ?_) (le_trans hkey (le_of_eq ?_))
  · apply Finset.sum_congr rfl
    intro Υ _
    unfold relGz
    ring
  · apply Finset.sum_congr rfl
    intro Υ _
    unfold wt piF relGz
    simp only [ite_true]
    ring

end
end MaxLeafFormal.RSCTree


==> anc/formal/MaxLeafFormal/RSC/TreeCore.lean <==
import MaxLeafFormal.RSC.GenInst
import MaxLeafFormal.RSC.Measure

/-! Obligations C3 and D2 (identity): `lem:rsc-recursion` and the identity of `lem:rsc-relaxed`,
from the generic recursion `recursionG`. -/

namespace MaxLeafFormal.RSCTree
open Finset
open MaxLeafFormal.Antinorm8 (RTree size fin)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁)
open MaxLeafFormal.RSCRec
open MaxLeafFormal.Antinorm3 (children D)
open MaxLeafFormal.CDS (par comp)

noncomputable section
open Classical

variable {Vt : Type*} [Fintype Vt] [DecidableEq Vt]

/-- `lem:rsc-recursion`, any root `r`, any child order, any forcing `f`. -/
theorem recursion_core (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label)
    (f : Vt → Option Force) :
    let M := message10 P (toRTree hF r ord (fun v => (lab v, f v)) r)
    (∀ v, 0 ≤ message10 P (toRTree hF r ord (fun v => (lab v, f v)) v)) ∧
    M 0 = wsum P F lab (fun X' Υ => Respects f X' Υ ∧ r ∈ X') ∧
    M 3 + lam P * M 4 = wsum P F lab (fun X' Υ => Respects f X' Υ ∧ r ∈ Υ) ∧
    M 5 / 2 + M 6 + M 7 + (1 - P.p₂) * M 8 + (1 - P.p₃) * M 9
      = wsum P F lab (fun X' Υ => Respects f X' Υ ∧ r ∉ X' ∪ Υ) := by
  intro M
  have hp₂ : P.p₂ ≠ 0 := hp.1.ne'
  obtain ⟨h0, h1, h2⟩ := recursionG P hp₂ (gPk P) (gPk_cap P) hF r ord hord lab f
  simp only [messageG_gPk P hp₂] at h0 h1 h2
  have e2 : gPk P false 2 = P.p₂ := by simp [gPk, pk]
  have e3 : gPk P false 3 = P.p₃ := by simp [gPk, pk]
  rw [e2, e3, div_self hp₂, one_mul] at h1
  rw [e2, e3] at h2
  refine ⟨fun v => message10_nonneg P hp hy hϖ _, ?_, ?_, ?_⟩
  · rw [wsum_eq_wsumG P hF r]; exact h0
  · rw [wsum_eq_wsumG P hF r, ← h1]; rfl
  · rw [wsum_eq_wsumG P hF r, ← h2]

/-- "In particular" of `lem:rsc-recursion`. -/
theorem recursion_fin_core (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label)
    (f : Vt → Option Force) :
    fin10 P (message10 P (toRTree hF r ord (fun v => (lab v, f v)) r))
        = wsum P F lab (fun X' Υ => Respects f X' Υ) ∧
    ((∀ v, f v = none) →
      fin10 P (message10 P (toRTree hF r ord (fun v => (lab v, f v)) r)) = Wtm P F lab) := by
  obtain ⟨-, h0, h1, h2⟩ := recursion_core P hp hy hϖ hF r ord hord lab f
  have hfin : fin10 P (message10 P (toRTree hF r ord (fun v => (lab v, f v)) r))
      = wsum P F lab (fun X' Υ => Respects f X' Υ) := by
    rw [wsum_eq_wsumG P hF r, wsumG_split P (gPk P) hF r lab, ← wsum_eq_wsumG P hF r,
      ← wsum_eq_wsumG P hF r, ← wsum_eq_wsumG P hF r, ← h0, ← h1, ← h2]
    unfold fin10; ring
  refine ⟨hfin, fun hf => ?_⟩
  rw [hfin]
  unfold Wtm
  congr 1
  funext X' Υ
  simp [Respects, hf]

/-- `lem:rsc-relaxed`, any root, any child order; `RSCCert.message` is s1's `M̃`. -/
theorem relaxed_eq_core (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label)
    (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) :
    Wrel P hF r lab
      = fin P.p₂ (RSCCert.message P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ (toRTree hF r ord lab r)) := by
  have hp₂ : P.p₂ ≠ 0 := hP.1.ne'
  obtain ⟨h0, h1, h2⟩ := recursionG P hp₂ (gRel P) (gRel_cap P) hF r ord hord lab
    (fun _ => none)
  have hR : ∀ X' Υ : Finset Vt, Respects (fun _ => (none : Option Force)) X' Υ := by
    intro X' Υ v; simp
  simp only [hR, true_and] at h0 h1 h2
  rw [← proj_messageG_gRel P hp₂ hF r ord lab r, Wrel_eq_wsumG,
    wsumG_split P (gRel P) hF r lab]
  simp only [true_and]
  rw [← h0, ← h1, ← h2]
  simp [fin, proj, gRel]
  field_simp
  ring

end
end MaxLeafFormal.RSCTree


==> anc/formal/MaxLeafFormal/RSCCert.lean <==
import Mathlib
import MaxLeafFormal.Antinorm8

/-!
# The graded RSC certificate lemma

Transcribes the graded eight-state relaxation of the paper (the merge `∘̃`, `Init~`,
lightness, admissibility with typed exposures) and proves `lem:rsc-cone`, `lem:rsc-cert` (for the
root relaxed message, every root and every order of the children) and the staged-chain criterion
for (C5). The order, `𝒦_pos`, `𝒫_Z`, `fin`, `c_Z` and the tree type are reused from
`MaxLeafFormal.Antinorm8`, which is imported and not edited.
-/

namespace MaxLeafFormal.RSCCert

open Finset Pointwise
-- Reused unchanged from Antinorm8 (selective open, to avoid clashes with the new `merge`, `init`, …):
open MaxLeafFormal.Antinorm8 (RTree size sizeAll Kpos PZ fin cZ initInf chiCs chiCu chiOs chiOx
  chiOu covers below IsUpSet below_of_covers mono_below func_nonneg Kpos_of_nonneg Kpos_add
  Kpos_smul sum_upset indicator_mono fin_add fin_smul fin_nonneg_of_Kpos convexHull_nonneg
  convex_hullKpos hullKpos_add smul_PZ_add_Kpos smul_PZ_mono cZ_le_fin size_node sizeAll_cons
  sizeAll_append size_le_of_mem mem_smul_PZ_iff)

noncomputable section
-- indices 0..7 = A, C₀, C₁, C₂, O₀₀, O₀₁, O₁, O₂

/-- χ̃_S, λ = p₃/p₂. -/
def chiS (p₂ p₃ : ℝ) (Q : Fin 8 → ℝ) : ℝ :=
  2 * Q 0 + 2 * Q 2 + 2 * (p₃ / p₂) * Q 3 + Q 4 + Q 5 + (1 - p₂) * Q 6 + (1 - p₃) * Q 7

/-- The eight-state merge P ∘̃ Q. -/
def merge (p₂ p₃ : ℝ) (P Q : Fin 8 → ℝ) : Fin 8 → ℝ :=
  ![P 0 * chiS p₂ p₃ Q,
    P 1 * chiCu p₂ Q,
    P 2 * chiCu p₂ Q + P 1 * chiCs Q,
    P 3 * (chiCu p₂ Q + chiCs Q) + P 2 * chiCs Q,
    P 4 * chiOu p₂ Q,
    P 5 * (chiOu p₂ Q + chiOx Q) + P 4 * chiOx Q,
    P 6 * (chiOu p₂ Q + chiOx Q) + (P 4 + P 5) * chiOs Q,
    P 7 * (chiOu p₂ Q + chiOx Q + chiOs Q) + P 6 * chiOs Q]

/-- Init~(ν; c₂, c₃). -/
def init (p₂ p₃ y ϖ₂ ϖ₃ : ℝ) (ν c₂ c₃ : ℕ) : Fin 8 → ℝ :=
  ![(1 - p₂) ^ c₂ * (1 - p₃) ^ c₃ * (y / 2), (1 - p₂) ^ c₂ * (1 - p₃) ^ c₃ * (p₂ / 2), 0, 0,
    (1/2 : ℝ) ^ ν * ϖ₂ ^ c₂ * ϖ₃ ^ c₃, 0, 0, 0]

/-- ε, δ, 𝖻, lightness (def:rsc-light). -/
def eps (p : ℝ) : ℝ := -Real.log (1 - p)
def delta₂ : ℝ := Real.log 2
def delta₃ (p₃ : ℝ) : ℝ := Real.log (2 * (1 - p₃))
def bconst (p₂ p₃ y : ℝ) : ℝ := 2 + 2 * max p₂ (p₃ - p₂) / y
def Light₃ (p₂ p₃ y : ℝ) (ν d : ℕ) : Prop :=
  (1/2 : ℝ) ^ ν * (bconst p₂ p₃ y ^ d)⁻¹ ≥ (1 + p₃ / y) * (eps p₃ * y / delta₃ p₃)
def Light₂ (p₂ p₃ y : ℝ) (ν d : ℕ) : Prop :=
  (1/2 : ℝ) ^ ν * (bconst p₂ p₃ y ^ d)⁻¹ ≥ eps p₂ * y / delta₂

/-- θ, ρ₁ and eq:rsc-credits. -/
def rho₁ (p₃ y : ℝ) : ℝ := (1 + y / 2 * (1 - p₃))⁻¹
def Credits (p₃ y ϖ₂ ϖ₃ : ℝ) : Prop :=
  Real.log ϖ₂ ≤ (1 - rho₁ p₃ y) * delta₂ ∧ Real.log ϖ₃ ≤ (1 - rho₁ p₃ y ^ 2) * delta₃ p₃

/-- Labels (ν_v, c_{v,2}, c_{v,3}). -/
abbrev Label := ℕ × ℕ × ℕ

mutual
/-- Relaxed message M̃_v: children merged left to right, no forcing. -/
def message (p₂ p₃ y ϖ₂ ϖ₃ : ℝ) : RTree Label → Fin 8 → ℝ
  | .node (ν, c₂, c₃) cs => mergeAll p₂ p₃ y ϖ₂ ϖ₃ (init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) cs
def mergeAll (p₂ p₃ y ϖ₂ ϖ₃ : ℝ) : (Fin 8 → ℝ) → List (RTree Label) → Fin 8 → ℝ
  | P, [] => P
  | P, c :: cs => mergeAll p₂ p₃ y ϖ₂ ϖ₃ (merge p₂ p₃ P (message p₂ p₃ y ϖ₂ ϖ₃ c)) cs
end

/-- d_F(v) of a node with children `cs`; `hasParent = false` only at the root. -/
def deg (hasParent : Bool) (cs : List (RTree Label)) : ℕ :=
  cs.length + if hasParent then 1 else 0

mutual
/-- def:rsc-admissible at every node, for lightness predicates L₂, L₃. -/
def AdmAt (L₂ L₃ : ℕ → ℕ → Prop) : Bool → RTree Label → Prop
  | b, .node (ν, c₂, c₃) cs =>
    (c₂ + c₃ ≤ ν ∧
      ((L₂ ν (deg b cs) ∨ deg b cs = 0) → c₂ = 0) ∧
      ((L₃ ν (deg b cs) ∨ deg b cs = 0) → c₃ = 0) ∧
      ((deg b cs = 1 ∧ 1 ≤ c₂ + c₃) → c₂ + c₃ ≤ ν - 1)) ∧ AdmAll L₂ L₃ cs
def AdmAll (L₂ L₃ : ℕ → ℕ → Prop) : List (RTree Label) → Prop
  | [] => True
  | c :: cs => AdmAt L₂ L₃ true c ∧ AdmAll L₂ L₃ cs
end
def Admissible (p₂ p₃ y : ℝ) (t : RTree Label) : Prop :=
  AdmAt (Light₂ p₂ p₃ y) (Light₃ p₂ p₃ y) false t

mutual
def nuSum : RTree Label → ℕ
  | .node (ν, _, _) cs => ν + nuSumAll cs
def nuSumAll : List (RTree Label) → ℕ
  | [] => 0
  | c :: cs => nuSum c + nuSumAll cs
end

/-- j_τ(ν) = max(1, d_min^(τ)(ν) − 1). -/
def jOf (dmin : ℕ → ℕ) (ν : ℕ) : ℕ := max 1 (dmin ν - 1)

/-- e_x and the 14 generators of lem:rsc-cone (a): the unit vectors, then e_{x'} − e_x for
C₂≻C₁, C₁≻C₀, C₂≻O₀₁, O₀₁≻O₀₀, O₀₁≻O₁, O₁≻O₂. -/
def unitVec (x : Fin 8) : Fin 8 → ℝ := Pi.single x 1
def gen : Fin 14 → Fin 8 → ℝ :=
  ![unitVec 0, unitVec 1, unitVec 2, unitVec 3, unitVec 4, unitVec 5, unitVec 6, unitVec 7,
    unitVec 3 - unitVec 2, unitVec 2 - unitVec 1, unitVec 3 - unitVec 5,
    unitVec 5 - unitVec 4, unitVec 5 - unitVec 6, unitVec 6 - unitVec 7]

/-! ### Algebra of the merge (O1) -/

section Algebra

variable {p₂ p₃ : ℝ}

theorem merge_add_left (P P' Q : Fin 8 → ℝ) :
    merge p₂ p₃ (P + P') Q = merge p₂ p₃ P Q + merge p₂ p₃ P' Q := by
  funext i; fin_cases i <;> simp [merge] <;> ring

theorem merge_add_right (P Q Q' : Fin 8 → ℝ) :
    merge p₂ p₃ P (Q + Q') = merge p₂ p₃ P Q + merge p₂ p₃ P Q' := by
  funext i; fin_cases i <;> simp [merge, chiS, chiCs, chiCu, chiOs, chiOx, chiOu] <;> ring

theorem merge_smul_left (a : ℝ) (P Q : Fin 8 → ℝ) :
    merge p₂ p₃ (a • P) Q = a • merge p₂ p₃ P Q := by
  funext i; fin_cases i <;> simp [merge] <;> ring

theorem merge_smul_right (a : ℝ) (P Q : Fin 8 → ℝ) :
    merge p₂ p₃ P (a • Q) = a • merge p₂ p₃ P Q := by
  funext i; fin_cases i <;> simp [merge, chiS, chiCs, chiCu, chiOs, chiOx, chiOu] <;> ring

theorem chiS_nonneg (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) {Q : Fin 8 → ℝ} (hQ : 0 ≤ Q) :
    0 ≤ chiS p₂ p₃ Q := by
  have g : ∀ i, 0 ≤ Q i := fun i => hQ i
  have hlam : 0 ≤ p₃ / p₂ := div_nonneg (by linarith) hp.1.le
  have h6 := mul_nonneg (by linarith : (0 : ℝ) ≤ 1 - p₂) (g 6)
  have h7 := mul_nonneg (by linarith : (0 : ℝ) ≤ 1 - p₃) (g 7)
  have h3 := mul_nonneg (mul_nonneg (by norm_num : (0 : ℝ) ≤ 2) hlam) (g 3)
  simp only [chiS]; linarith [g 0, g 2, g 4, g 5]

theorem merge_nonneg (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) {P Q : Fin 8 → ℝ} (hP : 0 ≤ P)
    (hQ : 0 ≤ Q) : 0 ≤ merge p₂ p₃ P Q := by
  have hq : 0 ≤ 1 - p₂ := by linarith
  have hS := chiS_nonneg hp hQ
  have h : ∀ i, 0 ≤ P i := fun i => hP i
  have g : ∀ i, 0 ≤ Q i := fun i => hQ i
  intro i
  fin_cases i <;> simp only [merge, chiCs, chiCu, chiOs, chiOx, chiOu] <;> simp <;>
    repeat (first | exact hS | exact h _ | exact g _ | exact hq | apply add_nonneg |
      apply mul_nonneg | apply div_nonneg | norm_num)

/-- O0: for `p₂ = p₃ = p` the graded merge is `Antinorm8.merge p`. -/
theorem merge_eq_antinorm8 {p : ℝ} (hp : p ≠ 0) : merge p p = Antinorm8.merge p := by
  funext P Q i
  fin_cases i <;> simp [merge, Antinorm8.merge, chiS, Antinorm8.chiS, div_self hp] <;> (try ring_nf) <;> simp

end Algebra

/-! ### `lem:rsc-cone` -/

section Cone

variable {p₂ p₃ : ℝ}

/-- The dual functional `w'` with `w(Δ ∘̃ Q) = w'(Δ)` (proof of `lem:rsc-cone` (b)). -/
def dualL (p₂ p₃ : ℝ) (Q w : Fin 8 → ℝ) : Fin 8 → ℝ :=
  ![chiS p₂ p₃ Q * w 0,
    chiCu p₂ Q * w 1 + chiCs Q * w 2,
    chiCu p₂ Q * w 2 + chiCs Q * w 3,
    (chiCu p₂ Q + chiCs Q) * w 3,
    chiOu p₂ Q * w 4 + chiOx Q * w 5 + chiOs Q * w 6,
    (chiOu p₂ Q + chiOx Q) * w 5 + chiOs Q * w 6,
    (chiOu p₂ Q + chiOx Q) * w 6 + chiOs Q * w 7,
    (chiOu p₂ Q + chiOx Q + chiOs Q) * w 7]

theorem sum_merge_left (Q w Δ : Fin 8 → ℝ) :
    ∑ x, w x * merge p₂ p₃ Δ Q x = ∑ x, dualL p₂ p₃ Q w x * Δ x := by
  simp only [Fin.sum_univ_eight, merge, dualL]
  simp
  ring

/-- `lem:rsc-cone` (b), `Δ ∘̃ Q` (O4). -/
theorem merge_Kpos_left (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) {Δ Q : Fin 8 → ℝ} (hΔ : Δ ∈ Kpos)
    (hQ : 0 ≤ Q) : merge p₂ p₃ Δ Q ∈ Kpos := by
  intro U hU
  rw [sum_upset, sum_merge_left]
  have hq : 0 ≤ 1 - p₂ := by linarith
  have g : ∀ i, 0 ≤ Q i := fun i => hQ i
  set w : Fin 8 → ℝ := fun x => if x ∈ U then 1 else 0 with hw
  have hw0 : ∀ x, 0 ≤ w x := fun x => by simp only [hw]; split_ifs <;> norm_num
  have hwm := indicator_mono hU
  have hS : 0 ≤ chiS p₂ p₃ Q := chiS_nonneg hp hQ
  have hCs : 0 ≤ chiCs Q := by simp only [chiCs]; linarith [g 0]
  have hCu : 0 ≤ chiCu p₂ Q := by
    simp only [chiCu]; have := mul_nonneg hq (g 7); linarith [g 3, g 4, g 5, g 6]
  have hOs : 0 ≤ chiOs Q := g 0
  have hOx : 0 ≤ chiOx Q := g 3
  have hOu : 0 ≤ chiOu p₂ Q := by
    simp only [chiOu]; have := mul_nonneg hq (g 7); linarith [g 4, g 5, g 6]
  have hgap : chiOu p₂ Q + chiOx Q + chiOs Q ≤ chiCu p₂ Q + chiCs Q := by
    simp only [chiOu, chiOx, chiOs, chiCu, chiCs]; linarith [g 0, g 3, g 4]
  apply func_nonneg
  · intro x
    fin_cases x <;> simp [dualL] <;> positivity
  · have c23 : w 2 ≤ w 3 := hwm 2 3 (Or.inl ⟨rfl, rfl⟩)
    have c12 : w 1 ≤ w 2 := hwm 1 2 (Or.inr (Or.inl ⟨rfl, rfl⟩))
    have c53 : w 5 ≤ w 3 := hwm 5 3 (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))
    have c45 : w 4 ≤ w 5 := hwm 4 5 (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩))))
    have c65 : w 6 ≤ w 5 := hwm 6 5 (Or.inr (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))))
    have c76 : w 7 ≤ w 6 := hwm 7 6 (Or.inr (Or.inr (Or.inr (Or.inr (Or.inr ⟨rfl, rfl⟩)))))
    clear_value w
    rintro x x' (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) <;>
      simp [dualL]
    · nlinarith [mul_nonneg hCu (sub_nonneg.2 c23)]
    · nlinarith [mul_nonneg hCu (sub_nonneg.2 c12), mul_nonneg hCs (sub_nonneg.2 c23)]
    · nlinarith [mul_nonneg (sub_nonneg.2 hgap) (hw0 3),
        mul_nonneg (add_nonneg hOu hOx) (sub_nonneg.2 (c53.trans le_rfl)),
        mul_nonneg hOs (sub_nonneg.2 (c65.trans c53)), mul_nonneg hOs (sub_nonneg.2 c65)]
    · nlinarith [mul_nonneg hOu (sub_nonneg.2 c45)]
    · nlinarith [mul_nonneg (add_nonneg hOu hOx) (sub_nonneg.2 c65),
        mul_nonneg hOs (sub_nonneg.2 c76)]
    · nlinarith [mul_nonneg (add_nonneg hOu hOx) (sub_nonneg.2 c76)]
  · exact hΔ

/-- `lem:rsc-cone` (b), `Q ∘̃ Δ` (O5). The only new coefficient vector is
`χ̃_S = (2, 0, 2, 2λ, 1, 1, q₂, q₃)`, monotone along the covers since `λ ≥ 1`, `q₃ ≤ q₂ ≤ 1`. -/
theorem merge_Kpos_right (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) {Q Δ : Fin 8 → ℝ} (hQ : 0 ≤ Q)
    (hΔ : Δ ∈ Kpos) : merge p₂ p₃ Q Δ ∈ Kpos := by
  have hq : 0 ≤ 1 - p₂ := by linarith
  have hq3 : 0 ≤ 1 - p₃ := by linarith
  have hlam : 1 ≤ p₃ / p₂ := by rw [le_div_iff₀ hp.1]; linarith
  have g : ∀ i, 0 ≤ Q i := fun i => hQ i
  have F : ∀ c : Fin 8 → ℝ, (∀ x, 0 ≤ c x) → c 2 ≤ c 3 → c 1 ≤ c 2 → c 5 ≤ c 3 → c 4 ≤ c 5 →
      c 6 ≤ c 5 → c 7 ≤ c 6 → 0 ≤ ∑ x, c x * Δ x := by
    intro c h0 h23 h12 h53 h45 h65 h76
    refine func_nonneg c h0 ?_ hΔ
    rintro x x' (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩) <;>
      assumption
  have nn : ∀ (a b c d e f g h : ℝ), 0 ≤ a → 0 ≤ b → 0 ≤ c → 0 ≤ d → 0 ≤ e → 0 ≤ f → 0 ≤ g →
      0 ≤ h → ∀ x, 0 ≤ (![a, b, c, d, e, f, g, h] : Fin 8 → ℝ) x := by
    intro a b c d e f g h ha hb hc hd he hf hg hh x
    fin_cases x <;> simpa
  have hS : 0 ≤ chiS p₂ p₃ Δ := by
    have := F ![2, 0, 2, 2 * (p₃ / p₂), 1, 1, 1 - p₂, 1 - p₃]
      (nn _ _ _ _ _ _ _ _ (by norm_num) le_rfl (by norm_num) (by linarith) (by norm_num)
        (by norm_num) hq hq3) (by simp; linarith) (by simp) (by simp; linarith) (by simp)
      (by simp; linarith) (by simp; linarith)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiS]; linarith
  have hCs : 0 ≤ chiCs Δ := by
    have := F ![2, 0, 0, 0, 0, 0, 0, 0] (nn _ _ _ _ _ _ _ _ (by norm_num) le_rfl le_rfl le_rfl
      le_rfl le_rfl le_rfl le_rfl) (by simp) (by simp) (by simp) (by simp) (by simp) (by simp)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiCs]; linarith
  have hCu : 0 ≤ chiCu p₂ Δ := by
    have := F ![0, 0, 0, 2, 1, 1, 1, 1 - p₂] (nn _ _ _ _ _ _ _ _ le_rfl le_rfl le_rfl
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) hq) (by simp) (by simp) (by simp)
      (by simp) (by simp) (by simp; linarith)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiCu]; linarith
  have hCuCs : 0 ≤ chiCu p₂ Δ + chiCs Δ := by
    have := F ![2, 0, 0, 2, 1, 1, 1, 1 - p₂] (nn _ _ _ _ _ _ _ _ (by norm_num) le_rfl le_rfl
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) hq) (by simp) (by simp) (by simp)
      (by simp) (by simp) (by simp; linarith)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiCu, chiCs]; linarith
  have hOs : 0 ≤ chiOs Δ := by
    have := F ![1, 0, 0, 0, 0, 0, 0, 0] (nn _ _ _ _ _ _ _ _ (by norm_num) le_rfl le_rfl le_rfl
      le_rfl le_rfl le_rfl le_rfl) (by simp) (by simp) (by simp) (by simp) (by simp) (by simp)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiOs]; linarith
  have hOx : 0 ≤ chiOx Δ := by
    have := F ![0, 0, 0, 1, 0, 0, 0, 0] (nn _ _ _ _ _ _ _ _ le_rfl le_rfl le_rfl (by norm_num)
      le_rfl le_rfl le_rfl le_rfl) (by simp) (by simp) (by simp) (by simp) (by simp) (by simp)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiOx]; linarith
  have hOuOx : 0 ≤ chiOu p₂ Δ + chiOx Δ := by
    have := F ![0, 0, 0, 1, 1/2, 1, 1, 1 - p₂] (nn _ _ _ _ _ _ _ _ le_rfl le_rfl le_rfl
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) hq) (by simp) (by simp) (by simp)
      (by norm_num) (by simp) (by simp; linarith)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiOu, chiOx]; linarith
  have hO : 0 ≤ chiOu p₂ Δ + chiOx Δ + chiOs Δ := by
    have := F ![1, 0, 0, 1, 1/2, 1, 1, 1 - p₂] (nn _ _ _ _ _ _ _ _ (by norm_num) le_rfl le_rfl
      (by norm_num) (by norm_num) (by norm_num) (by norm_num) hq) (by simp) (by simp) (by simp)
      (by norm_num) (by simp) (by simp; linarith)
    simp only [Fin.sum_univ_eight] at this; simp at this
    simp only [chiOu, chiOx, chiOs]; linarith
  set M := merge p₂ p₃ Q Δ with hM
  have hc : ∀ x, x ≠ 4 → 0 ≤ M x := by
    intro x hx
    fin_cases x <;> simp [hM, merge] at hx ⊢
    · exact mul_nonneg (g 0) hS
    · exact mul_nonneg (g 1) hCu
    · exact add_nonneg (mul_nonneg (g 2) hCu) (mul_nonneg (g 1) hCs)
    · exact add_nonneg (mul_nonneg (g 3) hCuCs) (mul_nonneg (g 2) hCs)
    · exact add_nonneg (mul_nonneg (g 5) hOuOx) (mul_nonneg (g 4) hOx)
    · exact add_nonneg (mul_nonneg (g 6) hOuOx) (mul_nonneg (add_nonneg (g 4) (g 5)) hOs)
    · exact add_nonneg (mul_nonneg (g 7) hO) (mul_nonneg (g 6) hOs)
  have h45 : 0 ≤ M 4 + M 5 := by
    simp only [hM, merge]; simp
    nlinarith [mul_nonneg (add_nonneg (g 4) (g 5)) hOuOx]
  intro U hU
  by_cases h4 : (4 : Fin 8) ∈ U
  · have h5 : (5 : Fin 8) ∈ U := hU 4 5 (below_of_covers (Or.inr (Or.inr (Or.inr (Or.inl
      ⟨rfl, rfl⟩))))) h4
    rw [← add_sum_erase U _ h4, ← add_sum_erase _ _ (mem_erase.2 ⟨by decide, h5⟩)]
    have : 0 ≤ ∑ x ∈ (U.erase 4).erase 5, M x :=
      sum_nonneg (fun x hx => hc x (ne_of_mem_erase (mem_of_mem_erase hx)))
    linarith
  · exact sum_nonneg (fun x hx => hc x (fun h => h4 (h ▸ hx)))

theorem c1_unitVec_nonneg (x : Fin 8) : 0 ≤ unitVec x := by
  intro j
  simp only [unitVec, Pi.single_apply]
  split_ifs <;> norm_num

theorem c1_sum_unitVec (U : Finset (Fin 8)) (x : Fin 8) :
    ∑ i ∈ U, unitVec x i = if x ∈ U then 1 else 0 := by
  simp [unitVec, Pi.single_apply, Finset.sum_ite_eq']

theorem c1_gen_diff_mem {x x' : Fin 8} (h : covers x x') : unitVec x' - unitVec x ∈ Kpos := by
  intro U hU
  have hx : x ∈ U → x' ∈ U := fun hxU => hU x x' (below_of_covers h) hxU
  simp only [Pi.sub_apply, Finset.sum_sub_distrib, c1_sum_unitVec]
  by_cases h1 : x ∈ U
  · have h2 := hx h1
    simp [h1, h2]
  · by_cases h2 : x' ∈ U <;> simp [h1, h2]

theorem Kpos_isClosed : IsClosed Kpos := by
  have h : Kpos = ⋂ (U : Finset (Fin 8)), ⋂ (_ : IsUpSet U),
      {P : Fin 8 → ℝ | 0 ≤ ∑ i ∈ U, P i} := by
    ext P; simp [Kpos]
  rw [h]
  refine isClosed_iInter (fun U => isClosed_iInter (fun hU => isClosed_le continuous_const ?_))
  fun_prop

theorem Kpos_convex : Convex ℝ Kpos :=
  fun P hP Q hQ a b ha hb _ => Kpos_add (Kpos_smul ha hP) (Kpos_smul hb hQ)

theorem gen_mem_Kpos (i : Fin 14) : gen i ∈ Kpos := by
  fin_cases i
  · exact Kpos_of_nonneg (c1_unitVec_nonneg 0)
  · exact Kpos_of_nonneg (c1_unitVec_nonneg 1)
  · exact Kpos_of_nonneg (c1_unitVec_nonneg 2)
  · exact Kpos_of_nonneg (c1_unitVec_nonneg 3)
  · exact Kpos_of_nonneg (c1_unitVec_nonneg 4)
  · exact Kpos_of_nonneg (c1_unitVec_nonneg 5)
  · exact Kpos_of_nonneg (c1_unitVec_nonneg 6)
  · exact Kpos_of_nonneg (c1_unitVec_nonneg 7)
  · exact c1_gen_diff_mem (Or.inl ⟨rfl, rfl⟩)
  · exact c1_gen_diff_mem (Or.inr (Or.inl ⟨rfl, rfl⟩))
  · exact c1_gen_diff_mem (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))
  · exact c1_gen_diff_mem (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩))))
  · exact c1_gen_diff_mem (Or.inr (Or.inr (Or.inr (Or.inr (Or.inl ⟨rfl, rfl⟩)))))
  · exact c1_gen_diff_mem (Or.inr (Or.inr (Or.inr (Or.inr (Or.inr ⟨rfl, rfl⟩)))))

theorem Kpos_of_gen (P : Fin 8 → ℝ)
    (h : ∃ c : Fin 14 → ℝ, (∀ i, 0 ≤ c i) ∧ P = ∑ i, c i • gen i) : P ∈ Kpos := by
  obtain ⟨c, hc, rfl⟩ := h
  exact Finset.sum_induction _ (· ∈ Kpos) (fun _ _ ha hb => Kpos_add ha hb)
    (Kpos_of_nonneg le_rfl) (fun i _ => Kpos_smul (hc i) (gen_mem_Kpos i))

/-- Helper: `s₂ = P₂ + min(0, P₁)` in the peeling construction. -/
def cgS2 (P : Fin 8 → ℝ) : ℝ := P 2 + min 0 (P 1)
/-- Helper: `s₆ = P₆ + min(0, P₇)`. -/
def cgS6 (P : Fin 8 → ℝ) : ℝ := P 6 + min 0 (P 7)
/-- Helper: `s₅ = P₅ + min(0, P₄) + min(0, s₆)`. -/
def cgS5 (P : Fin 8 → ℝ) : ℝ := P 5 + min 0 (P 4) + min 0 (cgS6 P)

theorem upset_of_covers (U : Finset (Fin 8))
    (h : ∀ x x' : Fin 8, covers x x' → x ∈ U → x' ∈ U) : IsUpSet U := by
  intro x x' hb hx
  have hb' : Relation.ReflTransGen covers x x' := hb
  clear hb
  induction hb' with
  | refl => exact hx
  | tail _ hc ih => exact h _ _ hc ih

/-- The generator decomposition (O3, the `→` direction of `lem:rsc-cone` (a)). -/
theorem gen_of_Kpos (P : Fin 8 → ℝ) (hP : P ∈ Kpos) :
    ∃ c : Fin 14 → ℝ, (∀ i, 0 ≤ c i) ∧ P = ∑ i, c i • gen i := by
  have A : ∀ U : Finset (Fin 8), (∀ x x' : Fin 8, covers x x' → x ∈ U → x' ∈ U) →
      0 ≤ ∑ i ∈ U, P i :=
    fun U h => hP U (upset_of_covers U h)
  have hS2 : cgS2 P = P 2 + min 0 (P 1) := rfl
  have hS6 : cgS6 P = P 6 + min 0 (P 7) := rfl
  have hS5 : cgS5 P = P 5 + min 0 (P 4) + min 0 (cgS6 P) := rfl
  have kA : ∀ x : ℝ, max 0 x - max 0 (-x) = x := by
    intro x
    rcases le_total 0 x with h | h
    · rw [max_eq_right h, max_eq_left (by linarith)]; ring
    · rw [max_eq_left h, max_eq_right (by linarith)]; ring
  have kB : ∀ x : ℝ, min 0 x + max 0 (-x) = 0 := by
    intro x
    rcases le_total 0 x with h | h
    · rw [min_eq_left h, max_eq_left (by linarith)]; ring
    · rw [min_eq_right h, max_eq_right (by linarith)]; ring
  -- sign-free lower bound for the coefficient of e₃
  have h0 : 0 ≤ P 0 := by
    have := A {0} (by unfold covers; decide)
    simpa using this
  have f1 := A {3} (by unfold covers; decide)
  have f2 := A {3, 5} (by unfold covers; decide)
  have f3 := A {3, 4, 5} (by unfold covers; decide)
  have f4 := A {3, 5, 6} (by unfold covers; decide)
  have f5 := A {3, 4, 5, 6} (by unfold covers; decide)
  have f6 := A {3, 5, 6, 7} (by unfold covers; decide)
  have f7 := A {3, 4, 5, 6, 7} (by unfold covers; decide)
  have g1 := A {2, 3} (by unfold covers; decide)
  have g2 := A {2, 3, 5} (by unfold covers; decide)
  have g3 := A {2, 3, 4, 5} (by unfold covers; decide)
  have g4 := A {2, 3, 5, 6} (by unfold covers; decide)
  have g5 := A {2, 3, 4, 5, 6} (by unfold covers; decide)
  have g6 := A {2, 3, 5, 6, 7} (by unfold covers; decide)
  have g7 := A {2, 3, 4, 5, 6, 7} (by unfold covers; decide)
  have k1 := A {1, 2, 3} (by unfold covers; decide)
  have k2 := A {1, 2, 3, 5} (by unfold covers; decide)
  have k3 := A {1, 2, 3, 4, 5} (by unfold covers; decide)
  have k4 := A {1, 2, 3, 5, 6} (by unfold covers; decide)
  have k5 := A {1, 2, 3, 4, 5, 6} (by unfold covers; decide)
  have k6 := A {1, 2, 3, 5, 6, 7} (by unfold covers; decide)
  have k7 := A {1, 2, 3, 4, 5, 6, 7} (by unfold covers; decide)
  simp [Finset.sum_insert] at f1 f2 f3 f4 f5 f6 f7 g1 g2 g3 g4 g5 g6 g7 k1 k2 k3 k4 k5 k6 k7
  have hc3 : 0 ≤ P 3 + min 0 (cgS2 P) + min 0 (cgS5 P) := by
    rcases min_choice (0 : ℝ) (P 1) with h1 | h1 <;>
    rcases min_choice (0 : ℝ) (P 7) with h7 | h7 <;>
    rcases min_choice (0 : ℝ) (P 4) with h4 | h4 <;>
    rcases min_choice (0 : ℝ) (cgS2 P) with h2 | h2 <;>
    rcases min_choice (0 : ℝ) (cgS6 P) with h6 | h6 <;>
    rcases min_choice (0 : ℝ) (cgS5 P) with h5 | h5 <;>
    linarith
  refine ⟨![P 0, max 0 (P 1), max 0 (cgS2 P), P 3 + min 0 (cgS2 P) + min 0 (cgS5 P),
    max 0 (P 4), max 0 (cgS5 P), max 0 (cgS6 P), max 0 (P 7), max 0 (-cgS2 P), max 0 (-P 1),
    max 0 (-cgS5 P), max 0 (-P 4), max 0 (-cgS6 P), max 0 (-P 7)], ?_, ?_⟩
  · intro i
    fin_cases i <;> first | exact h0 | exact le_max_left _ _ | exact hc3
  · funext k
    fin_cases k <;> simp [Fin.sum_univ_succ, gen, unitVec] <;>
      linarith [kA (cgS2 P), kA (P 1), kA (P 4), kA (cgS5 P), kA (cgS6 P), kA (P 7),
        kB (cgS2 P), kB (P 1), kB (cgS5 P), kB (P 4), kB (cgS6 P), kB (P 7), hS2, hS5, hS6]

/-- `lem:rsc-cone` (a). -/
theorem rsc_cone_a :
    IsClosed Kpos ∧ Convex ℝ Kpos ∧ (∀ P ∈ Kpos, ∀ Q ∈ Kpos, P + Q ∈ Kpos) ∧
    (∀ a : ℝ, 0 ≤ a → ∀ P ∈ Kpos, a • P ∈ Kpos) ∧ (∀ P : Fin 8 → ℝ, 0 ≤ P → P ∈ Kpos) ∧
    ∀ P : Fin 8 → ℝ, P ∈ Kpos ↔ ∃ c : Fin 14 → ℝ, (∀ i, 0 ≤ c i) ∧ P = ∑ i, c i • gen i :=
  ⟨Kpos_isClosed, Kpos_convex, fun _ hP _ hQ => Kpos_add hP hQ, fun _ ha _ hP => Kpos_smul ha hP,
    fun _ hP => Kpos_of_nonneg hP, fun P => ⟨gen_of_Kpos P, Kpos_of_gen P⟩⟩

/-- `lem:rsc-cone` (b). -/
theorem rsc_cone_b {p₂ p₃ : ℝ} (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1) {Δ Q : Fin 8 → ℝ}
    (hQ : 0 ≤ Q) (hΔ : Δ ∈ Kpos) :
    merge p₂ p₃ Δ Q ∈ Kpos ∧ merge p₂ p₃ Q Δ ∈ Kpos :=
  have hp' : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1 := ⟨hp.1, hp.2.1, hp.2.2.le⟩
  ⟨merge_Kpos_left hp' hΔ hQ, merge_Kpos_right hp' hQ hΔ⟩

/-- `lem:rsc-cone` (c). -/
theorem rsc_cone_c {p₂ p₃ : ℝ} (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1) {Δ : Fin 8 → ℝ}
    (hΔ : Δ ∈ Kpos) : 0 ≤ fin p₂ Δ :=
  fin_nonneg_of_Kpos hp.1.le (by linarith [hp.2.1, hp.2.2]) hΔ

/-! ### `𝒫_Z` (O7) -/

/-- The closure step behind Steps 1 and 3 of `lem:rsc-cert` (`lem:rst-abstract` (b)). -/
theorem merge_hull (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) {Y Y' Z : Finset (Fin 8 → ℝ)}
    (hY0 : ∀ y ∈ Y, 0 ≤ y) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (h : ∀ y ∈ Y, ∀ z ∈ Z, merge p₂ p₃ y z ∈ convexHull ℝ (Y' : Set _) + Kpos)
    {x Q : Fin 8 → ℝ} (hx : x ∈ convexHull ℝ (Y : Set _) + Kpos)
    (hQ : Q ∈ convexHull ℝ (Z : Set _) + Kpos) (hQ0 : 0 ≤ Q) :
    merge p₂ p₃ x Q ∈ convexHull ℝ (Y' : Set _) + Kpos := by
  have hconv := convex_hullKpos Y'
  have step1 : ∀ z ∈ Z, ∀ u ∈ convexHull ℝ (Y : Set (Fin 8 → ℝ)),
      merge p₂ p₃ u z ∈ convexHull ℝ (Y' : Set _) + Kpos := by
    intro z hz u hu
    refine (convexHull_min (fun y hy => h y hy z hz) ?_ :
      convexHull ℝ (Y : Set (Fin 8 → ℝ)) ⊆
        {u | merge p₂ p₃ u z ∈ convexHull ℝ (Y' : Set _) + Kpos}) hu
    intro a ha b hb s t hs ht hst
    show merge p₂ p₃ (s • a + t • b) z ∈ convexHull ℝ (Y' : Set (Fin 8 → ℝ)) + Kpos
    rw [merge_add_left, merge_smul_left, merge_smul_left]
    exact hconv ha hb hs ht hst
  have step2 : ∀ u ∈ convexHull ℝ (Y : Set (Fin 8 → ℝ)),
      ∀ u' ∈ convexHull ℝ (Z : Set (Fin 8 → ℝ)),
      merge p₂ p₃ u u' ∈ convexHull ℝ (Y' : Set _) + Kpos := by
    intro u hu u' hu'
    refine (convexHull_min (fun z hz => step1 z hz u hu) ?_ :
      convexHull ℝ (Z : Set (Fin 8 → ℝ)) ⊆
        {v | merge p₂ p₃ u v ∈ convexHull ℝ (Y' : Set _) + Kpos}) hu'
    intro a ha b hb s t hs ht hst
    show merge p₂ p₃ u (s • a + t • b) ∈ convexHull ℝ (Y' : Set (Fin 8 → ℝ)) + Kpos
    rw [merge_add_right, merge_smul_right, merge_smul_right]
    exact hconv ha hb hs ht hst
  obtain ⟨u, hu, Δ, hΔ, rfl⟩ := hx
  obtain ⟨u', hu', Δ', hΔ', rfl⟩ := hQ
  rw [merge_add_left, merge_add_right, add_assoc]
  exact hullKpos_add (step2 u hu u' hu')
    (Kpos_add (merge_Kpos_right hp (convexHull_nonneg hY0 hu) hΔ')
      (merge_Kpos_left hp hΔ hQ0))

/-- Step 1 of `lem:rsc-cert` (supermultiplicativity). -/
theorem merge_mem_smul_PZ (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) {Z : Finset (Fin 8 → ℝ)}
    (hZ0 : ∀ z ∈ Z, 0 ≤ z) (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z) {η η' : ℝ}
    (hη : 0 < η) (hη' : 0 < η') {P Q : Fin 8 → ℝ} (hP : P ∈ η • PZ Z) (hQ : Q ∈ η' • PZ Z)
    (hQ0 : 0 ≤ Q) : merge p₂ p₃ P Q ∈ (η * η') • PZ Z := by
  obtain ⟨P', hP', rfl⟩ := hP
  obtain ⟨Q', hQ', rfl⟩ := hQ
  have hQ'0 : 0 ≤ Q' := by
    have := smul_nonneg (inv_nonneg.2 hη'.le) hQ0
    rwa [smul_smul, inv_mul_cancel₀ hη'.ne', one_smul] at this
  refine ⟨merge p₂ p₃ P' Q', merge_hull hp hZ0 hZ0 C1 hP' hQ' hQ'0, ?_⟩
  simp only [merge_smul_left, merge_smul_right, smul_smul, mul_comm η' η]

end Cone

/-! ### Trees (O8) -/

section Tree

variable {p₂ p₃ y ϖ₂ ϖ₃ : ℝ}

theorem nuSum_node (ν c₂ c₃ : ℕ) (cs : List (RTree Label)) :
    nuSum (.node (ν, c₂, c₃) cs) = ν + nuSumAll cs := by rw [nuSum]

theorem nuSumAll_cons (c : RTree Label) (cs : List (RTree Label)) :
    nuSumAll (c :: cs) = nuSum c + nuSumAll cs := by rw [nuSumAll]

theorem nuSumAll_append (l₁ l₂ : List (RTree Label)) :
    nuSumAll (l₁ ++ l₂) = nuSumAll l₁ + nuSumAll l₂ := by
  induction l₁ with
  | nil => simp [nuSumAll]
  | cons c l ih => rw [List.cons_append, nuSumAll_cons, nuSumAll_cons, ih]; ring

theorem AdmAll_iff (L₂ L₃ : ℕ → ℕ → Prop) (cs : List (RTree Label)) :
    AdmAll L₂ L₃ cs ↔ ∀ c ∈ cs, AdmAt L₂ L₃ true c := by
  induction cs with
  | nil => simp [AdmAll]
  | cons c l ih => rw [AdmAll, ih, List.forall_mem_cons]

theorem message_node (ν c₂ c₃ : ℕ) (cs : List (RTree Label)) :
    message p₂ p₃ y ϖ₂ ϖ₃ (.node (ν, c₂, c₃) cs)
      = mergeAll p₂ p₃ y ϖ₂ ϖ₃ (init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) cs := by rw [message]

theorem mergeAll_nil (P : Fin 8 → ℝ) : mergeAll p₂ p₃ y ϖ₂ ϖ₃ P [] = P := by rw [mergeAll]

theorem mergeAll_cons (P : Fin 8 → ℝ) (c : RTree Label) (cs : List (RTree Label)) :
    mergeAll p₂ p₃ y ϖ₂ ϖ₃ P (c :: cs)
      = mergeAll p₂ p₃ y ϖ₂ ϖ₃ (merge p₂ p₃ P (message p₂ p₃ y ϖ₂ ϖ₃ c)) cs := by
  rw [mergeAll]

theorem mergeAll_append (P : Fin 8 → ℝ) (l₁ l₂ : List (RTree Label)) :
    mergeAll p₂ p₃ y ϖ₂ ϖ₃ P (l₁ ++ l₂)
      = mergeAll p₂ p₃ y ϖ₂ ϖ₃ (mergeAll p₂ p₃ y ϖ₂ ϖ₃ P l₁) l₂ := by
  induction l₁ generalizing P with
  | nil => rw [List.nil_append, mergeAll_nil]
  | cons c l ih => rw [List.cons_append, mergeAll_cons, mergeAll_cons, ih]

theorem init_nonneg (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (hy : 0 ≤ y) (hϖ₂ : 0 ≤ ϖ₂)
    (hϖ₃ : 0 ≤ ϖ₃) (ν c₂ c₃ : ℕ) : 0 ≤ init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ := by
  have hq2 : 0 ≤ 1 - p₂ := by linarith
  have hq3 : 0 ≤ 1 - p₃ := by linarith
  have hp2 : 0 ≤ p₂ := hp.1.le
  intro i
  fin_cases i <;> simp [init] <;> positivity

theorem message_nonneg (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (hy : 0 ≤ y) (hϖ₂ : 0 ≤ ϖ₂)
    (hϖ₃ : 0 ≤ ϖ₃) : ∀ t, 0 ≤ message p₂ p₃ y ϖ₂ ϖ₃ t := by
  refine MaxLeafFormal.Antinorm8.RTree.ind _ ?_
  rintro ⟨ν, c₂, c₃⟩ cs ih
  rw [message_node]
  have key : ∀ (l : List (RTree Label)), (∀ c ∈ l, 0 ≤ message p₂ p₃ y ϖ₂ ϖ₃ c) →
      ∀ P, 0 ≤ P → 0 ≤ mergeAll p₂ p₃ y ϖ₂ ϖ₃ P l := by
    intro l
    induction l with
    | nil => intro _ P hP; rwa [mergeAll_nil]
    | cons c l ihl =>
      intro hl P hP
      rw [mergeAll_cons]
      exact ihl (fun c' hc' => hl c' (List.mem_cons_of_mem _ hc')) _
        (merge_nonneg hp hP (hl c (List.mem_cons_self ..)))
  exact key cs ih _ (init_nonneg hp hy hϖ₂ hϖ₃ ν c₂ c₃)

/-- Step 1 along a list of children. -/
theorem mergeAll_mem (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) {Z : Finset (Fin 8 → ℝ)}
    (hZ0 : ∀ z ∈ Z, 0 ≤ z) (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z) {ê : ℝ}
    (hê : 0 < ê) :
    ∀ (cs : List (RTree Label)) (P : Fin 8 → ℝ) (η : ℝ), 0 < η → P ∈ η • PZ Z →
      (∀ c ∈ cs, message p₂ p₃ y ϖ₂ ϖ₃ c ∈ ê ^ (size c + nuSum c) • PZ Z ∧
        0 ≤ message p₂ p₃ y ϖ₂ ϖ₃ c) →
      mergeAll p₂ p₃ y ϖ₂ ϖ₃ P cs ∈ (η * ê ^ (sizeAll cs + nuSumAll cs)) • PZ Z := by
  intro cs
  induction cs with
  | nil => intro P η _ hP _; simpa [mergeAll_nil, sizeAll, nuSumAll] using hP
  | cons c l ih =>
    intro P η hη hP hl
    rw [mergeAll_cons]
    have hc := hl c (List.mem_cons_self ..)
    have := ih _ _ (mul_pos hη (pow_pos hê _))
      (merge_mem_smul_PZ hp hZ0 C1 hη (pow_pos hê _) hP hc.1 hc.2)
      (fun c' hc' => hl c' (List.mem_cons_of_mem _ hc'))
    convert this using 2
    rw [sizeAll_cons, nuSumAll_cons, mul_assoc, ← pow_add]
    ring_nf

/-- Scalars out of a fold: merging the children one by one equals the scaled left fold of the
rescaled child messages (Step 3, used with the semantic (C5)). -/
theorem mergeAll_eq_smul_foldl {ê : ℝ} (hê : ê ≠ 0) :
    ∀ (cs : List (RTree Label)) (P : Fin 8 → ℝ) (σ : ℝ), σ ≠ 0 →
      mergeAll p₂ p₃ y ϖ₂ ϖ₃ P cs
        = (σ * ê ^ (sizeAll cs + nuSumAll cs)) •
          (cs.map (fun c => (ê ^ (size c + nuSum c))⁻¹ • message p₂ p₃ y ϖ₂ ϖ₃ c)).foldl
            (merge p₂ p₃) (σ⁻¹ • P) := by
  intro cs
  induction cs with
  | nil =>
    intro P σ hσ
    simp [sizeAll, nuSumAll, mergeAll_nil, smul_smul, mul_inv_cancel₀ hσ]
  | cons c l ih =>
    intro P σ hσ
    have hη : ê ^ (size c + nuSum c) ≠ 0 := pow_ne_zero _ hê
    have hση : σ * ê ^ (size c + nuSum c) ≠ 0 := mul_ne_zero hσ hη
    have key : merge p₂ p₃ (σ⁻¹ • P) ((ê ^ (size c + nuSum c))⁻¹ • message p₂ p₃ y ϖ₂ ϖ₃ c)
        = (σ * ê ^ (size c + nuSum c))⁻¹ • merge p₂ p₃ P (message p₂ p₃ y ϖ₂ ϖ₃ c) := by
      rw [merge_smul_right, merge_smul_left, smul_smul, mul_inv, mul_comm]
    have hexp : σ * ê ^ (size c + sizeAll l + (nuSum c + nuSumAll l))
        = σ * ê ^ (size c + nuSum c) * ê ^ (sizeAll l + nuSumAll l) := by
      rw [mul_assoc, ← pow_add]
      congr 2
      ring
    rw [mergeAll_cons, ih _ _ hση]
    simp only [List.map_cons, List.foldl_cons]
    rw [key, sizeAll_cons, nuSumAll_cons, hexp]

end Tree

/-! ### `lem:rsc-cert` -/

section Certificate

variable {p₂ p₃ y ϖ₂ ϖ₃ : ℝ}

/-- Step 2 of `lem:rsc-cert` (O9): the initial message of a vertex that needs no Step 3, in the
four cases `c = 0`, `ν > ν_E`, and `d ≤ 1` with `c₂ = 0` or `c₂ ≥ 1`. -/
theorem init_mem (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (hy : 0 ≤ y) (hϖ₂ : 0 ≤ ϖ₂)
    (hϖ₃ : 0 ≤ ϖ₃) {ê : ℝ} (hê : 0 < ê) (hêq : ê < 1 - p₃) {Z : Finset (Fin 8 → ℝ)}
    (hZ0 : ∀ z ∈ Z, 0 ≤ z) (ν₀ νE : ℕ) (d₃ d₂ : ℕ → ℕ)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C6 : ((1 - p₃) / ê) ^ (νE + 1) ≥ ê⁻¹ ^ (ν₀ + 1))
    {ν c₂ c₃ : ℕ} (hc : c₂ + c₃ ≤ ν)
    (hcase : c₂ + c₃ = 0 ∨ νE < ν ∨
      (2 ≤ ν ∧ ν ≤ νE ∧ ((c₂ = 0 ∧ d₃ ν ≤ 1 ∧ 1 ≤ c₃ ∧ c₃ ≤ ν - 1) ∨
        (d₃ ν ≤ 1 ∧ d₂ ν ≤ 1 ∧ 1 ≤ c₂ ∧ c₂ + c₃ ≤ ν - 1)))) :
    init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z := by
  have hq3 : 0 < 1 - p₃ := by linarith
  have hq3le : 1 - p₃ ≤ 1 := by linarith [hp.1, hp.2.1]
  have hq23 : 1 - p₃ ≤ 1 - p₂ := by linarith [hp.2.1]
  have hq2 : 0 < 1 - p₂ := by linarith
  have hê1 : ê ≤ 1 := by linarith [hp.1, hp.2.1]
  rcases hcase with h0 | hνE | ⟨h2, hνE', (⟨rfl, hd3, h1, hle⟩ | ⟨hd3, hd2, h1, hle⟩)⟩
  · obtain ⟨rfl, rfl⟩ : c₂ = 0 ∧ c₃ = 0 := by omega
    by_cases hν : ν ≤ ν₀
    · exact C2.1 ν hν
    · have hsplit : init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0
          = initInf p₂ y + ![0, 0, 0, 0, (1/2 : ℝ) ^ ν, 0, 0, 0] := by
        funext i; fin_cases i <;> simp [init, initInf]
      have hK : 0 ≤ (![0, 0, 0, 0, (1/2 : ℝ) ^ ν, 0, 0, 0] : Fin 8 → ℝ) := by
        have h4 : (0 : ℝ) ≤ (1/2 : ℝ) ^ ν := pow_nonneg (by norm_num) _
        intro i; fin_cases i <;> simpa using h4
      rw [hsplit]
      refine smul_PZ_mono hZ0 (pow_pos hê _) ?_
        (smul_PZ_add_Kpos (pow_pos hê _) C2.2 (Kpos_of_nonneg hK))
      exact pow_le_pow_of_le_one hê.le hê1 (by omega)
  · have hscale : ê ^ (1 + ν) ≤ (1 - p₃) ^ ν * ê ^ (ν₀ + 2) := by
      have hr : 1 ≤ (1 - p₃) / ê := by rw [le_div_iff₀ hê]; linarith
      have h1 : ((1 - p₃) / ê) ^ (νE + 1) ≤ ((1 - p₃) / ê) ^ ν :=
        pow_le_pow_right₀ hr (by omega)
      have h2 : ê⁻¹ ^ (ν₀ + 1) ≤ ((1 - p₃) / ê) ^ ν := C6.le.trans h1
      rw [div_pow, inv_pow, le_div_iff₀ (pow_pos hê _)] at h2
      have hB : 0 < ê ^ (ν₀ + 1) := pow_pos hê _
      have h3 : ê ^ ν ≤ (1 - p₃) ^ ν * ê ^ (ν₀ + 1) := by
        have := mul_le_mul_of_nonneg_left h2 hB.le
        rwa [← mul_assoc, mul_inv_cancel₀ hB.ne', one_mul, mul_comm (ê ^ (ν₀ + 1))] at this
      calc ê ^ (1 + ν) = ê * ê ^ ν := by ring
        _ ≤ ê * ((1 - p₃) ^ ν * ê ^ (ν₀ + 1)) := mul_le_mul_of_nonneg_left h3 hê.le
        _ = (1 - p₃) ^ ν * ê ^ (ν₀ + 2) := by ring
    have hA : (1 - p₃) ^ ν ≤ (1 - p₂) ^ c₂ * (1 - p₃) ^ c₃ := by
      calc (1 - p₃) ^ ν ≤ (1 - p₃) ^ (c₂ + c₃) := pow_le_pow_of_le_one hq3.le hq3le hc
        _ = (1 - p₃) ^ c₂ * (1 - p₃) ^ c₃ := pow_add _ _ _
        _ ≤ (1 - p₂) ^ c₂ * (1 - p₃) ^ c₃ :=
          mul_le_mul_of_nonneg_right (pow_le_pow_left₀ hq3.le hq23 c₂) (pow_nonneg hq3.le _)
    have hscale2 : ê ^ (1 + ν) ≤ (1 - p₂) ^ c₂ * (1 - p₃) ^ c₃ * ê ^ (ν₀ + 2) :=
      hscale.trans (mul_le_mul_of_nonneg_right hA (pow_nonneg hê.le _))
    have hpos : 0 < (1 - p₂) ^ c₂ * (1 - p₃) ^ c₃ := mul_pos (pow_pos hq2 _) (pow_pos hq3 _)
    have hInf : ((1 - p₂) ^ c₂ * (1 - p₃) ^ c₃) • initInf p₂ y
        ∈ ((1 - p₂) ^ c₂ * (1 - p₃) ^ c₃ * ê ^ (ν₀ + 2)) • PZ Z := by
      obtain ⟨w, hw, hw'⟩ := C2.2
      refine ⟨w, hw, ?_⟩
      show ((1 - p₂) ^ c₂ * (1 - p₃) ^ c₃ * ê ^ (ν₀ + 2)) • w
        = ((1 - p₂) ^ c₂ * (1 - p₃) ^ c₃) • initInf p₂ y
      rw [← hw']
      show ((1 - p₂) ^ c₂ * (1 - p₃) ^ c₃ * ê ^ (ν₀ + 2)) • w
        = ((1 - p₂) ^ c₂ * (1 - p₃) ^ c₃) • (ê ^ (ν₀ + 2) • w)
      rw [smul_smul]
    have h4 : (0 : ℝ) ≤ (1/2 : ℝ) ^ ν * ϖ₂ ^ c₂ * ϖ₃ ^ c₃ :=
      mul_nonneg (mul_nonneg (pow_nonneg (by norm_num) _) (pow_nonneg hϖ₂ _)) (pow_nonneg hϖ₃ _)
    have hK : 0 ≤ (![0, 0, 0, 0, (1/2 : ℝ) ^ ν * ϖ₂ ^ c₂ * ϖ₃ ^ c₃, 0, 0, 0] : Fin 8 → ℝ) := by
      intro i; fin_cases i <;> simpa using h4
    have hsplit : init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃
        = ((1 - p₂) ^ c₂ * (1 - p₃) ^ c₃) • initInf p₂ y
          + ![0, 0, 0, 0, (1/2 : ℝ) ^ ν * ϖ₂ ^ c₂ * ϖ₃ ^ c₃, 0, 0, 0] := by
      funext i; fin_cases i <;> simp [init, initInf] <;> ring
    rw [hsplit]
    exact smul_PZ_mono hZ0 (pow_pos hê _) hscale2
      (smul_PZ_add_Kpos (mul_pos hpos (pow_pos hê _)) hInf (Kpos_of_nonneg hK))
  · exact (C4 ν h2 hνE' hd3).1 c₃ h1 hle
  · exact (C4 ν h2 hνE' hd3).2 hd2 c₂ c₃ h1 hle

/-- Steps 1–4 of `lem:rsc-cert` (O10), for arbitrary lightness predicates `L₂`, `L₃`: every
message of an admissible tree lies in `ê ^ (size + Σ ν) • 𝒫_Z`. -/
theorem message_mem (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (hy : 0 ≤ y) (hϖ₂ : 0 ≤ ϖ₂)
    (hϖ₃ : 0 ≤ ϖ₃) {ê : ℝ} (hê : 0 < ê) (hêq : ê < 1 - p₃) {Z : Finset (Fin 8 → ℝ)}
    (hZ0 : ∀ z ∈ Z, 0 ≤ z) (ν₀ νE : ℕ) (d₃ d₂ : ℕ → ℕ)
    (hd : ∀ ν, 1 ≤ ν → ν ≤ νE → 1 ≤ d₃ ν ∧ d₃ ν ≤ d₂ ν)
    (L₂ L₃ : ℕ → ℕ → Prop)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C3 : ∀ ν, 1 ≤ ν → ν ≤ νE →
          (∀ d, 1 ≤ d → d < d₃ ν → L₃ ν d) ∧ (∀ d, 1 ≤ d → d < d₂ ν → L₂ ν d))
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
          ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
          (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
          Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z)
    (C6 : ((1 - p₃) / ê) ^ (νE + 1) ≥ ê⁻¹ ^ (ν₀ + 1)) :
    ∀ t (b : Bool), AdmAt L₂ L₃ b t →
      message p₂ p₃ y ϖ₂ ϖ₃ t ∈ ê ^ (size t + nuSum t) • PZ Z := by
  refine MaxLeafFormal.Antinorm8.RTree.ind _ ?_
  rintro ⟨ν, c₂, c₃⟩ cs ih b hadm
  rw [AdmAt] at hadm
  obtain ⟨⟨hc, hL2, hL3, h1⟩, hcs⟩ := hadm
  rw [AdmAll_iff] at hcs
  have hch : ∀ c ∈ cs, message p₂ p₃ y ϖ₂ ϖ₃ c ∈ ê ^ (size c + nuSum c) • PZ Z ∧
      0 ≤ message p₂ p₃ y ϖ₂ ϖ₃ c :=
    fun c hc' => ⟨ih c hc' true (hcs c hc'), message_nonneg hp hy hϖ₂ hϖ₃ c⟩
  rw [message_node, size_node, nuSum_node]
  set d := deg b cs with hd_def
  by_cases hcase : c₂ + c₃ = 0 ∨ νE < ν ∨
      (2 ≤ ν ∧ ν ≤ νE ∧ ((c₂ = 0 ∧ d₃ ν ≤ 1 ∧ 1 ≤ c₃ ∧ c₃ ≤ ν - 1) ∨
        (d₃ ν ≤ 1 ∧ d₂ ν ≤ 1 ∧ 1 ≤ c₂ ∧ c₂ + c₃ ≤ ν - 1)))
  · have hi := init_mem hp hy hϖ₂ hϖ₃ hê hêq hZ0 ν₀ νE d₃ d₂ C2 C4 C6 hc hcase
    have := mergeAll_mem hp hZ0 C1 hê cs _ _ (pow_pos hê _) hi hch
    convert this using 2
    rw [← pow_add]; congr 1; ring
  · have hννE : ν ≤ νE := by
      by_contra h; exact hcase (Or.inr (Or.inl (by omega)))
    have hν1 : 1 ≤ ν := by omega
    have hcpos : 1 ≤ c₂ + c₃ := by omega
    have hnot : ¬ (2 ≤ ν ∧ ν ≤ νE ∧ ((c₂ = 0 ∧ d₃ ν ≤ 1 ∧ 1 ≤ c₃ ∧ c₃ ≤ ν - 1) ∨
        (d₃ ν ≤ 1 ∧ d₂ ν ≤ 1 ∧ 1 ≤ c₂ ∧ c₂ + c₃ ≤ ν - 1))) :=
      fun h => hcase (Or.inr (Or.inr h))
    have hdlen : d ≤ cs.length + 1 := by
      rw [hd_def]; unfold deg; split <;> omega
    obtain ⟨hd3lo, hd32⟩ := hd ν hν1 hννE
    have hJ : (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) ≤ cs.length := by
      split_ifs with hc2
      · have hc3 : 1 ≤ c₃ := by omega
        have hnL3 : ¬ L₃ ν d := fun h => by
          have := hL3 (Or.inl h); omega
        have hd0 : d ≠ 0 := fun h => by
          have := hL3 (Or.inr h); omega
        have hd3 : d₃ ν ≤ d := by
          by_contra hlt
          exact hnL3 ((C3 ν hν1 hννE).1 d (by omega) (by omega))
        have hd2 : 2 ≤ d := by
          by_contra h2
          have hd1 : d = 1 := by omega
          have := h1 ⟨hd1, by omega⟩
          exact hnot ⟨by omega, hννE, Or.inl ⟨hc2, by omega, hc3, by omega⟩⟩
        unfold jOf; omega
      · have hnL2 : ¬ L₂ ν d := fun h => by
          have := hL2 (Or.inl h); omega
        have hd0 : d ≠ 0 := fun h => by
          have := hL2 (Or.inr h); omega
        have hd2' : d₂ ν ≤ d := by
          by_contra hlt
          exact hnL2 ((C3 ν hν1 hννE).2 d (by omega) (by omega))
        have hd2 : 2 ≤ d := by
          by_contra h2
          have hd1 : d = 1 := by omega
          have := h1 ⟨hd1, by omega⟩
          exact hnot ⟨by omega, hννE, Or.inr ⟨by omega, by omega, by omega, by omega⟩⟩
        unfold jOf; omega
    set J := (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) with hJdef
    have hsub : ∀ c ∈ cs.take J, c ∈ cs := fun c hc' => List.mem_of_mem_take hc'
    have hlen : (List.map (fun c => (ê ^ (size c + nuSum c))⁻¹ •
        message p₂ p₃ y ϖ₂ ϖ₃ c) (cs.take J)).length = J := by
      rw [List.length_map, List.length_take]; omega
    have hQ : ∀ Q ∈ List.map (fun c => (ê ^ (size c + nuSum c))⁻¹ •
        message p₂ p₃ y ϖ₂ ϖ₃ c) (cs.take J), Q ∈ PZ Z ∧ 0 ≤ Q := by
      intro Q hQ'
      obtain ⟨c, hc', rfl⟩ := List.mem_map.1 hQ'
      obtain ⟨h1', h2'⟩ := hch c (hsub c hc')
      exact ⟨(mem_smul_PZ_iff (pow_pos hê _)).1 h1',
        smul_nonneg (inv_nonneg.2 (pow_nonneg hê.le _)) h2'⟩
    have hfold := C5 ν hν1 hννE c₂ c₃ hcpos hc
      (List.map (fun c => (ê ^ (size c + nuSum c))⁻¹ • message p₂ p₃ y ϖ₂ ϖ₃ c) (cs.take J))
      hlen hQ
    have hmerge := mergeAll_eq_smul_foldl (p₂ := p₂) (p₃ := p₃) (y := y) (ϖ₂ := ϖ₂)
      (ϖ₃ := ϖ₃) hê.ne' (cs.take J)
      (init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) (ê ^ (1 + ν)) (pow_ne_zero _ hê.ne')
    have htake : mergeAll p₂ p₃ y ϖ₂ ϖ₃ (init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) (cs.take J)
        ∈ ((ê ^ (1 + ν)) * ê ^ (sizeAll (cs.take J) + nuSumAll (cs.take J))) • PZ Z := by
      rw [hmerge]
      exact Set.smul_mem_smul_set hfold
    have hη : 0 < (ê ^ (1 + ν)) * ê ^ (sizeAll (cs.take J) + nuSumAll (cs.take J)) := by
      positivity
    have hdrop := mergeAll_mem hp hZ0 C1 hê (cs.drop J) _ _ hη htake
      (fun c hc' => hch c (List.mem_of_mem_drop hc'))
    have e1 : mergeAll p₂ p₃ y ϖ₂ ϖ₃ (init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) cs
        = mergeAll p₂ p₃ y ϖ₂ ϖ₃ (mergeAll p₂ p₃ y ϖ₂ ϖ₃ (init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃)
            (cs.take J)) (cs.drop J) := by
      rw [← mergeAll_append, List.take_append_drop]
    have e2 : sizeAll cs = sizeAll (cs.take J) + sizeAll (cs.drop J) := by
      rw [← sizeAll_append, List.take_append_drop]
    have e3 : nuSumAll cs = nuSumAll (cs.take J) + nuSumAll (cs.drop J) := by
      rw [← nuSumAll_append, List.take_append_drop]
    rw [e1]
    convert hdrop using 2
    rw [e2, e3, ← pow_add, ← pow_add]
    congr 1
    ring

/-- lem:rsc-cert, for arbitrary lightness predicates L₂, L₃ in (C3) and in admissibility. -/
theorem certificate_conditions_of (p₂ p₃ y ϖ₂ ϖ₃ ê : ℝ)
    (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2) (hy : 0 < y)
    (hϖ : 1 ≤ ϖ₂ ∧ ϖ₂ ≤ 2 * (1 - p₂) ∧ 1 ≤ ϖ₃ ∧ ϖ₃ ≤ 2 * (1 - p₃))
    (hê : 0 < ê ∧ ê < 1 - p₃)
    (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (ν₀ νE : ℕ) (hνE : 1 ≤ νE) (d₃ d₂ : ℕ → ℕ)
    (hd : ∀ ν, 1 ≤ ν → ν ≤ νE → 1 ≤ d₃ ν ∧ d₃ ν ≤ d₂ ν)
    (L₂ L₃ : ℕ → ℕ → Prop)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C3 : ∀ ν, 1 ≤ ν → ν ≤ νE →
          (∀ d, 1 ≤ d → d < d₃ ν → L₃ ν d) ∧ (∀ d, 1 ≤ d → d < d₂ ν → L₂ ν d))
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
          ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
          (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
          Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z)
    (C6 : ((1 - p₃) / ê) ^ (νE + 1) ≥ ê⁻¹ ^ (ν₀ + 1))
    (t : RTree Label) (ht : AdmAt L₂ L₃ false t) :
    cZ p₂ Z hZ * ê ^ (size t + nuSum t) ≤ fin p₂ (message p₂ p₃ y ϖ₂ ϖ₃ t) := by
  have hp' : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1 := ⟨hp.1, hp.2.1, by linarith [hp.2.2]⟩
  have hm := message_mem hp' hy.le (by linarith [hϖ.1]) (by linarith [hϖ.2.2.1]) hê.1 hê.2 hZ0
    ν₀ νE d₃ d₂ hd L₂ L₃ C1 C2 C3 C4 C5 C6 t false ht
  obtain ⟨w, ⟨a, ha, k, hk, rfl⟩, hw⟩ := hm
  have hw' : message p₂ p₃ y ϖ₂ ϖ₃ t = ê ^ (size t + nuSum t) • (a + k) := hw.symm
  rw [hw', fin_smul, fin_add, mul_comm]
  have hη : 0 ≤ ê ^ (size t + nuSum t) := pow_nonneg hê.1.le _
  have := cZ_le_fin (p := p₂) hZ ha
  have := fin_nonneg_of_Kpos hp.1.le (by linarith [hp.2.1, hp.2.2]) hk
  nlinarith

/-- lem:rsc-cert (the paper's lightness). -/
theorem certificate_conditions (p₂ p₃ y ϖ₂ ϖ₃ ê : ℝ)
    (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2) (hy : 0 < y)
    (hϖ : 1 ≤ ϖ₂ ∧ ϖ₂ ≤ 2 * (1 - p₂) ∧ 1 ≤ ϖ₃ ∧ ϖ₃ ≤ 2 * (1 - p₃))
    (hê : 0 < ê ∧ ê < 1 - p₃)
    (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (ν₀ νE : ℕ) (hνE : 1 ≤ νE) (d₃ d₂ : ℕ → ℕ)
    (hd : ∀ ν, 1 ≤ ν → ν ≤ νE → 1 ≤ d₃ ν ∧ d₃ ν ≤ d₂ ν)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C3 : ∀ ν, 1 ≤ ν → ν ≤ νE →
          (∀ d, 1 ≤ d → d < d₃ ν → Light₃ p₂ p₃ y ν d) ∧
          (∀ d, 1 ≤ d → d < d₂ ν → Light₂ p₂ p₃ y ν d))
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
          ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
          (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
          Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z)
    (C6 : ((1 - p₃) / ê) ^ (νE + 1) ≥ ê⁻¹ ^ (ν₀ + 1))
    (t : RTree Label) (ht : Admissible p₂ p₃ y t) :
    cZ p₂ Z hZ * ê ^ (size t + nuSum t) ≤ fin p₂ (message p₂ p₃ y ϖ₂ ϖ₃ t) :=
  certificate_conditions_of p₂ p₃ y ϖ₂ ϖ₃ ê hp hy hϖ hê Z hZ hZ0 ν₀ νE hνE d₃ d₂ hd
    (Light₂ p₂ p₃ y) (Light₃ p₂ p₃ y) C1 C2 C3 C4 C5 C6 t ht

/-- Staged chains suffice for (C5). -/
theorem C5_of_stages {p₂ p₃ : ℝ} (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1)
    {Z : Finset (Fin 8 → ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z) (P : Fin 8 → ℝ) (hP : 0 ≤ P) (j : ℕ)
    (Ys : ℕ → Finset (Fin 8 → ℝ)) (hY0 : Ys 0 = {P}) (hYj : Ys j = Z)
    (hYnn : ∀ i < j, ∀ x ∈ Ys i, 0 ≤ x)
    (hY : ∀ i, 1 ≤ i → i ≤ j → ∀ x ∈ Ys (i - 1), ∀ z ∈ Z,
      merge p₂ p₃ x z ∈ convexHull ℝ (Ys i : Set (Fin 8 → ℝ)) + Kpos) :
    ∀ Qs : List (Fin 8 → ℝ), Qs.length = j → (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
      Qs.foldl (merge p₂ p₃) P ∈ PZ Z := by
  have hp' : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1 := ⟨hp.1, hp.2.1, hp.2.2.le⟩
  have gen : ∀ (Qs : List (Fin 8 → ℝ)) (i : ℕ) (x : Fin 8 → ℝ), i + Qs.length = j →
      x ∈ convexHull ℝ (Ys i : Set (Fin 8 → ℝ)) + Kpos →
      (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) → Qs.foldl (merge p₂ p₃) x ∈ PZ Z := by
    intro Qs
    induction Qs with
    | nil =>
      intro i x h hx _
      have hi : i = j := by simpa using h
      rw [List.foldl_nil]
      rw [hi, hYj] at hx
      exact hx
    | cons Q Qs ih =>
      intro i x h hx hQs
      rw [List.length_cons] at h
      have hi : i < j := by omega
      have hY' := hY (i + 1) (by omega) (by omega)
      rw [Nat.add_sub_cancel] at hY'
      have hQ := hQs Q (List.mem_cons_self ..)
      have hnew := merge_hull hp' (fun y hy => hYnn i hi y hy) hZ0 hY' hx hQ.1 hQ.2
      rw [List.foldl_cons]
      exact ih (i + 1) (merge p₂ p₃ x Q) (by omega) hnew
        (fun Q' hQ' => hQs Q' (List.mem_cons_of_mem _ hQ'))
  intro Qs hlen hQs
  have h1 : P ∈ convexHull ℝ ((Ys 0 : Finset (Fin 8 → ℝ)) : Set (Fin 8 → ℝ)) := by
    rw [hY0]
    exact subset_convexHull ℝ _ (by simp)
  have hPmem : P ∈ convexHull ℝ (Ys 0 : Set (Fin 8 → ℝ)) + Kpos :=
    Set.mem_add.2 ⟨P, h1, 0, Kpos_of_nonneg le_rfl, add_zero P⟩
  exact gen Qs 0 P (by omega) hPmem hQs

end Certificate

end

end MaxLeafFormal.RSCCert


==> anc/formal/MaxLeafFormal/RSCCheck.lean <==
import MaxLeafFormal.RSCParams

/-!
# Exact checkers for the RSC certificate

A hand-written mirror of the graded merge and of `Init~` at the RSC constants over natural
numbers with common denominators, and the Boolean checkers that the generated shard theorems run
(by `native_decide`, see `RSCFinal.lean`); their soundness theorems are kernel-checked.

A point is a pair `(N, D)` of eight natural numerators and a positive common denominator; its
value is `N / D`. Working with natural numbers keeps the kernel's work on GMP-accelerated literal
arithmetic (no rational normalisation).
-/

namespace MaxLeafFormal.RSCCheck

/-! ### Computable data -/

/-- Eight natural numerators and a common denominator. -/
abbrev IPt := List ℕ × ℕ

def zeroI : IPt := ([0, 0, 0, 0, 0, 0, 0, 0], 1)

/-- `P ∘̃ Q` at the RSC constants: all coefficients times `1000` are integers
(`2λ = 11/5`, `q₂ = 93/100`, `q₃ = 923/1000`), so the merge has denominator `1000 · D · E`. -/
def mergeN : List ℕ → List ℕ → List ℕ
  | [P0, P1, P2, P3, P4, P5, P6, P7], [Q0, _, Q2, Q3, Q4, Q5, Q6, Q7] =>
    let S := 2000 * Q0 + 2000 * Q2 + 2200 * Q3 + 1000 * Q4 + 1000 * Q5 + 930 * Q6 + 923 * Q7
    let Cs := 2000 * Q0
    let Cu := 2000 * Q3 + 1000 * Q4 + 1000 * Q5 + 1000 * Q6 + 930 * Q7
    let Os := 1000 * Q0
    let Ox := 1000 * Q3
    let Ou := 500 * Q4 + 1000 * Q5 + 1000 * Q6 + 930 * Q7
    [P0 * S, P1 * Cu, P2 * Cu + P1 * Cs, P3 * (Cu + Cs) + P2 * Cs, P4 * Ou,
      P5 * (Ou + Ox) + P4 * Ox, P6 * (Ou + Ox) + (P4 + P5) * Os, P7 * (Ou + Ox + Os) + P6 * Os]
  | _, _ => [0, 0, 0, 0, 0, 0, 0, 0]

def mergeI (P Q : IPt) : IPt := (mergeN P.1 Q.1, 1000 * P.2 * Q.2)

/-- `ê = eN / eD`. -/
def eN : ℕ := 145729958
def eD : ℕ := 189014575

/-- `ê^{-1-ν} Init~(ν; c₂, c₃)` at the RSC constants:
`(u·y/2, u·p₂/2, 0, 0, 2^{-ν} ϖ₂^{c₂} ϖ₃^{c₃}, 0, 0, 0) · ê^{-1-ν}` with `u = q₂^{c₂} q₃^{c₃}`,
over the common denominator `eN^{1+ν} · 200 · 100^{c₂} · 1000^{c₃} · 2^ν · 250000^{c₂+c₃}`. -/
def initI (ν c₂ c₃ : ℕ) : IPt :=
  let s := eD ^ (1 + ν)
  let uN := 93 ^ c₂ * 923 ^ c₃
  let uD := 100 ^ c₂ * 1000 ^ c₃
  let wN := 272657 ^ c₂ * 288677 ^ c₃
  let wD := 2 ^ ν * 250000 ^ (c₂ + c₃)
  let D := eN ^ (1 + ν) * 200 * uD * wD
  ([s * uN * 31 * wD, s * uN * 7 * wD, 0, 0, s * wN * 200 * uD, 0, 0, 0], D)

/-- `ê^{-(ν₀+2)} Init(∞) = ê^{-26} (y/2, p₂/2, 0, …, 0)`. -/
def initInfI : IPt := ([eD ^ 26 * 31, eD ^ 26 * 7, 0, 0, 0, 0, 0, 0], eN ^ 26 * 200)

/-- Membership of an integer vector in `𝒦_pos`, by peeling the leaves of the Hasse tree
(`O₂, O₀₀, C₀, O₁, C₁, O₀₁`). -/
def inK : List ℤ → Bool
  | [d0, d1, d2, d3, d4, d5, d6, d7] =>
    decide (0 ≤ d0) &&
      decide (0 ≤ d3 + min 0 (d2 + min 0 d1) + min 0 (d5 + min 0 d4 + min 0 (d6 + min 0 d7)))
  | _ => false

/-- Points in chunks of 32, for fast lookup in the kernel (structural recursion on a fuel bound). -/
def chunksAux : ℕ → List IPt → List (List IPt)
  | 0, _ => []
  | _, [] => []
  | n + 1, l@(_ :: _) => l.take 32 :: chunksAux n (l.drop 32)

def chunks32 (l : List IPt) : List (List IPt) := chunksAux l.length l

def getPt (Yc : List (List IPt)) (k : ℕ) : IPt := (Yc.getD (k / 32) []).getD (k % 32) zeroI

/-- Accumulate `∑ (aₖ/bₖ) · Y[kₖ]` as `(V, T)` with value `V / T`, and the weight sum as `s / t`. -/
def combI (Yc : List (List IPt)) : List (ℕ × ℕ × ℕ) → List ℕ × ℕ × ℕ × ℕ
  | [] => ([0, 0, 0, 0, 0, 0, 0, 0], 1, 0, 1)
  | (k, a, b) :: cs =>
    let r := combI Yc cs
    let y := getPt Yc k
    (List.zipWith (fun v n => v * (b * y.2) + a * n * r.2.1) r.1 y.1, r.2.1 * (b * y.2),
      r.2.2.1 * b + a * r.2.2.2, r.2.2.2 * b)

/-- The check of one condition of `prop:rsc-cert` for `P = M / F`: indices `< n`, denominators `> 0`, weight sum
`≥ 1`, and `M/F - ∑ (aₖ/bₖ) Y[kₖ] ∈ 𝒦_pos` (cleared of the positive denominator `F · T`). -/
def dom (n : ℕ) (Yc : List (List IPt)) (P : IPt) (comb : List (ℕ × ℕ × ℕ)) : Bool :=
  comb.all (fun e => decide (e.1 < n) && decide (0 < e.2.2)) &&
    (let r := combI Yc comb
     decide (r.2.2.2 ≤ r.2.2.1) &&
      inK (List.zipWith (fun m v => (m * r.2.1 : ℤ) - (P.2 * v : ℤ)) P.1 r.1))

/-- One stage block: for each `x` in `xs` and each `z` in `Zs`, `x ∘ z` dominates the given
combination of `Y` (of size `n`, chunked as `Yc`). -/
def checkBlock (n : ℕ) (Yc : List (List IPt)) (Zs : List IPt) (xs : List IPt)
    (combos : List (List (List (ℕ × ℕ × ℕ)))) : Bool :=
  xs.length == combos.length &&
    (xs.zip combos).all (fun xc => xc.2.length == Zs.length &&
      (Zs.zip xc.2).all (fun zc => dom n Yc (mergeI xc.1 zc.1) zc.2))

/-! ### Decoding the flat data -/

/-- Read `c` weight entries `(k, a, b)`. -/
def takeComb : ℕ → List ℕ → List (ℕ × ℕ × ℕ) × List ℕ
  | 0, l => ([], l)
  | c + 1, k :: a :: b :: l =>
    let r := takeComb c l
    ((k, a, b) :: r.1, r.2)
  | _ + 1, _ => ([], [])

/-- Read `m` combinations, each given as its length followed by its entries. -/
def decodeCombs : ℕ → List ℕ → List (List (ℕ × ℕ × ℕ))
  | 0, _ => []
  | _ + 1, [] => []
  | m + 1, c :: l =>
    let r := takeComb c l
    r.1 :: decodeCombs m r.2

/-- Read a point: eight numerators followed by the common denominator. -/
def decodePt : List ℕ → IPt
  | [a0, a1, a2, a3, a4, a5, a6, a7, d] => ([a0, a1, a2, a3, a4, a5, a6, a7], d)
  | _ => zeroI

/-- Read a leaf entry: `ν, c₂, c₃`, then one combination. -/
def decodeLeaf : List ℕ → (ℕ × ℕ × ℕ) × List (ℕ × ℕ × ℕ)
  | ν :: c₂ :: c₃ :: c :: l => ((ν, c₂, c₃), (takeComb c l).1)
  | _ => ((0, 0, 0), [])

/-- Read a chain of length one: `ν, c₂, c₃`, then `n` combinations. -/
def decodeChain1 (n : ℕ) : List ℕ → (ℕ × ℕ × ℕ) × List (List (ℕ × ℕ × ℕ))
  | ν :: c₂ :: c₃ :: l => ((ν, c₂, c₃), decodeCombs n l)
  | _ => ((0, 0, 0), [])

/-! ### Family checkers -/

def okPt (P : IPt) : Bool := P.1.length == 8 && decide (0 < P.2)
def okPts (Y : List IPt) : Bool := Y.all okPt

/-- `2000 · D · fin~(N / D)`, with `fin~ = A + C₂ + O₀₀/2 + O₀₁ + O₁ + q₂ O₂`. -/
def finN : List ℕ → ℕ
  | [N0, _, _, N3, N4, N5, N6, N7] =>
    2000 * N0 + 2000 * N3 + 1000 * N4 + 2000 * N5 + 2000 * N6 + 1860 * N7
  | _ => 0

/-- Strict lexicographic order of the values `N / D`, `N' / D'` (cross-multiplied). -/
def ltLex (D D' : ℕ) : List ℕ → List ℕ → Bool
  | a :: as, b :: bs => decide (a * D' < b * D) || (decide (a * D' = b * D) && ltLex D D' as bs)
  | _, _ => false

def sortedZ : List IPt → Bool
  | P :: Q :: rest => ltLex P.2 Q.2 P.1 Q.1 && sortedZ (Q :: rest)
  | _ => true

/-- The facts about `Z` itself: `1024` well-formed points in strictly increasing lexicographic
order, each with `fin~ > 0.6060`. -/
def checkZ (Z : List IPt) : Bool :=
  Z.length == 1024 && okPts Z && sortedZ Z &&
    Z.all (fun z => decide (6060 * 2000 * z.2 < 10000 * finN z.1))

/-- (C2): `ê^{-1-ν} Init(ν)` for `ν ≤ 24` (entries `0, …, 24`) and `ê^{-26} Init(∞)` (entry `25`). -/
def checkC2 (n : ℕ) (Yc : List (List IPt)) (combos : List (List (ℕ × ℕ × ℕ))) : Bool :=
  combos.length == 26 &&
    ((List.range 25).zip combos).all (fun e => dom n Yc (initI e.1 0 0) e.2) &&
    dom n Yc initInfI (combos.getD 25 [])

/-- Leaf entries `((ν, c₂, c₃), comb)`: `ê^{-1-ν} Init~(ν; c₂, c₃)` dominates `comb`. -/
def checkLeaves (n : ℕ) (Yc : List (List IPt)) (entries : List ((ℕ × ℕ × ℕ) × List (ℕ × ℕ × ℕ))) :
    Bool :=
  entries.all (fun e => dom n Yc (initI e.1.1 e.1.2.1 e.1.2.2) e.2)

/-- Chains of length one `((ν, c₂, c₃), combos)`: `ê^{-1-ν} Init~(ν; c₂, c₃) ∘̃ z` dominates the
given combination of `Z` for every `z ∈ Z`. -/
def checkChain1 (n : ℕ) (Yc : List (List IPt)) (Zs : List IPt)
    (entries : List ((ℕ × ℕ × ℕ) × List (List (ℕ × ℕ × ℕ)))) : Bool :=
  entries.all (fun e => checkBlock n Yc Zs [initI e.1.1 e.1.2.1 e.1.2.2] [e.2])

/-- `u = q₂^{c₂} q₃^{c₃}` and `w = ϖ₂^{c₂} ϖ₃^{c₃}` as numerator/denominator pairs. -/
def uF (c₂ c₃ : ℕ) : ℕ × ℕ := (93 ^ c₂ * 923 ^ c₃, 100 ^ c₂ * 1000 ^ c₃)
def wF (c₂ c₃ : ℕ) : ℕ × ℕ := (272657 ^ c₂ * 288677 ^ c₃, 250000 ^ (c₂ + c₃))

/-- The target chain length `j` of (C5) at `(ν, c₂, c₃)`, from the paper's `d_min`. -/
def jTarget (ν c₂ : ℕ) : ℕ := if c₂ = 0 then RSCCert.jOf RSCParams.d₃ ν else RSCCert.jOf RSCParams.d₂ ν

/-- The lattice of (C5): `1 ≤ ν ≤ 36`, `1 ≤ c₂ + c₃ ≤ ν`, in a fixed order. -/
def lattice5 : List (ℕ × ℕ × ℕ) :=
  (List.range 36).flatMap fun i =>
    (List.range (i + 2)).flatMap fun c₂ =>
      ((List.range (i + 2 - c₂)).filter (fun c₃ => decide (1 ≤ c₂ + c₃))).map fun c₃ => (i + 1, c₂, c₃)

/-- The lattice of (C4): `4 ≤ ν ≤ 36` (exactly the `2 ≤ ν ≤ 36` with `d₃ ν ≤ 1`) and
`1 ≤ c₂ + c₃ ≤ ν - 1`. -/
def lattice4 : List (ℕ × ℕ × ℕ) :=
  (List.range 33).flatMap fun i =>
    (List.range (i + 4)).flatMap fun c₂ =>
      ((List.range (i + 4 - c₂)).filter (fun c₃ => decide (1 ≤ c₂ + c₃))).map fun c₃ => (i + 4, c₂, c₃)

/-- Read `m` combination components `(kind, idx, a, b)` with `λ = a / b`. -/
def takeComp : ℕ → List ℕ → List (ℕ × ℕ × ℕ × ℕ)
  | 0, _ => []
  | m + 1, k :: i :: a :: b :: l => (k, i, a, b) :: takeComp m l
  | _ + 1, _ => []

/-- A convex-combination witness, components `((c₂', c₃'), a, b)` with `λ = a / b`:
`b > 0`, `∑ λ = 1`, `∑ λ u' = u`, `∑ λ w' = w`, all exactly. -/
def combWitness (c₂ c₃ : ℕ) (comps : List ((ℕ × ℕ) × ℕ × ℕ)) : Bool :=
  comps.all (fun e => decide (0 < e.2.2)) &&
  (let S := comps.foldr (fun e r => (r.1 * e.2.2 + e.2.1 * r.2, r.2 * e.2.2)) (0, 1)
   decide (S.1 = S.2)) &&
  (let u := uF c₂ c₃
   let S := comps.foldr (fun e r =>
     let uk := uF e.1.1 e.1.2
     (r.1 * (e.2.2 * uk.2) + e.2.1 * uk.1 * r.2, r.2 * (e.2.2 * uk.2))) (0, 1)
   decide (S.1 * u.2 = u.1 * S.2)) &&
  (let w := wF c₂ c₃
   let S := comps.foldr (fun e r =>
     let wk := wF e.1.1 e.1.2
     (r.1 * (e.2.2 * wk.2) + e.2.1 * wk.1 * r.2, r.2 * (e.2.2 * wk.2))) (0, 1)
   decide (S.1 * w.2 = w.1 * S.2))

/-- The exposure counts of component `e`: kind `0` is `(0, 0)`, otherwise entry `idx` of `T`. -/
def compPt {α : Type} (T : List ((ℕ × ℕ × ℕ) × α)) (d : α) (e : ℕ × ℕ × ℕ × ℕ) : ℕ × ℕ :=
  if e.1 = 0 then (0, 0) else ((T.getD e.2.1 ((0, 0, 0), d)).1.2.1, (T.getD e.2.1 ((0, 0, 0), d)).1.2.2)

/-- (C5) lattice check against the table `T` of certified chains (entries `((ν, c₂, c₃), j)`).
Per lattice point the data is `[0, k]` (entry `k` of `T` is this point, with `j ≤ jTarget`) or
`[1, m, kind₁, idx₁, a₁, b₁, …]` (a convex combination of `(0, 0)` (kind `0`) and entries of `T`
(kind `1`) at the same `ν` with `j ≤ jTarget`). -/
def latOK5 (T : List ((ℕ × ℕ × ℕ) × ℕ)) (pt : ℕ × ℕ × ℕ) (dat : List ℕ) : Bool :=
  match dat with
  | [0, k] => decide (k < T.length) && decide ((T.getD k ((0, 0, 0), 0)).1 = pt) &&
      decide ((T.getD k ((0, 0, 0), 0)).2 ≤ jTarget pt.1 pt.2.1)
  | 1 :: m :: rest =>
    let comps := takeComp m rest
    comps.all (fun e => decide (e.1 = 0) ||
      (decide (e.1 = 1) && decide (e.2.1 < T.length) &&
        decide ((T.getD e.2.1 ((0, 0, 0), 0)).1.1 = pt.1) &&
        decide ((T.getD e.2.1 ((0, 0, 0), 0)).2 ≤ jTarget pt.1 pt.2.1))) &&
    combWitness pt.2.1 pt.2.2 (comps.map fun e => (compPt T 0 e, e.2.2.1, e.2.2.2))
  | _ => false

def checkLattice5 (T : List ((ℕ × ℕ × ℕ) × ℕ)) (wit : List (List ℕ)) : Bool :=
  lattice5.length == wit.length && (lattice5.zip wit).all (fun e => latOK5 T e.1 e.2)

/-- (C4) lattice check against the table `T` of certified leaves (entries `((ν, c₂, c₃), ())`),
in the same data format; components are `(0, 0)` or leaves at the same `ν`. -/
def latOK4 (T : List ((ℕ × ℕ × ℕ) × Unit)) (pt : ℕ × ℕ × ℕ) (dat : List ℕ) : Bool :=
  match dat with
  | [0, k] => decide (k < T.length) && decide ((T.getD k ((0, 0, 0), ())).1 = pt)
  | 1 :: m :: rest =>
    let comps := takeComp m rest
    comps.all (fun e => decide (e.1 = 0) ||
      (decide (e.1 = 1) && decide (e.2.1 < T.length) &&
        decide ((T.getD e.2.1 ((0, 0, 0), ())).1.1 = pt.1))) &&
    combWitness pt.2.1 pt.2.2 (comps.map fun e => (compPt T () e, e.2.2.1, e.2.2.2))
  | _ => false

def checkLattice4 (T : List ((ℕ × ℕ × ℕ) × Unit)) (wit : List (List ℕ)) : Bool :=
  lattice4.length == wit.length && (lattice4.zip wit).all (fun e => latOK4 T e.1 e.2)

/-! ### Real-valued semantics -/

open MaxLeafFormal.RSCCert MaxLeafFormal.RSCParams
open MaxLeafFormal.Antinorm8 (Kpos PZ initInf)
open Pointwise

noncomputable section

/-- The value `N / D` of a point. -/
def val (P : IPt) : Fin 8 → ℝ := fun s => ((P.1.getD s 0 : ℕ) : ℝ) / (P.2 : ℝ)

/-- The finite set of values of a list of points. -/
def finsetOf (Y : List IPt) : Finset (Fin 8 → ℝ) :=
  open Classical in (Y.map val).toFinset

/-- `x ∘̃ z ∈ conv(Y') + 𝒦_pos` for all `x ∈ X`, `z ∈ Z` (one stage of a chain). -/
def StageFact (Z X Y' : List IPt) : Prop :=
  ∀ x ∈ X, ∀ z ∈ Z, merge p₂ p₃ (val x) (val z) ∈ convexHull ℝ (finsetOf Y' : Set (Fin 8 → ℝ)) + Kpos

/-- (C5) for one exposure point with chains of length `j`. -/
def ChainFact (Z : List IPt) (e : (ℕ × ℕ × ℕ) × ℕ) : Prop :=
  ∀ Qs : List (Fin 8 → ℝ), Qs.length = e.2 → (∀ Q ∈ Qs, Q ∈ PZ (finsetOf Z) ∧ 0 ≤ Q) →
    Qs.foldl (merge p₂ p₃) ((ê ^ (1 + e.1.1))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ e.1.1 e.1.2.1 e.1.2.2)
      ∈ PZ (finsetOf Z)

/-- (C4) for one leaf exposure point. -/
def LeafFact (Z : List IPt) (e : (ℕ × ℕ × ℕ) × Unit) : Prop :=
  init p₂ p₃ y ϖ₂ ϖ₃ e.1.1 e.1.2.1 e.1.2.2 ∈ ê ^ (1 + e.1.1) • PZ (finsetOf Z)

/-! ### Soundness -/

theorem val_nonneg (P : IPt) : 0 ≤ val P := fun _ => div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)

theorem okPt_parts_aux {P : IPt} (h : okPt P = true) :
    ∃ a0 a1 a2 a3 a4 a5 a6 a7 D : ℕ, P = ([a0, a1, a2, a3, a4, a5, a6, a7], D) ∧ 0 < D := by
  obtain ⟨N, D⟩ := P
  unfold okPt at h
  simp only [Bool.and_eq_true, beq_iff_eq, decide_eq_true_eq] at h
  obtain ⟨hl, hD⟩ := h
  rcases N with _ | ⟨a0, _ | ⟨a1, _ | ⟨a2, _ | ⟨a3, _ | ⟨a4, _ | ⟨a5, _ | ⟨a6, _ | ⟨a7, _ | ⟨a8, N⟩⟩⟩⟩⟩⟩⟩⟩⟩
  all_goals first
    | exact ⟨_, _, _, _, _, _, _, _, D, rfl, hD⟩
    | (simp only [List.length_cons, List.length_nil] at hl; omega)

theorem ehat_eq : ê = (eN : ℝ) / (eD : ℝ) := by
  unfold ê eN eD; norm_num

theorem val_mergeI {P Q : IPt} (hP : okPt P = true) (hQ : okPt Q = true) :
    val (mergeI P Q) = merge p₂ p₃ (val P) (val Q) := by
  obtain ⟨a0, a1, a2, a3, a4, a5, a6, a7, D, rfl, hD⟩ := okPt_parts_aux hP
  obtain ⟨b0, b1, b2, b3, b4, b5, b6, b7, E, rfl, hE⟩ := okPt_parts_aux hQ
  have hD' : (D : ℝ) ≠ 0 := Nat.cast_ne_zero.2 hD.ne'
  have hE' : (E : ℝ) ≠ 0 := Nat.cast_ne_zero.2 hE.ne'
  funext s
  fin_cases s <;>
  simp [val, mergeI, mergeN, MaxLeafFormal.RSCCert.merge, MaxLeafFormal.RSCCert.chiS,
    MaxLeafFormal.Antinorm8.chiCu, MaxLeafFormal.Antinorm8.chiCs, MaxLeafFormal.Antinorm8.chiOs,
    MaxLeafFormal.Antinorm8.chiOx, MaxLeafFormal.Antinorm8.chiOu, p₂, p₃] <;>
  push_cast <;> field_simp <;> ring

theorem okPt_mergeI {P Q : IPt} (hP : okPt P = true) (hQ : okPt Q = true) :
    okPt (mergeI P Q) = true := by
  obtain ⟨a0, a1, a2, a3, a4, a5, a6, a7, D, rfl, hD⟩ := okPt_parts_aux hP
  obtain ⟨b0, b1, b2, b3, b4, b5, b6, b7, E, rfl, hE⟩ := okPt_parts_aux hQ
  have hpos : 0 < 1000 * D * E := Nat.mul_pos (Nat.mul_pos (by norm_num) hD) hE
  simp [okPt, mergeI, mergeN, hpos]

theorem val_initI (ν c₂ c₃ : ℕ) :
    val (initI ν c₂ c₃) = (ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ := by
  rw [ehat_eq]
  funext s
  fin_cases s <;>
  norm_num [val, initI, init, eN, eD, p₂, p₃, y, ϖ₂, ϖ₃, div_pow, inv_pow, mul_pow] <;>
  field_simp <;> ring

theorem okPt_initI (ν c₂ c₃ : ℕ) : okPt (initI ν c₂ c₃) = true := by
  have hD : 0 < eN ^ (1 + ν) * 200 * (100 ^ c₂ * 1000 ^ c₃) * (2 ^ ν * 250000 ^ (c₂ + c₃)) := by
    unfold eN; positivity
  simpa [okPt, initI] using hD

theorem val_initInfI : val initInfI = (ê ^ (ν₀ + 2))⁻¹ • initInf p₂ y := by
  rw [ehat_eq]
  funext s
  fin_cases s <;>
  norm_num [val, initInfI, initInf, eN, eD, ν₀, p₂, y, div_pow, inv_pow, mul_pow] <;>
  field_simp <;> ring

theorem okPt_initInfI : okPt initInfI = true := by
  have hD : 0 < eN ^ 26 * 200 := by unfold eN; positivity
  simpa [okPt, initInfI] using hD

/-- Peeling construction: a point with `P 0 ≥ 0` and the `e₃`-coefficient nonnegative is in `Kpos`. -/
theorem kpos_of_peel (P : Fin 8 → ℝ) (h0 : 0 ≤ P 0)
    (h3 : 0 ≤ P 3 + min 0 (cgS2 P) + min 0 (cgS5 P)) : P ∈ Kpos := by
  have kA : ∀ x : ℝ, max 0 x - max 0 (-x) = x := by
    intro x
    rcases le_total 0 x with h | h
    · rw [max_eq_right h, max_eq_left (by linarith)]; ring
    · rw [max_eq_left h, max_eq_right (by linarith)]; ring
  have kB : ∀ x : ℝ, min 0 x + max 0 (-x) = 0 := by
    intro x
    rcases le_total 0 x with h | h
    · rw [min_eq_left h, max_eq_left (by linarith)]; ring
    · rw [min_eq_right h, max_eq_right (by linarith)]; ring
  have hS2 : cgS2 P = P 2 + min 0 (P 1) := rfl
  have hS6 : cgS6 P = P 6 + min 0 (P 7) := rfl
  have hS5 : cgS5 P = P 5 + min 0 (P 4) + min 0 (cgS6 P) := rfl
  refine Kpos_of_gen P ⟨![P 0, max 0 (P 1), max 0 (cgS2 P), P 3 + min 0 (cgS2 P) + min 0 (cgS5 P),
    max 0 (P 4), max 0 (cgS5 P), max 0 (cgS6 P), max 0 (P 7), max 0 (-cgS2 P), max 0 (-P 1),
    max 0 (-cgS5 P), max 0 (-P 4), max 0 (-cgS6 P), max 0 (-P 7)], ?_, ?_⟩
  · intro i
    fin_cases i <;> first | exact h0 | exact le_max_left _ _ | exact h3
  · funext k
    fin_cases k <;> simp [Fin.sum_univ_succ, gen, unitVec] <;>
      linarith [kA (cgS2 P), kA (P 1), kA (P 4), kA (cgS5 P), kA (cgS6 P), kA (P 7),
        kB (cgS2 P), kB (P 1), kB (cgS5 P), kB (P 4), kB (cgS6 P), kB (P 7), hS2, hS5, hS6]

theorem inK_sound {v : List ℤ} (h : inK v = true) :
    (fun s : Fin 8 => ((v.getD s 0 : ℤ) : ℝ)) ∈ Kpos := by
  rcases v with _ | ⟨d0, _ | ⟨d1, _ | ⟨d2, _ | ⟨d3, _ | ⟨d4, _ | ⟨d5, _ | ⟨d6, _ | ⟨d7, _ | ⟨d8, vs⟩⟩⟩⟩⟩⟩⟩⟩⟩
  all_goals try (simp [inK] at h; done)
  case cons.cons.cons.cons.cons.cons.cons.cons.nil =>
  simp only [inK, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨h0, h3⟩ := h
  apply kpos_of_peel
  · show (0:ℝ) ≤ (d0:ℝ)
    exact_mod_cast h0
  · show (0:ℝ) ≤ (d3:ℝ) + min 0 ((d2:ℝ) + min 0 (d1:ℝ))
        + min 0 ((d5:ℝ) + min 0 (d4:ℝ) + min 0 ((d6:ℝ) + min 0 (d7:ℝ)))
    exact_mod_cast h3

theorem getPt_chunksAux_aux (n : ℕ) : ∀ (l : List IPt), l.length ≤ n →
    ∀ k (hk : k < l.length), getPt (chunksAux n l) k = l[k] := by
  induction n with
  | zero => intro l hl k hk; omega
  | succ n ih =>
    intro l hl k hk
    match l, hl, hk with
    | [], _, hk => simp at hk
    | x :: xs, hl, hk =>
      simp only [chunksAux]
      unfold getPt
      by_cases hk32 : k < 32
      · have h1 : k / 32 = 0 := by omega
        have h2 : k % 32 = k := by omega
        rw [h1, h2, List.getD_cons_zero]
        rw [List.getD_eq_getElem]
        · exact List.getElem_take
        · simp only [List.length_take, List.length_cons] at hk ⊢
          omega
      · have h1 : k / 32 = (k - 32) / 32 + 1 := by omega
        have h2 : k % 32 = (k - 32) % 32 := by omega
        rw [h1, h2, List.getD_cons_succ]
        have key := ih (List.drop 32 (x :: xs)) (by simp only [List.length_drop, List.length_cons] at hl ⊢; omega)
          (k - 32) (by simp only [List.length_drop, List.length_cons] at hk ⊢; omega)
        unfold getPt at key
        rw [key]
        simp only [List.getElem_drop]
        congr 1
        omega

theorem getPt_chunks32 (Y : List IPt) (k : ℕ) (hk : k < Y.length) :
    getPt (chunks32 Y) k = Y[k] := by
  unfold chunks32
  exact getPt_chunksAux_aux Y.length Y le_rfl k hk

theorem dom_aux_okdims {P : IPt} (h : okPt P = true) : P.1.length = 8 ∧ 0 < P.2 := by
  unfold okPt at h
  simpa only [Bool.and_eq_true, beq_iff_eq, decide_eq_true_eq] using h

theorem dom_aux_getD {α β γ : Type} (f : β → γ → α) (d : α) (d1 : β) (d2 : γ) (l : List β)
    (l' : List γ) (hl : l.length = 8) (hl' : l'.length = 8) (s : ℕ) (hs : s < 8) :
    (List.zipWith f l l').getD s d = f (l.getD s d1) (l'.getD s d2) := by
  have h1 : s < l.length := by omega
  have h2 : s < l'.length := by omega
  have h3 : s < (List.zipWith f l l').length := by
    rw [List.length_zipWith, hl, hl']; omega
  rw [List.getD_eq_getElem _ _ h3, List.getD_eq_getElem _ _ h1, List.getD_eq_getElem _ _ h2,
    List.getElem_zipWith]

theorem dom_aux_coe (l : List ℕ) :
    (do let a ← l; pure (a : ℤ) : List ℤ) = l.map (fun a : ℕ => (a : ℤ)) := by
  induction l with
  | nil => rfl
  | cons x xs ih => rw [List.map_cons, ← ih]; rfl

theorem dom_aux_map_getD (l : List ℕ) (s : ℕ) (hs : s < l.length) :
    (l.map (fun a : ℕ => (a : ℤ))).getD s 0 = ((l.getD s 0 : ℕ) : ℤ) := by
  rw [List.getD_eq_getElem _ _ (show s < (l.map (fun a : ℕ => (a : ℤ))).length by simpa using hs),
    List.getD_eq_getElem _ _ hs, List.getElem_map]

theorem dom_aux_spec (Yc : List (List IPt)) : ∀ comb : List (ℕ × ℕ × ℕ),
    (∀ e ∈ comb, 0 < e.2.2 ∧ okPt (getPt Yc e.1) = true) →
    0 < (combI Yc comb).2.1 ∧ 0 < (combI Yc comb).2.2.2 ∧ (combI Yc comb).1.length = 8 ∧
    (fun s : Fin 8 => (((combI Yc comb).1.getD s 0 : ℕ) : ℝ) / ((combI Yc comb).2.1 : ℝ)) =
      (comb.map fun e => ((e.2.1 : ℝ) / e.2.2) • val (getPt Yc e.1)).sum ∧
    (((combI Yc comb).2.2.1 : ℝ) / ((combI Yc comb).2.2.2 : ℝ)) =
      (comb.map fun e => (e.2.1 : ℝ) / e.2.2).sum := by
  intro comb
  induction comb with
  | nil =>
    intro _
    refine ⟨by simp [combI], by simp [combI], by simp [combI], ?_, by simp [combI]⟩
    funext s
    fin_cases s <;> simp [combI]
  | cons e cs ih =>
    obtain ⟨k, a, b⟩ := e
    intro h
    have hb : 0 < b := by
      have := (h (k, a, b) (by simp)).1
      simpa using this
    have hy : okPt (getPt Yc k) = true := (h (k, a, b) (by simp)).2
    obtain ⟨hT', ht', hl', hV', hs'⟩ := ih (fun e he => h e (by simp [he]))
    obtain ⟨hyl, hyp⟩ := dom_aux_okdims hy
    simp only [combI]
    generalize combI Yc cs = r at hT' ht' hl' hV' hs' ⊢
    have hT0 : (r.2.1 : ℝ) ≠ 0 := by exact_mod_cast hT'.ne'
    have hb0 : (b : ℝ) ≠ 0 := by exact_mod_cast hb.ne'
    have hy0 : ((getPt Yc k).2 : ℝ) ≠ 0 := by exact_mod_cast hyp.ne'
    have ht0 : (r.2.2.2 : ℝ) ≠ 0 := by exact_mod_cast ht'.ne'
    refine ⟨Nat.mul_pos hT' (Nat.mul_pos hb hyp), Nat.mul_pos ht' hb, ?_, ?_, ?_⟩
    · rw [List.length_zipWith, hl', hyl, min_self]
    · funext s
      rw [dom_aux_getD _ _ 0 0 _ _ hl' hyl s.1 s.isLt]
      have hVs := congrFun hV' s
      simp only [List.map_cons, List.sum_cons, Pi.add_apply, Pi.smul_apply, smul_eq_mul, val] at hVs ⊢
      rw [← hVs]
      push_cast
      field_simp
      ring
    · simp only [List.map_cons, List.sum_cons]
      rw [← hs']
      push_cast
      field_simp
      ring

theorem dom_aux_conv {α : Type} (C : Set (Fin 8 → ℝ)) (hC : Convex ℝ C) (x0 : Fin 8 → ℝ)
    (hx0 : x0 ∈ C) (f : α → ℝ) (g : α → Fin 8 → ℝ) (L : List α)
    (hL : ∀ a ∈ L, 0 ≤ f a ∧ g a ∈ C) :
    ∃ c ∈ C, (L.map fun a => f a • g a).sum = (L.map f).sum • c := by
  induction L with
  | nil => exact ⟨x0, hx0, by simp⟩
  | cons a L ih =>
    obtain ⟨c', hc', hsum⟩ := ih (fun b hb => hL b (List.mem_cons_of_mem _ hb))
    obtain ⟨ha, hga⟩ := hL a (List.mem_cons_self ..)
    have hμ : 0 ≤ (L.map f).sum := List.sum_nonneg (fun x hx => by
      obtain ⟨b, hb, rfl⟩ := List.mem_map.mp hx
      exact (hL b (List.mem_cons_of_mem _ hb)).1)
    by_cases hz : f a + (L.map f).sum = 0
    · have h1 : f a = 0 := by linarith
      have h2 : (L.map f).sum = 0 := by linarith
      refine ⟨x0, hx0, ?_⟩
      simp only [List.map_cons, List.sum_cons]
      rw [hsum]
      simp [h1, h2]
    · have hw : 0 < f a + (L.map f).sum := lt_of_le_of_ne (add_nonneg ha hμ) (Ne.symm hz)
      have hw' : f a + (L.map f).sum ≠ 0 := hw.ne'
      refine ⟨(f a / (f a + (L.map f).sum)) • g a +
        ((L.map f).sum / (f a + (L.map f).sum)) • c', ?_, ?_⟩
      · exact hC hga hc' (div_nonneg ha hw.le) (div_nonneg hμ hw.le)
          (by rw [← add_div, div_self hw'])
      · have e1 : (f a + (L.map f).sum) * (f a / (f a + (L.map f).sum)) = f a := by
          field_simp
        have e2 : (f a + (L.map f).sum) * ((L.map f).sum / (f a + (L.map f).sum)) =
            (L.map f).sum := by
          field_simp
        simp only [List.map_cons, List.sum_cons]
        rw [hsum, smul_add, smul_smul, smul_smul, e1, e2]

theorem dom_aux_val_mem (Y : List IPt) (k : ℕ) (hk : k < Y.length) :
    val (getPt (chunks32 Y) k) ∈ convexHull ℝ (finsetOf Y : Set (Fin 8 → ℝ)) := by
  rw [getPt_chunks32 Y k hk]
  have hm : val (Y[k]) ∈ finsetOf Y := by
    unfold finsetOf
    exact List.mem_toFinset.mpr (List.mem_map_of_mem (List.getElem_mem ..))
  exact subset_convexHull ℝ _ (Finset.mem_coe.mpr hm)

theorem dom_aux_nonneg (Y : List IPt) : ∀ y ∈ finsetOf Y, 0 ≤ y := by
  intro y hy
  unfold finsetOf at hy
  obtain ⟨p, _, rfl⟩ := List.mem_map.mp (List.mem_toFinset.mp hy)
  exact val_nonneg p

/-- The domination check is sound: `P ∈ conv(Y) + 𝒦_pos`. -/
theorem dom_sound {Y : List IPt} (hY : okPts Y = true) {P : IPt} (hP : okPt P = true)
    {comb : List (ℕ × ℕ × ℕ)} (h : dom Y.length (chunks32 Y) P comb = true) :
    val P ∈ convexHull ℝ (finsetOf Y : Set (Fin 8 → ℝ)) + Kpos := by
  have hne : ∃ e, e ∈ comb := by
    cases comb with
    | nil => simp [dom, combI] at h
    | cons e cs => exact ⟨e, by simp⟩
  have hY' : Y.all okPt = true := hY
  have hcomb : ∀ e ∈ comb, e.1 < Y.length ∧ 0 < e.2.2 := by
    intro e he
    have h1 := h
    unfold dom at h1
    rw [Bool.and_eq_true] at h1
    have h2 := List.all_eq_true.mp h1.1 e he
    simpa using h2
  have hrest := h
  unfold dom at hrest
  rw [Bool.and_eq_true] at hrest
  obtain ⟨-, hK⟩ := hrest
  simp only [Bool.and_eq_true, decide_eq_true_eq] at hK
  obtain ⟨hle, hKin⟩ := hK
  have hpts : ∀ e ∈ comb, okPt (getPt (chunks32 Y) e.1) = true := by
    intro e he
    have hk := (hcomb e he).1
    rw [getPt_chunks32 Y _ hk]
    exact List.all_eq_true.mp hY' _ (List.getElem_mem ..)
  obtain ⟨hT, ht, hVl, hV, hst⟩ :=
    dom_aux_spec (chunks32 Y) comb (fun e he => ⟨(hcomb e he).2, hpts e he⟩)
  obtain ⟨hPl, hPpos⟩ := dom_aux_okdims hP
  set r := combI (chunks32 Y) comb with hr
  have hD0 : (P.2 : ℝ) ≠ 0 := by exact_mod_cast hPpos.ne'
  have hT0 : (r.2.1 : ℝ) ≠ 0 := by exact_mod_cast hT.ne'
  have ht' : (0 : ℝ) < (r.2.2.2 : ℝ) := by exact_mod_cast ht
  have hKW : (fun s : Fin 8 => ((P.1.getD s 0 : ℕ) : ℝ) * (r.2.1 : ℝ) -
      (P.2 : ℝ) * ((r.1.getD s 0 : ℕ) : ℝ)) ∈ Kpos := by
    rw [dom_aux_coe, dom_aux_coe] at hKin
    have hA : (P.1.map (fun a : ℕ => (a : ℤ))).length = 8 := by simp [hPl]
    have hB : (r.1.map (fun a : ℕ => (a : ℤ))).length = 8 := by simp [hVl]
    convert MaxLeafFormal.RSCCheck.inK_sound hKin using 1
    funext s
    have hsP : s.1 < P.1.length := by omega
    have hsV : s.1 < r.1.length := by omega
    rw [dom_aux_getD _ _ 0 0 _ _ hA hB s.1 s.isLt, dom_aux_map_getD _ _ hsP,
      dom_aux_map_getD _ _ hsV]
    push_cast
    ring
  have hV' : ∀ s : Fin 8, ((r.1.getD s 0 : ℕ) : ℝ) / (r.2.1 : ℝ) = (comb.map fun e =>
      ((e.2.1 : ℝ) / e.2.2) • val (getPt (chunks32 Y) e.1)).sum s := fun s => congrFun hV s
  obtain ⟨x0, hx0⟩ : ∃ x0, x0 ∈ convexHull ℝ (finsetOf Y : Set (Fin 8 → ℝ)) := by
    obtain ⟨e, he⟩ := hne
    exact ⟨_, dom_aux_val_mem Y _ (hcomb e he).1⟩
  obtain ⟨c, hcC, hcS⟩ := dom_aux_conv (convexHull ℝ (finsetOf Y : Set (Fin 8 → ℝ)))
    (convex_convexHull ℝ _) _ hx0 (fun e : ℕ × ℕ × ℕ => (e.2.1 : ℝ) / e.2.2)
    (fun e => val (getPt (chunks32 Y) e.1)) comb
    (fun e he => ⟨div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _),
      dom_aux_val_mem Y _ (hcomb e he).1⟩)
  have hσ : 1 ≤ (comb.map fun e => (e.2.1 : ℝ) / e.2.2).sum := by
    rw [← hst]
    exact (one_le_div ht').mpr (by exact_mod_cast hle)
  have hc0 : 0 ≤ c := MaxLeafFormal.Antinorm8.convexHull_nonneg (dom_aux_nonneg Y) hcC
  set σ := (comb.map fun e => (e.2.1 : ℝ) / e.2.2).sum with hσdef
  set S := (comb.map fun e => ((e.2.1 : ℝ) / e.2.2) • val (getPt (chunks32 Y) e.1)).sum
    with hSdef
  have hVs : ∀ s : Fin 8, ((r.1.getD s 0 : ℕ) : ℝ) / (r.2.1 : ℝ) = S s := hV'
  have hDiff : val P - S ∈ Kpos := by
    have hEq : val P - S = (1 / ((P.2 : ℝ) * (r.2.1 : ℝ))) •
        (fun s : Fin 8 => ((P.1.getD s 0 : ℕ) : ℝ) * (r.2.1 : ℝ) -
          (P.2 : ℝ) * ((r.1.getD s 0 : ℕ) : ℝ)) := by
      funext s
      have := hVs s
      simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul, val]
      rw [← this]
      field_simp
    rw [hEq]
    exact MaxLeafFormal.Antinorm8.Kpos_smul (by positivity) hKW
  have hSc : S - c = (σ - 1) • c := by
    rw [hcS, sub_smul, one_smul]
  have hSK : S - c ∈ Kpos := by
    rw [hSc]
    apply MaxLeafFormal.Antinorm8.Kpos_of_nonneg
    rw [Pi.le_def]
    intro s
    simp only [Pi.zero_apply, Pi.smul_apply, smul_eq_mul]
    exact mul_nonneg (by linarith) (hc0 s)
  have key : val P = c + ((val P - S) + (S - c)) := by abel
  rw [key]
  exact Set.add_mem_add hcC (MaxLeafFormal.Antinorm8.Kpos_add hDiff hSK)

theorem checkBlock_sound {Y Zs xs : List IPt} (hY : okPts Y = true) (hZs : okPts Zs = true)
    (hxs : okPts xs = true) {combos : List (List (List (ℕ × ℕ × ℕ)))}
    (h : checkBlock Y.length (chunks32 Y) Zs xs combos = true) : StageFact Zs xs Y := by
  unfold StageFact
  unfold checkBlock at h
  simp only [Bool.and_eq_true, beq_iff_eq, List.all_eq_true] at h
  obtain ⟨hlen, hall⟩ := h
  have hxs' : xs.all okPt = true := hxs
  have hZs' : Zs.all okPt = true := hZs
  intro x hx z hz
  obtain ⟨i, hi, rfl⟩ := List.mem_iff_getElem.mp hx
  obtain ⟨j, hj, rfl⟩ := List.mem_iff_getElem.mp hz
  have hic : i < combos.length := by omega
  have hm1 : (xs[i], combos[i]) ∈ xs.zip combos :=
    List.mem_iff_getElem.mpr ⟨i, by rw [List.length_zip]; omega, by simp⟩
  obtain ⟨hcl, hall2⟩ := hall _ hm1
  have hcl' : combos[i].length = Zs.length := hcl
  have hm2 : (Zs[j], combos[i][j]) ∈ Zs.zip combos[i] :=
    List.mem_iff_getElem.mpr ⟨j, by rw [List.length_zip]; omega, by simp⟩
  have hd := hall2 _ hm2
  have hxok : okPt xs[i] = true := List.all_eq_true.mp hxs' _ (List.getElem_mem ..)
  have hzok : okPt Zs[j] = true := List.all_eq_true.mp hZs' _ (List.getElem_mem ..)
  have hd' := dom_sound hY (okPt_mergeI hxok hzok) hd
  rw [val_mergeI hxok hzok] at hd'
  exact hd'

theorem okPts_of_subset {Y X : List IPt} (hY : okPts Y = true) (hX : ∀ x ∈ X, x ∈ Y) :
    okPts X = true := by
  simp only [okPts, List.all_eq_true] at hY ⊢
  exact fun x hx => hY x (hX x hx)

/-- The value vector of a point, as a list of real numbers. -/
def vlist (P : IPt) : List ℝ := P.1.map (fun (a : ℕ) => (a : ℝ) / (P.2 : ℝ))

theorem okPt_pos {P : IPt} (h : okPt P = true) : 0 < P.2 := by
  simp only [okPt, Bool.and_eq_true, decide_eq_true_eq] at h
  exact h.2

theorem ltLex_lex {D D' : ℕ} (hD : 0 < D) (hD' : 0 < D') :
    ∀ (as bs : List ℕ), ltLex D D' as bs = true →
      List.Lex (· < ·) (as.map (fun (a : ℕ) => (a : ℝ) / (D : ℝ)))
        (bs.map (fun (b : ℕ) => (b : ℝ) / (D' : ℝ)))
  | [], [], h => by simp [ltLex] at h
  | [], _ :: _, h => by simp [ltLex] at h
  | _ :: _, [], h => by simp [ltLex] at h
  | a :: as, b :: bs, h => by
    simp only [ltLex, Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq] at h
    have hDr : (0:ℝ) < D := by exact_mod_cast hD
    have hD'r : (0:ℝ) < D' := by exact_mod_cast hD'
    rw [List.map_cons, List.map_cons]
    rcases h with h1 | ⟨h1, h2⟩
    · apply List.Lex.rel
      have h1' : (a:ℝ) * D' < b * D := by exact_mod_cast h1
      rw [div_lt_div_iff₀ hDr hD'r]
      exact h1'
    · have h1' : (a:ℝ) * D' = b * D := by exact_mod_cast h1
      have e : (a:ℝ) / D = b / D' := by
        rw [div_eq_div_iff hDr.ne' hD'r.ne']
        exact h1'
      rw [e]
      exact List.Lex.cons (ltLex_lex hD hD' as bs h2)

theorem ltLex_vlist {P Q : IPt} (hP : 0 < P.2) (hQ : 0 < Q.2)
    (h : ltLex P.2 Q.2 P.1 Q.1 = true) : vlist P < vlist Q :=
  (List.lt_iff_lex_lt _ _).2 (ltLex_lex hP hQ _ _ h)

theorem chain_vlist : ∀ (Z : List IPt), (∀ P ∈ Z, 0 < P.2) → sortedZ Z = true →
    List.IsChain (fun P Q => vlist P < vlist Q) Z
  | [], _, _ => by simp
  | [_], _, _ => by simp
  | P :: Q :: rest, hpos, hs => by
    simp only [sortedZ, Bool.and_eq_true] at hs
    refine List.isChain_cons_cons.2 ⟨ltLex_vlist (hpos P (by simp)) (hpos Q (by simp)) hs.1, ?_⟩
    exact chain_vlist (Q :: rest) (fun R hR => hpos R (List.mem_cons_of_mem _ hR)) hs.2

theorem nodup_vlist {Z : List IPt} (hpos : ∀ P ∈ Z, 0 < P.2) (hs : sortedZ Z = true) :
    (Z.map vlist).Nodup := by
  have hc := chain_vlist Z hpos hs
  have hc' : List.IsChain (· < ·) (Z.map vlist) := (List.isChain_map vlist).2 hc
  have hpw := List.isChain_iff_pairwise.1 hc'
  exact List.Pairwise.imp (fun h => ne_of_lt h) hpw

theorem list8_of_length {l : List ℕ} (hl : l.length = 8) :
    ∃ a0 a1 a2 a3 a4 a5 a6 a7 : ℕ, l = [a0, a1, a2, a3, a4, a5, a6, a7] := by
  rcases l with _ | ⟨a0, _ | ⟨a1, _ | ⟨a2, _ | ⟨a3, _ | ⟨a4, _ | ⟨a5, _ | ⟨a6, _ | ⟨a7, _ | ⟨a8, l⟩⟩⟩⟩⟩⟩⟩⟩⟩
  all_goals first
    | exact ⟨_, _, _, _, _, _, _, _, rfl⟩
    | simp at hl

theorem vlist_eq_of_val {P Q : IPt} (hP : okPt P = true) (hQ : okPt Q = true)
    (h : val P = val Q) : vlist P = vlist Q := by
  have hP' := hP
  have hQ' := hQ
  simp only [okPt, Bool.and_eq_true, beq_iff_eq, decide_eq_true_eq] at hP' hQ'
  apply List.ext_getElem
  · simp [vlist, hP'.1, hQ'.1]
  · intro i h1 h2
    have hi : i < P.1.length := by simpa [vlist] using h1
    have hi' : i < Q.1.length := by simpa [vlist] using h2
    have := congrFun h ⟨i, by omega⟩
    simp only [val] at this
    rw [List.getD_eq_getElem _ _ hi, List.getD_eq_getElem _ _ hi'] at this
    simp only [vlist, List.getElem_map]
    exact this

theorem checkZ_okPts {Z : List IPt} (h : checkZ Z = true) : okPts Z = true := by
  simp only [checkZ, Bool.and_eq_true] at h
  exact h.1.1.2

theorem checkZ_length {Z : List IPt} (h : checkZ Z = true) : Z.length = 1024 := by
  simp only [checkZ, Bool.and_eq_true, beq_iff_eq] at h
  exact h.1.1.1

theorem checkZ_nodup {Z : List IPt} (h : checkZ Z = true) : (Z.map val).Nodup := by
  have hok : okPts Z = true := checkZ_okPts h
  have hsort : sortedZ Z = true := by
    simp only [checkZ, Bool.and_eq_true] at h
    exact h.1.2
  have hokL : ∀ P ∈ Z, okPt P = true := by
    simp only [okPts, List.all_eq_true] at hok
    exact hok
  have hpos : ∀ P ∈ Z, 0 < P.2 := fun P hP => okPt_pos (hokL P hP)
  have hnV := nodup_vlist hpos hsort
  have hZ : Z.Nodup := List.Nodup.of_map vlist hnV
  refine List.Nodup.map_on ?_ hZ
  intro x hx y hy hxy
  exact List.inj_on_of_nodup_map hnV hx hy (vlist_eq_of_val (hokL x hx) (hokL y hy) hxy)

theorem checkZ_fin {Z : List IPt} (h : checkZ Z = true) :
    ∀ z ∈ finsetOf Z, (6060 / 10000 : ℝ) < Antinorm8.fin p₂ z := by
  have hok : okPts Z = true := checkZ_okPts h
  have hokL : ∀ P ∈ Z, okPt P = true := by
    simp only [okPts, List.all_eq_true] at hok
    exact hok
  have hall : ∀ P ∈ Z, 6060 * 2000 * P.2 < 10000 * finN P.1 := by
    simp only [checkZ, Bool.and_eq_true, List.all_eq_true, decide_eq_true_eq] at h
    exact h.2
  intro z hz
  obtain ⟨P, hP, rfl⟩ : ∃ P ∈ Z, val P = z := by
    simpa [finsetOf] using hz
  have hk := hall P hP
  have hDpos : 0 < P.2 := okPt_pos (hokL P hP)
  have hL : P.1.length = 8 := by
    have := hokL P hP
    simp only [okPt, Bool.and_eq_true, beq_iff_eq] at this
    exact this.1
  obtain ⟨L, D⟩ := P
  obtain ⟨N0, N1, N2, N3, N4, N5, N6, N7, rfl⟩ := list8_of_length hL
  simp only [finN] at hk
  have hDr : (0:ℝ) < D := by exact_mod_cast hDpos
  have hk' : (6060 * 2000 * (D:ℝ)) < 10000 * (2000 * (N0:ℝ) + 2000 * (N3:ℝ) + 1000 * (N4:ℝ)
      + 2000 * (N5:ℝ) + 2000 * (N6:ℝ) + 1860 * (N7:ℝ)) := by
    exact_mod_cast hk
  have e : Antinorm8.fin p₂ (val ([N0, N1, N2, N3, N4, N5, N6, N7], D))
      = (2000 * (N0:ℝ) + 2000 * (N3:ℝ) + 1000 * (N4:ℝ)
      + 2000 * (N5:ℝ) + 2000 * (N6:ℝ) + 1860 * (N7:ℝ)) / (2000 * (D:ℝ)) := by
    rw [p2v]
    simp [Antinorm8.fin, val]
    field_simp
    ring
  rw [e, lt_div_iff₀ (mul_pos (by norm_num) hDr)]
  linarith [hk']

theorem fam_mem_finsetOf {Y : List IPt} {x : Fin 8 → ℝ} :
    x ∈ finsetOf Y ↔ ∃ P ∈ Y, val P = x := by
  unfold finsetOf
  simp

theorem fam_finsetOf_nonneg (Y : List IPt) : ∀ x ∈ finsetOf Y, 0 ≤ x := by
  intro x hx
  obtain ⟨P, _, rfl⟩ := (fam_mem_finsetOf).1 hx
  exact val_nonneg P

theorem fam_leaf_mem {Z : List IPt} (hZ : okPts Z = true) {ν c₂ c₃ : ℕ}
    {comb : List (ℕ × ℕ × ℕ)} (h : dom Z.length (chunks32 Z) (initI ν c₂ c₃) comb = true) :
    init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ (finsetOf Z) := by
  have hη : (0:ℝ) < ê ^ (1 + ν) := pow_pos (by norm_num [ê]) _
  rw [MaxLeafFormal.Antinorm8.mem_smul_PZ_iff hη, ← val_initI ν c₂ c₃]
  exact dom_sound hZ (okPt_initI ν c₂ c₃) h

theorem fam_inf_mem {Z : List IPt} (hZ : okPts Z = true) {comb : List (ℕ × ℕ × ℕ)}
    (h : dom Z.length (chunks32 Z) initInfI comb = true) :
    initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ (finsetOf Z) := by
  have hη : (0:ℝ) < ê ^ (ν₀ + 2) := pow_pos (by norm_num [ê]) _
  rw [MaxLeafFormal.Antinorm8.mem_smul_PZ_iff hη, ← val_initInfI]
  exact dom_sound hZ okPt_initInfI h

theorem checkC2_sound {Z : List IPt} (hZ : okPts Z = true) {combos : List (List (ℕ × ℕ × ℕ))}
    (h : checkC2 Z.length (chunks32 Z) combos = true) :
    (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ (finsetOf Z)) ∧
      initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ (finsetOf Z) := by
  unfold checkC2 at h
  simp only [Bool.and_eq_true, beq_iff_eq, List.all_eq_true] at h
  obtain ⟨⟨hlen, hz⟩, hinf⟩ := h
  have h24 : ν₀ = 24 := rfl
  refine ⟨fun ν hν => ?_, fam_inf_mem hZ hinf⟩
  have hlt : ν < combos.length := by omega
  have hmem : ((ν, combos[ν]'hlt) : ℕ × List (ℕ × ℕ × ℕ)) ∈ (List.range 25).zip combos := by
    rw [List.mem_iff_getElem]
    refine ⟨ν, ?_, ?_⟩
    · simp only [List.length_zip, List.length_range, hlen]; omega
    · simp only [List.getElem_zip, List.getElem_range]
  have h1 := hz _ hmem
  dsimp only at h1
  exact fam_leaf_mem (ν := ν) (c₂ := 0) (c₃ := 0) (comb := combos[ν]'hlt) hZ h1

theorem checkLeaves_sound {Z : List IPt} (hZ : okPts Z = true)
    {entries : List ((ℕ × ℕ × ℕ) × List (ℕ × ℕ × ℕ))}
    (h : checkLeaves Z.length (chunks32 Z) entries = true) :
    ∀ e ∈ entries, LeafFact Z (e.1, ()) := by
  intro e he
  unfold checkLeaves at h
  have h1 : dom Z.length (chunks32 Z) (initI e.1.1 e.1.2.1 e.1.2.2) e.2 = true :=
    List.all_eq_true.1 h e he
  exact fam_leaf_mem hZ h1

/-- The stage list `[initI] :: stages ++ [Z]` used in the chain. -/
def famL (ν c₂ c₃ : ℕ) (stages : List (List IPt)) (Z : List IPt) : List (List IPt) :=
  ([initI ν c₂ c₃] :: stages) ++ [Z]

/-- A chain with stages `Y₁, …, Y_{j-1}` (and `Y_j = Z`) gives (C5) with chains of length `j`. -/
theorem chainFact_of_stages {Z : List IPt} (hZ : okPts Z = true) (ν c₂ c₃ : ℕ)
    (stages : List (List IPt)) (hst : ∀ Y ∈ stages, okPts Y = true)
    (hfacts : ∀ i < stages.length + 1,
      StageFact Z (([initI ν c₂ c₃] :: stages).getD i []) ((stages ++ [Z]).getD i [])) :
    ChainFact Z ((ν, c₂, c₃), stages.length + 1) := by
  have hY0 : finsetOf ((famL ν c₂ c₃ stages Z).getD 0 []) = {val (initI ν c₂ c₃)} := by
    simp [famL, finsetOf]
  have hYj : finsetOf ((famL ν c₂ c₃ stages Z).getD (stages.length + 1) []) = finsetOf Z := by
    simp [famL]
  have hYnn : ∀ i < stages.length + 1,
      ∀ x ∈ finsetOf ((famL ν c₂ c₃ stages Z).getD i []), 0 ≤ x :=
    fun i _ x hx => fam_finsetOf_nonneg _ x hx
  have hpre : ∀ k < stages.length + 1,
      (famL ν c₂ c₃ stages Z).getD k [] = ([initI ν c₂ c₃] :: stages).getD k [] := by
    intro k hk
    have hk' : k < ([initI ν c₂ c₃] :: stages).length := by simpa using hk
    rw [famL, List.getD_eq_getElem?_getD, List.getD_eq_getElem?_getD,
      List.getElem?_append_left hk']
  have hshift : ∀ i, 1 ≤ i →
      (famL ν c₂ c₃ stages Z).getD i [] = (stages ++ [Z]).getD (i - 1) [] := by
    intro i hi
    obtain ⟨k, rfl⟩ : ∃ k, i = k + 1 := ⟨i - 1, by omega⟩
    simp [famL]
  have hY : ∀ i, 1 ≤ i → i ≤ stages.length + 1 →
      ∀ x ∈ finsetOf ((famL ν c₂ c₃ stages Z).getD (i - 1) []), ∀ z ∈ finsetOf Z,
        merge p₂ p₃ x z ∈ convexHull ℝ ((finsetOf ((famL ν c₂ c₃ stages Z).getD i []) :
          Finset (Fin 8 → ℝ)) : Set (Fin 8 → ℝ)) + Kpos := by
    intro i hi1 hi2 x hx z hz
    obtain ⟨x', hx', rfl⟩ := (fam_mem_finsetOf).1 hx
    obtain ⟨z', hz', rfl⟩ := (fam_mem_finsetOf).1 hz
    have hx'' : x' ∈ ([initI ν c₂ c₃] :: stages).getD (i - 1) [] := by
      rw [← hpre (i - 1) (by omega)]
      exact hx'
    have hS := (hfacts (i - 1) (by omega)) x' hx'' z' hz'
    rw [hshift i hi1]
    exact hS
  have key := C5_of_stages (p₂ := p₂) (p₃ := p₃)
    ⟨by norm_num [p₂], by norm_num [p₂, p₃], by norm_num [p₃]⟩
    (fam_finsetOf_nonneg Z) (val (initI ν c₂ c₃)) (val_nonneg _) (stages.length + 1)
    (fun i => finsetOf ((famL ν c₂ c₃ stages Z).getD i []))
    hY0 hYj hYnn hY
  unfold ChainFact
  intro Qs hlen hQ
  have key' := key Qs hlen hQ
  rw [val_initI ν c₂ c₃] at key'
  exact key'

theorem checkChain1_sound {Z : List IPt} (hZ : okPts Z = true)
    {entries : List ((ℕ × ℕ × ℕ) × List (List (ℕ × ℕ × ℕ)))}
    (h : checkChain1 Z.length (chunks32 Z) Z entries = true) :
    ∀ e ∈ entries, ChainFact Z (e.1, 1) := by
  intro e he
  unfold checkChain1 at h
  have h1 : checkBlock Z.length (chunks32 Z) Z [initI e.1.1 e.1.2.1 e.1.2.2] [e.2] = true :=
    List.all_eq_true.1 h e he
  have hxs : okPts [initI e.1.1 e.1.2.1 e.1.2.2] = true := by
    simp [okPts, okPt_initI]
  have hfacts : ∀ i < ([] : List (List IPt)).length + 1,
      StageFact Z (([initI e.1.1 e.1.2.1 e.1.2.2] :: []).getD i [])
        ((([] : List (List IPt)) ++ [Z]).getD i []) := by
    intro i hi
    have hi0 : i = 0 := by simp at hi; omega
    subst hi0
    exact checkBlock_sound hZ hZ hxs h1
  exact chainFact_of_stages hZ e.1.1 e.1.2.1 e.1.2.2 [] (by simp) hfacts

/-- Blocks of `B` consecutive elements cover a list. -/
theorem cover_blocks {α : Type} (P : α → Prop) (X : List α) (B : ℕ) (hB : 0 < B)
    (h : ∀ r < (X.length + B - 1) / B, ∀ x ∈ (X.drop (B * r)).take B, P x) :
    ∀ x ∈ X, P x := by
  intro x hx
  obtain ⟨i, hi, rfl⟩ := List.mem_iff_getElem.mp hx
  have hdm := Nat.div_add_mod i B
  have hmod := Nat.mod_lt i hB
  have hr : i / B < (X.length + B - 1) / B := by
    have h1 : (i + B) / B = i / B + 1 := Nat.add_div_right i hB
    have h2 : (i + B) / B ≤ (X.length + B - 1) / B := by
      apply Nat.div_le_div_right
      omega
    omega
  apply h (i / B) hr
  apply List.mem_iff_getElem.mpr
  refine ⟨i - B * (i / B), ?_, ?_⟩
  · simp only [List.length_take, List.length_drop]
    omega
  · simp only [List.getElem_take, List.getElem_drop]
    congr 1
    omega

/-- `Init(ν) ∈ ê^{1+ν} 𝒫_Z` for every `ν`, from (C2) and `ê < 1`. -/
theorem init00_mem {Z : Finset (Fin 8 → ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
      initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z) (ν : ℕ) :
    init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z := by
  obtain ⟨hp3, -, ⟨hê, hêq⟩, -, -⟩ := rsc_side
  have hê1 : ê ≤ 1 := by linarith [hp3.1, hp3.2.1, hp3.2.2]
  by_cases hν : ν ≤ ν₀
  · exact C2.1 ν hν
  · have hsplit : init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0
        = initInf p₂ y + ![0, 0, 0, 0, (1/2 : ℝ) ^ ν, 0, 0, 0] := by
      funext i; fin_cases i <;> simp [init, initInf]
    have hK : 0 ≤ (![0, 0, 0, 0, (1/2 : ℝ) ^ ν, 0, 0, 0] : Fin 8 → ℝ) := by
      have h4 : (0 : ℝ) ≤ (1/2 : ℝ) ^ ν := pow_nonneg (by norm_num) _
      intro i; fin_cases i <;> simpa using h4
    rw [hsplit]
    refine MaxLeafFormal.Antinorm8.smul_PZ_mono hZ0 (pow_pos hê _) ?_
      (MaxLeafFormal.Antinorm8.smul_PZ_add_Kpos (pow_pos hê _) C2.2 (MaxLeafFormal.Antinorm8.Kpos_of_nonneg hK))
    exact pow_le_pow_of_le_one hê.le hê1 (by omega)

/-- A fold that starts in `𝒫_Z` stays in `𝒫_Z` (Step 1 with `η = η' = 1`, using (C1)). -/
theorem foldl_mem_PZ {Z : Finset (Fin 8 → ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z) :
    ∀ (Qs : List (Fin 8 → ℝ)) (X : Fin 8 → ℝ), X ∈ PZ Z → (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
      Qs.foldl (merge p₂ p₃) X ∈ PZ Z := by
  obtain ⟨hp3, -⟩ := rsc_side
  have hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1 := ⟨hp3.1, hp3.2.1, by linarith [hp3.2.2]⟩
  intro Qs
  induction Qs with
  | nil => intro X hX _; exact hX
  | cons Q Qs ih =>
    intro X hX hQs
    rw [List.foldl_cons]
    have hX1 : X ∈ (1:ℝ) • PZ Z := by rw [one_smul]; exact hX
    have hQ1 : Q ∈ (1:ℝ) • PZ Z := by rw [one_smul]; exact (hQs Q (by simp)).1
    have hm := merge_mem_smul_PZ hp hZ0 C1 one_pos one_pos hX1 hQ1 (hQs Q (by simp)).2
    rw [mul_one, one_smul] at hm
    exact ih _ hm (fun Q' hQ' => hQs Q' (by simp [hQ']))

theorem foldl_merge_add_left (Qs : List (Fin 8 → ℝ)) (X X' : Fin 8 → ℝ) :
    Qs.foldl (merge p₂ p₃) (X + X') = Qs.foldl (merge p₂ p₃) X + Qs.foldl (merge p₂ p₃) X' := by
  induction Qs generalizing X X' with
  | nil => rfl
  | cons Q Qs ih =>
    simp only [List.foldl_cons]
    rw [merge_add_left]
    exact ih _ _

theorem foldl_merge_smul_left (Qs : List (Fin 8 → ℝ)) (a : ℝ) (X : Fin 8 → ℝ) :
    Qs.foldl (merge p₂ p₃) (a • X) = a • Qs.foldl (merge p₂ p₃) X := by
  induction Qs generalizing X with
  | nil => rfl
  | cons Q Qs ih =>
    simp only [List.foldl_cons]
    rw [merge_smul_left]
    exact ih _

/-! ### Helpers for `combWitness_sound` -/

theorem mem_lattice5 {ν c₂ c₃ : ℕ} (h1 : 1 ≤ ν) (h2 : ν ≤ 36) (h3 : 1 ≤ c₂ + c₃)
    (h4 : c₂ + c₃ ≤ ν) : (ν, c₂, c₃) ∈ lattice5 := by
  unfold lattice5
  rw [List.mem_flatMap]
  refine ⟨ν - 1, List.mem_range.mpr (by omega), ?_⟩
  rw [List.mem_flatMap]
  refine ⟨c₂, List.mem_range.mpr (by omega), ?_⟩
  rw [List.mem_map]
  refine ⟨c₃, ?_, ?_⟩
  · rw [List.mem_filter]
    exact ⟨List.mem_range.mpr (by omega), decide_eq_true h3⟩
  · show (ν - 1 + 1, c₂, c₃) = (ν, c₂, c₃)
    rw [Nat.sub_add_cancel h1]

theorem mem_lattice4 {ν c₂ c₃ : ℕ} (h1 : 4 ≤ ν) (h2 : ν ≤ 36) (h3 : 1 ≤ c₂ + c₃)
    (h4 : c₂ + c₃ ≤ ν - 1) : (ν, c₂, c₃) ∈ lattice4 := by
  unfold lattice4
  rw [List.mem_flatMap]
  refine ⟨ν - 4, List.mem_range.mpr (by omega), ?_⟩
  rw [List.mem_flatMap]
  refine ⟨c₂, List.mem_range.mpr (by omega), ?_⟩
  rw [List.mem_map]
  refine ⟨c₃, ?_, ?_⟩
  · rw [List.mem_filter]
    exact ⟨List.mem_range.mpr (by omega), decide_eq_true h3⟩
  · show (ν - 4 + 4, c₂, c₃) = (ν, c₂, c₃)
    rw [Nat.sub_add_cancel h1]

def scS (l : List ((ℕ × ℕ) × ℕ × ℕ)) : ℕ × ℕ :=
  l.foldr (fun e r => (r.1 * e.2.2 + e.2.1 * r.2, r.2 * e.2.2)) (0, 1)

def scG (g : ℕ × ℕ → ℕ × ℕ) (l : List ((ℕ × ℕ) × ℕ × ℕ)) : ℕ × ℕ :=
  l.foldr (fun e r => (r.1 * (e.2.2 * (g e.1).2) + e.2.1 * (g e.1).1 * r.2,
    r.2 * (e.2.2 * (g e.1).2))) (0, 1)

theorem scS_spec : ∀ l : List ((ℕ × ℕ) × ℕ × ℕ), (∀ e ∈ l, 0 < e.2.2) →
    0 < (scS l).2 ∧ ((scS l).1 : ℝ) / ((scS l).2 : ℝ)
      = (l.map fun e => ((e.2.1 : ℝ) / e.2.2)).sum := by
  intro l
  induction l with
  | nil => intro _; simp [scS]
  | cons e l ih =>
    intro hl
    obtain ⟨hS2, hval⟩ := ih (fun e' he' => hl e' (by simp [he']))
    have hb : 0 < e.2.2 := hl e (by simp)
    have hb' : (e.2.2 : ℝ) ≠ 0 := by exact_mod_cast hb.ne'
    have hS2' : ((scS l).2 : ℝ) ≠ 0 := by exact_mod_cast hS2.ne'
    have hfold : scS (e :: l) = ((scS l).1 * e.2.2 + e.2.1 * (scS l).2, (scS l).2 * e.2.2) := rfl
    rw [hfold, List.map_cons, List.sum_cons, ← hval]
    refine ⟨Nat.mul_pos hS2 hb, ?_⟩
    dsimp only
    push_cast
    field_simp
    ring

theorem scG_spec (g : ℕ × ℕ → ℕ × ℕ) (hg : ∀ c, 0 < (g c).2) :
    ∀ l : List ((ℕ × ℕ) × ℕ × ℕ), (∀ e ∈ l, 0 < e.2.2) →
    0 < (scG g l).2 ∧ ((scG g l).1 : ℝ) / ((scG g l).2 : ℝ)
      = (l.map fun e => ((e.2.1 : ℝ) / e.2.2) * (((g e.1).1 : ℝ) / ((g e.1).2 : ℝ))).sum := by
  intro l
  induction l with
  | nil => intro _; simp [scG]
  | cons e l ih =>
    intro hl
    obtain ⟨hS2, hval⟩ := ih (fun e' he' => hl e' (by simp [he']))
    have hb : 0 < e.2.2 := hl e (by simp)
    have hG : 0 < (g e.1).2 := hg _
    have hb' : (e.2.2 : ℝ) ≠ 0 := by exact_mod_cast hb.ne'
    have hG' : ((g e.1).2 : ℝ) ≠ 0 := by exact_mod_cast hG.ne'
    have hS2' : ((scG g l).2 : ℝ) ≠ 0 := by exact_mod_cast hS2.ne'
    have hfold : scG g (e :: l) = ((scG g l).1 * (e.2.2 * (g e.1).2) + e.2.1 * (g e.1).1 * (scG g l).2,
        (scG g l).2 * (e.2.2 * (g e.1).2)) := rfl
    rw [hfold, List.map_cons, List.sum_cons, ← hval]
    refine ⟨Nat.mul_pos hS2 (Nat.mul_pos hb hG), ?_⟩
    dsimp only
    push_cast
    field_simp
    ring

theorem sc_uF_ratio (c₁ c₂ : ℕ) :
    (1 - p₂) ^ c₁ * (1 - p₃) ^ c₂ = ((uF c₁ c₂).1 : ℝ) / ((uF c₁ c₂).2 : ℝ) := by
  simp only [uF, p2v, p3v]
  push_cast
  rw [show (1:ℝ) - 7/100 = 93/100 by norm_num, show (1:ℝ) - 77/1000 = 923/1000 by norm_num,
    div_pow, div_pow, div_mul_div_comm]

theorem sc_wF_ratio (c₁ c₂ : ℕ) :
    ϖ₂ ^ c₁ * ϖ₃ ^ c₂ = ((wF c₁ c₂).1 : ℝ) / ((wF c₁ c₂).2 : ℝ) := by
  simp only [wF, ϖ₂, ϖ₃]
  push_cast
  rw [pow_add, div_pow, div_pow, div_mul_div_comm]

def vecN (ν : ℕ) (x z : ℝ) : Fin 8 → ℝ :=
  ![x * (y / 2), x * (p₂ / 2), 0, 0, (1/2 : ℝ) ^ ν * z, 0, 0, 0]

theorem init_eq_vecN (ν c₂ c₃ : ℕ) :
    init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ = vecN ν ((1 - p₂) ^ c₂ * (1 - p₃) ^ c₃) (ϖ₂ ^ c₂ * ϖ₃ ^ c₃) := by
  funext i; fin_cases i <;> simp [init, vecN] <;> ring

theorem vecN_smul (ν : ℕ) (c x z : ℝ) : c • vecN ν x z = vecN ν (c * x) (c * z) := by
  funext i; fin_cases i <;> simp [vecN] <;> ring

theorem vecN_add (ν : ℕ) (x z x' z' : ℝ) :
    vecN ν x z + vecN ν x' z' = vecN ν (x + x') (z + z') := by
  funext i; fin_cases i <;> simp [vecN] <;> ring

theorem vecN_zero (ν : ℕ) : vecN ν 0 0 = 0 := by
  funext i; fin_cases i <;> simp [vecN]

theorem sc_listSum (ν : ℕ) : ∀ l : List ((ℕ × ℕ) × ℕ × ℕ),
    (l.map fun e => ((e.2.1 : ℝ) / e.2.2) • init p₂ p₃ y ϖ₂ ϖ₃ ν e.1.1 e.1.2).sum
      = vecN ν (l.map fun e => ((e.2.1 : ℝ) / e.2.2) * ((1 - p₂) ^ e.1.1 * (1 - p₃) ^ e.1.2)).sum
        (l.map fun e => ((e.2.1 : ℝ) / e.2.2) * (ϖ₂ ^ e.1.1 * ϖ₃ ^ e.1.2)).sum := by
  intro l
  induction l with
  | nil => simp only [List.map_nil, List.sum_nil, vecN_zero]
  | cons e l ih =>
    simp only [List.map_cons, List.sum_cons]
    rw [ih, init_eq_vecN, vecN_smul, vecN_add]

/-- `eq:rsc-init-linear`: a convex-combination witness writes `Init~(ν; c₂, c₃)` as the
combination of the `Init~(ν; c₂', c₃')`. -/
theorem combWitness_sound {c₂ c₃ : ℕ} {comps : List ((ℕ × ℕ) × ℕ × ℕ)}
    (h : combWitness c₂ c₃ comps = true) (ν : ℕ) :
    (∀ e ∈ comps, 0 ≤ ((e.2.1 : ℝ) / e.2.2)) ∧ (comps.map fun e => ((e.2.1 : ℝ) / e.2.2)).sum = 1 ∧
      init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ =
        (comps.map fun e => ((e.2.1 : ℝ) / e.2.2) • init p₂ p₃ y ϖ₂ ϖ₃ ν e.1.1 e.1.2).sum := by
  unfold combWitness at h
  simp only [Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true] at h
  obtain ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩ := h
  have hpos : ∀ e ∈ comps, 0 < e.2.2 := h1
  have h2' : (scS comps).1 = (scS comps).2 := h2
  have h3' : (scG (fun c => uF c.1 c.2) comps).1 * (uF c₂ c₃).2
      = (uF c₂ c₃).1 * (scG (fun c => uF c.1 c.2) comps).2 := h3
  have h4' : (scG (fun c => wF c.1 c.2) comps).1 * (wF c₂ c₃).2
      = (wF c₂ c₃).1 * (scG (fun c => wF c.1 c.2) comps).2 := h4
  obtain ⟨hSpos, hSval⟩ := scS_spec comps hpos
  obtain ⟨hUpos, hUval⟩ := scG_spec (fun c => uF c.1 c.2)
    (fun c => by show 0 < (uF c.1 c.2).2; simp only [uF]; positivity) comps hpos
  obtain ⟨hWpos, hWval⟩ := scG_spec (fun c => wF c.1 c.2)
    (fun c => by show 0 < (wF c.1 c.2).2; simp only [wF]; positivity) comps hpos
  have hSne : ((scS comps).2 : ℝ) ≠ 0 := by exact_mod_cast hSpos.ne'
  have hUne : ((scG (fun c => uF c.1 c.2) comps).2 : ℝ) ≠ 0 := by exact_mod_cast hUpos.ne'
  have hWne : ((scG (fun c => wF c.1 c.2) comps).2 : ℝ) ≠ 0 := by exact_mod_cast hWpos.ne'
  have hu0 : ((uF c₂ c₃).2 : ℝ) ≠ 0 := by
    have : 0 < (uF c₂ c₃).2 := by simp only [uF]; positivity
    exact_mod_cast this.ne'
  have hw0 : ((wF c₂ c₃).2 : ℝ) ≠ 0 := by
    have : 0 < (wF c₂ c₃).2 := by simp only [wF]; positivity
    exact_mod_cast this.ne'
  have hsum1 : (comps.map fun e => ((e.2.1 : ℝ) / e.2.2)).sum = 1 := by
    have hc : ((scS comps).1 : ℝ) = ((scS comps).2 : ℝ) := by rw [h2']
    rw [hc, div_self hSne] at hSval
    exact hSval.symm
  have hsumU : (comps.map fun e => ((e.2.1 : ℝ) / e.2.2) * ((1 - p₂) ^ e.1.1 * (1 - p₃) ^ e.1.2)).sum
      = (1 - p₂) ^ c₂ * (1 - p₃) ^ c₃ := by
    simp only [sc_uF_ratio]
    rw [← hUval, div_eq_div_iff hUne hu0]
    exact_mod_cast h3'
  have hsumW : (comps.map fun e => ((e.2.1 : ℝ) / e.2.2) * (ϖ₂ ^ e.1.1 * ϖ₃ ^ e.1.2)).sum
      = ϖ₂ ^ c₂ * ϖ₃ ^ c₃ := by
    simp only [sc_wF_ratio]
    rw [← hWval, div_eq_div_iff hWne hw0]
    exact_mod_cast h4'
  refine ⟨fun e _ => div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _), hsum1, ?_⟩
  rw [init_eq_vecN, sc_listSum ν comps, hsumU, hsumW]

theorem rsc5_list_sum_eq {α β : Type*} [AddCommMonoid β] (L : List α) (g : α → β) :
    (L.map g).sum = ∑ i : Fin L.length, g (L[i]) := by
  induction L with
  | nil => simp
  | cons a L ih =>
    rw [List.map_cons, List.sum_cons, ih]
    show _ = ∑ i : Fin (L.length + 1), g (a :: L)[i]
    rw [Fin.sum_univ_succ]
    simp

theorem rsc5_convex_sum {V : Type*} [AddCommGroup V] [Module ℝ V] {S : Set V} (hS : Convex ℝ S)
    {α : Type*} (L : List α) (w : α → ℝ) (z : α → V) (hw : ∀ a ∈ L, 0 ≤ w a)
    (hsum : (L.map w).sum = 1) (hz : ∀ a ∈ L, z a ∈ S) :
    (L.map fun a => w a • z a).sum ∈ S := by
  rw [rsc5_list_sum_eq L (fun a => w a • z a)]
  rw [rsc5_list_sum_eq L w] at hsum
  have key := hS.sum_mem (t := (Finset.univ : Finset (Fin L.length)))
    (w := fun i => w L[i]) (z := fun i => z L[i])
    (fun i _ => hw _ (List.getElem_mem _)) hsum (fun i _ => hz _ (List.getElem_mem _))
  exact key

theorem rsc5_foldl_sum {α : Type*} (Qs : List (Fin 8 → ℝ)) (L : List α) (w : α → ℝ)
    (z : α → Fin 8 → ℝ) :
    Qs.foldl (merge p₂ p₃) (L.map fun a => w a • z a).sum =
      (L.map fun a => w a • Qs.foldl (merge p₂ p₃) (z a)).sum := by
  have h0 : Qs.foldl (merge p₂ p₃) 0 = 0 := by
    simpa using foldl_merge_smul_left Qs 0 0
  induction L with
  | nil => simpa using h0
  | cons a L ih =>
    simp only [List.map_cons, List.sum_cons]
    rw [foldl_merge_add_left, ih, foldl_merge_smul_left]

theorem rsc5_foldl_conv {S : Set (Fin 8 → ℝ)} (hS : Convex ℝ S) (Qs : List (Fin 8 → ℝ))
    {α : Type*} (L : List α) (w : α → ℝ) (z : α → Fin 8 → ℝ) (hw : ∀ a ∈ L, 0 ≤ w a)
    (hsum : (L.map w).sum = 1) (hx : ∀ a ∈ L, Qs.foldl (merge p₂ p₃) (z a) ∈ S) :
    Qs.foldl (merge p₂ p₃) (L.map fun a => w a • z a).sum ∈ S := by
  rw [rsc5_foldl_sum]
  exact rsc5_convex_sum hS L w (fun a => Qs.foldl (merge p₂ p₃) (z a)) hw hsum hx

theorem rsc5_smul_sum {α : Type*} (c : ℝ) (L : List α) (w : α → ℝ) (z : α → Fin 8 → ℝ) :
    c • (L.map fun a => w a • z a).sum = (L.map fun a => w a • (c • z a)).sum := by
  induction L with
  | nil => simp
  | cons a L ih =>
    simp only [List.map_cons, List.sum_cons, smul_add, ih, smul_comm c (w a) (z a)]

theorem rsc5_finset_nonneg (Z : List IPt) : ∀ z ∈ finsetOf Z, 0 ≤ z := by
  intro z hz
  unfold finsetOf at hz
  obtain ⟨P, -, rfl⟩ := List.mem_map.1 (List.mem_toFinset.1 hz)
  exact val_nonneg P

theorem rsc5_chain {Z : List IPt}
    (C1 : ∀ z ∈ finsetOf Z, ∀ z' ∈ finsetOf Z, merge p₂ p₃ z z' ∈ PZ (finsetOf Z))
    {e : (ℕ × ℕ × ℕ) × ℕ} (hc : ChainFact Z e) {Qs : List (Fin 8 → ℝ)} (hlen : e.2 ≤ Qs.length)
    (hQ : ∀ Q ∈ Qs, Q ∈ PZ (finsetOf Z) ∧ 0 ≤ Q) :
    Qs.foldl (merge p₂ p₃) ((ê ^ (1 + e.1.1))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ e.1.1 e.1.2.1 e.1.2.2)
      ∈ PZ (finsetOf Z) := by
  have hsplit := List.take_append_drop e.2 Qs
  have hlt : (Qs.take e.2).length = e.2 := by simp [hlen]
  rw [← hsplit, List.foldl_append]
  exact foldl_mem_PZ (rsc5_finset_nonneg Z) C1 _ _
    (hc _ hlt (fun Q hQm => hQ Q (List.mem_of_mem_take hQm)))
    (fun Q hQm => hQ Q (List.mem_of_mem_drop hQm))

theorem rsc5_shape5 (T : List ((ℕ × ℕ × ℕ) × ℕ)) (pt : ℕ × ℕ × ℕ) (dat : List ℕ)
    (h : latOK5 T pt dat = true) :
    (∃ k, dat = [0, k]) ∨ (∃ m rest, dat = 1 :: m :: rest) := by
  rcases dat with _ | ⟨a, _ | ⟨b, _ | ⟨c, rest⟩⟩⟩
  · simp [latOK5] at h
  · simp [latOK5] at h
  · rcases a with _ | _ | a
    · exact Or.inl ⟨b, rfl⟩
    · exact Or.inr ⟨b, [], rfl⟩
    · simp [latOK5] at h
  · rcases a with _ | _ | a
    · simp [latOK5] at h
    · exact Or.inr ⟨b, c :: rest, rfl⟩
    · simp [latOK5] at h

theorem rsc4_shape4 (T : List ((ℕ × ℕ × ℕ) × Unit)) (pt : ℕ × ℕ × ℕ) (dat : List ℕ)
    (h : latOK4 T pt dat = true) :
    (∃ k, dat = [0, k]) ∨ (∃ m rest, dat = 1 :: m :: rest) := by
  rcases dat with _ | ⟨a, _ | ⟨b, _ | ⟨c, rest⟩⟩⟩
  · simp [latOK4] at h
  · simp [latOK4] at h
  · rcases a with _ | _ | a
    · exact Or.inl ⟨b, rfl⟩
    · exact Or.inr ⟨b, [], rfl⟩
    · simp [latOK4] at h
  · rcases a with _ | _ | a
    · simp [latOK4] at h
    · exact Or.inr ⟨b, c :: rest, rfl⟩
    · simp [latOK4] at h

theorem rsc5_point {Z : List IPt}
    (C1 : ∀ z ∈ finsetOf Z, ∀ z' ∈ finsetOf Z, merge p₂ p₃ z z' ∈ PZ (finsetOf Z))
    (h00 : ∀ ν, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ (finsetOf Z))
    {T : List ((ℕ × ℕ × ℕ) × ℕ)} (hT : ∀ e ∈ T, ChainFact Z e) (ν c₂ c₃ : ℕ)
    (dat : List ℕ) (hok : latOK5 T (ν, c₂, c₃) dat = true)
    (Qs : List (Fin 8 → ℝ)) (hlen : Qs.length = jTarget ν c₂)
    (hQ : ∀ Q ∈ Qs, Q ∈ PZ (finsetOf Z) ∧ 0 ≤ Q) :
    Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ (finsetOf Z) := by
  have hê : 0 < ê := by norm_num [ê]
  have hη : 0 < ê ^ (1 + ν) := pow_pos hê _
  have hS : Convex ℝ (PZ (finsetOf Z)) := MaxLeafFormal.Antinorm8.convex_hullKpos (finsetOf Z)
  have hchain : ∀ t : (ℕ × ℕ × ℕ) × ℕ, ChainFact Z t → t.1.1 = ν → t.2 ≤ jTarget ν c₂ →
      Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν t.1.2.1 t.1.2.2)
        ∈ PZ (finsetOf Z) := by
    intro t hc hn hj
    have ht : ((ν, t.1.2.1, t.1.2.2), t.2) = t := Prod.ext (Prod.ext hn.symm rfl) rfl
    have hc' : ChainFact Z ((ν, t.1.2.1, t.1.2.2), t.2) := by rw [ht]; exact hc
    exact rsc5_chain C1 hc' (by rw [hlen]; exact hj) hQ
  rcases rsc5_shape5 T _ dat hok with ⟨k, rfl⟩ | ⟨m, rest, rfl⟩
  · simp only [latOK5, Bool.and_eq_true, decide_eq_true_eq] at hok
    obtain ⟨⟨hk, hpt⟩, hj⟩ := hok
    have hmem : T.getD k ((0, 0, 0), 0) ∈ T := by
      rw [List.getD_eq_getElem _ _ hk]; exact List.getElem_mem _
    have key := hchain _ (hT _ hmem) (by rw [hpt]) hj
    rw [hpt] at key
    exact key
  · simp only [latOK5, Bool.and_eq_true, List.all_eq_true, Bool.or_eq_true,
      decide_eq_true_eq] at hok
    obtain ⟨hcomp, hB⟩ := hok
    obtain ⟨hnn, hsum, heq⟩ := combWitness_sound hB ν
    rw [heq, rsc5_smul_sum]
    refine rsc5_foldl_conv hS Qs _ (fun a : (ℕ × ℕ) × ℕ × ℕ => ((a.2.1 : ℝ) / a.2.2))
      (fun a : (ℕ × ℕ) × ℕ × ℕ => (ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν a.1.1 a.1.2)
      hnn hsum ?_
    intro a ha
    obtain ⟨e0, he0, rfl⟩ := List.mem_map.1 ha
    rcases hcomp e0 he0 with h0 | ⟨⟨⟨h1, hlt⟩, hn⟩, hle⟩
    · have hc0 : compPt T 0 e0 = (0, 0) := by simp [compPt, h0]
      show Qs.foldl (merge p₂ p₃)
        ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν (compPt T 0 e0).1 (compPt T 0 e0).2)
          ∈ PZ (finsetOf Z)
      rw [hc0]
      exact foldl_mem_PZ (rsc5_finset_nonneg Z) C1 _ _
        ((MaxLeafFormal.Antinorm8.mem_smul_PZ_iff hη).1 (h00 ν)) hQ
    · have hc0 : compPt T 0 e0 = ((T.getD e0.2.1 ((0, 0, 0), 0)).1.2.1,
          (T.getD e0.2.1 ((0, 0, 0), 0)).1.2.2) := by simp [compPt, h1]
      have hmem : T.getD e0.2.1 ((0, 0, 0), 0) ∈ T := by
        rw [List.getD_eq_getElem _ _ hlt]; exact List.getElem_mem _
      show Qs.foldl (merge p₂ p₃)
        ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν (compPt T 0 e0).1 (compPt T 0 e0).2)
          ∈ PZ (finsetOf Z)
      rw [hc0]
      exact hchain (T.getD e0.2.1 ((0, 0, 0), 0)) (hT _ hmem) hn hle

theorem rsc4_dat {T : List ((ℕ × ℕ × ℕ) × Unit)} {wit : List (List ℕ)}
    (h : checkLattice4 T wit = true) {ν c₂ c₃ : ℕ} (hm : (ν, c₂, c₃) ∈ lattice4) :
    ∃ dat, latOK4 T (ν, c₂, c₃) dat = true := by
  rw [checkLattice4, Bool.and_eq_true, beq_iff_eq, List.all_eq_true] at h
  obtain ⟨hlen, hall⟩ := h
  obtain ⟨i, hi, hiEq⟩ := List.getElem_of_mem hm
  have hi' : i < wit.length := by rw [← hlen]; exact hi
  have hi2 : i < (lattice4.zip wit).length := by
    rw [List.length_zip, hlen, min_self]; exact hi'
  have hz := hall _ (List.getElem_mem hi2)
  simp only [List.getElem_zip] at hz
  rw [hiEq] at hz
  exact ⟨_, hz⟩

theorem rsc4_point {Z : List IPt}
    (h00 : ∀ ν, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ (finsetOf Z))
    {T : List ((ℕ × ℕ × ℕ) × Unit)} (hT : ∀ e ∈ T, LeafFact Z e) (ν c₂ c₃ : ℕ)
    (dat : List ℕ) (hok : latOK4 T (ν, c₂, c₃) dat = true) :
    init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ (finsetOf Z) := by
  have hS : Convex ℝ (ê ^ (1 + ν) • PZ (finsetOf Z)) :=
    (MaxLeafFormal.Antinorm8.convex_hullKpos (finsetOf Z)).smul _
  have hleaf : ∀ t : (ℕ × ℕ × ℕ) × Unit, t ∈ T → t.1.1 = ν →
      init p₂ p₃ y ϖ₂ ϖ₃ ν t.1.2.1 t.1.2.2 ∈ ê ^ (1 + ν) • PZ (finsetOf Z) := by
    intro t ht hn
    have ht' : ((ν, t.1.2.1, t.1.2.2), t.2) = t := Prod.ext (Prod.ext hn.symm rfl) rfl
    have hc : LeafFact Z ((ν, t.1.2.1, t.1.2.2), t.2) := by rw [ht']; exact hT t ht
    exact hc
  rcases rsc4_shape4 T _ dat hok with ⟨k, rfl⟩ | ⟨m, rest, rfl⟩
  · simp only [latOK4, Bool.and_eq_true, decide_eq_true_eq] at hok
    obtain ⟨hk, hpt⟩ := hok
    have hmem : T.getD k ((0, 0, 0), ()) ∈ T := by
      rw [List.getD_eq_getElem _ _ hk]; exact List.getElem_mem _
    have key := hleaf _ hmem (by rw [hpt])
    rw [hpt] at key
    exact key
  · simp only [latOK4, Bool.and_eq_true, List.all_eq_true, Bool.or_eq_true,
      decide_eq_true_eq] at hok
    obtain ⟨hcomp, hB⟩ := hok
    obtain ⟨hnn, hsum, heq⟩ := combWitness_sound hB ν
    rw [heq]
    refine rsc5_convex_sum hS _ (fun a : (ℕ × ℕ) × ℕ × ℕ => ((a.2.1 : ℝ) / a.2.2))
      (fun a : (ℕ × ℕ) × ℕ × ℕ => init p₂ p₃ y ϖ₂ ϖ₃ ν a.1.1 a.1.2) hnn hsum ?_
    intro a ha
    obtain ⟨e0, he0, rfl⟩ := List.mem_map.1 ha
    rcases hcomp e0 he0 with h0 | ⟨⟨h1, hlt⟩, hn⟩
    · have hc0 : compPt T () e0 = (0, 0) := by simp [compPt, h0]
      show init p₂ p₃ y ϖ₂ ϖ₃ ν (compPt T () e0).1 (compPt T () e0).2
        ∈ ê ^ (1 + ν) • PZ (finsetOf Z)
      rw [hc0]
      exact h00 ν
    · have hc0 : compPt T () e0 = ((T.getD e0.2.1 ((0, 0, 0), ())).1.2.1,
          (T.getD e0.2.1 ((0, 0, 0), ())).1.2.2) := by simp [compPt, h1]
      have hmem : T.getD e0.2.1 ((0, 0, 0), ()) ∈ T := by
        rw [List.getD_eq_getElem _ _ hlt]; exact List.getElem_mem _
      show init p₂ p₃ y ϖ₂ ϖ₃ ν (compPt T () e0).1 (compPt T () e0).2
        ∈ ê ^ (1 + ν) • PZ (finsetOf Z)
      rw [hc0]
      exact hleaf (T.getD e0.2.1 ((0, 0, 0), ())) hmem hn

/-- (C5) at every lattice point, from the lattice check. -/
theorem checkLattice5_sound {Z : List IPt} (hZ : okPts Z = true)
    (C1 : ∀ z ∈ finsetOf Z, ∀ z' ∈ finsetOf Z, merge p₂ p₃ z z' ∈ PZ (finsetOf Z))
    (h00 : ∀ ν, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ (finsetOf Z))
    {T : List ((ℕ × ℕ × ℕ) × ℕ)} (hT : ∀ e ∈ T, ChainFact Z e)
    {wit : List (List ℕ)} (h : checkLattice5 T wit = true) :
    ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
      ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
      (∀ Q ∈ Qs, Q ∈ PZ (finsetOf Z) ∧ 0 ≤ Q) →
      Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ (finsetOf Z) := by
  intro ν hν1 hνE c₂ c₃ hc1 hc2 Qs hlen hQ
  have hν36 : ν ≤ 36 := by simpa [νE] using hνE
  have hmem : (ν, c₂, c₃) ∈ lattice5 := mem_lattice5 hν1 hν36 hc1 hc2
  rw [checkLattice5, Bool.and_eq_true, beq_iff_eq, List.all_eq_true] at h
  obtain ⟨hlen5, hall⟩ := h
  obtain ⟨i, hi, hiEq⟩ := List.getElem_of_mem hmem
  have hi' : i < wit.length := by rw [← hlen5]; exact hi
  have hi2 : i < (lattice5.zip wit).length := by
    rw [List.length_zip, hlen5, min_self]; exact hi'
  have hz := hall _ (List.getElem_mem hi2)
  simp only [List.getElem_zip] at hz
  rw [hiEq] at hz
  exact rsc5_point C1 h00 hT ν c₂ c₃ _ hz Qs hlen hQ

/-- (C4) at every lattice point, from the lattice check. -/
theorem checkLattice4_sound {Z : List IPt} (hZ : okPts Z = true)
    (h00 : ∀ ν, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ (finsetOf Z))
    {T : List ((ℕ × ℕ × ℕ) × Unit)} (hT : ∀ e ∈ T, LeafFact Z e)
    {wit : List (List ℕ)} (h : checkLattice4 T wit = true) :
    ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
      (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ (finsetOf Z)) ∧
      (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
        init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ (finsetOf Z)) := by
  intro ν h2 hνE hd
  have hν36 : ν ≤ 36 := by simpa [νE] using hνE
  have h4 : 4 ≤ ν := by
    unfold d₃ at hd
    split_ifs at hd <;> omega
  have hlat : ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν - 1 →
      init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ (finsetOf Z) := by
    intro c₂ c₃ hc1 hc2
    obtain ⟨dat, hok⟩ := rsc4_dat h (mem_lattice4 h4 hν36 hc1 hc2)
    exact rsc4_point h00 hT ν c₂ c₃ dat hok
  exact ⟨fun c₃ h1 h2' => hlat 0 c₃ (by omega) (by omega),
    fun _ c₂ c₃ h1 h2' => hlat c₂ c₃ (by omega) h2'⟩


/-! ### Aggregation helpers (used by the generated `RSCData.All`) -/

theorem forall_mem_append' {α : Type} {P : α → Prop} {l₁ l₂ : List α}
    (h₁ : ∀ e ∈ l₁, P e) (h₂ : ∀ e ∈ l₂, P e) : ∀ e ∈ l₁ ++ l₂, P e := by
  intro e he
  rcases List.mem_append.1 he with h | h
  · exact h₁ e h
  · exact h₂ e h

theorem forall_lt_of_forall_range {P : ℕ → Prop} {n : ℕ} (h : List.Forall P (List.range n)) :
    ∀ r < n, P r := by
  intro r hr
  exact List.forall_iff_forall_mem.1 h r (List.mem_range.2 hr)

theorem agg_getD_okPts : ∀ (l : List (List IPt)) (i : ℕ), l.all okPts = true → okPts (l.getD i []) = true
  | [], i, _ => by simp [okPts]
  | a :: l, 0, h => by
      simp only [List.all_cons, Bool.and_eq_true] at h
      simpa using h.1
  | a :: l, i + 1, h => by
      simp only [List.all_cons, Bool.and_eq_true] at h
      simpa using agg_getD_okPts l i h.2

theorem agg_stage_aux {Z X Yt : List IPt} (hZ : checkZ Z = true) (hX : okPts X = true)
    (hYt : okPts Yt = true) (N : ℕ) (hN : (X.length + 7) / 8 ≤ N)
    (h : ∀ r < N, ∃ c, checkBlock Yt.length (chunks32 Yt) Z ((X.drop (8 * r)).take 8) c = true) :
    StageFact Z X Yt := by
  unfold StageFact
  refine cover_blocks (fun x => ∀ z ∈ Z, merge p₂ p₃ (val x) (val z) ∈
    convexHull ℝ (finsetOf Yt : Set (Fin 8 → ℝ)) + Kpos) X 8 (by norm_num) ?_
  intro r hr x hx
  obtain ⟨c, hcb⟩ := h r (by omega)
  have hsub : ∀ y ∈ (X.drop (8 * r)).take 8, y ∈ X :=
    fun y hy => List.mem_of_mem_drop (List.mem_of_mem_take hy)
  have := checkBlock_sound hYt (checkZ_okPts hZ) (okPts_of_subset hX hsub) hcb
  unfold StageFact at this
  exact this x hx

theorem c1_of_blocks {Z : List IPt} (hZ : checkZ Z = true)
    (h : List.Forall (fun r => ∃ c, checkBlock Z.length (chunks32 Z) Z ((Z.drop (8 * r)).take 8) c = true)
      (List.range 128)) :
    ∀ z ∈ finsetOf Z, ∀ z' ∈ finsetOf Z, merge p₂ p₃ z z' ∈ PZ (finsetOf Z) := by
  have hS : StageFact Z Z Z := agg_stage_aux hZ (checkZ_okPts hZ) (checkZ_okPts hZ) 128
    (by have := checkZ_length hZ; omega) (forall_lt_of_forall_range h)
  unfold StageFact at hS
  intro z hz z' hz'
  obtain ⟨x, hx, rfl⟩ := fam_mem_finsetOf.1 hz
  obtain ⟨x', hx', rfl⟩ := fam_mem_finsetOf.1 hz'
  exact hS x hx x' hx'

theorem stage_of_blocks {Z X Yt : List IPt} (hZ : checkZ Z = true) (hX : okPts X = true)
    (hYt : okPts Yt = true) (nb : ℕ) (hnb : decide ((X.length + 7) / 8 ≤ nb) = true)
    (h : List.Forall (fun r => ∃ c, checkBlock Yt.length (chunks32 Yt) Z ((X.drop (8 * r)).take 8) c = true)
      (List.range nb)) : StageFact Z X Yt :=
  agg_stage_aux hZ hX hYt nb (of_decide_eq_true hnb) (forall_lt_of_forall_range h)

theorem stage_X_ok {stages : List (List IPt)} (hst : stages.all okPts = true) (key : ℕ × ℕ × ℕ)
    (i : ℕ) : okPts (([initI key.1 key.2.1 key.2.2] :: stages).getD i []) = true := by
  rcases i with _ | i
  · simp [okPts, okPt_initI]
  · simpa using agg_getD_okPts stages i hst

theorem stage_Yt_ok {Z : List IPt} (hZ : checkZ Z = true) {stages : List (List IPt)}
    (hst : stages.all okPts = true) (i : ℕ) : okPts ((stages ++ [Z]).getD i []) = true := by
  have hall : (stages ++ [Z]).all okPts = true := by
    simp only [List.all_append, Bool.and_eq_true, List.all_cons, List.all_nil, Bool.and_true]
    exact ⟨hst, checkZ_okPts hZ⟩
  exact agg_getD_okPts _ i hall

theorem chain1_table {Z : List IPt} (hZ : checkZ Z = true)
    {es : List ((ℕ × ℕ × ℕ) × List (List (ℕ × ℕ × ℕ)))}
    (h : checkChain1 Z.length (chunks32 Z) Z es = true) :
    ∀ e ∈ es.map (fun e => (e.1, 1)), ChainFact Z e := by
  intro e he
  obtain ⟨e0, he0, rfl⟩ := List.mem_map.1 he
  exact checkChain1_sound (checkZ_okPts hZ) h e0 he0

theorem chain_stages_table {Z : List IPt} (hZ : checkZ Z = true) (key : ℕ × ℕ × ℕ)
    (stages : List (List IPt)) (hst : stages.all okPts = true)
    (hfacts : List.Forall (fun i => StageFact Z (([initI key.1 key.2.1 key.2.2] :: stages).getD i [])
      ((stages ++ [Z]).getD i [])) (List.range (stages.length + 1))) :
    ∀ e ∈ [(key, stages.length + 1)], ChainFact Z e := by
  obtain ⟨ν, c₂, c₃⟩ := key
  intro e he
  rw [List.mem_singleton] at he
  subst he
  exact chainFact_of_stages (checkZ_okPts hZ) ν c₂ c₃ stages
    (fun Y hY => List.all_eq_true.1 hst Y hY)
    (fun i hi => forall_lt_of_forall_range hfacts i hi)

theorem leaf_table {Z : List IPt} (hZ : checkZ Z = true)
    {es : List ((ℕ × ℕ × ℕ) × List (ℕ × ℕ × ℕ))}
    (h : checkLeaves Z.length (chunks32 Z) es = true) :
    ∀ e ∈ es.map (fun e => (e.1, ())), LeafFact Z e := by
  intro e he
  obtain ⟨e0, he0, rfl⟩ := List.mem_map.1 he
  exact checkLeaves_sound (checkZ_okPts hZ) h e0 he0

end

end MaxLeafFormal.RSCCheck


==> anc/formal/MaxLeafFormal/RSCCheckExtras.lean <==
import MaxLeafFormal.RSCCheck
import MaxLeafFormal.RSCStages

/-!
# Checkers for the exact `c_Z` and the stage sets

`checkCZ` and `checkStages` are computable Boolean checkers over the exported data of `RSCData`; the
generated shard theorems of `MaxLeafFormal.RSCData.Extras.Shards` decide them by `native_decide`.
Their soundness theorems, and the bridge `isStages_of_facts` from the stage facts of `RSCData`
to `RSCCert.IsStages`, are kernel-checked and use no data.
-/

namespace MaxLeafFormal.RSCCheck

/-! ### Computable checkers -/

/-- `fin` attains its minimum `a / b` over `Z` at index `k` (all cross-multiplied):
`b · finN(N_k) = a · 2000 D_k` and `a · 2000 D ≤ b · finN(N)` for every point `(N, D)`. -/
def checkCZ (Z : List IPt) (k a b : ℕ) : Bool :=
  okPts Z && decide (k < Z.length) && decide (0 < b) &&
    decide (b * finN (Z.getD k zeroI).1 = a * (2000 * (Z.getD k zeroI).2)) &&
    Z.all (fun P => decide (a * (2000 * P.2) ≤ b * finN P.1))

/-- Each stage list has the given length, well-formed points, and strictly increasing values. -/
def checkStages : List (List IPt) → List ℕ → Bool
  | [], [] => true
  | Y :: Ys, n :: ns => (Y.length == n) && okPts Y && sortedZ Y && checkStages Ys ns
  | _, _ => false

open MaxLeafFormal.RSCCert MaxLeafFormal.RSCParams
open MaxLeafFormal.Antinorm8 (Kpos PZ)
open Pointwise

noncomputable section

/-! ### Soundness -/

theorem fin_val {P : IPt} (h : okPt P = true) :
    Antinorm8.fin p₂ (val P) = (finN P.1 : ℝ) / (2000 * (P.2 : ℝ)) := by
  have hDpos : 0 < P.2 := okPt_pos h
  have hL : P.1.length = 8 := by
    simp only [okPt, Bool.and_eq_true, beq_iff_eq] at h
    exact h.1
  obtain ⟨L, D⟩ := P
  obtain ⟨N0, N1, N2, N3, N4, N5, N6, N7, rfl⟩ := list8_of_length hL
  have hD0 : (D : ℝ) ≠ 0 := by exact_mod_cast hDpos.ne'
  simp only [finN]
  push_cast
  rw [p2v]
  simp [Antinorm8.fin, val]
  field_simp
  ring

theorem nodup_val_of_sorted {Y : List IPt} (hok : okPts Y = true) (hs : sortedZ Y = true) :
    (Y.map val).Nodup := by
  have hokL : ∀ P ∈ Y, okPt P = true := by
    simp only [okPts, List.all_eq_true] at hok
    exact hok
  have hpos : ∀ P ∈ Y, 0 < P.2 := fun P hP => okPt_pos (hokL P hP)
  have hnV := nodup_vlist hpos hs
  have hY : Y.Nodup := List.Nodup.of_map vlist hnV
  refine List.Nodup.map_on ?_ hY
  intro x hx y hy hxy
  exact List.inj_on_of_nodup_map hnV hx hy (vlist_eq_of_val (hokL x hx) (hokL y hy) hxy)

theorem card_finsetOf_of_sorted {Y : List IPt} (hok : okPts Y = true) (hs : sortedZ Y = true) :
    (finsetOf Y).card = Y.length := by
  unfold finsetOf
  rw [List.toFinset_card_of_nodup (nodup_val_of_sorted hok hs), List.length_map]

theorem checkCZ_sound {Z : List IPt} {k a b : ℕ} (h : checkCZ Z k a b = true)
    (hne : (finsetOf Z).Nonempty) : Antinorm8.cZ p₂ (finsetOf Z) hne = (a : ℝ) / (b : ℝ) := by
  simp only [checkCZ, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true] at h
  obtain ⟨⟨⟨⟨hok, hk⟩, hb⟩, heq⟩, hall⟩ := h
  have hokL : ∀ P ∈ Z, okPt P = true := by
    simp only [okPts, List.all_eq_true] at hok
    exact hok
  have hbr : (0 : ℝ) < b := by exact_mod_cast hb
  have hmemk : Z.getD k zeroI ∈ Z := by
    rw [List.getD_eq_getElem _ _ hk]
    exact List.getElem_mem hk
  unfold Antinorm8.cZ
  apply le_antisymm
  · have h1 : val (Z.getD k zeroI) ∈ finsetOf Z := fam_mem_finsetOf.2 ⟨_, hmemk, rfl⟩
    refine (Finset.inf'_le _ h1).trans (le_of_eq ?_)
    have hok' := hokL _ hmemk
    have hD : (0 : ℝ) < ((Z.getD k zeroI).2 : ℝ) := by exact_mod_cast okPt_pos hok'
    rw [fin_val hok', div_eq_div_iff (mul_pos (by norm_num) hD).ne' hbr.ne']
    have := congrArg (fun n : ℕ => (n : ℝ)) heq
    push_cast at this
    linarith
  · apply Finset.le_inf'
    intro z hz
    obtain ⟨P, hP, rfl⟩ := fam_mem_finsetOf.1 hz
    have hok' := hokL P hP
    have hD : (0 : ℝ) < (P.2 : ℝ) := by exact_mod_cast okPt_pos hok'
    rw [fin_val hok', div_le_div_iff₀ hbr (mul_pos (by norm_num) hD)]
    have := hall P hP
    have h' : ((a * (2000 * P.2) : ℕ) : ℝ) ≤ ((b * finN P.1 : ℕ) : ℝ) := by exact_mod_cast this
    push_cast at h'
    linarith

theorem checkStages_sound {stages : List (List IPt)} {ns : List ℕ}
    (h : checkStages stages ns = true) :
    stages.all okPts = true ∧ (stages.map finsetOf).map Finset.card = ns := by
  induction stages generalizing ns with
  | nil =>
    cases ns with
    | nil => simp
    | cons n ns => simp [checkStages] at h
  | cons Y Ys ih =>
    cases ns with
    | nil => simp [checkStages] at h
    | cons n ns =>
      simp only [checkStages, Bool.and_eq_true, beq_iff_eq] at h
      obtain ⟨⟨⟨hl, hok⟩, hs⟩, hrest⟩ := h
      obtain ⟨ih1, ih2⟩ := ih hrest
      refine ⟨by simp [hok, ih1], ?_⟩
      simp only [List.map_cons, ih2, card_finsetOf_of_sorted hok hs, hl]

theorem finsetOf_nil : finsetOf [] = ∅ := by
  simp [finsetOf]

theorem finsetOf_initI (ν c₂ c₃ : ℕ) :
    finsetOf [initI ν c₂ c₃] = {(ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃} := by
  simp [finsetOf, val_initI]

theorem getD_map_finsetOf : ∀ (l : List (List IPt)) (n : ℕ),
    (l.map finsetOf).getD n ∅ = finsetOf (l.getD n [])
  | [], n => by simp [finsetOf_nil]
  | a :: l, 0 => by simp
  | a :: l, n + 1 => by simpa using getD_map_finsetOf l n

theorem isStages_of_facts {Z : List IPt} (hZ : checkZ Z = true) (key : ℕ × ℕ × ℕ)
    {stages : List (List IPt)} (hst : stages.all okPts = true)
    (hfacts : List.Forall (fun i => StageFact Z (([initI key.1 key.2.1 key.2.2] :: stages).getD i [])
      ((stages ++ [Z]).getD i [])) (List.range (stages.length + 1))) :
    RSCCert.IsStages p₂ p₃ (finsetOf Z)
      ((ê ^ (1 + key.1))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ key.1 key.2.1 key.2.2) (stages.map finsetOf) := by
  have _hZ := hZ
  have _hst := hst
  refine ⟨?_, ?_⟩
  · intro Y hY x hx
    obtain ⟨S, -, rfl⟩ := List.mem_map.1 hY
    obtain ⟨P, -, rfl⟩ := fam_mem_finsetOf.1 hx
    exact ⟨val_nonneg P, fun s => ⟨((P.1.getD s 0 : ℕ) : ℚ) / (P.2 : ℚ), by simp [val]⟩⟩
  · intro i hi1 hi2 x hx z hz
    rw [List.length_map] at hi2
    have hF := forall_lt_of_forall_range hfacts (i - 1) (by omega)
    have e1 : (({(ê ^ (1 + key.1))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ key.1 key.2.1 key.2.2} :
        Finset (Fin 8 → ℝ)) :: stages.map finsetOf) =
        ([initI key.1 key.2.1 key.2.2] :: stages).map finsetOf := by
      rw [List.map_cons, finsetOf_initI]
    have e2 : stages.map finsetOf ++ [finsetOf Z] = (stages ++ [Z]).map finsetOf := by
      simp
    rw [e1, getD_map_finsetOf] at hx
    rw [e2, getD_map_finsetOf]
    obtain ⟨X, hX, rfl⟩ := fam_mem_finsetOf.1 hx
    obtain ⟨W, hW, rfl⟩ := fam_mem_finsetOf.1 hz
    unfold StageFact at hF
    exact hF X hX W hW

/-- A checked chain with one stage set of `n` points gives stages `[Y₁]` with `|Y₁| = n`. -/
theorem stages_one {Z : List IPt} (hZ : checkZ Z = true) (key : ℕ × ℕ × ℕ)
    {stages : List (List IPt)} {n : ℕ} (hsz : checkStages stages [n] = true)
    (hfacts : List.Forall (fun i => StageFact Z (([initI key.1 key.2.1 key.2.2] :: stages).getD i [])
      ((stages ++ [Z]).getD i [])) (List.range (stages.length + 1))) :
    ∃ Y₁ : Finset (Fin 8 → ℝ), Y₁.card = n ∧
      RSCCert.IsStages p₂ p₃ (finsetOf Z)
        ((ê ^ (1 + key.1))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ key.1 key.2.1 key.2.2) [Y₁] := by
  obtain ⟨hst, hc⟩ := checkStages_sound hsz
  have hS := isStages_of_facts hZ key hst hfacts
  rcases hm : stages.map finsetOf with _ | ⟨Y, _ | ⟨Y', l⟩⟩
  · rw [hm] at hc; simp at hc
  · rw [hm] at hc hS
    simp only [List.map_cons, List.map_nil, List.cons.injEq, and_true] at hc
    exact ⟨Y, hc, hS⟩
  · rw [hm] at hc; simp at hc

/-- A checked chain with two stage sets of `n₁`, `n₂` points gives stages `[Y₁, Y₂]`. -/
theorem stages_two {Z : List IPt} (hZ : checkZ Z = true) (key : ℕ × ℕ × ℕ)
    {stages : List (List IPt)} {n₁ n₂ : ℕ} (hsz : checkStages stages [n₁, n₂] = true)
    (hfacts : List.Forall (fun i => StageFact Z (([initI key.1 key.2.1 key.2.2] :: stages).getD i [])
      ((stages ++ [Z]).getD i [])) (List.range (stages.length + 1))) :
    ∃ Y₁ Y₂ : Finset (Fin 8 → ℝ), Y₁.card = n₁ ∧ Y₂.card = n₂ ∧
      RSCCert.IsStages p₂ p₃ (finsetOf Z)
        ((ê ^ (1 + key.1))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ key.1 key.2.1 key.2.2) [Y₁, Y₂] := by
  obtain ⟨hst, hc⟩ := checkStages_sound hsz
  have hS := isStages_of_facts hZ key hst hfacts
  rcases hm : stages.map finsetOf with _ | ⟨Y, _ | ⟨Y', _ | ⟨Y'', l⟩⟩⟩
  · rw [hm] at hc; simp at hc
  · rw [hm] at hc; simp at hc
  · rw [hm] at hc hS
    simp only [List.map_cons, List.map_nil, List.cons.injEq, and_true] at hc
    exact ⟨Y, Y', hc.1, hc.2, hS⟩
  · rw [hm] at hc; simp at hc

end

end MaxLeafFormal.RSCCheck


==> anc/formal/MaxLeafFormal/RSCCompose.lean <==
import MaxLeafFormal.RSCGraph
import MaxLeafFormal.RSCTrials

/-!
# Composition of `prop:rsc-bound` and the success bound of `thm:rsc`

* (A) `Wcl_eq`: the two transcriptions `RSCGraph.Wcl` and `RSCTrials.Wcl` of `W^cl_S(y)`
  (`def:rsc-gf`) are equal, with no hypotheses.
* (B) `rsc_success_of_data`: the success part of `thm:rsc`, conditional on conditions (C1), (C2),
  (C4), (C5) of `lem:rsc-cert` for the parameters of `prop:rsc-cert` and `c_Z > 0.6060`.
* `rsc_rho_lt`: `1.6990 < ϱ < 1.6991`; `rsc_maxLeaf_of_data`: the Max Leaf clause of `thm:rsc`
  for `n ≥ 3`.
-/

namespace MaxLeafFormal.RSCCompose

open Finset
open MaxLeafFormal.CDS (IsCDS γc)
open MaxLeafFormal.Budget (CdsOutcome cdsMeasure cdsOutput Mcount)

variable {V : Type*} [Fintype V] [DecidableEq V]

section Bridge
variable (G : SimpleGraph V) [DecidableRel G.Adj]

theorem pk_eq_of_two_le (p₂ p₃ : ℝ) (k : ℕ) (hk : 2 ≤ k) :
    RSCTree.pk p₂ p₃ k = RSCTrials.pk p₂ p₃ k := by
  unfold RSCTree.pk RSCTrials.pk
  rcases Nat.lt_or_ge 2 k with h | h
  · rw [ite_eq_right (by omega), ite_eq_right (by omega)]
  · rw [ite_eq_left h, ite_eq_left (by omega)]

theorem nbrCount_eq (X' : Finset V) (v : V) :
    RSCGraph.nbrCount G X' v = (G.neighborFinset v ∩ X').card := by
  unfold RSCGraph.nbrCount
  congr 1
  ext w
  simp [SimpleGraph.mem_neighborFinset, and_comm]

theorem cand_eq (X' : Finset V) : RSCGraph.cand G X' = RSCTrials.cand G X' := by
  ext v
  simp [RSCGraph.cand, RSCTrials.cand, nbrCount_eq]

theorem closureProb_eq_prodMeas (p₂ p₃ : ℝ) (X' U : Finset V) :
    RSCTrials.closureProb G p₂ p₃ X' U =
      if U ⊆ RSCGraph.cand G X' then
        RSCTree.prodMeas (fun v => RSCTree.pk p₂ p₃ (RSCGraph.nbrCount G X' v))
          (RSCGraph.cand G X') U
      else 0 := by
  have hk : ∀ v ∈ RSCTrials.cand G X',
      RSCTrials.inclProb G p₂ p₃ X' v = RSCTree.pk p₂ p₃ (RSCGraph.nbrCount G X' v) := by
    intro v hv
    have h2 : 2 ≤ (G.neighborFinset v ∩ X').card := by
      simp only [RSCTrials.cand, Finset.mem_filter, Finset.mem_univ, true_and] at hv
      exact hv.2
    rw [RSCTrials.inclProb, nbrCount_eq, pk_eq_of_two_le p₂ p₃ _ h2]
  unfold RSCTrials.closureProb RSCTree.prodMeas
  rw [cand_eq]
  split_ifs with hU
  · congr 1
    · exact Finset.prod_congr rfl fun v hv => hk v (hU hv)
    · exact Finset.prod_congr rfl fun v hv => by rw [hk v (Finset.mem_sdiff.1 hv).1]
  · rfl

-- Bridge (A); no hypotheses on p₂, p₃, y or S
theorem Wcl_eq (S : Finset V) (p₂ p₃ y : ℝ) :
    RSCGraph.Wcl G S p₂ p₃ y = RSCTrials.Wcl G p₂ p₃ S y := by
  unfold RSCGraph.Wcl RSCTrials.Wcl
  refine Finset.sum_congr rfl fun X' _ => ?_
  congr 1
  rw [← Finset.sum_subset (Finset.subset_univ (RSCGraph.cand G X').powerset)]
  · refine Finset.sum_congr rfl fun U hU => ?_
    have hU' : U ⊆ RSCGraph.cand G X' := Finset.mem_powerset.1 hU
    rw [closureProb_eq_prodMeas, ite_eq_left hU']
    split_ifs with hS
    · rw [Real.rpow_neg (by norm_num), Real.rpow_natCast, one_div, inv_pow, mul_one]
    · simp
  · intro U _ hU
    have hU' : ¬ U ⊆ RSCGraph.cand G X' := fun h => hU (Finset.mem_powerset.2 h)
    rw [closureProb_eq_prodMeas, ite_eq_right hU', zero_mul]

end Bridge

section Data
open Pointwise
open MaxLeafFormal.RSCParams
open MaxLeafFormal.RSCCert (merge init jOf)
open MaxLeafFormal.Antinorm8 (PZ cZ initInf)

-- prop:rsc-bound in the exact form of `hbound` of `rsc_success_of_bound`.
-- The binders Z … hc are copied verbatim from `RSCGraph.rsc_bound_of_data'`.
theorem rsc_bound_trials (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
          ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
          (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
          Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z)
    (hc : (6060/10000 : ℝ) < cZ p₂ Z hZ)
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) :
    ∀ S : Finset V, IsCDS G S → S.card = γc G →
      (0.6060 : ℝ) * (145729958 / 189014575 : ℝ) ^ Fintype.card V
        ≤ RSCTrials.Wcl G (7/100) (77/1000) S (31/100) := by
  intro S hS hmin
  have h := RSCGraph.rsc_bound_of_data' Z hZ hZ0 C1 C2 C4 C5 hc G hG S hS hmin
  rw [Wcl_eq] at h
  have e1 : (0.6060 : ℝ) = 6060/10000 := by norm_num
  rw [e1]
  simpa [p₂, p₃, y, ê] using h

-- Composition (B). Conclusion copied verbatim from `RSCTrials.rsc_success_of_bound`.
theorem rsc_success_of_data (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
          ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
          (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
          Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z)
    (hc : (6060/10000 : ℝ) < cZ p₂ Z hZ)
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (κ : ℝ) (hκ : 0 < κ)
    (Θ : ℕ → ℕ)
    (hΘ : ∀ s, 1 ≤ s → s ≤ Fintype.card V →
      RSCTrials.rscOmega * Fintype.card V + Real.logb 2 2 + 1 ≤ Θ s)
    (m : ℕ → ℕ → ℕ → ℕ)
    (hm : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → θ ≤ Θ s →
      Mcount (Fintype.card V) RSCTrials.rscOmega 2 κ (Θ s) θ ≤ m s t θ) :
    (∀ o : CdsOutcome (Fintype.card V) (fun _ _ _ => Finset V × Finset V) Θ m,
        γc G ≤ cdsOutput (Fintype.card V) (fun s _ θ => RSCTrials.rscAccept G s θ) o) ∧
    1 - Real.exp (-κ)
      ≤ (cdsMeasure (Fintype.card V)
          (fun _ t _ => RSCTrials.rscTrialMeasure G (7/100) (77/1000) t) Θ m).real
          {o | cdsOutput (Fintype.card V) (fun s _ θ => RSCTrials.rscAccept G s θ) o = γc G} :=
  RSCTrials.rsc_success_of_bound G hG κ hκ Θ hΘ m hm
    (rsc_bound_trials Z hZ hZ0 C1 C2 C4 C5 hc G hG)

-- 1.6990 < ϱ < 1.6991
theorem rsc_rho_lt : (16990/10000 : ℝ) < (1 + 31/100) / (145729958 / 189014575) ∧
    (1 + 31/100 : ℝ) / (145729958 / 189014575) < 16991/10000 := by
  constructor <;> norm_num

-- The Max Leaf clause of thm:rsc
theorem rsc_maxLeaf_of_data (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
          ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
          (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
          Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z)
    (hc : (6060/10000 : ℝ) < cZ p₂ Z hZ)
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (κ : ℝ) (hκ : 0 < κ)
    (Θ : ℕ → ℕ)
    (hΘ : ∀ s, 1 ≤ s → s ≤ Fintype.card V →
      RSCTrials.rscOmega * Fintype.card V + Real.logb 2 2 + 1 ≤ Θ s)
    (m : ℕ → ℕ → ℕ → ℕ)
    (hm : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → θ ≤ Θ s →
      Mcount (Fintype.card V) RSCTrials.rscOmega 2 κ (Θ s) θ ≤ m s t θ)
    (hn : 3 ≤ Fintype.card V) :
    1 - Real.exp (-κ)
      ≤ (cdsMeasure (Fintype.card V)
          (fun _ t _ => RSCTrials.rscTrialMeasure G (7/100) (77/1000) t) Θ m).real
          {o | IsGreatest {ℓ | ∃ F : SimpleGraph V, F ≤ G ∧ F.IsTree ∧ MaxLeafFormal.CDS.numLeaves F = ℓ}
                 (Fintype.card V - cdsOutput (Fintype.card V)
                    (fun s _ θ => RSCTrials.rscAccept G s θ) o)} := by
  have hp : (0:ℝ) ≤ 7/100 ∧ (7/100:ℝ) ≤ 77/1000 ∧ (77/1000:ℝ) ≤ 1 := by norm_num
  have hPi : ∀ (i : Fin (Fintype.card V)) (t : Fin ((i : ℕ) + 1 + 1)),
      MeasureTheory.IsProbabilityMeasure (RSCTrials.rscTrialMeasure G (7/100) (77/1000) (t : ℕ)) :=
    fun i t => RSCTrials.isProbabilityMeasure_rscTrialMeasure G _ _ hp _ (by omega)
  have hB : ∀ i : Fin (Fintype.card V), MeasureTheory.IsProbabilityMeasure
      (MaxLeafFormal.Budget.budgetMeasure
        (fun (t : Fin ((i : ℕ) + 1 + 1)) (_ : ℕ) =>
          RSCTrials.rscTrialMeasure G (7/100) (77/1000) (t : ℕ))
        (Θ ((i : ℕ) + 1)) (fun t θ => m ((i : ℕ) + 1) t θ)) := fun i => by
    unfold MaxLeafFormal.Budget.budgetMeasure; infer_instance
  have hprob : MeasureTheory.IsProbabilityMeasure (cdsMeasure (Fintype.card V)
      (fun _ t _ => RSCTrials.rscTrialMeasure G (7/100) (77/1000) t) Θ m) := by
    unfold cdsMeasure; infer_instance
  obtain ⟨-, h⟩ := rsc_success_of_data Z hZ hZ0 C1 C2 C4 C5 hc G hG κ hκ Θ hΘ m hm
  refine h.trans (MeasureTheory.measureReal_mono ?_)
  intro o ho
  simp only [Set.mem_ofPred_eq] at ho ⊢
  rw [ho]
  exact MaxLeafFormal.CDS.maxLeaf_eq G hG hn

end Data
end MaxLeafFormal.RSCCompose


==> anc/formal/MaxLeafFormal/RSCData/Extras/All.lean <==
/-
Generated by formal/scripts/export_rsc_extras.py -- do not edit.
Data, not proof: Lean re-checks everything.
input rsc-certificate.json.gz sha256: 9465bd0f7f74dc3a6376724645bfbde97b417035583c89ba787e347813177651
input rsc-certificate.json sha256:    188c5b7206fe3ba487513caa859ae68777efdae15d184f94092dd8904a55b48b
script sha256:                        a69cf7108cb032ccd2313518190e829ba961493dbf4b475b19769bf74a8ba753
run A exporter sha256:                9191995423a44b6d882afb9076aff1fa9775ae272a2ad4f1985c144344c8386b
run A file list sha256:               055df297a7473f49da8a1ea794e085eab05bd84cae0af2a84769f2720dd5ef72
method:                               m2
-/
import MaxLeafFormal.RSCData.Extras.Shards
import MaxLeafFormal.RSCData.St_0_1_000
import MaxLeafFormal.RSCData.St_0_2_000
import MaxLeafFormal.RSCData.St_0_2_001
import MaxLeafFormal.RSCData.St_0_2_002
import MaxLeafFormal.RSCData.St_0_2_003
import MaxLeafFormal.RSCData.St_0_2_004
import MaxLeafFormal.RSCData.St_0_2_005
import MaxLeafFormal.RSCData.St_0_2_006
import MaxLeafFormal.RSCData.St_0_2_007
import MaxLeafFormal.RSCData.St_1_1_000
import MaxLeafFormal.RSCData.St_1_2_000
import MaxLeafFormal.RSCData.St_1_2_001
import MaxLeafFormal.RSCData.St_1_2_002
import MaxLeafFormal.RSCData.St_1_2_003
import MaxLeafFormal.RSCData.St_1_2_004
import MaxLeafFormal.RSCData.St_1_2_005
import MaxLeafFormal.RSCData.St_1_2_006
import MaxLeafFormal.RSCData.St_1_2_007
import MaxLeafFormal.RSCData.St_1_3_000
import MaxLeafFormal.RSCData.St_1_3_001
import MaxLeafFormal.RSCData.St_1_3_002
import MaxLeafFormal.RSCData.St_1_3_003
import MaxLeafFormal.RSCData.St_1_3_004
import MaxLeafFormal.RSCData.St_1_3_005
import MaxLeafFormal.RSCData.St_1_3_006
import MaxLeafFormal.RSCData.St_1_3_007
import MaxLeafFormal.RSCData.St_1_3_008
import MaxLeafFormal.RSCData.St_1_3_009
import MaxLeafFormal.RSCData.St_1_3_010
import MaxLeafFormal.RSCData.St_1_3_011
import MaxLeafFormal.RSCData.St_1_3_012
import MaxLeafFormal.RSCData.St_1_3_013
import MaxLeafFormal.RSCData.St_1_3_014
import MaxLeafFormal.RSCData.St_1_3_015
import MaxLeafFormal.RSCData.St_1_3_016
import MaxLeafFormal.RSCData.St_1_3_017
import MaxLeafFormal.RSCData.St_1_3_018
import MaxLeafFormal.RSCData.St_1_3_019
import MaxLeafFormal.RSCData.St_1_3_020
import MaxLeafFormal.RSCData.St_1_3_021
import MaxLeafFormal.RSCData.St_1_3_022
import MaxLeafFormal.RSCData.St_1_3_023
import MaxLeafFormal.RSCData.St_1_3_024
import MaxLeafFormal.RSCData.St_1_3_025
import MaxLeafFormal.RSCData.St_1_3_026
import MaxLeafFormal.RSCData.St_1_3_027
import MaxLeafFormal.RSCData.St_1_3_028
import MaxLeafFormal.RSCData.St_1_3_029
import MaxLeafFormal.RSCData.St_1_3_030
import MaxLeafFormal.RSCData.St_1_3_031
import MaxLeafFormal.RSCData.St_1_3_032
import MaxLeafFormal.RSCData.St_1_3_033
import MaxLeafFormal.RSCData.St_1_3_034
import MaxLeafFormal.RSCData.St_1_3_035
import MaxLeafFormal.RSCData.St_1_3_036
import MaxLeafFormal.RSCData.St_1_3_037
import MaxLeafFormal.RSCData.St_2_1_000
import MaxLeafFormal.RSCData.St_2_2_000
import MaxLeafFormal.RSCData.St_2_2_001
import MaxLeafFormal.RSCData.St_2_2_002
import MaxLeafFormal.RSCData.St_2_2_003
import MaxLeafFormal.RSCData.St_2_2_004
import MaxLeafFormal.RSCData.St_2_2_005
import MaxLeafFormal.RSCData.St_2_2_006
import MaxLeafFormal.RSCData.St_2_2_007
import MaxLeafFormal.RSCData.St_3_1_000
import MaxLeafFormal.RSCData.St_3_2_000
import MaxLeafFormal.RSCData.St_3_2_001
import MaxLeafFormal.RSCData.St_3_2_002
import MaxLeafFormal.RSCData.St_3_2_003
import MaxLeafFormal.RSCData.St_3_2_004
import MaxLeafFormal.RSCData.St_3_2_005
import MaxLeafFormal.RSCData.St_3_2_006
import MaxLeafFormal.RSCData.St_3_2_007
import MaxLeafFormal.RSCData.St_4_1_000
import MaxLeafFormal.RSCData.St_4_2_000
import MaxLeafFormal.RSCData.St_4_2_001
import MaxLeafFormal.RSCData.St_4_2_002
import MaxLeafFormal.RSCData.St_4_2_003
import MaxLeafFormal.RSCData.St_4_2_004
import MaxLeafFormal.RSCData.St_4_2_005
import MaxLeafFormal.RSCData.St_4_2_006
import MaxLeafFormal.RSCData.St_4_2_007

set_option maxRecDepth 1000000
set_option maxHeartbeats 0

namespace MaxLeafFormal.RSCData.Extras

noncomputable section

open MaxLeafFormal.RSCCheck
open MaxLeafFormal.RSCCert MaxLeafFormal.RSCParams
theorem facts_0 : List.Forall (fun i => StageFact Z (([initI St_0_pts.key.1 St_0_pts.key.2.1 St_0_pts.key.2.2]
    :: St_0_pts.stages).getD i []) ((St_0_pts.stages ++ [Z]).getD i []))
    (List.range (St_0_pts.stages.length + 1)) :=
  ⟨stage_of_blocks Z_ok (stage_X_ok St_0_pts.pts_ok St_0_pts.key 0) (stage_Yt_ok Z_ok St_0_pts.pts_ok 0) 1 St_0_pts.nb_1 ⟨_, St_0_1_000.ok⟩,
      stage_of_blocks Z_ok (stage_X_ok St_0_pts.pts_ok St_0_pts.key 1) (stage_Yt_ok Z_ok St_0_pts.pts_ok 1) 8 St_0_pts.nb_2 ⟨⟨_, St_0_2_000.ok⟩, ⟨_, St_0_2_001.ok⟩, ⟨_, St_0_2_002.ok⟩, ⟨_, St_0_2_003.ok⟩, ⟨_, St_0_2_004.ok⟩, ⟨_, St_0_2_005.ok⟩, ⟨_, St_0_2_006.ok⟩, ⟨_, St_0_2_007.ok⟩⟩⟩

theorem facts_1 : List.Forall (fun i => StageFact Z (([initI St_1_pts.key.1 St_1_pts.key.2.1 St_1_pts.key.2.2]
    :: St_1_pts.stages).getD i []) ((St_1_pts.stages ++ [Z]).getD i []))
    (List.range (St_1_pts.stages.length + 1)) :=
  ⟨stage_of_blocks Z_ok (stage_X_ok St_1_pts.pts_ok St_1_pts.key 0) (stage_Yt_ok Z_ok St_1_pts.pts_ok 0) 1 St_1_pts.nb_1 ⟨_, St_1_1_000.ok⟩,
      stage_of_blocks Z_ok (stage_X_ok St_1_pts.pts_ok St_1_pts.key 1) (stage_Yt_ok Z_ok St_1_pts.pts_ok 1) 8 St_1_pts.nb_2 ⟨⟨_, St_1_2_000.ok⟩, ⟨_, St_1_2_001.ok⟩, ⟨_, St_1_2_002.ok⟩, ⟨_, St_1_2_003.ok⟩, ⟨_, St_1_2_004.ok⟩, ⟨_, St_1_2_005.ok⟩, ⟨_, St_1_2_006.ok⟩, ⟨_, St_1_2_007.ok⟩⟩,
      stage_of_blocks Z_ok (stage_X_ok St_1_pts.pts_ok St_1_pts.key 2) (stage_Yt_ok Z_ok St_1_pts.pts_ok 2) 38 St_1_pts.nb_3 ⟨⟨_, St_1_3_000.ok⟩, ⟨_, St_1_3_001.ok⟩, ⟨_, St_1_3_002.ok⟩, ⟨_, St_1_3_003.ok⟩, ⟨_, St_1_3_004.ok⟩, ⟨_, St_1_3_005.ok⟩, ⟨_, St_1_3_006.ok⟩, ⟨_, St_1_3_007.ok⟩, ⟨_, St_1_3_008.ok⟩, ⟨_, St_1_3_009.ok⟩, ⟨_, St_1_3_010.ok⟩, ⟨_, St_1_3_011.ok⟩, ⟨_, St_1_3_012.ok⟩, ⟨_, St_1_3_013.ok⟩, ⟨_, St_1_3_014.ok⟩, ⟨_, St_1_3_015.ok⟩, ⟨_, St_1_3_016.ok⟩, ⟨_, St_1_3_017.ok⟩, ⟨_, St_1_3_018.ok⟩, ⟨_, St_1_3_019.ok⟩, ⟨_, St_1_3_020.ok⟩, ⟨_, St_1_3_021.ok⟩, ⟨_, St_1_3_022.ok⟩, ⟨_, St_1_3_023.ok⟩, ⟨_, St_1_3_024.ok⟩, ⟨_, St_1_3_025.ok⟩, ⟨_, St_1_3_026.ok⟩, ⟨_, St_1_3_027.ok⟩, ⟨_, St_1_3_028.ok⟩, ⟨_, St_1_3_029.ok⟩, ⟨_, St_1_3_030.ok⟩, ⟨_, St_1_3_031.ok⟩, ⟨_, St_1_3_032.ok⟩, ⟨_, St_1_3_033.ok⟩, ⟨_, St_1_3_034.ok⟩, ⟨_, St_1_3_035.ok⟩, ⟨_, St_1_3_036.ok⟩, ⟨_, St_1_3_037.ok⟩⟩⟩

theorem facts_2 : List.Forall (fun i => StageFact Z (([initI St_2_pts.key.1 St_2_pts.key.2.1 St_2_pts.key.2.2]
    :: St_2_pts.stages).getD i []) ((St_2_pts.stages ++ [Z]).getD i []))
    (List.range (St_2_pts.stages.length + 1)) :=
  ⟨stage_of_blocks Z_ok (stage_X_ok St_2_pts.pts_ok St_2_pts.key 0) (stage_Yt_ok Z_ok St_2_pts.pts_ok 0) 1 St_2_pts.nb_1 ⟨_, St_2_1_000.ok⟩,
      stage_of_blocks Z_ok (stage_X_ok St_2_pts.pts_ok St_2_pts.key 1) (stage_Yt_ok Z_ok St_2_pts.pts_ok 1) 8 St_2_pts.nb_2 ⟨⟨_, St_2_2_000.ok⟩, ⟨_, St_2_2_001.ok⟩, ⟨_, St_2_2_002.ok⟩, ⟨_, St_2_2_003.ok⟩, ⟨_, St_2_2_004.ok⟩, ⟨_, St_2_2_005.ok⟩, ⟨_, St_2_2_006.ok⟩, ⟨_, St_2_2_007.ok⟩⟩⟩

theorem facts_3 : List.Forall (fun i => StageFact Z (([initI St_3_pts.key.1 St_3_pts.key.2.1 St_3_pts.key.2.2]
    :: St_3_pts.stages).getD i []) ((St_3_pts.stages ++ [Z]).getD i []))
    (List.range (St_3_pts.stages.length + 1)) :=
  ⟨stage_of_blocks Z_ok (stage_X_ok St_3_pts.pts_ok St_3_pts.key 0) (stage_Yt_ok Z_ok St_3_pts.pts_ok 0) 1 St_3_pts.nb_1 ⟨_, St_3_1_000.ok⟩,
      stage_of_blocks Z_ok (stage_X_ok St_3_pts.pts_ok St_3_pts.key 1) (stage_Yt_ok Z_ok St_3_pts.pts_ok 1) 8 St_3_pts.nb_2 ⟨⟨_, St_3_2_000.ok⟩, ⟨_, St_3_2_001.ok⟩, ⟨_, St_3_2_002.ok⟩, ⟨_, St_3_2_003.ok⟩, ⟨_, St_3_2_004.ok⟩, ⟨_, St_3_2_005.ok⟩, ⟨_, St_3_2_006.ok⟩, ⟨_, St_3_2_007.ok⟩⟩⟩

theorem facts_4 : List.Forall (fun i => StageFact Z (([initI St_4_pts.key.1 St_4_pts.key.2.1 St_4_pts.key.2.2]
    :: St_4_pts.stages).getD i []) ((St_4_pts.stages ++ [Z]).getD i []))
    (List.range (St_4_pts.stages.length + 1)) :=
  ⟨stage_of_blocks Z_ok (stage_X_ok St_4_pts.pts_ok St_4_pts.key 0) (stage_Yt_ok Z_ok St_4_pts.pts_ok 0) 1 St_4_pts.nb_1 ⟨_, St_4_1_000.ok⟩,
      stage_of_blocks Z_ok (stage_X_ok St_4_pts.pts_ok St_4_pts.key 1) (stage_Yt_ok Z_ok St_4_pts.pts_ok 1) 8 St_4_pts.nb_2 ⟨⟨_, St_4_2_000.ok⟩, ⟨_, St_4_2_001.ok⟩, ⟨_, St_4_2_002.ok⟩, ⟨_, St_4_2_003.ok⟩, ⟨_, St_4_2_004.ok⟩, ⟨_, St_4_2_005.ok⟩, ⟨_, St_4_2_006.ok⟩, ⟨_, St_4_2_007.ok⟩⟩⟩
end
end MaxLeafFormal.RSCData.Extras


==> anc/formal/MaxLeafFormal/RSCData/Extras/MANIFEST.sha256 <==
# input-gz sha256 9465bd0f7f74dc3a6376724645bfbde97b417035583c89ba787e347813177651
# input-json sha256 188c5b7206fe3ba487513caa859ae68777efdae15d184f94092dd8904a55b48b
# script sha256 a69cf7108cb032ccd2313518190e829ba961493dbf4b475b19769bf74a8ba753
# run-A exporter sha256 9191995423a44b6d882afb9076aff1fa9775ae272a2ad4f1985c144344c8386b
# run-A file list sha256 055df297a7473f49da8a1ea794e085eab05bd84cae0af2a84769f2720dd5ef72
# python 3.12.10
f46951e956a54c4c6863584886b99559efec12821fb027d9c464919ddea008d8  All.lean
eb888566c29e80d5666d5d53393178ad4e237d40049b9ca5d7f80d4a7dc41241  Shards.lean


==> anc/formal/MaxLeafFormal/RSCData/Extras/Shards.lean <==
/-
Generated by formal/scripts/export_rsc_extras.py -- do not edit.
Data, not proof: Lean re-checks everything.
input rsc-certificate.json.gz sha256: 9465bd0f7f74dc3a6376724645bfbde97b417035583c89ba787e347813177651
input rsc-certificate.json sha256:    188c5b7206fe3ba487513caa859ae68777efdae15d184f94092dd8904a55b48b
script sha256:                        a69cf7108cb032ccd2313518190e829ba961493dbf4b475b19769bf74a8ba753
run A exporter sha256:                9191995423a44b6d882afb9076aff1fa9775ae272a2ad4f1985c144344c8386b
run A file list sha256:               055df297a7473f49da8a1ea794e085eab05bd84cae0af2a84769f2720dd5ef72
method:                               m2
-/
import MaxLeafFormal.RSCCheckExtras
import MaxLeafFormal.RSCData.Z
import MaxLeafFormal.RSCData.St_0_pts
import MaxLeafFormal.RSCData.St_1_pts
import MaxLeafFormal.RSCData.St_2_pts
import MaxLeafFormal.RSCData.St_3_pts
import MaxLeafFormal.RSCData.St_4_pts

set_option maxRecDepth 1000000
set_option maxHeartbeats 0

namespace MaxLeafFormal.RSCData.Extras

noncomputable section

open MaxLeafFormal.RSCCheck
theorem cZ_ok : RSCCheck.checkCZ Z 298 123019910197327428728743 202985322574630920671369 = true := by native_decide
theorem sz_0 : RSCCheck.checkStages St_0_pts.stages [62] = true := by native_decide
theorem sz_1 : RSCCheck.checkStages St_1_pts.stages [62, 304] = true := by native_decide
theorem sz_2 : RSCCheck.checkStages St_2_pts.stages [61] = true := by native_decide
theorem sz_3 : RSCCheck.checkStages St_3_pts.stages [62] = true := by native_decide
theorem sz_4 : RSCCheck.checkStages St_4_pts.stages [62] = true := by native_decide
end
end MaxLeafFormal.RSCData.Extras


==> anc/formal/MaxLeafFormal/RSCData/MANIFEST.sha256 <==
# input-gz sha256 9465bd0f7f74dc3a6376724645bfbde97b417035583c89ba787e347813177651
# input-json sha256 188c5b7206fe3ba487513caa859ae68777efdae15d184f94092dd8904a55b48b
# exporter sha256 9191995423a44b6d882afb9076aff1fa9775ae272a2ad4f1985c144344c8386b
# python 3.13.16
7da4fdd889206639ddd46df37ade9ee252c6bdcafe612bf63c82129720aacdc1  All.lean
50aafb3cbb584fe998b007dfb6fa14fc9dc9ec4da0adb8aee350ba15f2592a4c  C1_000.lean
47327b496943be8f8e155fe9f5933980c586ef2ec1d28a805c8024bd8bd0433d  C1_001.lean
d3d4c464034a7df77ab8e163968dfb888c65be791123378bd88bb7b973c3172a  C1_002.lean
c603479b685ed65ea85999923e38f5b0303344c9e5d89d42892abb52876aa4cd  C1_003.lean
11d470614b488405e0d801ab7ad29c8305d1b61ca82814474a7ead00344a94bd  C1_004.lean
c335a5ed62439c64e488c616c53f21bac557cf23fff82113c977b383dd9b34c7  C1_005.lean
b772d8f04baa40f2dab2d0d80423d07b388522275957f09d419aef0c4d81df50  C1_006.lean
664e77512c4ad7d90c4f3b1172215eb1c656cbf210ce71e5e4cfb90dc5fdf744  C1_007.lean
d571aab94449111b22cc1f9a675bdd0891ba821490f843a20bdd28893ba69258  C1_008.lean
c7b69b30e602b6f5fa28427fb3bff2daed3ce82ea5fd900a91a2b776d8996f35  C1_009.lean
a11fe2e8d1244acad57fbe5262abafc5c727fa7d61c92602df6a68c3183279d4  C1_010.lean
3b6029dc692e139843c29de1710578ad7ec4029370f90741c3621f97bc98a91f  C1_011.lean
bbaf55978f31d96b58c25b1955c1fd2e228dcae10a084088a0e6de275462f195  C1_012.lean
cfa3c1b6f0c93d995b9101a023aa389a0990d6784b223ccd1719b628595e79b8  C1_013.lean
85f4c950e0931621ddc232dfb8a487ddbc5339f99ac6782b402095d4fef2142f  C1_014.lean
16c53a3e2eed11c14e5f9c887f0c93f5c4da2dd5f612dea41b5d062f510b6c87  C1_015.lean
12fc83216b083a98c3b9fb4802da31bb895344dcb6f619566382e4fe4d1e9475  C1_016.lean
acf152505ae7941fcdeb88ca9a5fb6a81789b6ac02ff81d16ce6d0e45adbed53  C1_017.lean
b6b3230fea9c1ea439e6e0df440a04ad69c04cec5ba2a732f06874829f47a7d6  C1_018.lean
87df710c00fbcd3c4f81f83eb6916315d7052855691dbdba5d029d6401b235be  C1_019.lean
8a5e32b24a3611ed68c40e8d84b46ed19eec5ae316646953d62a5a17ac0504d0  C1_020.lean
26f12ae8a79df845b40b1088990517a498b33996a87dcdb9a0b5a7d04ff9f714  C1_021.lean
5181763ab1356f8ac20e43f4289ac2aac1c190862763cd04e1f8331162ed99c8  C1_022.lean
c35725225e8cb7f65e2ab320053a137ef10bc8444608664ca48ec7ca10ac9749  C1_023.lean
a88d0e673590dc801f8333150b7884f68f067f4c2457bb572ec84af9830b77fa  C1_024.lean
015738b7898ad92e00ce0606c5234df5862a46607d54903cf40ca801345e292e  C1_025.lean
783e424963c4c72b5009f6853e5112c2c57e96ed1391f43e1dabf0451054ff7a  C1_026.lean
8e3e01efb2def043ecf60db33630b50474fdb2fe1cea56489f69c5d12b3a05e5  C1_027.lean
e4d3431f9405dfc309ab97c635a53b97f5641ddfe5383b4911370fa1ca549de4  C1_028.lean
eceeb8d53ff2067afac9b8b5ecc7ee98d907845894bbd9ac4f0d2c635ea17eb1  C1_029.lean
cd25f2c439810d2151648be693ce283a1b6f6e414324baa741d5a25b8eb118cc  C1_030.lean
9b1f6609d3aba1ede351385df34de80e23d2c984f1aa18757f64dabbec55f4d5  C1_031.lean
d98932212ce3cd73eee0815d1165d3d3208fdec16015d48d58536ddcb9a549d8  C1_032.lean
068d2c44a510c9ff43d4137bbf9fb5587ebeabe99d61bb366ef3e9301bfc5acc  C1_033.lean
8088198e294672b433b561e7256be8f25570e551b1f5408b3fbe841d02ad2763  C1_034.lean
f2080f3073db8dcf816df5cb624cec9729cf3b10422df92897e002bac2e23923  C1_035.lean
ac5716fc7607a01c00a543966a870f92dfcbed66bad56324546165b3b9fbe4f8  C1_036.lean
c2a6bae5e5746234a6ba2f9299a8ab2b92700917e3842b02a42022898d865fa2  C1_037.lean
12d8a4e698ebf7ac5feefbd529906b70bd942f69b76139776ac761f4047bb59f  C1_038.lean
d6d5e5fe11205364a115ad0b67ca413e0b24d9a2ab6b8af4ab460412c7b8e6b2  C1_039.lean
8c6ca5199a8e0413befe87a4a065627030c0eaacf0189bb2b7bb33f41e941b17  C1_040.lean
487cd928793324dfbe1142bdcb09bfb3e8dae605c53e8439e545827202b59aa3  C1_041.lean
99aac1a62c787d7a1cf83362af3630141475142435afeaf84a25da6aba3450ad  C1_042.lean
806f93101fd5ab5a0f634ac2963711cbe19750bb1bd1e0997387d848b03119e6  C1_043.lean
5e01ad93d6d03ef14b7f23540c6bb80faa457cbce5b1e24b79f54749563a18b7  C1_044.lean
a7bbbc2075ddeb4d1250c413e083065d1d50f57b855d0916adf37782eb0afa95  C1_045.lean
c8dc6a81dbdca86a8cc1cca0ad6c4ec5640f11f89ee8b6aa92c74cb59697d70c  C1_046.lean
16f31aa330da648c03bbaac06e47aa27ba64b9ba124bbb77bd2ce8edd24b94f3  C1_047.lean
71e7e2cd9ae63b05e75bac4947a1d0e156c78fd0883e6e54f4cb1d5c04c7b77f  C1_048.lean
6f22b6ce81a93fafb807da4af2ccd769fadc9f3c2db09ba87d39bdab5cac95ec  C1_049.lean
213e6943e2abb4c57a24ee5ccf7ff98a92c07c78075c48e95ede0926eabf50c9  C1_050.lean
043ebb0f0868ee4974328d4b1478f6ae061ed414086ccf5e81c10daf8148f466  C1_051.lean
d7b4867bfde9534e7ffad03caff8505315a5730b0e067c557c6054aa874ab1a5  C1_052.lean
b2d4539afee4d7bd52720ab956c76a211e3021887cb4a578a9217f0f1bfd9bfa  C1_053.lean
8c83d29f02f106e42a111408b99df257edc9366be64fe1c813728931bb39855a  C1_054.lean
021a4c8fb36a9f4122ca40a2b91a8170175c14c67197c4d68043fb1e459068e2  C1_055.lean
00cf177968d6d941b2d8369f2810232f3e2f55569f635253b7f38e25d5dec5b9  C1_056.lean
34e2d42203849438007b978a2aaa8739014ecb06d61273216dcec0a18480a7ca  C1_057.lean
368219ad5dcda0ce1c18417c81fe96c6a3b03e65b84df060470e22120eebddbb  C1_058.lean
d9fe8cba29c486f9adbda2c057740039171f5eab3787e486e1905287a35ff550  C1_059.lean
a2f9d12116b739d22ef087fe134a9ed2597b6abf57dccd193875f9e03b30da98  C1_060.lean
e039cb274e4882cc8ddd6312cd2633c70bddc069400c1e475308e7d26932dac3  C1_061.lean
d3acbbe90fbe38fd686ce895b6b906403a7c36be56cec581ca66be155bbd9833  C1_062.lean
bfb1a0bd87e085ae9d8ba585fc6f99ec053aa9a7ff535ed07b15e42b70e20ae4  C1_063.lean
03a07cf598bae7bb164855a27439ec0e4088ae42550ec964b8b7834867e5afa2  C1_064.lean
6181e9fddcd2f794fcb173e5adfb1a50c6783ec0bddf0704b4af5a4ecdd9520f  C1_065.lean
d5aa1a9cd2ae578bffe3f4a5706255068b17ffdcb23b9ff65e03f304ab6f793a  C1_066.lean
7e61b025e1216aca0e48d68b554b52dcd215b7e238ba6c92ea6df5a6a763eb56  C1_067.lean
fe5c01ba953d4fff4864c4c1ab085bdc3e3da6a017618c8494257b3f7cd81df0  C1_068.lean
371944c92d0019e9737f693cf32898a52026d33c07d6b81cb27f972eb5abf9b5  C1_069.lean
61a59879aace8a31493ad91b035a583a711fb0bafcb075e8e8d68ec23758e06e  C1_070.lean
37190d2329e7b2c8df129ecbac48d8cc95bd6f31366f12f1bbbcdaf777b9abc5  C1_071.lean
f346c34a4f43439769fbd70b0b6bb9c8fe930a91232de07201d7f11af0eb4d01  C1_072.lean
ec1ffbdfeee05a1e8d76d1a59072d6d7cb34f7a042cb1169309f8dafad4e4adc  C1_073.lean
9b54eed9746196f186d43ab55d913002ae1c4c6bfdee823e29c26f565b20a63b  C1_074.lean
8d3e3dfa62669689c0151cacc2cb6d29ff6f52acb74df7d58dcd1334508f1e23  C1_075.lean
a0e7b84045c3809e6434d73610f6c495bb5d93c76f222f9bf90727cf1b8c91db  C1_076.lean
f0e7b70fa70db8e09ffeb71205defa8294663433e3e79674dea5d2f64ed6e703  C1_077.lean
5b38745338fb5111bd4c7fc5d056efea55fd07b11d8d1fcf3b34c896e70404da  C1_078.lean
2700e81701b41b4986a3461ddd2eede2a7f6bc5f97498ebffaf92212e090807f  C1_079.lean
82ea3fa1f81b2664d2eb6c9e98d84da698203d005e53220990aa7ab0273a634c  C1_080.lean
a7020abf05c7b3b988153aa590890dd67409b172b324819ad9dc0cd43343601c  C1_081.lean
b57fb1ad5284d7d4916b16821d37968f122222d89981c48f2680596c2a98831d  C1_082.lean
12cdb64e5dbf8dd5d0a2166b6d9d2a4f9bc36e61995ab3cdb18a0fe886e1f7e6  C1_083.lean
bd34381e072b226310108fdd5e3098606da667812eb66a7d1c1afcea02184246  C1_084.lean
d200fe6db607eba7a47c2762f1b31ac0b3261696b48f0dab7d297b7524c9bb8b  C1_085.lean
752cfd750a5258ed70e2e67e4e79f451ef42dd1218977a3856aa310779c7a98a  C1_086.lean
13dcf2acf9e3ac80533cdd71db1ca85890cbe8e82dc3789bc4294b6cc95b8a37  C1_087.lean
2a928bc68af046868bf0b0aa2b1e78f7aa7ba0d3ab05c9e03bc4c25d4c54f87e  C1_088.lean
af789ef26b99303eebaa338a3ac5b511b8ef59df44648e6c17bdb3e4e3757a2f  C1_089.lean
4176793e7cbe3d1ba6c02d939681bec49b7a964050f27fb2a2393e4bff09bbe9  C1_090.lean
3c0cbe2269c407371d7a02b6c498862097629e18d47143cdae07488f5632ce37  C1_091.lean
a87dbaeb5deb847a1c68699e469f22fcd16667eaf6698efa61fb5e237a1cc717  C1_092.lean
237b28758bccab4dabfab5275e95ead650f7fc5d47bf1bb9a6cb9b41c7da33b1  C1_093.lean
681c377e1cbc27782ff1273de9bf8bf05d4b625de35a821955a60871c064766a  C1_094.lean
9d3b5f9e3c98cb468d37079e605b1c809565f075b18935710d99adc016e92dab  C1_095.lean
653f1c4a5667bf5263c0e98d67eea4644fd9b7966fbde166ab6489e92f71d84c  C1_096.lean
b009e20cda5e6b60517ec71ee85aed3f24e82551bec0c390d1968e801aaa17a5  C1_097.lean
f55bdc6e5104acb336e9df5ab3e0edbe489727fb5949c1a1fd19935063a5a11b  C1_098.lean
aabfa0b8b0dcfbada25c69be9d9561346f8965015ea282c6036817406e8df303  C1_099.lean
5449157fd731195dfe09a8b4ab71986e889321708f18245a43af65a286ee459d  C1_100.lean
f329d5b593a24cfaccb31257fcb0255324bb3055dabfd126f3c076228c87e6ed  C1_101.lean
c05d9d151fdcea87c1b4a5f24e2f11dee842cafa7332700f5f080517102e496f  C1_102.lean
d7f6944d81ade40dc81367afe838aa80ca03929a5ac82d6b31b5fb1d33107bec  C1_103.lean
0e909c535f0e0c18b7aaecbadd6183bffe0bfeac971458aeeda6e7f64db7249e  C1_104.lean
4a41f324475cc4b063c9469b1b9c395eb137b8da693ee6bb8f12b27217631eaf  C1_105.lean
2f2e3b188ccd5d97e62e0ee7fd4ecbf3be39a160cca46772869ca388deafec50  C1_106.lean
8d6f071b855a6a4f4b62ef63af1d111651fb44b57233a70040d0de48d9992ce9  C1_107.lean
38c3c5d17706df82bc279caafd2d6e2e3ed9376d2eedf9a9c2fcbc3805d1c58e  C1_108.lean
15b1877a1b22fa92a92ff12bfcb009ac126253e71a7f98fbe20219035dfe0455  C1_109.lean
8fc5bcc39773edd4d97e02142861ce7167ad63d69f0b0b4a737d8140ba5610ea  C1_110.lean
c2a8dc3d547fe96cafc870c850da55e35e0b253d7266e3a3a66ef96a8bebbb4d  C1_111.lean
e2375d15557c43e4cccd21da147a5b11494402061e4eea6641b9211f030de180  C1_112.lean
788c0a6ff8c00bcd2f4be43d51314f9eab5aecb172d61cc341a1b80dbf031aca  C1_113.lean
2b01da5f62fe2ba90897c4dbff38d3874f6ea0b0f28e73c8ecd1dc123a39a95f  C1_114.lean
8ff0dd5795c2cb62b0c485422ff1bfc3864f8206e3b0fd82f9928e2d8457e317  C1_115.lean
8a4c0d39fcc4c5e24d487f590c70021d32a8e2789419269b0c2f7e2f6e7ddb61  C1_116.lean
a60f375116675564bc5e0beac25508b5ca480e97baf54694b1a01da06de131ca  C1_117.lean
2c1ae2a5a1d015ae345f324bea00f9944bc3912ca7343061f64b0fa38148fdbb  C1_118.lean
9e1de55a70d33f31bbc09c609bf209941e0c2784587bf88dc908f69d37ebffe0  C1_119.lean
8071ce470b8439ce0be422c51a4b10b6210a64db168c38103d531a9407699462  C1_120.lean
b6619046842efe29c6b09fd66afa4484eb1abf0a95ac159edbf64e98c0236af9  C1_121.lean
042ce39a4c12631165b72547b8e18618688797e3d61d98147e3dad640a24628a  C1_122.lean
774f48d6e09da470a0078e53c9bcb693925a269349a5e921067785c88b97e4da  C1_123.lean
0908360c0fd19ab2df2a1810ed111ad6410c6b6fc5b4a016099fab5da82c2f51  C1_124.lean
bf7fac93e4b2f4fdda24e0f0b7b9fb298b83fdb659e99000c64eacf5c7d78590  C1_125.lean
18514db95f6ca9ecf6aa685a859ec41937d0ecbc13978c7fe9b4a32147d5ac2b  C1_126.lean
add174a13c5919a70fda21b2a73d6c5d3e922f19654e0950e63a39c4738790a9  C1_127.lean
5001a89b13a172d5bf88b552221bb65e8e9f8bca38288774a7bb77b9398cd3bc  C2.lean
5c33f19962a6de68833bb6dc422639498714bf265673d45ca9249034e86fdc58  Ch1_000.lean
5329a0888f9b4429f60a8b5e998cb42776336d5b9c3e0ebdc5eedcf86ea30c69  Ch1_001.lean
f195a617abdbd8d83562618874a54a18595b1f171556f5a48fed280910688359  Ch1_002.lean
42f33a88ffb7a781ad6775addf2c3c2fd37e966c31b00681d1dbcf95bc90cb30  Ch1_003.lean
bbcd1656c8527876d3ceed58bc99439c55d97ec71bddaf2e68b85e42d4c00db4  Ch1_004.lean
479dd6a055282fe23169b2585a3a5e475c533a41db95b786c38a0516583bdbff  Ch1_005.lean
e860dda29ec4933726660ae4408a98803c20a507a2a4279b83bae1f45dc6d9f7  Ch1_006.lean
0588d563bf694d7c91d59b75fd60a2482cbbbd84fcee09d269a0076d08cfab3f  Ch1_007.lean
c859a7fa40f69b57a1c507ffdc5694d940c753d1c843901e5bf66853274b603b  Ch1_008.lean
2736cbd84ddca5045225b3ea7bb8935101472add932389a6a486196ae85e33c3  Ch1_009.lean
3a915e5b02eaabbec589a4518f4f59aa88101fd137cb190610015baf21d906d5  Ch1_010.lean
319cc860585f0fde609e8813807451570f595a1d646d294aa202ef5a0a40c661  Ch1_011.lean
b68294d14c6f550c48d7836b9166e6a1c59911af25942e590f83a44abe552c03  Ch1_012.lean
3ae482382672dbe6bf55e216581eeef785a5fb7f53e30f47c731446ac62e798d  Ch1_013.lean
327cae8e049929c0ba4b2cd41145615a3307c9095e9b5dad2a4868e1f9cad2b0  Ch1_014.lean
d012630b29cedb9ada7ce2720988960c9059d932eed928245c617f84392e6b24  Ch1_015.lean
45939038ec432dd8fc864b2c120d9693b4c743c0a190531d3246bdb207aa9cac  Ch1_016.lean
a9a02c2f68abb58cce1cc351536b55892256709267b03dbf27e7aa8ac4399785  Ch1_017.lean
f4573a47eee1b5c0c4467a5a918dc171f363513247739b5b577cd690c6212ca6  Ch1_018.lean
cbbf5402c4337ca6bbcafd855c6800eef6afa1fcad273d59c6cb718dea75a6bb  Ch1_019.lean
75cee75321e695b6613dfd9f9c8d9f5a96684567b180725f3357e3a22210f300  Ch1_020.lean
2f96a9af71fa973062914899bd1cc7508ccbc2e8a88352662a0d694e8edbd2cf  Ch1_021.lean
6655d11efeb269a477e6bc15c5ce01a7890f26c926d9066f85142fa5f98d5159  Ch1_022.lean
6076480825aad213778831147bbeaf0f51d5ec51d58e6476ead658018e2e4c48  Ch1_023.lean
2eb1d6ab4155857e46e87c6c7d4f2be2e93daad1388703861b0ced91efffa772  Ch1_024.lean
7d43592bdf0a900077e3a852efb4f83676eba06f811e339f85dd920fb8ead908  Ch1_025.lean
69c0d01afd37523f3b5d7f616a06530531f1eda6c679126c98b9d1f5d9c25493  Ch1_026.lean
feb9ca03d2fbd1cabf689da546fc6fd0552c75f616de06d8ce07afab826ba24e  Ch1_027.lean
9a1ea80e32b5d3fa376e4d058a506c71bd198ca23681a5559dc7d385af9f2e13  Ch1_028.lean
919ac0698a6d97288f0c79422b87eaed610d74bf28305de72e98467b49797a5c  Ch1_029.lean
8471bc2fe598b269d51d2a76fea0c3d965aa067c06322902083e38fb7006834e  Ch1_030.lean
3ee2b8e75d5dc3605c0f7130b2d91f9d64e7893e78591aa95d12713ad6427944  Ch1_031.lean
718fff516f88ef9e8460af4dfcbb34f9f6ad5984cf4bcc44ce28a15e549697b7  Ch1_032.lean
bef62526267b28b254f8ed6565f3367ef30c34715a6c583036dc5ad3bdb7c359  Ch1_033.lean
495d24c1a007819c5af72651c6ae377a50b851954beb768a2fc337e693fe5832  Ch1_034.lean
f5c346635474134da8087020f2c5afba3497caf910403c90db5dc3f94cad78f6  Ch1_035.lean
655936fbb27c5ff3183f6f127351e860cd05fdf8b564033fe48d375c8ff9259f  Ch1_036.lean
44207310fdf8330d7180fdc732c83de02f408c8e09fc323c47f99b72c5ce904e  Ch1_037.lean
8046ecd44a7267a33af8843e756fa3dfadc3503af02d32c5282f22078a5940a6  Ch1_038.lean
a7c488c6e5884246f45227a8371463a077a5a735e3d7d99f93d2625c5323af57  Ch1_039.lean
cbb94e3bb00efe60a75d56376b2f63d4a559f48b44acaea8d6b74d4bba03c3d1  Ch1_040.lean
3e2877a43f52dc7c5070df4ea69ec9456616da3e4cfd338910a4d4de79d6f4ab  Ch1_041.lean
d5b3977733b3c773bfeb8ddf02fba22f0a62be80e24cf505fa353efebbf0229f  Ch1_042.lean
b0267e942e1dbfeec0b8b11cf1f7c2ae3f6b519d90ca9ab97f47554ed4800de9  Ch1_043.lean
cba0967c5677dddcd864dd9d53d7040080262645a8a7def83912c1976d56c146  Ch1_044.lean
bec526c62d5f21edbc1bc9ffd850568b0b401edb86426b3859b6063b1583799d  Ch1_045.lean
8db48a894d05a3b2e4a44a4be7f89c552f5f6e020ace9fa65f72d1ef46355372  Ch1_046.lean
dbe8ecf4a4a86227b199a0cb337160d0e4144d92f8478edff643f6041a677e61  Ch1_047.lean
8d6243fdb6e4ec38f860f490182817e6a6f60f2fb76b659dc5b78224b84684de  Ch1_048.lean
cd8c87cb38ba0b560754abbcc36a26e2cc8d30053ca9349e0896cd074f3ae0f2  Ch1_049.lean
68f32446f1b666c2fd227759e86c819468af1fbd932ab63ae445d116d639d856  Ch1_050.lean
a620444e0f5d3734b7023fcac81765a47c687f2306228e0aec3edd646fe193a7  Ch1_051.lean
e6b0f923fc189c0634827701a20f8698c22cb91cc9c9d407a574989e8b4d6a49  Ch1_052.lean
1e5a312fe6d65b48ad1f43cf88c099128c79bd3eab94c7aad3fd95557b7d4f1d  Ch1_053.lean
8e2b7044a11e06b07d42af997095237545d8f7d36a21129fa7fa360cf7f03306  Ch1_054.lean
5d45ec8dd7b8afef10a4b19b8e4ca77ceb935c6a0f45e56cc10cfc59934e9f83  Ch1_055.lean
0927a7feb92e6d00c187435068734423b72391100fdfd9be64b429fa8a9fc4cb  Ch1_056.lean
8d664fdf3a0dd74f65ede9307dee37551059d023b339461c899f6553295e7b28  Ch1_057.lean
d9d03c82ebaae2b590c82a60e4e812aba27c4160f5ab09c6cee4027c1a6f6604  Ch1_058.lean
1f21f26287141c96129aaf087a5cae2e6b1c246fef9db7491a6b0b9482b10e42  Ch1_059.lean
1e790e273c17d31f228c5b4c2eff454d246c01a2a7886aefb8c632093927cae7  Ch1_060.lean
955d7a6616eda8cc1eccc04e99daa9923e61d8c5f4e6a0d73092ebf0f8d9764f  Ch1_061.lean
4c2dcf91e08c71e8ccb0fa3c38bb871d703a7e92f44073143af0b8830a4bce1c  Ch1_062.lean
a4e516c148a8db30b1836772b4c8d79d798efe2a7ae972850856f0c06403c49a  Ch1_063.lean
6b470b94a434b66a4e3004acaedb364633da734914f0c989441278878c281a81  Ch1_064.lean
94f0376df418c468f3ea112fd14bc770c48510c95c29ff3eabc9d2fa13001ddf  Ch1_065.lean
24b8d9b31f0b2d17f95b8a051c94c8592a1e4a47a53b72a295b3017a4d6d4365  Ch1_066.lean
f754030ca7d796a7c0564147bbdf1e46c5080b85fb044366ff6aaee90d13c6c4  Ch1_067.lean
82bf564cd596d5fba57ab8f520caa1fece9d2c7247bfe3f96337719c5bf645ba  Ch1_068.lean
281344bd19e817977e597e0319d7a4d91f8f45bbd530df4a696ae65757e8ae2f  Ch1_069.lean
9b535b0520c6d4bbc1812ba6de04dcf8e91e75b8cb9ffe4b87da2405075a5b76  Ch1_070.lean
6039a3efa1fce2ae03220410f236e0c7a1c0e2de1bccf90f79f4c51643043172  Ch1_071.lean
574f6372edea318925e5ec1fcd830d668a3d23ed984f1b4f5e5f76f8d07948ec  Ch1_072.lean
6c99a0a6d9eddcaff6a0922463893b453dd2a057d2918d749c41b03de175b7a8  Ch1_073.lean
d4d5df354ae1dbf1d6ea8437311f31ede3096a8e00fcfb15b37af308698dd2ac  Ch1_074.lean
62697e99c373f99c5fe0b2d3259914058410f3519f4ff3eaed6f2fda7bea4695  Ch1_075.lean
691990820de5465d5641d7ae61fe7eb35c9e469ab00413c244c9f8133b0081c5  Ch1_076.lean
554b3ab828889b4aaa06ec1ad65a3d36b5fba88fda9c9b9220783617df83540a  Ch1_077.lean
6054dc6135f9d7f2567bfd9d98ea9bda7e3564e49418277872f0bd9f92765d07  Ch1_078.lean
29880787fb77ce17700ddc5811cc21da77688e798cc9345f37ad6eca4d39048e  Ch1_079.lean
12885bf5e1f9ad2e398db8fe7b680a4fc5bf9164655e39644645447604f24328  Ch1_080.lean
82fc18be84cfcac3603f3013f73657b37fbbc1970c519b99d58eecfe732499e3  Ch1_081.lean
a9b0efa7ea1084bcec60c3dacc214ca1a278af1742cffdd565a3a1bff5e0a796  Ch1_082.lean
79dd6a5e5b70010136be227711e61d1d4f2fdf4f0bfd7bb87ca8693ed08b49b2  Ch1_083.lean
59e1d4645fd563f4ad3e046a8c198a9ed2f553404cad96c3c1cff205bf84d95b  Ch1_084.lean
b5411188755953f9364ae31783a30205ca851c04610a1cf134fd06a19cc62c07  Ch1_085.lean
d7d7a02a6c189a1e1c018e3c31075c627e4b340059e7f44ef52a8d51bbb726ad  Ch1_086.lean
2f80c81350412c99a230073f54e7a3786a66b1716198d4b991d6db2028410e22  Ch1_087.lean
8374e59e0ed7effb5dc9ff4e9a758ccf715a33e2aeab79b42b5dfba5587ea631  Ch1_088.lean
5d8143c724e2788a1f60f27114a389060a9d04a40de4fd7f63e9e790fec2b944  Ch1_089.lean
5d66fc9878f88787981da5596c7d620d6ceae50da7bfd0bdddc7fc0212b8dfe7  Ch1_090.lean
c09316f3af4f94fc487eddeaa2574e71a57f84065f9a74a5fafb5b1f63e314d9  Ch1_091.lean
67c4cf83edf8df6fc5d05122200f80194f0d32efe2888a4d8f6305f1c0d0b112  Ch1_092.lean
e851b752e0b2c792494896eec5db5337c70b2412dcd998b256a0975029acab72  Ch1_093.lean
dcb84fe8083c77bd8ce7ba76e5091fc94956401bdf2be5867f19caccea211537  Ch1_094.lean
fc75d2959ddbb40d4ad1296ce44cebe36e588878145443c07e004b91849d64f6  Ch1_095.lean
781082f857199b72baf09dec9e158798fbe1997f55e1a4179c887ff2d70a5e63  Ch1_096.lean
f8eafa9a1a0066c21f2333db091aa5db6eeaad74c34b06ea35243b3722e02f9a  Ch1_097.lean
2ecb07befe44a8ab3bb68032cf4f0f17b1f2927efa3fa2d256fc4c5cbc293c41  Ch1_098.lean
2cc6a8e3f3fb7f041fcd90b5bac090ca17321688150df4b92af39d46f24ec6a5  Ch1_099.lean
2412b21ceaee728a51c61fb27af483eee4ad79ba5f7d3ac2d667bf61d3f8320d  Ch1_100.lean
5cd76b16e5fe7298422f0318c7dda9076484b0bdeeb0055d56de5610aca878ba  Ch1_101.lean
c04d1e946a54ad992b14c139cc2b64c9a5000d3449d6d2fe4985df72ffb3a5fa  Ch1_102.lean
44836b8184a4759877c870da019a11db74c33b0f452660fb72bb60378afeb215  Ch1_103.lean
4037265b3204a5af255b18c8902f146e25e8c9736be7964b066a9153c5dd738e  Ch1_104.lean
7c18bfb3ed6dd789917d58b4713ba7ca0b7bba291361db5cc5a4c7e34c09a3af  Ch1_105.lean
ee50637f490835fd3d16845e397823f487e683dfd4da2dec1558871bd20f7d53  Ch1_106.lean
782c3f713cf08ace0620c0eca076dd056803e19049866f0d997095a76b33ec6c  Ch1_107.lean
a7a0eea16660106106f6edb0b2916b3d1cedc1e7f20717b816fd3c204b79bdfe  Ch1_108.lean
09e7fdad1c269f2606d84de963b29c923e2315aca94048d165e31e98a957c006  Ch1_109.lean
251aef30b001cafe1c274193c1f91421c4fb03ca1e765397270d0c680749efeb  Ch1_110.lean
5c124895429762648759a2fb7dd2ba6502a54b1afd8853bf3cc90d64f91a3945  Ch1_111.lean
c9ea35eeedcfd2ef39a3af3c8e917f579cdbf2c3d07c5980103a631b09f90246  Ch1_112.lean
6aef76884c3acb837a28cfcb8f57ce897475636ea1c28f059a4627bd1759c245  Ch1_113.lean
8be90554ea002a576dfab51e35d7252b698b8dfaf0885d8d7973aa1aef70d198  Ch1_114.lean
1fec5074fc117c23335ce6b0d23f2ab3404521d653c03509cf3d3170b3ed7cae  Ch1_115.lean
3a951827862a49c28a591a1ee0eef71bea2de174045d2425d40a8d14dfa18448  Ch1_116.lean
23f608791828ace576d42476497c9e0827a8ffdad573d6e43995b4cdabbf0920  Ch1_117.lean
4524dd44c4174e1609281c5d1eea67787805590010e7f7e758227838933d0d7a  Ch1_118.lean
6a64bca8d54500bd190065cdf01b476670097a87a957e06ae4e6d9558e717c82  Ch1_119.lean
7327ff026185fe38168ef03d4ac55421c9ef0a0830605ca60ce289f7bd2c2f2d  Ch1_120.lean
08793f646cf6acf63a43b2fb02618c2fc94f0e648edbdbe3fabdc5b5d6d9ce9f  Ch1_121.lean
a351943c85b6fc1757c874d7f7c8007184ace6f0a2fb57515204faf83c4bd02d  Ch1_122.lean
c883ad0ae578d01896f0b00e0e71865020cd3488fa41f8528faf509f797f00d8  Ch1_123.lean
84794b176de900a0f87e15add9d1a888f6645ceb6c9f441664bd0eb83a2eb405  Ch1_124.lean
1c6eefaf18480e077761d0662283db616c5bc40a283684d2fc24cc0b07310e24  Ch1_125.lean
21549508f36d4576d084862814c090ea999eca4acf3d367ddb2a02201553077f  Ch1_126.lean
7f39ef9aa00445ef793f1a9fe9eb2ca4f1c39e75bcff9cd96dfc411e18d2dd2d  Ch1_127.lean
395f125e06ec333a8a70edc6646cb9837a4be39779e59463d82a3e71887b84c4  Ch1_128.lean
97bd4ad1346a3559e22e5febdbadc06edeaa0edb39be3cac4abc4a740c3d8b17  Ch1_129.lean
d8431c6a783e844c66eb36536c21a45b72b325a2047959d424f52bbcf935e6fb  Ch1_130.lean
1471acb01a1065cdeed9de0dc27c7a551a18ddf817ea0437324bf9abce0fddd1  Ch1_131.lean
a19e2437ba0ae05ce8921e75ce394e1543d731b108157fe933b7970d402ffeb5  Ch1_132.lean
4cd3ca8f74faad0f83342d919f0ea43b9548b8eac64643c8aaec6af505bf93b6  Ch1_133.lean
025f227fefeeb024f126d801e8389cae11fe4bd5ad33b0a72e962ec5b5708051  Ch1_134.lean
4e613dfe214f3e987bee37b6b648c23ff28142a2e93f3de3e5f108134811ebfa  Ch1_135.lean
58392ee72276747e9367b3e87555436cda6c4c63795140576642617c5833c9cd  Ch1_136.lean
ea7e2b757dd9c53ae7f2a1b60ce2de1d1c5df0ee2c2ed18029b56dfe6187bc7e  Ch1_137.lean
c6662917dc1dc1a893d0cdd622c0370ee5561cb87d62697921f129a37a2dcbf0  Ch1_138.lean
80deff988bba6b8266832a753a2fc2ad05b54acad8567e33311716008087d090  Ch1_139.lean
3d31c4e8544cdf1fdf73c5c728a65af1df68faa1e6e8d67a007e05a232487987  Ch1_140.lean
1ff1a0cae1bf49d601434fe02b99939958ce42868987d2ea4e5e8f27b4732db2  Ch1_141.lean
071330dfbb0da087ddd125b24b615859167ae987525cd55ce30af4748c8379a2  Ch1_142.lean
76db17970376319cadd8cfa729d51399bef5ad0c5e189eed80e4d64f9567d576  Ch1_143.lean
c5a115ce4e27d14b1d69e28c9b0331aa56ce6bc14342a9cca5241abd2a07c576  Ch1_144.lean
a3ebc8dc190088a53b6a7b091df30e3f119590cd6a2a572aa4d5177363ec7506  Ch1_145.lean
20b39c716359bf6e1a93484864f1ba5acced272b28e5e067987f90d7d849e58f  Ch1_146.lean
640d6c014ec1dd838c96358eba86a2e8111c09bf2aa9629fc72a4d132c0ff0e9  Ch1_147.lean
bce14bf2270ee39c205a29e83fd17d7855a311e1bc3bcf10e6368af65def03ba  Ch1_148.lean
2aa1e4c2e57f361ebf9914a8e9b72677b48ebc409b842d3bfb676fbfd2a3e7fc  Ch1_149.lean
46c1dda764a1a184ae1a802cb16c6fafbaadb023fafe9ed7b3b9ee7f4302530d  Ch1_150.lean
a003d33a7ecf0b8b2026aa3fa79ff7a304b9cdd1599eb92dc8421f9ddb055060  Ch1_151.lean
75371e9e9fe60aa16004f40632633cb2b6dc768e150e607d5657074e07e6e097  Ch1_152.lean
3f2fc1a301f20abdf3b53ed7607a32b928680297255ae0430d4e7901d3b570f6  Ch1_153.lean
f149de5b1f147f29593606cea0a83ba6a4dba8608ba5d9ee0a3af0397a012c8a  Ch1_154.lean
a27fd47af9ecfa7668364648655e4bb019b4ae1e46ab6803d9deb28326b61e45  Ch1_155.lean
bf1719eb2197a9600e8395f7e1c4ebf6de39102d66aa89e5d89129c5ec80aa82  Ch1_156.lean
b6f3c5621b3ebcacff3de3139d83cd1016fd77fa41ec55f0dc8bd76898d9cf87  Ch1_157.lean
d100d195b54ec6a1d91cf12f0d7e97fe1690bc3147409e87a60472e1f89aa00d  Ch1_158.lean
5dbb7e5d1c4ce355e81e3a9d54f9cf39db56e7e77a70c994d382b322620959f2  Ch1_159.lean
a50727a5c7070fd6662d8886002ae6385db011dfa82ae3e59012098a48d9d822  Ch1_160.lean
4739f8f0d4834ddad9cc89f85f630554b137d0fddbd67f8634ca0151b7e4213a  Ch1_161.lean
d80025fe4c1b850acfa7245c2146fb673902c113225c10f6c4c882ca9dee34fa  Ch1_162.lean
accdc71c849ebd702289570aeddbca9d61bb82298d78bebc004f09913c9aa7da  Ch1_163.lean
fe364f713d4993bbbd6d36aa5772ca3873d43c19dd1ed3266975736940588e5a  Ch1_164.lean
292bd8e7621bd48fb756f2b46f1307a5a530de1293e80ac9ff1c277b6c5c3a99  Ch1_165.lean
8e5bae7283350348f64e2317445e4795181ee710c2f405bbf4d5b82b036deb28  Ch1_166.lean
367de951f669cb49024b8485d3f8a2ff7fb712b95b5e3c6ae9271df691202bc4  Ch1_167.lean
0f36aac2797b5e713249a6bd8dd44a91f9029bce709fa26f4c27b1b915293e04  Ch1_168.lean
7014faf5db2f66a77301c10a4fa774b32d4dc4b85b8fae38e09e228c570932e0  Ch1_169.lean
530ac088a5ff469a453a6b9ef634a2f319e388c7025040296c5e0fc2ac419501  Ch1_170.lean
2dfb561391c81e63f096c28178e56d60e60cf022cfd7f3187a3b62c4f2c55b89  Ch1_171.lean
7d2cfba3d9d0b8b454fb1563132ff929e0470312d062b1cc1818ce6e418dade5  Ch1_172.lean
052cf94bc596afdf604cf04c547a26250b518346a3521ee702bb6ded13ae6c33  Ch1_173.lean
010680c9b882547b61b5d1e43422effc24cd00289b93eaab61643351aab2fa8c  Ch1_174.lean
de0782f2b2e7ee6ee718ac33e105d1d73d4b75d5ec39013f97454c95f5d18caa  Ch1_175.lean
9aad751431593c9bb5f5a1c8a2f9f8c531ffc8c369b485e545c024bd80db333d  Ch1_176.lean
28afed20f194f93e691dd64ff3d4f454d0f2aa1e3b31ac1378f3d4dc24cdaca4  Ch1_177.lean
597bd9da1acc095e22aacf2b63c817c0eec97b6ef1c7c78ff4e7736e0e5eceeb  Ch1_178.lean
b58c9d028c60f770fd4b4686b8ef578435686078137578497fa5a79930c9035c  Ch1_179.lean
8fc9c18f976b094eeb04b395ba642b8012f6f0a887ce15b37495774abf5e3714  Ch1_180.lean
e454c1800a58341aff9eb39ce051e096afe504b39531a798e7c437fc15876987  Ch1_181.lean
eec2a1620b2ad01131d649ca628c9a26a10310353b5f6ea1f07f37a5ad1a31ec  Ch1_182.lean
53fb50b48fd901a98875de14494da5bb55e6e4b4fa5dfc73999479c151412c33  Ch1_183.lean
558d1e10ae1e3dd96c6330b5e9cb7739f7e1c0d61a3c558cebf2d6231c91e230  Ch1_184.lean
bcd71cf893b3806121cbcfe76589e4e5585578785f12a3b4a3d01612b7e3f198  Ch1_185.lean
a137d3fbcece7c22f535178ef6184923b28d74764c7cd99e75d1fc4bdbba98b2  Ch1_186.lean
1c2964b17372df5acf5a5c89b829fd1a2caa310c2b572d9e985a54ea34d3767f  Ch1_187.lean
3b2d9bcb299f16392bc637792563735382d04c34101a050a62d9b29bdd1d14ec  Ch1_188.lean
3414c3cfd6f28c0ebe9e5c3e2cf148531b15b4d121e52f6b3b326c7c6c2f0570  Ch1_189.lean
75bc140c906ec606b5ac6449f5e676156a99d745c107f3b9ce2ab4c48080565e  Ch1_190.lean
e937811a3517dc9e04b6a4ebdc173a2d0f41ae0c7d98bd28fc7e1710c784b69d  Ch1_191.lean
60bf4e2bdd2ca5234bff99d96d3868931d7b884e5936e888c80d7770c7c1fc5b  Ch1_192.lean
61089fa64b3234880f3392fc559c4433e20406a4dae26d75960d343eae986075  Ch1_193.lean
8569c333408e1c0ef338ad447a72c91c238ac5fc3f38743a7ddf12dded9e62b3  Ch1_194.lean
69c23e57bf2c188871930294e94c3fe2de88638a1aba0dd2ba8bfa710827621e  Ch1_195.lean
9efbcdfa02b3aa600ec2711e769297b03ed805d46e2f312b4e13218219faaee9  Ch1_196.lean
3be188ace0f4a669b5085ada79093f7382d3fca18a57492e91c2ad5eef312278  Ch1_197.lean
53cbe1905472cf55fe6837460965d5a50c491c81534499deb9095d9cdd777363  Ch1_198.lean
94b01ef0b3a8ccd007c4719e9f8a5076c0ef2cda2653bd0171b5b32759e249a1  Ch1_199.lean
bd5eeedd5e391858f4f4d87230743fcc469585ffd826a7a1d1b17d1b344da1cc  Ch1_200.lean
62a8beb03ecf95f7a06b766706d8775412d4536ac106c1c39baf44cf2ce64be0  Ch1_201.lean
c648a42dcec7a9437c609ceb3609949d6f4322f749ffc249f202daee4342b9c2  Ch1_202.lean
2e3c1d1adb5872ec83a44ea923986480c1fec1fdc7c11ac8dfc823b63c03e7ae  Ch1_203.lean
a36d7c30820cc450f284c5af8ffc55dd4ea7b70d0b62a7ad2d8eee292b4453f4  Ch1_204.lean
e942793932550c70c1b2cd7898bb2837083a94b59cf2618b199dc116ca76b41e  Ch1_205.lean
4f73d301471d9c2dcfd55e4011a117be526bd15dd616450e490ff36add542b85  Ch1_206.lean
db8f1b073decdb1ee971a0f26c1a7779a065779b595552199344b9f6f65f417f  Ch1_207.lean
bd87cbdb7f407cbb7d63f21dc9d3acb8d4d829d4488c9b0466742092bb8a53db  Ch1_208.lean
dcd3785046849bff30d3bc5b366c77aa02a997efc73b39a2917fd016b3098e51  Ch1_209.lean
754cd7d1b51c17fcfb017592cd4ed9e0e7af747ab78939d1879a1009dcfb22ab  Ch1_210.lean
b289a28f6d9103abd939750976241b28f7ef1754651cd2846385da053099e834  Ch1_211.lean
d04b3473cf53c34595ac7d8e4692de7751d2f0ae9bbec080f41a426a8e56656e  Ch1_212.lean
02ceb902a21ad46923d0146a9b4cc1d652d2b7a46e841c12f94085ba70558289  Ch1_213.lean
ae1acf4470aabbc0180d779fdd244f44c89ee237189b4416333dba36f0e14260  Ch1_214.lean
39d8dd3287d397361b77e20b5075ae2704fcd16de6f16d66c91db7f4acfbce5f  Ch1_215.lean
3c35590ddb014b0040cd4362fa60cef4d4949949fbf8b5a074118a31028e51c9  Ch1_216.lean
c23662f0866cc93854bf0cfd985ef1de6ae438089658e173d0f4ed5518ef2cce  Ch1_217.lean
97201d611dc035ed520fc8480d1b94909fc058ae35a3a68fdbfad1105978b74f  Ch1_218.lean
793742e222705b700ac510e724ffa07dd090902fffdf4daaf60e08eb5fafc31b  Ch1_219.lean
9b83bea604f162175d470175d7f2483abebf32c690dac584eb53749fd67b4699  Ch1_220.lean
891004dbbc6606aa6432d2fbea1a15568087a4e329fca6ccd86e89f8af908d91  Ch1_221.lean
cb5cd0ab6e43d5483ffa4e6ee1acf621d3c3730118ce37dab42e71860cb99cfc  Ch1_222.lean
175695127d03028b6599aeafcdfac65a4cf3012d7373bab9495188f2ec4114d0  Ch1_223.lean
3c348e8902f6bc409788eb0399f3f60c345071f459ca72555992b04cd739c8f6  Ch1_224.lean
aafd47dc84159611745bdb99247e351f6ca7c553bf81c4089bb8681fc3ba647a  Ch1_225.lean
9a3f9479b680f19be2f839f56c3ea763e026cf77304880507f35d63c6b521c9e  Ch1_226.lean
a21077845238269eac3aa060090ec80fcca45812d01af74889783a2cfeb8b929  Ch1_227.lean
8ddd8cd0806cf5b337921360d2298c584f928b6cfffe1e9e53ab7400c20fd4cd  Ch1_228.lean
b98e169c9ad434f90c2868f618a4001b6355d2b796d14b7aab4c6ca37b8902f3  Ch1_229.lean
bfeabb42f0246db840e8255ebc0100f0c975101348f9c16440fd8f78b4194d14  Ch1_230.lean
ef4e7eefdf99557f28551a5c39e2de62ae183f1697eb913901ab6b0ebcb9dada  Ch1_231.lean
a573e9f93c4ceca8c9b0cf215475f816ff36413b74bbec95ef55cafbedc716ff  Ch1_232.lean
8d92e715e06e728e0345e6e8a3cf73d177a9aa9e1c02a1c6eb64902e8abf5c30  Ch1_233.lean
b36739446a09f645828778742fff80dbc2f563f4eb1501c14c8eb3af8e487673  Ch1_234.lean
e7430b1e537ee481118e57926bbcf2de492f422766b4be73e7da9564c5a8f79c  Ch1_235.lean
2af127f733b5d86406e6be1cdc09df7cf54d33acc126798c2d7e2d9cf9a82dfc  Ch1_236.lean
7b2edd8597f8649c192e4320fff1b76aba8c2588b6ea74833fc46d81c983b30a  Ch1_237.lean
1e3fe147241ffacf538acb7a479ddd909dc2328afa131e5dbb6d5d6a0f6ecdff  Ch1_238.lean
530a9a3e57715f5e8d8c03da41cb092471e573bf7676c50f8922ab2118146c88  Ch1_239.lean
d83ecd711192a2f8c776104bac0f661c396dddee88ffd3bd802eab8428e9d226  Ch1_240.lean
9f8a3e5d52ff5d3267b26fa946f3e7724ab00c89e5123d0d4dfb03b20b5c3c70  Ch1_241.lean
44dfcc89ea19eaee3d20cb1d57a8fee75abc10b361e2174f703f0e9cf14d091c  Ch1_242.lean
413652dc0392071d210decc55009aa17252bf6d6918de6adfe4b85eabae35483  Ch1_243.lean
dd023e09de7680d8cde8a4daffd51e2383c8bbf98b256956d319f52777c88079  Ch1_244.lean
7e74d431c5cfb3e619f382cf4bbc6d99e81c45b222ca879c579021860ac20f19  Lattice.lean
f2f104321ab43e6b8ace71a9a9efba8a24ecda79be2538baa1654722fb47ab5e  Leaf.lean
7af30ef93bdc074d7f3f4cc8a297acd09d0c09f9788886665772271684cd21bb  St_0_1_000.lean
0ea648438effd16a02ea44da852c66644f7a7c788f7b15ccd965156a719112c4  St_0_2_000.lean
e1048dd7b8dd2e4289e5c0e6380361c80f74a44a437905d8a2fb055534547a09  St_0_2_001.lean
d62ae99674ef35db7624c642ec1bcd58c42274253dd55426f79bfc23a19a40ec  St_0_2_002.lean
40028f276ddec06de7a2c9fda792a7edaeb678a696e30990e1d5160dfc962ab3  St_0_2_003.lean
872b6d1aa4fa42a38bc08de769ee5bb542629b4e04fd62d1d2d8500e55abf117  St_0_2_004.lean
2495fdfc52c74c694f0e109061663c02640d7b52f35712c387ddf48da60776a9  St_0_2_005.lean
6159cf9bf9ac45f5dfed6455d37c3efe52078c41cec66e00876abdfecbd08074  St_0_2_006.lean
a59604d5b0940377c84f48b4ffc98a62e68dd350081f755edfe43f05a7332154  St_0_2_007.lean
88f31faf1cc5171f7bb41c1d45dfa368d58399797280b52ccd18f8616003ce02  St_0_pts.lean
144edd974be6e710cd64b1d29dd3b0c1a816368b3b092a3a8910b409cdc4dc78  St_1_1_000.lean
ddacbf03b32a8731e096af8dafeb3f1af512e336a2a04f31b8faf65b94ae3152  St_1_2_000.lean
e1e0dcd6d7eb98db93006c16cab3cfe24c7bc81aef32bb0509877930b4c8208f  St_1_2_001.lean
777ea936259c019051d8ed18e1aeb32f010cb0e746a994c942672dcc88ee1cc2  St_1_2_002.lean
0b8f0b0a4bbad26796d634398635c2989658bd2476e6798a3ea63a3181776f5c  St_1_2_003.lean
f365a40f8cbe96da7f20b97e08e19b06b454615acd035b58fcdd55cd901dbc4d  St_1_2_004.lean
2889b7fe0c030fa81407f7398a47b319e93f65353367dced39b692024bf633fb  St_1_2_005.lean
19abdc4871a51b08d36b54109bb824508fd733ceac788bc27b85ad84f8cada8d  St_1_2_006.lean
6e32bb2f94642d77538c9018bfad515f53036b189be933d39d16ae8a933b2094  St_1_2_007.lean
f1ab4c191adba005563decb39e33c3ce2dfeee322f77665a1f4325d1696b6b25  St_1_3_000.lean
3915e1e0203db280feb0f65813e1bfb7744c9dce0f221bae0dffde923edfb247  St_1_3_001.lean
daa899d8c31ec2ca95249635e022a3e83300a0546cead330c1157c5b9f519409  St_1_3_002.lean
ebe02557a4d9d3df1ba73c47a6a958a6f854825cfa86637485e3f2ce985d96ff  St_1_3_003.lean
b60ec1b79c60780ed75ffaccff71d79fceb862c94b53b4fb2e910b8b011fb332  St_1_3_004.lean
08eb62abb87a4e1281db7e52c00462e6f26ea2b1512cff09c66cfad4b1f266bd  St_1_3_005.lean
2c5e5a3344495a2900fa71b8383aeba0c35e701af7a226e6202e3d4c0faf915d  St_1_3_006.lean
11e2689a652d4f7bcf7de270d1b5854926835b18d1ba38af62fece6d50c5acbd  St_1_3_007.lean
5b16358cc64cca9fdaefdca5c9e5dc653f2cf2c5850b035754238ca294ce2a9a  St_1_3_008.lean
24d3276a0f3f6fffa715957f78fa9e14ad2dfb1db557f2ba2d4c2138325cb51d  St_1_3_009.lean
5554812e83c64abe6a9db17c66cf14687430355afc0a4d1560fd8641932461a6  St_1_3_010.lean
ea327aba8681d945eb791cd8740fa3871ca63fbdcdf389243e11dffc79065794  St_1_3_011.lean
cb9075d8a2c239916219ec62334ed135e6ad3c7e4f3695349702f9f650ba87cc  St_1_3_012.lean
c6d97eaab0042a0dcc0c9c8d237b36480c23f21271d0924255eb964151ac0b6a  St_1_3_013.lean
ff709f0d8af2cf304ab066bec226d8ea6b8f7fe5154c6bba238483ff64444bd2  St_1_3_014.lean
94a8f90d321321ac65dd41332f1fe7c47ed779f9ce13576ffa8bb6b6ac02c260  St_1_3_015.lean
2f9d9ef790e6494f0c94bb9d552a30536239669214485d28f8d87b54136f1f9c  St_1_3_016.lean
f98aefef6f64901c514dd75a1bf2000f9e44695d37ff1c24d398fd322f60c56d  St_1_3_017.lean
d449b2fef7a436570952c0bb8348c22642d8c7fa2dd61186276aace9cb637a9e  St_1_3_018.lean
ba126c1aae7e7dcde3df6ebfc8f6d0f8a1f46a3a9b1865e6d74db23eac317f00  St_1_3_019.lean
9e803d6b84bd1b72fe8d50f345d640fb4520e22f8e582a1d88e640aabe3ba30b  St_1_3_020.lean
8e87ecd803e0bd29b68573d4f294eba5971b13b2faa5629d304cd40729ef71ae  St_1_3_021.lean
2a308a41ed1f11212be2a68e1d4640c9195217641519a369019e12ac1758d69e  St_1_3_022.lean
196666031400fc92549eba1ebe5cceb2b47e948f2ce78834de89a0ca96dcc864  St_1_3_023.lean
ab5b71ded646cb68f0f4f677a46dfcd3d17cb45824cb483207bcaf5db7fa2267  St_1_3_024.lean
1d83c08e009e42e1c046e06031f755eaf8cae7fece1b74e4b737b26636dd35c0  St_1_3_025.lean
9aa045341615c40326e058eb32e71b4453dc5810d7c9201d0d9faaaf16b23752  St_1_3_026.lean
35bf8b5c4d37b2f940311c8f57110051e834ddebcc9c737114cb764d9c0207b6  St_1_3_027.lean
790c2886128bb93e85779c0bfc88eb61c27551aa0f1da1ec5769f565daf9131d  St_1_3_028.lean
b93a90504ecdfbf4800fcca69d0eb2d1a5c6ed52993b9120a00df1a99a204afa  St_1_3_029.lean
dc4172a7fd671619d8aceafe32cf3871e49dcf343882e2c5eaff8b9de2f7024d  St_1_3_030.lean
4493513412c0beffd569ee729a5f01062c3e69fdaddbada825808603d6d6a0ed  St_1_3_031.lean
0c422d9c064f3774e1a9097910b7d4aae0ca0acffa6ed4a0a31cc7db88cf3332  St_1_3_032.lean
1a40da37cd5def7434e1643270475c05d24ccbd5bb65388441339f4c0d5fa2f5  St_1_3_033.lean
f89537d3235de4e52df077c367affa7f03cc6d32744fd8dcae56c506469a5612  St_1_3_034.lean
3c2c224e726a056b2369c797a29b79970cb94ce4f7bfb2d54afad6410ff0660f  St_1_3_035.lean
e7d878360585d9fb1b4e1e93c613a3a68fa291897d51ed9f9a111f21b7e4d8ba  St_1_3_036.lean
dfee2d0b918542c6c9cc246cd981683e67c85697a589ea92784960309159cfc7  St_1_3_037.lean
af53e68f058f8ab8c402d9a84a04ddf56af7b5a8119e299f4ff5c2a435eb3026  St_1_pts.lean
ac02c404f117113fb990b3d2d88ecc26584e0295595007cde45cf29c0cac2bb4  St_2_1_000.lean
f919765d6b9114e26aaffa97469e0869614832fee192733365c562211a0e1318  St_2_2_000.lean
58e83ff444ea2f347934ac1dad5bdf3c01e0341d5f5bb77420ff5a03290eba5b  St_2_2_001.lean
35cc91319ece56c29befe28ce7deef38bb03a0a19dcf866bb0b904bcb88f8d81  St_2_2_002.lean
64cf90b6a1ce375a003b77f2cca6d1b3fe7c17b9ece9f577db65026cc4407257  St_2_2_003.lean
d04a24a5ac5080af3af27fab13b0e7af933f5e357906623807dcadc7c68527ab  St_2_2_004.lean
726ad6144ed37df4ef0e2cee60089b436386c058707353cbca07b65536568454  St_2_2_005.lean
f1df7bc1d346128545bd73d140cf21c68e1a0fa8fef0cbcbb61f635913ee0c27  St_2_2_006.lean
ffb7e5363fd9bfecfa604eb24b79eef993554062c7a1c4d91887ce7e2f747e28  St_2_2_007.lean
b89a857e3316fbda1f3a4c3636edcddf0cdfca135e7ad5045a6b6c91dca52026  St_2_pts.lean
901dfc1cc7daa136a1473bdf09ae7612c924223a4ff183987dee156f0a69530e  St_3_1_000.lean
b76e4a025d6e231db358d8130c2527e7546f05cf4889f1318c42ba53cf804e96  St_3_2_000.lean
62c4cb8e875d653f95efd57d3180f1afe9d76c7536041501e6b829f9dcb08008  St_3_2_001.lean
67a4731b330ea67f9bce3d92a735b0da350e32913e56b6a422c34a8f39d19935  St_3_2_002.lean
bb23da85025f98b29cfc9d6b41e308bcba561bc1388a191d07998c5814154b8a  St_3_2_003.lean
295a589739ea9f0b7ad032b6e58dfbfd7b19fd8b902e49b126e11ba4469d0b3e  St_3_2_004.lean
bcd87b065bafc36f93619273f3c6edc6d974b902f81fec1e5f12fabe51994c82  St_3_2_005.lean
71c26ff6fd91ee40ad93af59884035dd3af7df94f53536dcb31ec74aaac93873  St_3_2_006.lean
56ebb5c21a744d0626097cf630f8739e8dbb9c5fb3bdd4ff18a87855bcafe584  St_3_2_007.lean
c93ca19c969e21508a32b4f61f6eb9085889668d9091f004dc0e964eb884e65d  St_3_pts.lean
345548b60760625eb0436889c27901aa9f426d07a32329b6f0f02c4b5d29aac0  St_4_1_000.lean
5cadbc0aee9ab5fd306939a66ac5ac09137043ec703d6218458c2b11c4736918  St_4_2_000.lean
70464c895c8904979740769f2174bf0f2778c5bd3f4c8b97e632c7c946e87382  St_4_2_001.lean
58cf506b9d718478851c87d2d653efe13db1363c9b6c4fd8be083cfc95d51f62  St_4_2_002.lean
5c58bafc1f91d1fe7f3036bc444d52cb50095cd60b1666c0df80112f8ff5214b  St_4_2_003.lean
9e405e85fd277a6137ce55400da0be077ef1d7a5b8025a8a202394143a2676c1  St_4_2_004.lean
d8e54d53bf077b4fb1adece8a584743b78853319d750f221f2ef4739b0f5e16e  St_4_2_005.lean
f293c632b29845fbdff040666bf6bb8fd6ffbe68f340317c7ab7efd0bec067a1  St_4_2_006.lean
20ec458a653c8a6cd1703d755c1639cae0663e465e0378a43f99b5602c0bbdf9  St_4_2_007.lean
d8b337d8da0609177f8e1b7ea1f5feda24b695ada6555f69d0907d322943ea47  St_4_pts.lean
945ace3bbbe04836934c71add1fa2c98b3f5a0bcff9b44bc205c5ee5fc8f4892  Tables.lean
67a77af99f82172d01120c8c686b18b116967e93ff2bf8be4728c0498f9c8a68  Z.lean


==> anc/formal/MaxLeafFormal/RSCFinal.lean <==
import MaxLeafFormal.RSCCheck
import MaxLeafFormal.RSCData.All

/-!
# `prop:rsc-cert` and the assembled RSC tree bound

`certZ` is the point set of `rsc-certificate.json`, exported to `MaxLeafFormal.RSCData` and checked
by the checkers of `MaxLeafFormal.RSCCheck`. 466 of the generated shard theorems are decided by
`native_decide`, so the theorems here that use the data also trust the Lean compiler:
`#print axioms` lists one auxiliary axiom per such theorem. The 11 size side conditions (`nb_…`) are
decided by `decide +kernel`. Everything else, the soundness theorems
of `RSCCheck` included, is kernel-checked. The data conditions (C1), (C2), (C4), (C5) of
`lem:rsc-cert` follow from the shard checks through those soundness theorems; (C3) and (C6) are
`RSCParams.rsc_C3` and `RSCParams.rsc_C6`. The final bound applies
`RSCParams.rsc_tree_bound_of_data` to these.

This module is not imported by `MaxLeafFormal.lean`. The data modules are generated, not shipped:
from the top folder of the ancillary files run
`python3 formal/scripts/export_rsc_cert.py rsc/rsc-certificate.json.gz formal/MaxLeafFormal/RSCData`,
compare with `MaxLeafFormal/RSCData/MANIFEST.sha256`, then build with
`lake build MaxLeafFormal.RSCFinal` in `formal/`.
-/

namespace MaxLeafFormal.RSCFinal

open MaxLeafFormal.RSCCert MaxLeafFormal.RSCParams
open MaxLeafFormal.Antinorm8 (RTree size PZ fin cZ initInf)
open Pointwise

noncomputable section

/-- The point set Z of prop:rsc-cert: the 1024 rational points of `rsc-certificate.json`. -/
def certZ : Finset (Fin 8 → ℝ) := RSCCheck.finsetOf RSCData.Z

theorem certZ_card : certZ.card = 1024 := by
  unfold certZ RSCCheck.finsetOf
  rw [List.toFinset_card_of_nodup (RSCCheck.checkZ_nodup RSCData.Z_ok), List.length_map,
    RSCCheck.checkZ_length RSCData.Z_ok]

theorem certZ_nonempty : certZ.Nonempty :=
  Finset.card_pos.1 (by rw [certZ_card]; norm_num)

theorem certZ_nonneg : ∀ z ∈ certZ, 0 ≤ z := by
  intro z hz
  unfold certZ RSCCheck.finsetOf at hz
  obtain ⟨P, -, rfl⟩ := List.mem_map.1 (List.mem_toFinset.1 hz)
  exact RSCCheck.val_nonneg P

theorem certZ_rational : ∀ z ∈ certZ, ∀ s, ∃ r : ℚ, z s = (r : ℝ) := by
  intro z hz s
  unfold certZ RSCCheck.finsetOf at hz
  obtain ⟨P, -, rfl⟩ := List.mem_map.1 (List.mem_toFinset.1 hz)
  exact ⟨((P.1.getD s 0 : ℕ) : ℚ) / (P.2 : ℚ), by simp [RSCCheck.val]⟩

theorem certZ_cZ : (6060/10000 : ℝ) < cZ p₂ certZ certZ_nonempty :=
  (Finset.lt_inf'_iff _).2 (RSCCheck.checkZ_fin RSCData.Z_ok)

/-- (C1). -/
theorem certZ_C1 : ∀ z ∈ certZ, ∀ z' ∈ certZ, merge p₂ p₃ z z' ∈ PZ certZ :=
  RSCData.c1_fact

/-- (C2). -/
theorem certZ_C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ certZ) ∧
    initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ certZ :=
  RSCCheck.checkC2_sound (RSCCheck.checkZ_okPts RSCData.Z_ok) RSCData.C2.ok

theorem certZ_init00 (ν : ℕ) : init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ certZ :=
  RSCCheck.init00_mem certZ_nonneg certZ_C2 ν

/-- (C4). -/
theorem certZ_C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
    (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ certZ) ∧
    (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
      init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ certZ) :=
  RSCCheck.checkLattice4_sound (RSCCheck.checkZ_okPts RSCData.Z_ok) certZ_init00
    RSCData.leafTable_ok RSCData.lat4_ok

/-- (C5). -/
theorem certZ_C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
    ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
    (∀ Q ∈ Qs, Q ∈ PZ certZ ∧ 0 ≤ Q) →
    Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ certZ :=
  RSCCheck.checkLattice5_sound (RSCCheck.checkZ_okPts RSCData.Z_ok) certZ_C1 certZ_init00
    RSCData.chainTable_ok RSCData.lat5_ok

/-- prop:rsc-cert (without the stage sizes). -/
theorem rsc_cert :
    ∃ (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty),
      Z.card = 1024 ∧ (∀ z ∈ Z, 0 ≤ z ∧ ∀ s, ∃ r : ℚ, z s = (r : ℝ)) ∧
      (6060/10000 : ℝ) < cZ p₂ Z hZ ∧
      (∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z) ∧                                   -- (C1)
      ((∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
        initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z) ∧                                          -- (C2)
      (∀ ν, 1 ≤ ν → ν ≤ νE → (∀ d, 1 ≤ d → d < d₃ ν → Light₃ p₂ p₃ y ν d) ∧
        (∀ d, 1 ≤ d → d < d₂ ν → Light₂ p₂ p₃ y ν d)) ∧                                 -- (C3)
      (∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
        (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
        (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
          init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z)) ∧                          -- (C4)
      (∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
        ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
        (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
        Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z) ∧ -- (C5)
      ((1 - p₃) / ê) ^ (νE + 1) ≥ ê⁻¹ ^ (ν₀ + 1) :=                                     -- (C6)
  ⟨certZ, certZ_nonempty, certZ_card, fun z hz => ⟨certZ_nonneg z hz, certZ_rational z hz⟩,
    certZ_cZ, certZ_C1, certZ_C2, rsc_C3, certZ_C4, certZ_C5, rsc_C6⟩

/-- The RSC tree bound: lem:rsc-cert for the certificate of prop:rsc-cert. -/
theorem rsc_tree_bound (t : RTree Label) (ht : Admissible p₂ p₃ y t) :
    (6060/10000 : ℝ) * ê ^ (size t + nuSum t) ≤ fin p₂ (message p₂ p₃ y ϖ₂ ϖ₃ t) := by
  have h := rsc_tree_bound_of_data certZ certZ_nonempty certZ_nonneg certZ_C1 certZ_C2 certZ_C4
    certZ_C5 t ht
  have hc := certZ_cZ
  have hê : 0 ≤ ê ^ (size t + nuSum t) := pow_nonneg (by norm_num [ê]) _
  nlinarith

end

end MaxLeafFormal.RSCFinal


==> anc/formal/MaxLeafFormal/RSCFinalExtras.lean <==
import MaxLeafFormal.RSCFinal
import MaxLeafFormal.RSCCheckExtras
import MaxLeafFormal.RSCData.Extras.All

/-!
# The exact `c_Z` and `prop:rsc-cert` with its stages

`certZ_cZ_eq` gives the exact value of `c_Z` for `certZ`; `rsc_cert_full` is `prop:rsc-cert`
with its stage clause and the scalar hypotheses of `lem:rsc-cert`.
The shard theorems of `MaxLeafFormal.RSCData` and `MaxLeafFormal.RSCData.Extras` are decided by
`native_decide`, so the theorems here that use the data also trust the Lean compiler:
`#print axioms` lists one auxiliary axiom per shard theorem used. `rsc_stage_j` and `rsc_j_one` use
no data.

This module is not imported by `MaxLeafFormal.lean`. Build with
`lake build MaxLeafFormal.RSCFinalExtras` after generating the data (see `RSCFinal`) and checking
`RSCData/Extras/MANIFEST.sha256`.
-/

namespace MaxLeafFormal.RSCFinal
open MaxLeafFormal.RSCCert MaxLeafFormal.RSCParams
open MaxLeafFormal.Antinorm8 (RTree size PZ fin cZ initInf)
open Pointwise
noncomputable section

/-- The exact value of c_Z for the certificate. -/
theorem certZ_cZ_eq : cZ p₂ certZ certZ_nonempty =
    (123019910197327428728743 / 202985322574630920671369 : ℝ) := by
  have h := RSCCheck.checkCZ_sound RSCData.Extras.cZ_ok certZ_nonempty
  show cZ p₂ (RSCCheck.finsetOf RSCData.Z) certZ_nonempty = _
  rw [h]
  norm_num

/-- "c_Z = 0.60605…" in the proof of `prop:rsc-cert`. -/
theorem certZ_cZ_digits :
    (60605/100000 : ℝ) < cZ p₂ certZ certZ_nonempty ∧ cZ p₂ certZ certZ_nonempty < 60606/100000 := by
  rw [certZ_cZ_eq]
  constructor <;> norm_num

/-- The chain lengths j of (C5) for the five staged points. -/
theorem rsc_stage_j : jOf d₃ 1 = 2 ∧ jOf d₂ 1 = 3 ∧ jOf d₂ 2 = 2 := by
  refine ⟨?_, ?_, ?_⟩ <;> decide

/-- Every other point of (C5) has j = 1 (the remark after `prop:rsc-cert`). -/
theorem rsc_j_one : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
    ¬ (ν = 1 ∨ (ν = 2 ∧ 1 ≤ c₂)) → (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) = 1 := by
  intro ν h1 _ c₂ c₃ _ _ h5
  have hn1 : ν ≠ 1 := fun h => h5 (Or.inl h)
  have hn2 : ν = 2 → c₂ = 0 := fun h => by
    by_contra hc
    exact h5 (Or.inr ⟨h, Nat.one_le_iff_ne_zero.2 hc⟩)
  unfold jOf
  split_ifs with hc
  · have : d₃ ν ≤ 2 := by
      unfold d₃
      split_ifs <;> omega
    exact max_eq_left (by omega)
  · have hne2 : ν ≠ 2 := fun h => hc (hn2 h)
    have : d₂ ν ≤ 2 := by
      unfold d₂
      split_ifs <;> omega
    exact max_eq_left (by omega)

/-- prop:rsc-cert as stated, with its stage clause, and with the scalar hypotheses of
lem:rsc-cert that its proof checks and that the proof of prop:rsc-bound takes from it. -/
theorem rsc_cert_full :
    ∃ (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty),
      Z.card = 1024 ∧ (∀ z ∈ Z, 0 ≤ z ∧ ∀ s, ∃ r : ℚ, z s = (r : ℝ)) ∧
      (6060/10000 : ℝ) < cZ p₂ Z hZ ∧
      (∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z) ∧                                   -- (C1)
      ((∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
        initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z) ∧                                          -- (C2)
      (∀ ν, 1 ≤ ν → ν ≤ νE → (∀ d, 1 ≤ d → d < d₃ ν → Light₃ p₂ p₃ y ν d) ∧
        (∀ d, 1 ≤ d → d < d₂ ν → Light₂ p₂ p₃ y ν d)) ∧                                 -- (C3)
      (∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
        (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
        (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
          init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z)) ∧                          -- (C4)
      (∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
        ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
        (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
        Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z) ∧ -- (C5)
      ((1 - p₃) / ê) ^ (νE + 1) ≥ ê⁻¹ ^ (ν₀ + 1) ∧                                     -- (C6)
      -- stages; each chain has the length j of (C5)
      (∃ Y₁ : Finset (Fin 8 → ℝ), Y₁.card = 62 ∧ [Y₁].length + 1 = jOf d₃ 1 ∧
        IsStages p₂ p₃ Z ((ê ^ (1 + 1))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ 1 0 1) [Y₁]) ∧
      (∃ Y₁ Y₂ : Finset (Fin 8 → ℝ), Y₁.card = 62 ∧ Y₂.card = 304 ∧ [Y₁, Y₂].length + 1 = jOf d₂ 1 ∧
        IsStages p₂ p₃ Z ((ê ^ (1 + 1))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ 1 1 0) [Y₁, Y₂]) ∧
      (∃ Y₁ : Finset (Fin 8 → ℝ), Y₁.card = 61 ∧ [Y₁].length + 1 = jOf d₂ 2 ∧
        IsStages p₂ p₃ Z ((ê ^ (1 + 2))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ 2 1 0) [Y₁]) ∧
      (∃ Y₁ : Finset (Fin 8 → ℝ), Y₁.card = 62 ∧ [Y₁].length + 1 = jOf d₂ 2 ∧
        IsStages p₂ p₃ Z ((ê ^ (1 + 2))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ 2 1 1) [Y₁]) ∧
      (∃ Y₁ : Finset (Fin 8 → ℝ), Y₁.card = 62 ∧ [Y₁].length + 1 = jOf d₂ 2 ∧
        IsStages p₂ p₃ Z ((ê ^ (1 + 2))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ 2 2 0) [Y₁]) ∧
      -- scalar hypotheses of lem:rsc-cert, as in rsc_side and rsc_rsccredits.1
      ((0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2) ∧ 0 < y ∧
        (1 ≤ ϖ₂ ∧ ϖ₂ ≤ 2 * (1 - p₂) ∧ 1 ≤ ϖ₃ ∧ ϖ₃ ≤ 2 * (1 - p₃)) ∧
        (0 < ê ∧ ê < 1 - p₃) ∧ 1 ≤ νE ∧ ∀ ν, 1 ≤ ν → ν ≤ νE → 1 ≤ d₃ ν ∧ d₃ ν ≤ d₂ ν) := by
  obtain ⟨A0, hA0c, hA0⟩ := RSCCheck.stages_one RSCData.Z_ok RSCData.St_0_pts.key
    RSCData.Extras.sz_0 RSCData.Extras.facts_0
  obtain ⟨A1, B1, hA1c, hB1c, hAB1⟩ := RSCCheck.stages_two RSCData.Z_ok RSCData.St_1_pts.key
    RSCData.Extras.sz_1 RSCData.Extras.facts_1
  obtain ⟨A2, hA2c, hA2⟩ := RSCCheck.stages_one RSCData.Z_ok RSCData.St_2_pts.key
    RSCData.Extras.sz_2 RSCData.Extras.facts_2
  obtain ⟨A3, hA3c, hA3⟩ := RSCCheck.stages_one RSCData.Z_ok RSCData.St_3_pts.key
    RSCData.Extras.sz_3 RSCData.Extras.facts_3
  obtain ⟨A4, hA4c, hA4⟩ := RSCCheck.stages_one RSCData.Z_ok RSCData.St_4_pts.key
    RSCData.Extras.sz_4 RSCData.Extras.facts_4
  exact ⟨certZ, certZ_nonempty, certZ_card, fun z hz => ⟨certZ_nonneg z hz, certZ_rational z hz⟩,
    certZ_cZ, certZ_C1, certZ_C2, rsc_C3, certZ_C4, certZ_C5, rsc_C6,
    ⟨A0, hA0c, by simp [rsc_stage_j], hA0⟩,
    ⟨A1, B1, hA1c, hB1c, by simp [rsc_stage_j], hAB1⟩,
    ⟨A2, hA2c, by simp [rsc_stage_j], hA2⟩,
    ⟨A3, hA3c, by simp [rsc_stage_j], hA3⟩,
    ⟨A4, hA4c, by simp [rsc_stage_j], hA4⟩,
    ⟨rsc_side.1, rsc_side.2.1, rsc_rsccredits.1, rsc_side.2.2.1, rsc_side.2.2.2.1,
      rsc_side.2.2.2.2⟩⟩

end
end MaxLeafFormal.RSCFinal


==> anc/formal/MaxLeafFormal/RSCGraph.lean <==
import MaxLeafFormal.RSCTreeModel
import MaxLeafFormal.RSCGraphDefs
import MaxLeafFormal.RSCParams
import MaxLeafFormal.RSC.Mono
import MaxLeafFormal.RSC.Pointwise
import MaxLeafFormal.RSC.Leaf
import MaxLeafFormal.RSC.Model
import MaxLeafFormal.RSC.Measure
import MaxLeafFormal.RSC.Jensen
import MaxLeafFormal.RSC.Expect

/-!
# Graph-level facts and the assembly

`lem:rsc-mono`, `lem:rsc-pointwise`, `lem:rsc-model`, `lem:rsc-leaf`, the owner facts,
`lem:rsc-jensen` with `eq:rsc-EQ3`, `eq:rsc-EQ2`, `eq:rsc-EQex`, `lem:rsc-jlemma`,
`lem:rsc-credit`, `cor:rsc-reduction`, and `prop:rsc-bound` conditional on the data conditions.
-/

namespace MaxLeafFormal.RSCGraph
open Finset
open MaxLeafFormal.CDS (IsCDS γc termCount)
open MaxLeafFormal.Antinorm8 (RTree size fin cZ PZ initInf)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁ Credits)
open MaxLeafFormal.RSCRec (Par)
open MaxLeafFormal.RSCTree

noncomputable section
open Classical

variable {V : Type*} [Fintype V] [DecidableEq V]

section Graph
variable (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)

/-- `lem:rsc-mono`. -/
theorem rsc_mono {X Y : Finset V} (hXY : X ⊆ Y) : termCount G Y ≤ termCount G X :=
  mono_core G hXY

/-- `lem:rsc-pointwise`: the first assertion and (i)–(v). -/
theorem rsc_pointwise (p₂ p₃ : ℝ) (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2)
    (o : Out S → S) (ho : ∀ u, G.Adj u.1 (o u).1) (u : Out S) {X' X : Finset S} (hX : X' ⊆ X) :
    (o u ∉ X → hbar o u X ≤ hfac p₂ p₃ G S u X' X) ∧
    (Private G S u → hbar o u X ≤ hfac p₂ p₃ G S u X' X) ∧
    (Shared G S u →
      hbar o u X * qT p₂ p₃ (typ G S u) ^ (if o u ∈ X then 1 else 0) ≤ hfac p₂ p₃ G S u X' X) ∧
    (Shared G S u → o u ∉ X → (Nprime G S o u ∩ X).Nonempty →
      Real.exp (deltaT p₃ (typ G S u)) * hbar o u X ≤ hfac p₂ p₃ G S u X' X) ∧
    (Shared G S u → typ G S u = 3 →
      ind (Nprime G S o u ∩ X').Nonempty * (delta₃ p₃ * ind (o u ∉ X) - eps p₃ * ind (o u ∈ X))
        ≤ Real.log (hfac p₂ p₃ G S u X' X / hbar o u X)) ∧
    (Shared G S u → typ G S u = 2 →
      ind (Nprime G S o u ∩ X').Nonempty * (delta₂ * ind (o u ∉ X) - eps p₂ * ind (o u ∈ X'))
        ≤ Real.log (hfac p₂ p₃ G S u X' X / hbar o u X)) :=
  pointwise_core G S p₂ p₃ hp o ho u hX

/-- `lem:rsc-leaf`. -/
theorem rsc_leaf (hS : IsCDS G S) (hmin : S.card = γc G) (h2 : 2 ≤ S.card)
    (F : SimpleGraph S) (hFG : F ≤ G.induce (S : Set V)) (hF : F.IsTree)
    (v : S) (hv : F.degree v = 1) :
    ∃ u : Out S, NS G S u = {v} :=
  leaf_core G S hS hmin h2 F hFG hF v hv

end Graph

/-- A vertex of a connected graph has a neighbour when there is another vertex. -/
theorem deg_pos_of_conn {α : Type*} [Fintype α] (F : SimpleGraph α) (hF : F.Connected)
    (v w : α) (hvw : v ≠ w) : 0 < F.degree v := by
  obtain ⟨p⟩ := hF.preconnected v w
  cases p with
  | nil => exact absurd rfl hvw
  | cons h _ => exact (SimpleGraph.degree_pos_iff_exists_adj F v).2 ⟨_, h⟩

omit [Fintype V] in
/-- A shared outside vertex sees two distinct inside vertices, so every inside vertex has
positive degree in a connected `F` on `S`. -/
theorem deg_pos_of_shared (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)
    (F : SimpleGraph S) (hF : F.Connected) (u : Out S) (hu : Shared G S u) (v : S) :
    0 < F.degree v := by
  have h1 : 1 < (NS G S u).card := by unfold Shared at hu; omega
  obtain ⟨a, -, b, -, hab⟩ := Finset.one_lt_card.1 h1
  by_cases hav : a = v
  · exact deg_pos_of_conn F hF v b (fun h => hab (hav.trans h))
  · exact deg_pos_of_conn F hF v a (fun h => hav h.symm)

omit [Fintype V] [DecidableEq V] in
/-- A vertex of a span is in it: the trivial path. -/
theorem mem_span_self {S : Finset V} (F : SimpleGraph S) (N : Finset S) {x : S} (hx : x ∈ N) :
    x ∈ span F N := by
  refine Finset.mem_filter.2 ⟨Finset.mem_univ _, x, hx, x, hx, SimpleGraph.Walk.nil,
    SimpleGraph.Walk.IsPath.nil, ?_⟩
  simp

/-- In a tree, a neighbour `x` of `a` that is no farther from the root `b` than `a` is the parent
of `a` towards `b`. -/
theorem ownerPar_of_max {α : Type*} [Fintype α] [DecidableEq α] {F : SimpleGraph α}
    (hF : F.IsTree) (a b x : α) (hadj : F.Adj a x) (hmax : F.dist x b ≤ F.dist a b) :
    F.dist b x + 1 = F.dist b a := by
  rcases hF.dist_eq_dist_add_one_of_adj b hadj with h1 | h1
  · omega
  · have e1 : F.dist x b = F.dist b x := SimpleGraph.dist_comm
    have e2 : F.dist a b = F.dist b a := SimpleGraph.dist_comm
    omega

/-- In a tree, along a path that starts at `v` and avoids the parent `w` of `v` towards `b`,
the distance from `b` increases by one at each step. -/
theorem dist_up_of_path {α : Type*} [Fintype α] [DecidableEq α] {F : SimpleGraph α}
    (hF : F.IsTree) (b : α) : ∀ {v e : α} (p : F.Walk v e) (w : α), p.IsPath → F.Adj w v →
      F.dist b w + 1 = F.dist b v → w ∉ p.support → F.dist b e = F.dist b v + p.length := by
  intro v e p
  induction p with
  | nil => intro w _ _ _ _; simp
  | @cons v v' e h p ih =>
    intro w hp hwv hd hw
    rw [SimpleGraph.Walk.cons_isPath_iff] at hp
    have hv'w : v' ≠ w := by
      intro h'
      apply hw
      subst h'
      simp
    have hd' : F.dist b v' = F.dist b v + 1 := by
      rcases hF.dist_eq_dist_add_one_of_adj b h with h1 | h1
      · exact absurd (MaxLeafFormal.CDS.parent_unique hF b h hwv.symm h1.symm hd) hv'w
      · exact h1
    have := ih v hp.1 h hd'.symm hp.2
    simp only [SimpleGraph.Walk.length_cons]
    omega

/-- In a tree, let every vertex of `N` be at distance at most `dist a b` from `b`.
A neighbour `x` of `a` lying on a path between two vertices of `N` is the parent of `a` towards
`b`. -/
theorem span_adj_par {α : Type*} [Fintype α] [DecidableEq α] {F : SimpleGraph α}
    (hF : F.IsTree) (N : Finset α) (a b x : α)
    (hmax : ∀ y ∈ N, F.dist y b ≤ F.dist a b) (hadj : F.Adj a x)
    (hx : ∃ c ∈ N, ∃ d ∈ N, ∃ p : F.Walk c d, p.IsPath ∧ x ∈ p.support) :
    F.dist b x + 1 = F.dist b a := by
  rcases hF.dist_eq_dist_add_one_of_adj b hadj with h1 | h1
  · exact h1.symm
  exfalso
  obtain ⟨c, hc, d, hd, p, hp, hxp⟩ := hx
  have key : ∀ {e : α} (q : F.Walk x e), q.IsPath → a ∉ q.support → e ∈ N → False := by
    intro e q hq ha he
    have h2 := dist_up_of_path hF b q a hq hadj h1.symm ha
    have h3 := hmax e he
    have e1 : F.dist e b = F.dist b e := SimpleGraph.dist_comm
    have e2 : F.dist a b = F.dist b a := SimpleGraph.dist_comm
    omega
  by_cases ha : a ∈ (p.dropUntil x hxp).support
  · refine key (p.takeUntil x hxp).reverse
      ((SimpleGraph.Walk.isPath_reverse_iff _).2 (hp.takeUntil hxp)) ?_ hc
    rw [SimpleGraph.Walk.support_reverse, List.mem_reverse]
    intro ha'
    have hnd : ((p.takeUntil x hxp).append (p.dropUntil x hxp)).support.Nodup := by
      rw [SimpleGraph.Walk.take_spec]
      exact hp.support_nodup
    rw [SimpleGraph.Walk.support_append] at hnd
    have hax : a ≠ x := hadj.ne
    have ha2 : a ∈ (p.dropUntil x hxp).support.tail := by
      rw [← SimpleGraph.Walk.cons_tail_support, List.mem_cons] at ha
      exact ha.resolve_left hax
    exact (List.nodup_append.1 hnd).2.2 a ha' a ha2 rfl
  · exact key _ (hp.dropUntil hxp) ha hd

/-- `c_v ≤ ν_v` for the labels of any set of exposed vertices. -/
theorem labOf_c_le (G : SimpleGraph V) (S : Finset V) (o : Out S → S) (Oex : Finset (Out S))
    (v : S) : (labOf G S o Oex v).2.1 + (labOf G S o Oex v).2.2 ≤ (labOf G S o Oex v).1 := by
  show cOf G S o Oex 2 v + cOf G S o Oex 3 v ≤ nuOf o v
  unfold cOf nuOf
  rw [← Finset.card_union_of_disjoint]
  · apply Finset.card_le_card
    intro u hu
    simp only [Finset.mem_union, Finset.mem_filter, Finset.mem_univ, true_and] at hu ⊢
    rcases hu with h | h <;> exact h.1
  · refine Finset.disjoint_filter.2 (fun u _ h2 h3 => ?_)
    have := h2.2.2.symm.trans h3.2.2
    omega

omit [Fintype V] [DecidableEq V] in
theorem typ_eq_three (G : SimpleGraph V) (S : Finset V) (u : Out S) (h : typ G S u ≠ 2) :
    typ G S u = 3 := by
  unfold typ at h ⊢; split_ifs at h ⊢ <;> simp_all

theorem standing_parts {P : Par} (hP : P.Standing) :
    (0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) ∧ 0 ≤ P.y ∧ (1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) :=
  ⟨⟨hP.1, hP.2.1, hP.2.2.1⟩, hP.2.2.2.1.le, ⟨hP.2.2.2.2.1, hP.2.2.2.2.2.2.1⟩⟩

section TMSetting
variable (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (S : Finset V)
  (hS : IsCDS G S) (F : SimpleGraph S) (hFG : F ≤ G.induce (S : Set V)) (hF : F.IsTree)
  (o : Out S → S) (ho : ∀ u, G.Adj u.1 (o u).1)
  (Oex : Finset (Out S)) (hOex : ∀ u ∈ Oex, Shared G S u)
include hG hS hFG hF ho hOex

/-- `lem:rsc-jensen`. -/
theorem rsc_jensen (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) :
    Wtm P F (labOf G S o Oex) * Real.exp
        (∑ u ∈ Oco G S Oex,
            Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ)))
          + ∑ u ∈ Oex,
            Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ))))
      ≤ Wcl G S P.p₂ P.p₃ P.y :=
  jensen_core G hG S hS F hFG hF o ho Oex hOex P hp hy hϖ

/-- "In particular" of `lem:rsc-jensen`. -/
theorem rsc_jensen_nonneg (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃)
    (hco : ∀ u ∈ Oco G S Oex,
      0 ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))))
    (hex : ∀ u ∈ Oex,
      0 ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ)))) :
    Wtm P F (labOf G S o Oex) ≤ Wcl G S P.p₂ P.p₃ P.y :=
  jensen_nonneg_core G hG S hS F hFG hF o ho Oex hOex P hp hy hϖ hco hex

/-- `eq:rsc-EQ3` and `eq:rsc-EQ2`, for every shared `u`. -/
theorem EQ3 (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (u : Out S) (hu : Shared G S u) (h3 : typ G S u = 3) :
    delta₃ P.p₃ * Ptm P F (labOf G S o Oex)
          (fun X' Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∉ X' ∪ Υ)
        - eps P.p₃ * Ptm P F (labOf G S o Oex)
          (fun X' Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∈ X' ∪ Υ)
      ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))) :=
  EQ3_core G hG S hS F hFG hF o ho Oex hOex P hp hy hϖ u hu h3
theorem EQ2 (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (u : Out S) (hu : Shared G S u) (h2 : typ G S u = 2) :
    delta₂ * Ptm P F (labOf G S o Oex)
          (fun X' Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∉ X' ∪ Υ)
        - eps P.p₂ * Ptm P F (labOf G S o Oex)
          (fun X' _Υ => (Nprime G S o u ∩ X').Nonempty ∧ o u ∈ X')
      ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))) :=
  EQ2_core G hG S hS F hFG hF o ho Oex hOex P hp hy hϖ u hu h2

/-- `eq:rsc-EQex` and the remark after it. -/
theorem EQex (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (u : Out S) (hu : u ∈ Oex) :
    (0 < Ptm P F (labOf G S o Oex) (fun X' Υ => o u ∉ X' ∪ Υ) →
      Ptm P F (labOf G S o Oex) (fun X' Υ => o u ∉ X' ∪ Υ)
          * (deltaT P.p₃ (typ G S u)
              * Pcond P F (labOf G S o Oex) (fun X' Υ => (Nprime G S o u ∩ (X' ∪ Υ)).Nonempty)
                  (fun X' Υ => o u ∉ X' ∪ Υ)
            - Real.log (ϖT P (typ G S u)))
        ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ)))) ∧
    (Ptm P F (labOf G S o Oex) (fun X' Υ => o u ∉ X' ∪ Υ) = 0 →
      0 ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ)))) :=
  EQex_core G hG S hS F hFG hF o ho Oex hOex P hp hy hϖ u hu

/-- `lem:rsc-jlemma`, for an owner with at most one `F`-neighbour in `N'_u`. -/
theorem rsc_jlemma_of (P : Par) (hP : P.Standing) (u : Out S) (hu : Shared G S u)
    (hlight : LightT P (typ G S u) (nuOf o (o u)) (F.degree (o u)))
    (hok : ((Nprime G S o u).filter (F.Adj (o u))).card ≤ 1) :
    0 ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))) := by
  obtain ⟨hp, hy, hϖ⟩ := standing_parts hP
  have hc := labOf_c_le G S o Oex
  have ho' : o u ∉ Nprime G S o u := Finset.notMem_erase _ _
  have jt := jlemma_tree P hP hF (labOf G S o Oex) hc (o u) (Nprime G S o u) ho' hok
  by_cases h2 : typ G S u = 2
  · have hl : Light₂ P.p₂ P.p₃ P.y (nuOf o (o u)) (F.degree (o u)) := by
      simpa [LightT, h2] using hlight
    have := jt.2 hl
    have hE := EQ2 G hG S hS F hFG hF o ho Oex hOex P hp hy hϖ u hu h2
    linarith
  · have h3 := typ_eq_three G S u h2
    have hl : Light₃ P.p₂ P.p₃ P.y (nuOf o (o u)) (F.degree (o u)) := by
      simpa [LightT, h3] using hlight
    have := jt.1 hl
    have hE := EQ3 G hG S hS F hFG hF o ho Oex hOex P hp hy hϖ u hu h3
    linarith

/-- `lem:rsc-jlemma` as stated. -/
theorem rsc_jlemma (P : Par) (hP : P.Standing) (u : Out S) (hu : Shared G S u)
    (hlight : LightT P (typ G S u) (nuOf o (o u)) (F.degree (o u)))
    (hleaf : IsLeafIn F (span F (NS G S u)) (o u)) :
    0 ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))) := by
  refine rsc_jlemma_of G hG S hS F hFG hF o ho Oex hOex P hP u hu hlight ?_
  refine le_trans (Finset.card_le_card ?_) hleaf.2.le
  intro x hx
  simp only [Finset.mem_filter] at hx ⊢
  exact ⟨mem_span_self F _ (Finset.mem_of_mem_erase hx.1), hx.2⟩

set_option linter.unusedSectionVars false in
/-- `lem:rsc-credit`, first assertion. -/
theorem rsc_credit (P : Par) (hP : P.Standing) (u : Out S) (hu : u ∈ Oex) :
    (if typ G S u = 2 then 1 - rho₁ P.p₃ P.y else 1 - rho₁ P.p₃ P.y ^ 2)
      ≤ Pcond P F (labOf G S o Oex) (fun X' Υ => (Nprime G S o u ∩ (X' ∪ Υ)).Nonempty)
          (fun X' Υ => o u ∉ X' ∪ Υ) := by
  have hc := labOf_c_le G S o Oex
  have ho' : o u ∉ Nprime G S o u := Finset.notMem_erase _ _
  have hct := credit_tree P hP hF (labOf G S o Oex) hc (o u) (Nprime G S o u) ho'
  have hou : o u ∈ NS G S u := by simp [NS, ho u]
  have hcard : (Nprime G S o u).card = (NS G S u).card - 1 := Finset.card_erase_of_mem hou
  have hsh : 2 ≤ (NS G S u).card := hOex u hu
  split_ifs with h2
  · apply hct.1
    rw [← Finset.card_pos]; omega
  · apply hct.2
    have : (NS G S u).card ≠ 2 := by intro h; apply h2; simp [typ, h]
    omega

/-- `lem:rsc-credit`, "consequently". -/
theorem rsc_credit_ex (P : Par) (hP : P.Standing) (hcr : Credits P.p₃ P.y P.ϖ₂ P.ϖ₃) :
    ∀ u ∈ Oex,
      0 ≤ Etm P F (labOf G S o Oex) (fun X' Υ => Real.log (htilEx P G S o u X' (X' ∪ Υ))) := by
  intro u hu
  obtain ⟨hp, hy, hϖ⟩ := standing_parts hP
  have hp' : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1 := ⟨hp.1.le, hp.2.1, by linarith [hp.2.2]⟩
  have hpos : 0 < Ptm P F (labOf G S o Oex) (fun X' Υ => o u ∉ X' ∪ Υ) :=
    div_pos (wsum_pos_of_empty P hp' hy hϖ F _ _ (by simp)) (Wtm_pos P hp' hy hϖ F _)
  have hEQ := EQex G hG S hS F hFG hF o ho Oex hOex P hp hy hϖ u hu
  refine le_trans ?_ (hEQ.1 hpos)
  apply mul_nonneg hpos.le
  have hcr' := rsc_credit G hG S hS F hFG hF o ho Oex hOex P hP u hu
  have hδ₂ : 0 < delta₂ := Real.log_pos (by norm_num)
  have hδ₃ : 0 < delta₃ P.p₃ := Real.log_pos (by linarith [hp.2.2])
  by_cases h2 : typ G S u = 2
  · simp only [h2, ite_true, deltaT, ϖT] at hcr' ⊢
    nlinarith [hcr.1]
  · have h3 := typ_eq_three G S u h2
    simp only [h3, ite_false, deltaT, ϖT, show (3 : ℕ) ≠ 2 by decide] at hcr' ⊢
    nlinarith [hcr.2]

end TMSetting

section TreeSetting
variable (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (S : Finset V)
  (hS : IsCDS G S) (F : SimpleGraph S) (hFG : F ≤ G.induce (S : Set V)) (hF : F.IsTree)
include hG hS hFG hF

/-- `lem:rsc-model`. -/
theorem rsc_model (p₂ p₃ y : ℝ) (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (hy : 0 ≤ y) :
    ∑ X' : Finset S, ∑ Υ ∈ (candF F X').powerset,
        y ^ X'.card * piF p₂ p₃ F X' Υ * (1/2 : ℝ) ^ psiF F (X' ∪ Υ)
          * ∏ u : Out S, hfac p₂ p₃ G S u X' (X' ∪ Υ)
      ≤ Wcl G S p₂ p₃ y :=
  model_core.{_, 0, 0} G hG S hS F hFG hF (fun _ _ h => mono_core G h)
    monotone_coupling prodMeas_sum_one p₂ p₃ y hp hy

set_option linter.unusedSectionVars false in
/-- An owner that is a leaf of `T_u` has at most one `F`-neighbour in `N'_u`. -/
theorem ownerOK_of_rule (o : Out S → S) (_ho : ∀ u, G.Adj u.1 (o u).1)
    (hrule : OwnerRule G S F o) : OwnerOK G S F o := by
  intro u hu
  obtain ⟨-, hcard⟩ := hrule u hu
  refine le_trans (Finset.card_le_card ?_) hcard.le
  intro x hx
  rw [Finset.mem_filter] at hx ⊢
  have hx1 : x ∈ (NS G S u).erase (o u) := hx.1
  exact ⟨mem_span_self F _ (Finset.mem_of_mem_erase hx1), hx.2⟩

set_option linter.unusedSectionVars false in
/-- Owner maps with `OwnerOK` exist (farthest pair in `N_S(u)`). -/
theorem exists_ownerOK : ∃ o : Out S → S, (∀ u, G.Adj u.1 (o u).1) ∧ OwnerOK G S F o := by
  have hch : ∀ u : Out S, ∃ a : S, a ∈ NS G S u ∧ ∃ b : S, b ∈ NS G S u ∧
      ∀ x ∈ NS G S u, ∀ y ∈ NS G S u, F.dist x y ≤ F.dist a b := by
    intro u
    have hne : (NS G S u ×ˢ NS G S u).Nonempty := by
      rcases hS.2 u.1 with h | ⟨w, hw, hadj⟩
      · exact absurd h u.2
      · exact ⟨(⟨w, hw⟩, ⟨w, hw⟩), Finset.mem_product.2
          ⟨by simp [NS, hadj], by simp [NS, hadj]⟩⟩
    obtain ⟨⟨a, b⟩, hab, hmax⟩ :=
      Finset.exists_max_image _ (fun p : S × S => F.dist p.1 p.2) hne
    rw [Finset.mem_product] at hab
    exact ⟨a, hab.1, b, hab.2, fun x hx y hy => hmax (x, y) (Finset.mem_product.2 ⟨hx, hy⟩)⟩
  choose o hoNS b hbNS hmaxo using hch
  refine ⟨o, fun u => ?_, ?_⟩
  · have h := hoNS u
    simp only [NS, Finset.mem_filter, Finset.mem_univ, true_and] at h
    exact h
  intro u _
  apply Finset.card_le_one.2
  intro x hx y hy
  rw [Finset.mem_filter] at hx hy
  have hx' := hx
  have hy' := hy
  have hxN : x ∈ NS G S u := Finset.mem_of_mem_erase hx'.1
  have hyN : y ∈ NS G S u := Finset.mem_of_mem_erase hy'.1
  have h1 := ownerPar_of_max hF (o u) (b u) x hx'.2 (hmaxo u x hxN (b u) (hbNS u))
  have h2 := ownerPar_of_max hF (o u) (b u) y hy'.2 (hmaxo u y hyN (b u) (hbNS u))
  exact MaxLeafFormal.CDS.parent_unique hF (b u) hx'.2 hy'.2 h1 h2

set_option linter.unusedSectionVars false in
/-- The owner rule is well defined. For a farthest pair `a, b` in
`N_S(u)`, the vertex `a` is a leaf of `T_u`: its only `F`-neighbour in `T_u` is its parent
towards `b`. -/
theorem exists_ownerRule : ∃ o : Out S → S, (∀ u, G.Adj u.1 (o u).1) ∧ OwnerRule G S F o := by
  have hch : ∀ u : Out S, ∃ a : S, a ∈ NS G S u ∧ ∃ b : S, b ∈ NS G S u ∧
      ∀ x ∈ NS G S u, ∀ y ∈ NS G S u, F.dist x y ≤ F.dist a b := by
    intro u
    have hne : (NS G S u ×ˢ NS G S u).Nonempty := by
      rcases hS.2 u.1 with h | ⟨w, hw, hadj⟩
      · exact absurd h u.2
      · exact ⟨(⟨w, hw⟩, ⟨w, hw⟩), Finset.mem_product.2
          ⟨by simp [NS, hadj], by simp [NS, hadj]⟩⟩
    obtain ⟨⟨a, b⟩, hab, hmax⟩ :=
      Finset.exists_max_image _ (fun p : S × S => F.dist p.1 p.2) hne
    rw [Finset.mem_product] at hab
    exact ⟨a, hab.1, b, hab.2, fun x hx y hy => hmax (x, y) (Finset.mem_product.2 ⟨hx, hy⟩)⟩
  choose o hoNS b hbNS hmaxo using hch
  refine ⟨o, fun u => ?_, ?_⟩
  · have h := hoNS u
    simp only [NS, Finset.mem_filter, Finset.mem_univ, true_and] at h
    exact h
  intro u hu
  have haN := hoNS u
  have hbN := hbNS u
  have hmax' : ∀ y ∈ NS G S u, F.dist y (b u) ≤ F.dist (o u) (b u) :=
    fun y hy => hmaxo u y hy (b u) hbN
  have hne : o u ≠ b u := by
    have h1 : 1 < (NS G S u).card := by unfold Shared at hu; omega
    obtain ⟨x, hx, y, hy, hxy⟩ := Finset.one_lt_card.1 h1
    have hpos := hF.connected.pos_dist_of_ne hxy
    have := hmaxo u x hx y hy
    intro h
    rw [h, SimpleGraph.dist_self] at this
    omega
  obtain ⟨w, hw, hdw⟩ := MaxLeafFormal.CDS.exists_parent hF (b u) hne
  have hwspan : w ∈ span F (NS G S u) := by
    obtain ⟨q, hq⟩ := hF.connected.exists_walk_length_eq_dist w (b u)
    refine Finset.mem_filter.2 ⟨Finset.mem_univ _, o u, haN, b u, hbN,
      SimpleGraph.Walk.cons hw q, ?_, by simp⟩
    apply SimpleGraph.Walk.isPath_of_length_eq_dist
    have e1 : F.dist w (b u) = F.dist (b u) w := SimpleGraph.dist_comm
    have e2 : F.dist (o u) (b u) = F.dist (b u) (o u) := SimpleGraph.dist_comm
    simp only [SimpleGraph.Walk.length_cons]
    omega
  refine ⟨mem_span_self F _ haN, Finset.card_eq_one.2 ⟨w, ?_⟩⟩
  ext y
  simp only [Finset.mem_filter, Finset.mem_singleton]
  constructor
  · rintro ⟨hy, hya⟩
    have hyx : ∃ c ∈ NS G S u, ∃ d ∈ NS G S u, ∃ p : F.Walk c d, p.IsPath ∧ y ∈ p.support := by
      unfold span at hy
      exact (Finset.mem_filter.1 hy).2
    have hpy := span_adj_par hF (NS G S u) (o u) (b u) y hmax' hya hyx
    exact MaxLeafFormal.CDS.parent_unique hF (b u) hya hw hpy hdw
  · rintro rfl
    exact ⟨hwspan, hw⟩

/-- `cor:rsc-reduction` for owner maps with `OwnerOK`. -/
theorem rsc_reduction_of (P : Par) (hP : P.Standing) (hcr : Credits P.p₃ P.y P.ϖ₂ P.ϖ₃)
    (hmin : S.card = γc G) (o : Out S → S) (ho : ∀ u, G.Adj u.1 (o u).1)
    (hok : OwnerOK G S F o) :
    AdmissibleG P F (labOf G S o (OexRule P G S F o)) ∧
      S.card + ∑ v, nuOf o v = Fintype.card V ∧
      Wtm P F (labOf G S o (OexRule P G S F o)) ≤ Wcl G S P.p₂ P.p₃ P.y := by
  have hPs := hP
  unfold Par.Standing at hPs
  obtain ⟨hp₂, hp₂₃, hp₃, hy, hϖ₂, -, hϖ₃, -⟩ := hPs
  obtain ⟨Oex, hOexdef⟩ : ∃ X : Finset (Out S), X = OexRule P G S F o := ⟨_, rfl⟩
  rw [← hOexdef]
  have hmemOex : ∀ u, u ∈ Oex ↔ Shared G S u ∧
      ¬ LightT P (typ G S u) (nuOf o (o u)) (F.degree (o u)) := by
    intro u
    rw [hOexdef]
    simp [OexRule]
  have hOexS : ∀ u ∈ Oex, Shared G S u := fun u hu => ((hmemOex u).1 hu).1
  -- counting
  have hcount : S.card + ∑ v, nuOf o v = Fintype.card V := by
    have h1 : ∑ v : S, nuOf o v = Fintype.card (Out S) := by
      have h := Finset.card_eq_sum_card_fiberwise (s := (univ : Finset (Out S)))
        (t := (univ : Finset S)) (f := o) (fun x _ => mem_univ _)
      rw [Finset.card_univ] at h
      exact h.symm
    have h3 : Fintype.card (Out S) = Sᶜ.card := by
      rw [Fintype.card_subtype]
      congr 1
      ext x
      simp
    have h6 := Finset.card_compl_add_card S
    rw [h1, h3]
    omega
  -- disjointness of the two exposed filters over a fibre
  have hdisj : ∀ v : S, Disjoint
      (univ.filter (fun u : Out S => o u = v ∧ u ∈ Oex ∧ typ G S u = 2))
      (univ.filter (fun u : Out S => o u = v ∧ u ∈ Oex ∧ typ G S u = 3)) := by
    intro v
    refine Finset.disjoint_filter.2 (fun u _ h2 h3 => ?_)
    have := h2.2.2.symm.trans h3.2.2
    omega
  have hcardU : ∀ v : S, cOf G S o Oex 2 v + cOf G S o Oex 3 v =
      (univ.filter (fun u : Out S => o u = v ∧ u ∈ Oex ∧ typ G S u = 2) ∪
        univ.filter (fun u : Out S => o u = v ∧ u ∈ Oex ∧ typ G S u = 3)).card := by
    intro v
    rw [Finset.card_union_of_disjoint (hdisj v)]
    rfl
  have keyab : ∀ v : S, cOf G S o Oex 2 v + cOf G S o Oex 3 v ≤ nuOf o v := by
    intro v
    rw [hcardU v]
    apply Finset.card_le_card
    intro u hu
    simp only [Finset.mem_union, Finset.mem_filter, Finset.mem_univ, true_and] at hu ⊢
    rcases hu with h | h <;> exact h.1
  have key2 : ∀ v : S, (Light₂ P.p₂ P.p₃ P.y (nuOf o v) (F.degree v) ∨ F.degree v = 0) →
      cOf G S o Oex 2 v = 0 := by
    intro v hL
    unfold cOf
    rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
    rintro u - ⟨huv, huOex, hty⟩
    subst huv
    have hnl := ((hmemOex u).1 huOex).2
    have hnl' : ¬ Light₂ P.p₂ P.p₃ P.y (nuOf o (o u)) (F.degree (o u)) := by
      simpa [LightT, hty] using hnl
    rcases hL with hL | hL
    · exact hnl' hL
    · have := deg_pos_of_shared G S F hF.connected u ((hmemOex u).1 huOex).1 (o u)
      omega
  have key3 : ∀ v : S, (Light₃ P.p₂ P.p₃ P.y (nuOf o v) (F.degree v) ∨ F.degree v = 0) →
      cOf G S o Oex 3 v = 0 := by
    intro v hL
    unfold cOf
    rw [Finset.card_eq_zero, Finset.filter_eq_empty_iff]
    rintro u - ⟨huv, huOex, hty⟩
    subst huv
    have hnl := ((hmemOex u).1 huOex).2
    have hnl' : ¬ Light₃ P.p₂ P.p₃ P.y (nuOf o (o u)) (F.degree (o u)) := by
      simpa [LightT, hty] using hnl
    rcases hL with hL | hL
    · exact hnl' hL
    · have := deg_pos_of_shared G S F hF.connected u ((hmemOex u).1 huOex).1 (o u)
      omega
  have keyd : ∀ v : S, F.degree v = 1 → 1 ≤ cOf G S o Oex 2 v + cOf G S o Oex 3 v →
      cOf G S o Oex 2 v + cOf G S o Oex 3 v ≤ nuOf o v - 1 := by
    intro v hdv hpos
    rw [hcardU v] at hpos ⊢
    have hU : 0 < (univ.filter (fun u : Out S => o u = v ∧ u ∈ Oex ∧ typ G S u = 2) ∪
        univ.filter (fun u : Out S => o u = v ∧ u ∈ Oex ∧ typ G S u = 3)).card := by
      omega
    obtain ⟨u0, hu0⟩ := Finset.card_pos.1 hU
    have hu0ex : u0 ∈ Oex ∧ o u0 = v := by
      rcases Finset.mem_union.1 hu0 with h | h
      · exact ⟨(Finset.mem_filter.1 h).2.2.1, (Finset.mem_filter.1 h).2.1⟩
      · exact ⟨(Finset.mem_filter.1 h).2.2.1, (Finset.mem_filter.1 h).2.1⟩
    have hsh0 := hOexS u0 hu0ex.1
    have hS2 : 2 ≤ S.card := by
      have h := Finset.card_le_univ (NS G S u0)
      rw [Fintype.card_coe] at h
      unfold Shared at hsh0
      omega
    obtain ⟨u', hu'⟩ := rsc_leaf G S hS hmin hS2 F hFG hF v hdv
    have hnsh' : ¬ Shared G S u' := by
      unfold Shared
      rw [hu']
      simp
    have hnOex' : u' ∉ Oex := fun h => hnsh' (hOexS u' h)
    have hou' : o u' = v := by
      have hm : o u' ∈ NS G S u' := by
        unfold NS
        simp only [Finset.mem_filter, Finset.mem_univ, true_and]
        exact ho u'
      rw [hu'] at hm
      exact Finset.mem_singleton.1 hm
    have hu'fib : u' ∈ univ.filter (fun u : Out S => o u = v) :=
      Finset.mem_filter.2 ⟨mem_univ _, hou'⟩
    have hsub : (univ.filter (fun u : Out S => o u = v ∧ u ∈ Oex ∧ typ G S u = 2) ∪
        univ.filter (fun u : Out S => o u = v ∧ u ∈ Oex ∧ typ G S u = 3)) ⊆
        (univ.filter (fun u : Out S => o u = v)).erase u' := by
      intro u hu
      have hcond : o u = v ∧ u ∈ Oex := by
        rcases Finset.mem_union.1 hu with h | h
        · exact ⟨(Finset.mem_filter.1 h).2.1, (Finset.mem_filter.1 h).2.2.1⟩
        · exact ⟨(Finset.mem_filter.1 h).2.1, (Finset.mem_filter.1 h).2.2.1⟩
      refine Finset.mem_erase.2 ⟨fun heq => hnOex' (by rw [← heq]; exact hcond.2),
        Finset.mem_filter.2 ⟨mem_univ _, hcond.1⟩⟩
    have hle := Finset.card_le_card hsub
    rw [Finset.card_erase_of_mem hu'fib] at hle
    unfold nuOf
    omega
  have hadm : AdmissibleG P F (labOf G S o Oex) := by
    intro v
    exact ⟨keyab v, fun h => key2 v h, fun h => key3 v h, fun h => keyd v h.1 h.2⟩
  have hco : ∀ u ∈ Oco G S Oex, 0 ≤ Etm P F (labOf G S o Oex)
      (fun X' Υ => Real.log (htil P G S o u X' (X' ∪ Υ))) := by
    intro u hu
    simp only [Oco, Finset.mem_filter, Finset.mem_univ, true_and] at hu
    have hlight : LightT P (typ G S u) (nuOf o (o u)) (F.degree (o u)) := by
      by_contra hl
      exact hu.2 ((hmemOex u).2 ⟨hu.1, hl⟩)
    exact rsc_jlemma_of G hG S hS F hFG hF o ho Oex hOexS P hP u hu.1 hlight (hok u hu.1)
  have hex := rsc_credit_ex G hG S hS F hFG hF o ho Oex hOexS P hP hcr
  have hW := rsc_jensen_nonneg G hG S hS F hFG hF o ho Oex hOexS P ⟨hp₂, hp₂₃, hp₃⟩ hy.le
    ⟨hϖ₂, hϖ₃⟩ hco hex
  exact ⟨hadm, hcount, hW⟩

/-- `cor:rsc-reduction` as stated, for the owner rule. -/
theorem rsc_reduction (P : Par) (hP : P.Standing) (hcr : Credits P.p₃ P.y P.ϖ₂ P.ϖ₃)
    (hmin : S.card = γc G) (o : Out S → S) (ho : ∀ u, G.Adj u.1 (o u).1)
    (hrule : OwnerRule G S F o) :
    AdmissibleG P F (labOf G S o (OexRule P G S F o)) ∧
      S.card + ∑ v, nuOf o v = Fintype.card V ∧
      Wtm P F (labOf G S o (OexRule P G S F o)) ≤ Wcl G S P.p₂ P.p₃ P.y :=
  rsc_reduction_of G hG S hS F hFG hF P hP hcr hmin o ho
    (ownerOK_of_rule G hG S hS F hFG hF o ho hrule)

end TreeSetting


/-- The composition: a bound for all admissible ordered labelled trees gives the same bound for
`W^cl_S(y)` of every minimum connected dominating set. -/
theorem bound_of_tree_bound (P : Par) (hP : P.Standing) (hcr : Credits P.p₃ P.y P.ϖ₂ P.ϖ₃)
    (K e : ℝ)
    (htree : ∀ t : RTree Label, Admissible P.p₂ P.p₃ P.y t →
      K * e ^ (size t + nuSum t) ≤ fin P.p₂ (RSCCert.message P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ t))
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (S : Finset V)
    (hS : IsCDS G S) (hmin : S.card = γc G) :
    K * e ^ Fintype.card V ≤ Wcl G S P.p₂ P.p₃ P.y := by
  obtain ⟨F, hFG, hF⟩ := hS.1.exists_isTree_le
  obtain ⟨o, ho, hok⟩ := exists_ownerOK G hG S hS F hFG hF
  obtain ⟨hadm, hcount, hW⟩ := rsc_reduction_of G hG S hS F hFG hF P hP hcr hmin o ho hok
  -- a root `r ∈ S`
  have hV : Nonempty V := hG.nonempty
  obtain ⟨v⟩ := hV
  have hSne : S.Nonempty := by
    rcases hS.2 v with hv | ⟨u, hu, -⟩
    · exact ⟨v, hv⟩
    · exact ⟨u, hu⟩
  obtain ⟨r0, hr0⟩ := hSne
  set r : S := ⟨r0, hr0⟩
  set lab := labOf G S o (OexRule P G S F o)
  set ord : S → List S := fun v => (Antinorm3.children hF r v).toList
  have hord : IsChildOrder hF r ord := isChildOrder_toList hF r
  set t := toRTree hF r ord lab r
  have ht := htree t (admissible_toRTree P hF r ord hord lab hadm)
  have hsize : size t + nuSum t = Fintype.card V := by
    rw [size_toRTree hF r ord hord lab, nuSum_toRTree hF r ord hord lab]
    have hcS : Fintype.card (S : Set V) = S.card := by simp
    rw [hcS]
    simpa [lab, labOf] using hcount
  have hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1 := fun v => (hadm v).1
  obtain ⟨hrel, hrelEq⟩ := rsc_relaxed P hP hF r ord hord lab hc
  rw [← hsize]
  calc K * e ^ (size t + nuSum t)
      ≤ fin P.p₂ (RSCCert.message P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ t) := ht
    _ = Wrel P hF r lab := hrelEq.symm
    _ ≤ Wtm P F lab := hrel
    _ ≤ Wcl G S P.p₂ P.p₃ P.y := hW

section Data
open Pointwise
open MaxLeafFormal.RSCParams
open MaxLeafFormal.RSCCert (merge init jOf)

/-- `prop:rsc-bound` with `c_Z`, conditional on the data conditions (C1), (C2), (C4), (C5). -/
theorem rsc_bound_of_data (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
          ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
          (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
          Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z)
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (S : Finset V)
    (hS : IsCDS G S) (hmin : S.card = γc G) :
    cZ p₂ Z hZ * ê ^ Fintype.card V ≤ Wcl G S p₂ p₃ y := by
  obtain ⟨⟨hp₂, hp₂₃, hp₃⟩, hy, -, -, -⟩ := rsc_side
  obtain ⟨⟨hϖ₂, hϖ₂', hϖ₃, hϖ₃'⟩, hcr⟩ := rsc_rsccredits
  have hP : (⟨p₂, p₃, y, ϖ₂, ϖ₃⟩ : Par).Standing :=
    ⟨hp₂, hp₂₃, hp₃, hy, hϖ₂, hϖ₂', hϖ₃, hϖ₃'⟩
  exact bound_of_tree_bound (⟨p₂, p₃, y, ϖ₂, ϖ₃⟩ : Par) hP hcr (cZ p₂ Z hZ) ê
    (fun t ht => rsc_tree_bound_of_data Z hZ hZ0 C1 C2 C4 C5 t ht) G hG S hS hmin

/-- `prop:rsc-bound` as stated, given also `c_Z > 0.6060`. -/
theorem rsc_bound_of_data' (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
          ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
          (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
          Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z)
    (hc : (6060/10000 : ℝ) < cZ p₂ Z hZ)
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (S : Finset V)
    (hS : IsCDS G S) (hmin : S.card = γc G) :
    (6060/10000 : ℝ) * ê ^ Fintype.card V ≤ Wcl G S p₂ p₃ y := by
  obtain ⟨-, -, ⟨hê, -⟩, -, -⟩ := rsc_side
  calc (6060/10000 : ℝ) * ê ^ Fintype.card V ≤ cZ p₂ Z hZ * ê ^ Fintype.card V :=
        mul_le_mul_of_nonneg_right hc.le (pow_nonneg hê.le _)
    _ ≤ Wcl G S p₂ p₃ y := rsc_bound_of_data Z hZ hZ0 C1 C2 C4 C5 G hG S hS hmin

end Data
end
end MaxLeafFormal.RSCGraph


==> anc/formal/MaxLeafFormal/RSCGraphDefs.lean <==
import MaxLeafFormal.RSCTreeDefs
import MaxLeafFormal.CDS

/-!
# Definitions of the graph level

The definitions of `RSCGraph`, kept in their own file so that the proof files can import them.
-/

namespace MaxLeafFormal.RSCGraph
open Finset
open MaxLeafFormal.CDS (IsCDS γc termCount)
open MaxLeafFormal.Antinorm8 (RTree size fin cZ PZ initInf)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁ Credits)
open MaxLeafFormal.RSCRec (Par)
open MaxLeafFormal.RSCTree

noncomputable section
open Classical

variable {V : Type*} [Fintype V] [DecidableEq V]

/-- `|N(v) ∩ X'|` and `C(X')`. -/
def nbrCount (G : SimpleGraph V) [DecidableRel G.Adj] (X' : Finset V) (v : V) : ℕ :=
  (X'.filter (G.Adj v)).card
def cand (G : SimpleGraph V) [DecidableRel G.Adj] (X' : Finset V) : Finset V :=
  univ.filter (fun v => v ∉ X' ∧ 2 ≤ nbrCount G X' v)

/-- `W^cl_S(y)` (def:rsc-gf), the expectation over `Υ` as a finite sum. -/
def Wcl (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (p₂ p₃ y : ℝ) : ℝ :=
  ∑ X' ∈ S.powerset, y ^ X'.card *
    ∑ Υ ∈ (cand G X').powerset,
      prodMeas (fun v => pk p₂ p₃ (nbrCount G X' v)) (cand G X') Υ *
        (if Υ ⊆ S then 1 else 0) * (1/2 : ℝ) ^ termCount G (X' ∪ Υ)

/-- Outside vertices `O = V \ S`. -/
abbrev Out (S : Finset V) := {v : V // v ∉ S}

def NS (G : SimpleGraph V) (S : Finset V) (u : Out S) : Finset S :=
  univ.filter (fun v => G.Adj u.1 v.1)
def Private (G : SimpleGraph V) (S : Finset V) (u : Out S) : Prop := (NS G S u).card = 1
def Shared (G : SimpleGraph V) (S : Finset V) (u : Out S) : Prop := 2 ≤ (NS G S u).card
def typ (G : SimpleGraph V) (S : Finset V) (u : Out S) : ℕ := if (NS G S u).card = 2 then 2 else 3
def ind (b : Prop) : ℝ := if b then 1 else 0

/-- `h_u(X', X)`, `h̄_u(X)`, `N'_u`. -/
def hfac (p₂ p₃ : ℝ) (G : SimpleGraph V) (S : Finset V) (u : Out S) (X' X : Finset S) : ℝ :=
  (1/2 : ℝ) ^ (if Disjoint (NS G S u) X then 1 else 0) *
    (1 - pk p₂ p₃ (NS G S u ∩ X').card) ^ (if 2 ≤ (NS G S u ∩ X').card then 1 else 0)
def hbar {S : Finset V} (o : Out S → S) (u : Out S) (X : Finset S) : ℝ :=
  (1/2 : ℝ) ^ (if o u ∈ X then 0 else 1)
def Nprime (G : SimpleGraph V) (S : Finset V) (o : Out S → S) (u : Out S) : Finset S :=
  (NS G S u).erase (o u)

def qT (p₂ p₃ : ℝ) (τ : ℕ) : ℝ := if τ = 2 then 1 - p₂ else 1 - p₃
def deltaT (p₃ : ℝ) (τ : ℕ) : ℝ := if τ = 2 then delta₂ else delta₃ p₃
def ϖT (P : Par) (τ : ℕ) : ℝ := if τ = 2 then P.ϖ₂ else P.ϖ₃
def LightT (P : Par) (τ ν d : ℕ) : Prop :=
  if τ = 2 then Light₂ P.p₂ P.p₃ P.y ν d else Light₃ P.p₂ P.p₃ P.y ν d

/-- `ν_v`, `c_{v,τ}`, the labels, and `O^co` (def:rsc-owner, def:rsc-tm). -/
def nuOf {S : Finset V} (o : Out S → S) (v : S) : ℕ := (univ.filter (fun u => o u = v)).card
def cOf (G : SimpleGraph V) (S : Finset V) (o : Out S → S) (Oex : Finset (Out S)) (τ : ℕ)
    (v : S) : ℕ :=
  (univ.filter (fun u => o u = v ∧ u ∈ Oex ∧ typ G S u = τ)).card
def labOf (G : SimpleGraph V) (S : Finset V) (o : Out S → S) (Oex : Finset (Out S)) :
    S → Label :=
  fun v => (nuOf o v, cOf G S o Oex 2 v, cOf G S o Oex 3 v)
def Oco (G : SimpleGraph V) (S : Finset V) (Oex : Finset (Out S)) : Finset (Out S) :=
  univ.filter (fun u => Shared G S u ∧ u ∉ Oex)

/-- `h̃_u` and `h̃^ex_u`. -/
def htil (P : Par) (G : SimpleGraph V) (S : Finset V) (o : Out S → S) (u : Out S)
    (X' X : Finset S) : ℝ :=
  hfac P.p₂ P.p₃ G S u X' X / hbar o u X
def htilEx (P : Par) (G : SimpleGraph V) (S : Finset V) (o : Out S → S) (u : Out S)
    (X' X : Finset S) : ℝ :=
  hfac P.p₂ P.p₃ G S u X' X /
    (hbar o u X * qT P.p₂ P.p₃ (typ G S u) ^ (if o u ∈ X then 1 else 0)
      * ϖT P (typ G S u) ^ (if o u ∈ X then 0 else 1))

/-- `T_u`, leaves, the owner rule and `O^ex` under it (def:rsc-rule). -/
def span {S : Finset V} (F : SimpleGraph S) (N : Finset S) : Finset S :=
  univ.filter (fun x => ∃ a ∈ N, ∃ b ∈ N, ∃ p : F.Walk a b, p.IsPath ∧ x ∈ p.support)
def IsLeafIn {S : Finset V} (F : SimpleGraph S) (T : Finset S) (v : S) : Prop :=
  v ∈ T ∧ (T.filter (F.Adj v)).card = 1
def OwnerRule (G : SimpleGraph V) (S : Finset V) (F : SimpleGraph S) (o : Out S → S) : Prop :=
  ∀ u, Shared G S u → IsLeafIn F (span F (NS G S u)) (o u)
def OwnerOK (G : SimpleGraph V) (S : Finset V) (F : SimpleGraph S) (o : Out S → S) : Prop :=
  ∀ u, Shared G S u → ((Nprime G S o u).filter (F.Adj (o u))).card ≤ 1
def OexRule (P : Par) (G : SimpleGraph V) (S : Finset V) (F : SimpleGraph S) (o : Out S → S) :
    Finset (Out S) :=
  univ.filter (fun u => Shared G S u ∧ ¬ LightT P (typ G S u) (nuOf o (o u)) (F.degree (o u)))

end
end MaxLeafFormal.RSCGraph


==> anc/formal/MaxLeafFormal/RSCHeadline.lean <==
import MaxLeafFormal.RSCCompose
import MaxLeafFormal.RSCFinal

/-! The success part of thm:rsc for the certificate `RSCFinal.certZ` of prop:rsc-cert, with no data
hypotheses. A separate build target, not imported by `MaxLeafFormal.lean`. It inherits the trust of
`RSCFinal`: `native_decide` in the generated shard theorems. -/

namespace MaxLeafFormal.RSCHeadline
open MaxLeafFormal.CDS (γc)
open MaxLeafFormal.Budget (CdsOutcome cdsMeasure cdsOutput Mcount)

/-- thm:rsc, success part, with the certificate of prop:rsc-cert: no data hypotheses. -/
theorem rsc_success {V : Type*} [Fintype V] [DecidableEq V]
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (κ : ℝ) (hκ : 0 < κ)
    (Θ : ℕ → ℕ)
    (hΘ : ∀ s, 1 ≤ s → s ≤ Fintype.card V →
      RSCTrials.rscOmega * Fintype.card V + Real.logb 2 2 + 1 ≤ Θ s)
    (m : ℕ → ℕ → ℕ → ℕ)
    (hm : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → θ ≤ Θ s →
      Mcount (Fintype.card V) RSCTrials.rscOmega 2 κ (Θ s) θ ≤ m s t θ) :
    (∀ o : CdsOutcome (Fintype.card V) (fun _ _ _ => Finset V × Finset V) Θ m,
        γc G ≤ cdsOutput (Fintype.card V) (fun s _ θ => RSCTrials.rscAccept G s θ) o) ∧
    1 - Real.exp (-κ)
      ≤ (cdsMeasure (Fintype.card V)
          (fun _ t _ => RSCTrials.rscTrialMeasure G (7/100) (77/1000) t) Θ m).real
          {o | cdsOutput (Fintype.card V) (fun s _ θ => RSCTrials.rscAccept G s θ) o = γc G} :=
  RSCCompose.rsc_success_of_data RSCFinal.certZ RSCFinal.certZ_nonempty RSCFinal.certZ_nonneg
    RSCFinal.certZ_C1 RSCFinal.certZ_C2 RSCFinal.certZ_C4 RSCFinal.certZ_C5 RSCFinal.certZ_cZ
    G hG κ hκ Θ hΘ m hm

end MaxLeafFormal.RSCHeadline


==> anc/formal/MaxLeafFormal/RSCParams.lean <==
import MaxLeafFormal.RSCCert

/-!
# Rational side conditions for the RSC parameters

For the parameters of `prop:rsc-cert`, proves `lem:rsc-lightpairs`, (C3), `lem:rsc-rsccredits`,
(C6), the remaining scalar hypotheses of `lem:rsc-cert`, and the tree bound conditional on the
data conditions (C1), (C2), (C4), (C5).
-/

namespace MaxLeafFormal.RSCParams

open MaxLeafFormal.RSCCert
open Pointwise
open MaxLeafFormal.Antinorm8 (RTree size PZ fin cZ initInf)

noncomputable section

/-- prop:rsc-cert. -/
def p₂ : ℝ := 7/100
def p₃ : ℝ := 77/1000
def y : ℝ := 31/100
def ϖ₂ : ℝ := 272657/250000
def ϖ₃ : ℝ := 288677/250000
def ê : ℝ := 145729958/189014575
def ν₀ : ℕ := 24
def νE : ℕ := 36
def d₃ (ν : ℕ) : ℕ := if ν = 1 then 3 else if ν = 2 ∨ ν = 3 then 2 else 1
def d₂ (ν : ℕ) : ℕ := if ν = 1 then 4 else if ν = 2 then 3 else if ν = 3 then 2 else 1

/-! ### Rational bounds for the logarithms

Truncation depths of `Real.abs_log_sub_add_sum_range_le`: 6 terms for `log 0.923` and `log 0.93`
(lightness), 10 for `log ϖ₂`, 13 for `log ϖ₃`, 9 for `log q₃` (credits); `log 2` via
`Real.log_two_gt_d9`. -/

lemma yv : y = 31/100 := by norm_num [y]
lemma p2v : p₂ = 7/100 := by norm_num [p₂]
lemma p3v : p₃ = 77/1000 := by norm_num [p₃]

lemma bconstv : bconst p₂ p₃ y = 76/31 := by
  have hm : max p₂ (p₃ - p₂) = 7/100 := by
    rw [p2v, p3v]; exact max_eq_left (by norm_num)
  unfold bconst
  rw [hm, yv]
  norm_num

/-- -log(1 - 77/1000) lies below 8013/100000, via the alternating series bound. -/
lemma log1m077 : -(8013/100000 : ℝ) ≤ Real.log (1 - 77/1000) := by
  have h := Real.abs_log_sub_add_sum_range_le (x := (77/1000 : ℝ))
    (by rw [abs_lt]; constructor <;> norm_num) 6
  rw [abs_le] at h
  obtain ⟨h1, h2⟩ := h
  norm_num [Finset.sum_range_succ, abs_of_pos] at h1 h2 ⊢
  linarith

lemma log1m007 : -(7258/100000 : ℝ) ≤ Real.log (1 - 7/100) := by
  have h := Real.abs_log_sub_add_sum_range_le (x := (7/100 : ℝ))
    (by rw [abs_lt]; constructor <;> norm_num) 6
  rw [abs_le] at h
  obtain ⟨h1, h2⟩ := h
  norm_num [Finset.sum_range_succ, abs_of_pos] at h1 h2 ⊢
  linarith

lemma eps3le : eps p₃ ≤ 8013/100000 := by
  unfold eps
  rw [p3v]
  linarith [log1m077]

lemma eps2le : eps p₂ ≤ 7258/100000 := by
  unfold eps
  rw [p2v]
  linarith [log1m007]

lemma delta3_split : delta₃ p₃ = Real.log 2 + Real.log (1 - 77/1000) := by
  unfold delta₃
  rw [p3v, Real.log_mul (x := 2) (y := 1 - 77/1000) (by norm_num) (by norm_num)]

lemma delta3ge : (6130/10000 : ℝ) ≤ delta₃ p₃ := by
  rw [delta3_split]
  have h2 : (693147/1000000 : ℝ) < Real.log 2 := lt_trans (by norm_num) Real.log_two_gt_d9
  linarith [log1m077]

lemma delta2ge : (6931/10000 : ℝ) ≤ delta₂ := by
  unfold delta₂
  exact le_of_lt (lt_of_le_of_lt (by norm_num) Real.log_two_gt_d9)

lemma thr2 : eps p₂ * y / delta₂ ≤ 325/10000 := by
  have he := eps2le
  have hd := delta2ge
  have hpos : 0 < delta₂ := by linarith
  rw [div_le_iff₀ hpos, yv]
  linarith

lemma thr3 : (1 + p₃ / y) * (eps p₃ * y / delta₃ p₃) ≤ 506/10000 := by
  have he := eps3le
  have hd := delta3ge
  have hpos : 0 < delta₃ p₃ := by linarith
  have h1 : eps p₃ * y / delta₃ p₃ ≤ 4053/100000 := by
    rw [div_le_iff₀ hpos, yv]
    linarith
  have h2 : 1 + p₃ / y = 387/310 := by
    rw [p3v, yv]; norm_num
  rw [h2]
  linarith

lemma light3_of (ν d : ℕ) (h : (506/10000 : ℝ) ≤ (1/2 : ℝ) ^ ν * ((76/31 : ℝ) ^ d)⁻¹) :
    Light₃ p₂ p₃ y ν d := by
  unfold Light₃
  rw [bconstv, ge_iff_le]
  exact le_trans thr3 h

lemma light2_of (ν d : ℕ) (h : (325/10000 : ℝ) ≤ (1/2 : ℝ) ^ ν * ((76/31 : ℝ) ^ d)⁻¹) :
    Light₂ p₂ p₃ y ν d := by
  unfold Light₂
  rw [bconstv, ge_iff_le]
  exact le_trans thr2 h

/-- Upper bound for log ϖ₂ via the alternating series for log(1 - x), x = 1 - ϖ₂. -/
theorem rsccr_log_w2_le : Real.log ϖ₂ ≤ 0.086753678 := by
  have hx : |1 - ϖ₂| < 1 := by
    rw [abs_lt]; constructor <;> norm_num [ϖ₂]
  have hb : |1 - ϖ₂| = 22657/250000 := by
    rw [abs_of_neg (by norm_num [ϖ₂])]; norm_num [ϖ₂]
  have e2 : 1 - ϖ₂ = -(22657/250000) := by norm_num [ϖ₂]
  have h := Real.abs_log_sub_add_sum_range_le hx 10
  rw [sub_sub_cancel, hb] at h
  obtain ⟨h1, h2⟩ := abs_le.mp h
  rw [e2] at h1 h2
  simp only [Finset.sum_range_succ, Finset.sum_range_zero] at h1 h2
  norm_num at h1 h2
  linarith

/-- Upper bound for log ϖ₃ via the alternating series for log(1 - x), x = 1 - ϖ₃. -/
theorem rsccr_log_w3_le : Real.log ϖ₃ ≤ 0.1438474985 := by
  have hx : |1 - ϖ₃| < 1 := by
    rw [abs_lt]; constructor <;> norm_num [ϖ₃]
  have hb : |1 - ϖ₃| = 38677/250000 := by
    rw [abs_of_neg (by norm_num [ϖ₃])]; norm_num [ϖ₃]
  have e3 : 1 - ϖ₃ = -(38677/250000) := by norm_num [ϖ₃]
  have h := Real.abs_log_sub_add_sum_range_le hx 13
  rw [sub_sub_cancel, hb] at h
  obtain ⟨h1, h2⟩ := abs_le.mp h
  rw [e3] at h1 h2
  simp only [Finset.sum_range_succ, Finset.sum_range_zero] at h1 h2
  norm_num at h1 h2
  linarith

/-- Lower bound for log(1 - p₃) = log 0.923 via the alternating series, x = p₃. -/
theorem rsccr_log_q3_ge : -0.0801260445 ≤ Real.log (1 - p₃) := by
  have hx : |p₃| < 1 := by
    rw [abs_lt]; constructor <;> norm_num [p₃]
  have hp : |p₃| = 77/1000 := by
    rw [abs_of_pos (by norm_num [p₃])]; norm_num [p₃]
  have e : 1 - p₃ = 923/1000 := by norm_num [p₃]
  have ep : p₃ = 77/1000 := by norm_num [p₃]
  have h := Real.abs_log_sub_add_sum_range_le hx 9
  rw [hp, e] at h
  rw [e]
  obtain ⟨h1, h2⟩ := abs_le.mp h
  rw [ep] at h1 h2
  simp only [Finset.sum_range_succ, Finset.sum_range_zero] at h1 h2
  norm_num at h1 h2
  linarith

theorem rsccr_credit_i : Real.log ϖ₂ ≤ (1 - rho₁ p₃ y) * delta₂ := by
  have hr : 1 - rho₁ p₃ y = 28613/228613 := by
    unfold rho₁; norm_num [p₃, y]
  rw [hr]
  unfold delta₂
  have := Real.log_two_gt_d9
  linarith [rsccr_log_w2_le]

theorem rsccr_credit_ii : Real.log ϖ₃ ≤ (1 - rho₁ p₃ y ^ 2) * delta₃ p₃ := by
  have hr : 1 - rho₁ p₃ y ^ 2 = 12263903769/52263903769 := by
    unfold rho₁; norm_num [p₃, y]
  rw [hr]
  unfold delta₃
  rw [Real.log_mul (by norm_num) (by norm_num [p₃])]
  have := Real.log_two_gt_d9
  linarith [rsccr_log_w3_le, rsccr_log_q3_ge]

/-- lem:rsc-lightpairs. -/
theorem rsc_lightpairs :
    Light₃ p₂ p₃ y 1 1 ∧ Light₃ p₂ p₃ y 1 2 ∧ Light₃ p₂ p₃ y 2 1 ∧ Light₃ p₂ p₃ y 3 1 ∧
    Light₂ p₂ p₃ y 1 3 ∧ Light₂ p₂ p₃ y 2 2 := by
  refine ⟨light3_of 1 1 (by norm_num), light3_of 1 2 (by norm_num),
    light3_of 2 1 (by norm_num), light3_of 3 1 (by norm_num),
    light2_of 1 3 (by norm_num), light2_of 2 2 (by norm_num)⟩

/-- (C3) for the RSC parameters. -/
theorem rsc_C3 : ∀ ν, 1 ≤ ν → ν ≤ νE →
    (∀ d, 1 ≤ d → d < d₃ ν → Light₃ p₂ p₃ y ν d) ∧
    (∀ d, 1 ≤ d → d < d₂ ν → Light₂ p₂ p₃ y ν d) := by
  intro ν h1 _
  obtain ⟨L1, L2, L3, L4, L5, L6⟩ := rsc_lightpairs
  by_cases hν : 4 ≤ ν
  · have hne1 : ν ≠ 1 := by omega
    have hne2 : ν ≠ 2 := by omega
    have hne3 : ν ≠ 3 := by omega
    have e3 : d₃ ν = 1 := by simp [d₃, hne1, hne2, hne3]
    have e2 : d₂ ν = 1 := by simp [d₂, hne1, hne2, hne3]
    rw [e3, e2]
    exact ⟨fun d hd1 hd2 => absurd hd2 (by omega), fun d hd1 hd2 => absurd hd2 (by omega)⟩
  · have hlt : ν < 4 := by omega
    interval_cases ν
    · have e3 : d₃ 1 = 3 := by simp [d₃]
      have e2 : d₂ 1 = 4 := by simp [d₂]
      rw [e3, e2]
      refine ⟨fun d hd1 hd2 => ?_, fun d hd1 hd2 => ?_⟩
      · interval_cases d
        · exact L1
        · exact L2
      · interval_cases d
        · exact light2_of 1 1 (by norm_num)
        · exact light2_of 1 2 (by norm_num)
        · exact L5
    · have e3 : d₃ 2 = 2 := by simp [d₃]
      have e2 : d₂ 2 = 3 := by simp [d₂]
      rw [e3, e2]
      refine ⟨fun d hd1 hd2 => ?_, fun d hd1 hd2 => ?_⟩
      · interval_cases d
        · exact L3
      · interval_cases d
        · exact light2_of 2 1 (by norm_num)
        · exact L6
    · have e3 : d₃ 3 = 2 := by simp [d₃]
      have e2 : d₂ 3 = 2 := by simp [d₂]
      rw [e3, e2]
      refine ⟨fun d hd1 hd2 => ?_, fun d hd1 hd2 => ?_⟩
      · interval_cases d
        · exact L4
      · interval_cases d
        · exact light2_of 3 1 (by norm_num)

/-- lem:rsc-rsccredits. -/
theorem rsc_rsccredits :
    (1 ≤ ϖ₂ ∧ ϖ₂ ≤ 2 * (1 - p₂) ∧ 1 ≤ ϖ₃ ∧ ϖ₃ ≤ 2 * (1 - p₃)) ∧ Credits p₃ y ϖ₂ ϖ₃ := by
  refine ⟨by norm_num [ϖ₂, ϖ₃, p₂, p₃], ?_⟩
  unfold Credits
  exact ⟨rsccr_credit_i, rsccr_credit_ii⟩

/-- (C6) for the RSC parameters: (q₃/ê)^37 ≥ ê^(−25). -/
theorem rsc_C6 : ((1 - p₃) / ê) ^ (νE + 1) ≥ ê⁻¹ ^ (ν₀ + 1) := by
  norm_num [p₃, ê, νE, ν₀]

/-- The other scalar hypotheses of lem:rsc-cert. -/
theorem rsc_side :
    (0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1/2) ∧ 0 < y ∧ (0 < ê ∧ ê < 1 - p₃) ∧ 1 ≤ νE ∧
    ∀ ν, 1 ≤ ν → ν ≤ νE → 1 ≤ d₃ ν ∧ d₃ ν ≤ d₂ ν := by
  refine ⟨⟨?_, ?_, ?_⟩, ?_, ⟨?_, ?_⟩, ?_, ?_⟩
  · norm_num [p₂]
  · norm_num [p₂, p₃]
  · norm_num [p₃]
  · norm_num [y]
  · norm_num [ê]
  · norm_num [ê, p₃]
  · norm_num [νE]
  · intro ν h1 h2
    simp only [d₃, d₂]
    split_ifs <;> omega

/-- lem:rsc-cert for the RSC parameters, conditional on the data conditions. -/
theorem rsc_tree_bound_of_data (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty)
    (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
          ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
          (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
          Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z)
    (t : RTree Label) (ht : Admissible p₂ p₃ y t) :
    cZ p₂ Z hZ * ê ^ (size t + nuSum t) ≤ fin p₂ (message p₂ p₃ y ϖ₂ ϖ₃ t) := by
  obtain ⟨hp, hy, hê, hνE, hd⟩ := rsc_side
  exact certificate_conditions p₂ p₃ y ϖ₂ ϖ₃ ê hp hy rsc_rsccredits.1 hê Z hZ hZ0 ν₀ νE hνE
    d₃ d₂ hd C1 C2 rsc_C3 C4 C5 rsc_C6 t ht

/-- Acceptance check 5: the scalar hypotheses of the main theorem hold together. -/
example : True := by
  have := rsc_side; have := rsc_C3; have := rsc_rsccredits; have := rsc_C6; trivial

end

end MaxLeafFormal.RSCParams


==> anc/formal/MaxLeafFormal/RSCRec.lean <==
import MaxLeafFormal.RSCCert

/-!
# The ten-state recursion as algebra

Transcribes the merge, `fin`, `Init` and the forced initial messages of `sec:rsc-rec`
(the paper), the messages of `def:rsc-messages` on ordered rooted labelled trees, and
proves `eq:rsc-credit-small`, nonnegativity, the product formulas at an unforced node and
`lem:rsc-messages` (a)–(d).
-/

namespace MaxLeafFormal.RSCRec
open Finset
open MaxLeafFormal.Antinorm8 (RTree)
open MaxLeafFormal.RSCCert (Label bconst)

noncomputable section

/-- The parameters (p₂, p₃, y, ϖ₂, ϖ₃). -/
structure Par where
  p₂ : ℝ
  p₃ : ℝ
  y : ℝ
  ϖ₂ : ℝ
  ϖ₃ : ℝ

/-- Standing assumptions of `sec:rsc-light` on the parameters. -/
def Par.Standing (P : Par) : Prop :=
  0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1/2 ∧ 0 < P.y ∧
    1 ≤ P.ϖ₂ ∧ P.ϖ₂ ≤ 2 * (1 - P.p₂) ∧ 1 ≤ P.ϖ₃ ∧ P.ϖ₃ ≤ 2 * (1 - P.p₃)

/-- Forcing values; `in` is a Lean keyword, hence `inn`. -/
inductive Force | inn | out | excl
  deriving DecidableEq

def lam (P : Par) : ℝ := P.p₃ / P.p₂

-- indices 0..9 = A, C₀, C₁, C₂, C₃, O₀₀, O₀₁, O₁, O₂, O₃
def chiS10 (P : Par) (Q : Fin 10 → ℝ) : ℝ :=
  2 * Q 0 + 2 * Q 2 + 2 * lam P * (Q 3 + Q 4) + Q 5 + Q 6 + (1 - P.p₂) * Q 7
    + (1 - P.p₃) * (Q 8 + Q 9)
def chiCs10 (Q : Fin 10 → ℝ) : ℝ := 2 * Q 0
def chiCu10 (P : Par) (Q : Fin 10 → ℝ) : ℝ :=
  2 * Q 3 + 2 * lam P * Q 4 + Q 5 + Q 6 + Q 7 + (1 - P.p₂) * Q 8 + (1 - P.p₃) * Q 9
def chiOs10 (Q : Fin 10 → ℝ) : ℝ := Q 0
def chiOx10 (P : Par) (Q : Fin 10 → ℝ) : ℝ := Q 3 + lam P * Q 4
def chiOu10 (P : Par) (Q : Fin 10 → ℝ) : ℝ :=
  Q 5 / 2 + Q 6 + Q 7 + (1 - P.p₂) * Q 8 + (1 - P.p₃) * Q 9
def chiO10 (P : Par) (Q : Fin 10 → ℝ) : ℝ := chiOs10 Q + chiOx10 P Q + chiOu10 P Q

/-- `P ∘ Q`. -/
def merge10 (P : Par) (M Q : Fin 10 → ℝ) : Fin 10 → ℝ :=
  ![M 0 * chiS10 P Q,
    M 1 * chiCu10 P Q,
    M 2 * chiCu10 P Q + M 1 * chiCs10 Q,
    M 3 * chiCu10 P Q + M 2 * chiCs10 Q,
    M 4 * (chiCu10 P Q + chiCs10 Q) + M 3 * chiCs10 Q,
    M 5 * chiOu10 P Q,
    M 6 * (chiOu10 P Q + chiOx10 P Q) + M 5 * chiOx10 P Q,
    M 7 * (chiOu10 P Q + chiOx10 P Q) + (M 5 + M 6) * chiOs10 Q,
    M 8 * (chiOu10 P Q + chiOx10 P Q) + M 7 * chiOs10 Q,
    M 9 * (chiOu10 P Q + chiOx10 P Q + chiOs10 Q) + M 8 * chiOs10 Q]

/-- `fin`. -/
def fin10 (P : Par) (M : Fin 10 → ℝ) : ℝ :=
  M 0 + M 3 + lam P * M 4 + M 5 / 2 + M 6 + M 7 + (1 - P.p₂) * M 8 + (1 - P.p₃) * M 9

/-- `Init(ν; c₂, c₃)`. -/
def init10 (P : Par) (ν c₂ c₃ : ℕ) : Fin 10 → ℝ :=
  ![(1 - P.p₂) ^ c₂ * (1 - P.p₃) ^ c₃ * (P.y / 2), (1 - P.p₂) ^ c₂ * (1 - P.p₃) ^ c₃ * (P.p₂ / 2),
    0, 0, 0, (1/2 : ℝ) ^ ν * P.ϖ₂ ^ c₂ * P.ϖ₃ ^ c₃, 0, 0, 0, 0]

/-- `Init_f`. -/
def initF (P : Par) (ν c₂ c₃ : ℕ) : Option Force → Fin 10 → ℝ
  | none => init10 P ν c₂ c₃
  | some .inn => fun i => if i = 0 then init10 P ν c₂ c₃ i else 0
  | some .out => fun i => if i = 0 then 0 else init10 P ν c₂ c₃ i
  | some .excl => fun i => if i.val < 2 then 0 else init10 P ν c₂ c₃ i

/-- A node carries `((ν_v, c_{v,2}, c_{v,3}), f(v))`. -/
abbrev FLabel := Label × Option Force

mutual
/-- `M_v` of `def:rsc-messages`: children merged left to right. -/
def message10 (P : Par) : RTree FLabel → Fin 10 → ℝ
  | .node ((ν, c₂, c₃), f) cs => mergeAll10 P (initF P ν c₂ c₃ f) cs
def mergeAll10 (P : Par) : (Fin 10 → ℝ) → List (RTree FLabel) → Fin 10 → ℝ
  | M, [] => M
  | M, c :: cs => mergeAll10 P (merge10 P M (message10 P c)) cs
end

def forcing : RTree FLabel → Option Force
  | .node (_, f) _ => f
def kids {α : Type} : RTree α → List (RTree α)
  | .node _ cs => cs

mutual
def AllLabels {α : Type} (R : α → Prop) : RTree α → Prop
  | .node a cs => R a ∧ AllLabelsList R cs
def AllLabelsList {α : Type} (R : α → Prop) : List (RTree α) → Prop
  | [] => True
  | c :: cs => AllLabels R c ∧ AllLabelsList R cs
end

/-- `eq:rsc-credit-small`. -/
theorem credit_small (P : Par) (hP : P.Standing) (ν c₂ c₃ : ℕ) (hc : c₂ + c₃ ≤ ν) :
    (1/2 : ℝ) ^ ν * P.ϖ₂ ^ c₂ * P.ϖ₃ ^ c₃ ≤ (1 - P.p₂) ^ c₂ * (1 - P.p₃) ^ c₃ := by
  obtain ⟨hp2, hp23, hp3, _, hw2, hw2', hw3, hw3'⟩ := hP
  obtain ⟨m, rfl⟩ : ∃ m, ν = c₂ + c₃ + m := ⟨ν - (c₂ + c₃), by omega⟩
  have h2' : (0 : ℝ) ≤ 1 - P.p₂ := by linarith
  have h3' : (0 : ℝ) ≤ 1 - P.p₃ := by linarith
  have hA : P.ϖ₂ / 2 ≤ 1 - P.p₂ := by linarith
  have hB : P.ϖ₃ / 2 ≤ 1 - P.p₃ := by linarith
  have hA0 : 0 ≤ P.ϖ₂ / 2 := by linarith
  have hB0 : 0 ≤ P.ϖ₃ / 2 := by linarith
  have hC1 : (1/2 : ℝ) ^ m ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  have hA' : (P.ϖ₂ / 2) ^ c₂ ≤ (1 - P.p₂) ^ c₂ := pow_le_pow_left₀ hA0 hA c₂
  have hB' : (P.ϖ₃ / 2) ^ c₃ ≤ (1 - P.p₃) ^ c₃ := pow_le_pow_left₀ hB0 hB c₃
  have e : (1/2 : ℝ) ^ (c₂ + c₃ + m) * P.ϖ₂ ^ c₂ * P.ϖ₃ ^ c₃
      = (P.ϖ₂ / 2) ^ c₂ * (P.ϖ₃ / 2) ^ c₃ * (1/2 : ℝ) ^ m := by
    ring
  rw [e]
  have h1 : (P.ϖ₂ / 2) ^ c₂ * (P.ϖ₃ / 2) ^ c₃ * (1/2 : ℝ) ^ m
      ≤ (P.ϖ₂ / 2) ^ c₂ * (P.ϖ₃ / 2) ^ c₃ :=
    mul_le_of_le_one_right (mul_nonneg (pow_nonneg hA0 _) (pow_nonneg hB0 _)) hC1
  have h2 : (P.ϖ₂ / 2) ^ c₂ * (P.ϖ₃ / 2) ^ c₃ ≤ (1 - P.p₂) ^ c₂ * (1 - P.p₃) ^ c₃ :=
    mul_le_mul hA' hB' (pow_nonneg hB0 _) (pow_nonneg h2' _)
  linarith

/-- Nonnegativity helpers for `message10_nonneg`. -/
theorem lam_nonneg (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) : 0 ≤ lam P := by
  unfold lam
  apply div_nonneg <;> linarith [hp.1, hp.2.1]

theorem merge10_nonneg (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1)
    {M Q : Fin 10 → ℝ} (hM : 0 ≤ M) (hQ : 0 ≤ Q) : 0 ≤ merge10 P M Q := by
  have hl := lam_nonneg P hp
  have h2 : 0 ≤ 1 - P.p₂ := by linarith [hp.2.1, hp.2.2]
  have h3 : 0 ≤ 1 - P.p₃ := by linarith [hp.2.2]
  have g : ∀ i, 0 ≤ Q i := fun i => hQ i
  have m : ∀ i, 0 ≤ M i := fun i => hM i
  have hS : 0 ≤ chiS10 P Q := by
    have a1 : 0 ≤ 2 * lam P * (Q 3 + Q 4) :=
      mul_nonneg (mul_nonneg (by norm_num) hl) (add_nonneg (g 3) (g 4))
    have a2 : 0 ≤ (1 - P.p₂) * Q 7 := mul_nonneg h2 (g 7)
    have a3 : 0 ≤ (1 - P.p₃) * (Q 8 + Q 9) := mul_nonneg h3 (add_nonneg (g 8) (g 9))
    unfold chiS10
    linarith [g 0, g 2, g 5, g 6]
  have hCu : 0 ≤ chiCu10 P Q := by
    have a1 : 0 ≤ 2 * lam P * Q 4 := mul_nonneg (mul_nonneg (by norm_num) hl) (g 4)
    have a2 : 0 ≤ (1 - P.p₂) * Q 8 := mul_nonneg h2 (g 8)
    have a3 : 0 ≤ (1 - P.p₃) * Q 9 := mul_nonneg h3 (g 9)
    unfold chiCu10
    linarith [g 3, g 5, g 6, g 7]
  have hCs : 0 ≤ chiCs10 Q := by
    unfold chiCs10
    linarith [g 0]
  have hOs : 0 ≤ chiOs10 Q := g 0
  have hOx : 0 ≤ chiOx10 P Q := by
    have a1 : 0 ≤ lam P * Q 4 := mul_nonneg hl (g 4)
    unfold chiOx10
    linarith [g 3]
  have hOu : 0 ≤ chiOu10 P Q := by
    have a2 : 0 ≤ (1 - P.p₂) * Q 8 := mul_nonneg h2 (g 8)
    have a3 : 0 ≤ (1 - P.p₃) * Q 9 := mul_nonneg h3 (g 9)
    unfold chiOu10
    linarith [g 5, g 6, g 7]
  intro i
  fin_cases i
  · exact mul_nonneg (m 0) hS
  · exact mul_nonneg (m 1) hCu
  · exact add_nonneg (mul_nonneg (m 2) hCu) (mul_nonneg (m 1) hCs)
  · exact add_nonneg (mul_nonneg (m 3) hCu) (mul_nonneg (m 2) hCs)
  · exact add_nonneg (mul_nonneg (m 4) (add_nonneg hCu hCs)) (mul_nonneg (m 3) hCs)
  · exact mul_nonneg (m 5) hOu
  · exact add_nonneg (mul_nonneg (m 6) (add_nonneg hOu hOx)) (mul_nonneg (m 5) hOx)
  · exact add_nonneg (mul_nonneg (m 7) (add_nonneg hOu hOx)) (mul_nonneg (add_nonneg (m 5) (m 6)) hOs)
  · exact add_nonneg (mul_nonneg (m 8) (add_nonneg hOu hOx)) (mul_nonneg (m 7) hOs)
  · exact add_nonneg (mul_nonneg (m 9) (add_nonneg (add_nonneg hOu hOx) hOs)) (mul_nonneg (m 8) hOs)

theorem init10_nonneg (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (ν c₂ c₃ : ℕ) : 0 ≤ init10 P ν c₂ c₃ := by
  have h2 : (0 : ℝ) ≤ 1 - P.p₂ := by linarith [hp.2.1, hp.2.2]
  have h3 : (0 : ℝ) ≤ 1 - P.p₃ := by linarith [hp.2.2]
  have hϖ2 : (0 : ℝ) ≤ P.ϖ₂ := by linarith [hϖ.1]
  have hϖ3 : (0 : ℝ) ≤ P.ϖ₃ := by linarith [hϖ.2]
  have e0 : 0 ≤ (1 - P.p₂) ^ c₂ * (1 - P.p₃) ^ c₃ * (P.y / 2) :=
    mul_nonneg (mul_nonneg (pow_nonneg h2 _) (pow_nonneg h3 _)) (div_nonneg hy (by norm_num))
  have e1 : 0 ≤ (1 - P.p₂) ^ c₂ * (1 - P.p₃) ^ c₃ * (P.p₂ / 2) :=
    mul_nonneg (mul_nonneg (pow_nonneg h2 _) (pow_nonneg h3 _)) (div_nonneg hp.1.le (by norm_num))
  have e5 : 0 ≤ (1/2 : ℝ) ^ ν * P.ϖ₂ ^ c₂ * P.ϖ₃ ^ c₃ :=
    mul_nonneg (mul_nonneg (pow_nonneg (by norm_num) _) (pow_nonneg hϖ2 _)) (pow_nonneg hϖ3 _)
  intro i
  fin_cases i <;> first | exact e0 | exact e1 | exact e5 | simp [init10]

theorem initF_nonneg (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (ν c₂ c₃ : ℕ) (f : Option Force) :
    0 ≤ initF P ν c₂ c₃ f := by
  have h0 := init10_nonneg P hp hy hϖ ν c₂ c₃
  cases f with
  | none => exact h0
  | some g =>
    cases g <;> intro i <;> simp only [initF, Pi.zero_apply] <;> split_ifs <;>
      first | exact h0 i | exact le_refl _

/-- Nonnegativity of messages (`lem:rsc-recursion`, first assertion). -/
theorem message10_nonneg (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (t : RTree FLabel) : 0 ≤ message10 P t := by
  revert t
  refine MaxLeafFormal.Antinorm8.RTree.ind _ ?_
  rintro ⟨⟨ν, c₂, c₃⟩, f⟩ cs ih
  rw [message10]
  have key : ∀ (l : List (RTree FLabel)), (∀ c ∈ l, 0 ≤ message10 P c) →
      ∀ M : Fin 10 → ℝ, 0 ≤ M → 0 ≤ mergeAll10 P M l := by
    intro l
    induction l with
    | nil => intro _ M hM; rwa [mergeAll10]
    | cons c l ihl =>
      intro hl M hM
      rw [mergeAll10]
      exact ihl (fun c' hc' => hl c' (List.mem_cons_of_mem _ hc')) _
        (merge10_nonneg P hp hM (hl c (List.mem_cons_self ..)))
  exact key cs ih _ (initF_nonneg P hp hy hϖ ν c₂ c₃ f)

/-- Zeroth coordinate of a merge chain. -/
theorem merge10_zero (P : Par) (M Q : Fin 10 → ℝ) : merge10 P M Q 0 = M 0 * chiS10 P Q := by
  rfl

theorem mergeAll10_zero (P : Par) (cs : List (RTree FLabel)) : ∀ M : Fin 10 → ℝ,
    mergeAll10 P M cs 0 = M 0 * (cs.map (fun c => chiS10 P (message10 P c))).prod := by
  induction cs with
  | nil => intro M; rw [mergeAll10]; simp
  | cons c cs ih =>
    intro M
    rw [mergeAll10, ih, merge10_zero]
    simp only [List.map_cons, List.prod_cons]
    ring

/-- Sum of coordinates 5..9 of a merge. -/
theorem merge10_osum (P : Par) (M Q : Fin 10 → ℝ) :
    merge10 P M Q 5 + merge10 P M Q 6 + merge10 P M Q 7 + merge10 P M Q 8 + merge10 P M Q 9
      = (M 5 + M 6 + M 7 + M 8 + M 9) * chiO10 P Q := by
  show (M 5 * chiOu10 P Q) + (M 6 * (chiOu10 P Q + chiOx10 P Q) + M 5 * chiOx10 P Q)
      + (M 7 * (chiOu10 P Q + chiOx10 P Q) + (M 5 + M 6) * chiOs10 Q)
      + (M 8 * (chiOu10 P Q + chiOx10 P Q) + M 7 * chiOs10 Q)
      + (M 9 * (chiOu10 P Q + chiOx10 P Q + chiOs10 Q) + M 8 * chiOs10 Q)
      = (M 5 + M 6 + M 7 + M 8 + M 9) * chiO10 P Q
  rw [chiO10]
  ring

theorem mergeAll10_osum (P : Par) (cs : List (RTree FLabel)) : ∀ M : Fin 10 → ℝ,
    mergeAll10 P M cs 5 + mergeAll10 P M cs 6 + mergeAll10 P M cs 7 + mergeAll10 P M cs 8
      + mergeAll10 P M cs 9
      = (M 5 + M 6 + M 7 + M 8 + M 9) * (cs.map (fun c => chiO10 P (message10 P c))).prod := by
  induction cs with
  | nil => intro M; rw [mergeAll10]; simp
  | cons c cs ih =>
    intro M
    rw [mergeAll10, ih, merge10_osum]
    simp only [List.map_cons, List.prod_cons]
    ring

/-- At an unforced node: `A = q^c·(y/2)·∏ χ_S` and `O₀₀+…+O₃ = 2^{-ν}ϖ^c·∏ χ_O`
(the identities used in `lem:rsc-jlemma` and `lem:rsc-odds`). -/
theorem message10_root (P : Par) (ℓ : Label) (cs : List (RTree FLabel)) :
    message10 P (.node (ℓ, none) cs) 0
        = (1 - P.p₂) ^ ℓ.2.1 * (1 - P.p₃) ^ ℓ.2.2 * (P.y / 2)
            * (cs.map (fun c => chiS10 P (message10 P c))).prod ∧
    (message10 P (.node (ℓ, none) cs) 5 + message10 P (.node (ℓ, none) cs) 6
        + message10 P (.node (ℓ, none) cs) 7 + message10 P (.node (ℓ, none) cs) 8
        + message10 P (.node (ℓ, none) cs) 9)
        = (1/2 : ℝ) ^ ℓ.1 * P.ϖ₂ ^ ℓ.2.1 * P.ϖ₃ ^ ℓ.2.2
            * (cs.map (fun c => chiO10 P (message10 P c))).prod := by
  obtain ⟨ν, c₂, c₃⟩ := ℓ
  dsimp only
  have hinit : initF P ν c₂ c₃ none = init10 P ν c₂ c₃ := rfl
  rw [message10, hinit]
  have h0 : init10 P ν c₂ c₃ 0 = (1 - P.p₂) ^ c₂ * (1 - P.p₃) ^ c₃ * (P.y / 2) := rfl
  have h5 : init10 P ν c₂ c₃ 5 + init10 P ν c₂ c₃ 6 + init10 P ν c₂ c₃ 7
      + init10 P ν c₂ c₃ 8 + init10 P ν c₂ c₃ 9 = (1/2 : ℝ) ^ ν * P.ϖ₂ ^ c₂ * P.ϖ₃ ^ c₃ := by
    simp [init10]
  refine ⟨?_, ?_⟩
  · rw [mergeAll10_zero, h0]
  · rw [mergeAll10_osum, h5]

/-! ### Helpers for `lem:rsc-messages` -/

theorem standing_hp (P : Par) (hP : P.Standing) : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1 := by
  obtain ⟨h1, h2, h3, -, -, -, -, -⟩ := hP
  exact ⟨h1, h2, by linarith⟩

theorem standing_y (P : Par) (hP : P.Standing) : 0 < P.y := by
  obtain ⟨-, -, -, h, -, -, -, -⟩ := hP
  exact h

theorem standing_ϖ (P : Par) (hP : P.Standing) : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃ := by
  obtain ⟨-, -, -, -, h1, -, h2, -⟩ := hP
  exact ⟨h1, h2⟩

theorem msg_nonneg (P : Par) (hP : P.Standing) (t : RTree FLabel) : 0 ≤ message10 P t :=
  message10_nonneg P (standing_hp P hP) (standing_y P hP).le (standing_ϖ P hP) t

theorem lam_one (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) : 1 ≤ lam P := by
  unfold lam
  rw [le_div_iff₀ hp.1]
  linarith [hp.2.1]

theorem lam_mul (P : Par) (hp2 : 0 < P.p₂) : lam P * P.p₂ = P.p₃ := by
  unfold lam
  have : P.p₂ ≠ 0 := ne_of_gt hp2
  field_simp

theorem merge10_e1 (P : Par) (M Q : Fin 10 → ℝ) : merge10 P M Q 1 = M 1 * chiCu10 P Q := by
  first | rfl | simp [merge10]

theorem merge10_e2 (P : Par) (M Q : Fin 10 → ℝ) :
    merge10 P M Q 2 = M 2 * chiCu10 P Q + M 1 * chiCs10 Q := by
  first | rfl | simp [merge10]

theorem merge10_e3 (P : Par) (M Q : Fin 10 → ℝ) :
    merge10 P M Q 3 = M 3 * chiCu10 P Q + M 2 * chiCs10 Q := by
  first | rfl | simp [merge10]

theorem merge10_e4 (P : Par) (M Q : Fin 10 → ℝ) :
    merge10 P M Q 4 = M 4 * (chiCu10 P Q + chiCs10 Q) + M 3 * chiCs10 Q := by
  first | rfl | simp [merge10]

theorem merge10_e5 (P : Par) (M Q : Fin 10 → ℝ) : merge10 P M Q 5 = M 5 * chiOu10 P Q := by
  first | rfl | simp [merge10]

theorem merge10_e6 (P : Par) (M Q : Fin 10 → ℝ) :
    merge10 P M Q 6 = M 6 * (chiOu10 P Q + chiOx10 P Q) + M 5 * chiOx10 P Q := by
  first | rfl | simp [merge10]

theorem merge10_e7 (P : Par) (M Q : Fin 10 → ℝ) :
    merge10 P M Q 7 = M 7 * (chiOu10 P Q + chiOx10 P Q) + (M 5 + M 6) * chiOs10 Q := by
  first | rfl | simp [merge10]

theorem merge10_e8 (P : Par) (M Q : Fin 10 → ℝ) :
    merge10 P M Q 8 = M 8 * (chiOu10 P Q + chiOx10 P Q) + M 7 * chiOs10 Q := by
  first | rfl | simp [merge10]

theorem merge10_e9 (P : Par) (M Q : Fin 10 → ℝ) :
    merge10 P M Q 9 = M 9 * (chiOu10 P Q + chiOx10 P Q + chiOs10 Q) + M 8 * chiOs10 Q := by
  first | rfl | simp [merge10]

theorem init10_0 (P : Par) (ν c₂ c₃ : ℕ) :
    init10 P ν c₂ c₃ 0 = (1 - P.p₂) ^ c₂ * (1 - P.p₃) ^ c₃ * (P.y / 2) := by
  first | rfl | simp [init10]

theorem init10_1 (P : Par) (ν c₂ c₃ : ℕ) :
    init10 P ν c₂ c₃ 1 = (1 - P.p₂) ^ c₂ * (1 - P.p₃) ^ c₃ * (P.p₂ / 2) := by
  first | rfl | simp [init10]

theorem init10_5 (P : Par) (ν c₂ c₃ : ℕ) :
    init10 P ν c₂ c₃ 5 = (1/2 : ℝ) ^ ν * P.ϖ₂ ^ c₂ * P.ϖ₃ ^ c₃ := by
  first | rfl | simp [init10]

theorem init10_2 (P : Par) (ν c₂ c₃ : ℕ) : init10 P ν c₂ c₃ 2 = 0 := by
  first | rfl | simp [init10]

theorem init10_3 (P : Par) (ν c₂ c₃ : ℕ) : init10 P ν c₂ c₃ 3 = 0 := by
  first | rfl | simp [init10]

theorem init10_4 (P : Par) (ν c₂ c₃ : ℕ) : init10 P ν c₂ c₃ 4 = 0 := by
  first | rfl | simp [init10]

theorem init10_6 (P : Par) (ν c₂ c₃ : ℕ) : init10 P ν c₂ c₃ 6 = 0 := by
  first | rfl | simp [init10]

theorem init10_7 (P : Par) (ν c₂ c₃ : ℕ) : init10 P ν c₂ c₃ 7 = 0 := by
  first | rfl | simp [init10]

theorem init10_8 (P : Par) (ν c₂ c₃ : ℕ) : init10 P ν c₂ c₃ 8 = 0 := by
  first | rfl | simp [init10]

theorem init10_9 (P : Par) (ν c₂ c₃ : ℕ) : init10 P ν c₂ c₃ 9 = 0 := by
  first | rfl | simp [init10]

theorem merge10_low (P : Par) {M : Fin 10 → ℝ} (Q : Fin 10 → ℝ)
    (h : M 0 = 0 ∧ M 1 = 0 ∧ M 2 = 0 ∧ M 3 = 0 ∧ M 4 = 0) :
    merge10 P M Q 0 = 0 ∧ merge10 P M Q 1 = 0 ∧ merge10 P M Q 2 = 0 ∧
      merge10 P M Q 3 = 0 ∧ merge10 P M Q 4 = 0 := by
  obtain ⟨h0, h1, h2, h3, h4⟩ := h
  rw [merge10_zero, merge10_e1, merge10_e2, merge10_e3, merge10_e4, h0, h1, h2, h3, h4]
  simp

theorem mergeAll10_low (P : Par) (cs : List (RTree FLabel)) : ∀ M : Fin 10 → ℝ,
    (M 0 = 0 ∧ M 1 = 0 ∧ M 2 = 0 ∧ M 3 = 0 ∧ M 4 = 0) →
      (mergeAll10 P M cs 0 = 0 ∧ mergeAll10 P M cs 1 = 0 ∧ mergeAll10 P M cs 2 = 0 ∧
        mergeAll10 P M cs 3 = 0 ∧ mergeAll10 P M cs 4 = 0) := by
  induction cs with
  | nil => intro M h; rw [mergeAll10]; exact h
  | cons c cs ih => intro M h; rw [mergeAll10]; exact ih _ (merge10_low P _ h)

theorem chi_facts (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) {Q : Fin 10 → ℝ}
    (hQ : 0 ≤ Q) :
    0 ≤ chiOu10 P Q ∧ 0 ≤ chiOx10 P Q ∧ 0 ≤ chiOs10 Q ∧ 0 ≤ chiCu10 P Q ∧ 0 ≤ chiCs10 Q ∧
      0 ≤ chiS10 P Q ∧ chiOu10 P Q + chiOx10 P Q ≤ chiCu10 P Q ∧ chiOs10 Q ≤ chiCs10 Q := by
  have hl := lam_nonneg P hp
  have h2 : 0 ≤ 1 - P.p₂ := by linarith [hp.2.1, hp.2.2]
  have h3 : 0 ≤ 1 - P.p₃ := by linarith [hp.2.2]
  have g : ∀ i, 0 ≤ Q i := fun i => hQ i
  have hS : 0 ≤ chiS10 P Q := by
    have a1 : 0 ≤ 2 * lam P * (Q 3 + Q 4) :=
      mul_nonneg (mul_nonneg (by norm_num) hl) (add_nonneg (g 3) (g 4))
    have a2 : 0 ≤ (1 - P.p₂) * Q 7 := mul_nonneg h2 (g 7)
    have a3 : 0 ≤ (1 - P.p₃) * (Q 8 + Q 9) := mul_nonneg h3 (add_nonneg (g 8) (g 9))
    unfold chiS10
    linarith [g 0, g 2, g 5, g 6]
  have hCu : 0 ≤ chiCu10 P Q := by
    have a1 : 0 ≤ 2 * lam P * Q 4 := mul_nonneg (mul_nonneg (by norm_num) hl) (g 4)
    have a2 : 0 ≤ (1 - P.p₂) * Q 8 := mul_nonneg h2 (g 8)
    have a3 : 0 ≤ (1 - P.p₃) * Q 9 := mul_nonneg h3 (g 9)
    unfold chiCu10
    linarith [g 3, g 5, g 6, g 7]
  have hCs : 0 ≤ chiCs10 Q := by
    unfold chiCs10
    linarith [g 0]
  have hOs : 0 ≤ chiOs10 Q := g 0
  have hOx : 0 ≤ chiOx10 P Q := by
    have a1 : 0 ≤ lam P * Q 4 := mul_nonneg hl (g 4)
    unfold chiOx10
    linarith [g 3]
  have hOu : 0 ≤ chiOu10 P Q := by
    have a2 : 0 ≤ (1 - P.p₂) * Q 8 := mul_nonneg h2 (g 8)
    have a3 : 0 ≤ (1 - P.p₃) * Q 9 := mul_nonneg h3 (g 9)
    unfold chiOu10
    linarith [g 5, g 6, g 7]
  have hw : chiOu10 P Q + chiOx10 P Q ≤ chiCu10 P Q := by
    have a1 : 0 ≤ lam P * Q 4 := mul_nonneg hl (g 4)
    unfold chiOu10 chiOx10 chiCu10
    linarith [g 3, g 5]
  have hsO : chiOs10 Q ≤ chiCs10 Q := by
    unfold chiCs10 chiOs10
    linarith [g 0]
  exact ⟨hOu, hOx, hOs, hCu, hCs, hS, hw, hsO⟩

/-- The (a)-inequalities of `lem:rsc-messages`. -/
def AInd (P : Par) (M : Fin 10 → ℝ) : Prop :=
  P.p₂ / 2 * (M 5 + M 6) ≤ M 1 ∧ P.p₂ / 2 * M 7 ≤ M 2 ∧
    P.p₂ / 2 * M 8 ≤ M 3 ∧ P.p₂ / 2 * M 9 ≤ M 4

/-- The (b)-inequality of `lem:rsc-messages`. -/
def BInd (P : Par) (M : Fin 10 → ℝ) : Prop :=
  M 1 + M 2 + M 3 + M 4 ≤ P.p₂ / P.y * M 0

theorem AInd_merge (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1)
    {M Q : Fin 10 → ℝ} (hM : 0 ≤ M) (hQ : 0 ≤ Q) (ha : AInd P M) : AInd P (merge10 P M Q) := by
  obtain ⟨hou, hox, hos, -, -, -, hw, hsO⟩ := chi_facts P hp hQ
  unfold AInd at ha ⊢
  obtain ⟨a1, a2, a3, a4⟩ := ha
  have n : ∀ i, (0 : ℝ) ≤ M i := fun i => hM i
  have hwo : 0 ≤ chiOu10 P Q + chiOx10 P Q := add_nonneg hou hox
  rw [merge10_e1, merge10_e2, merge10_e3, merge10_e4, merge10_e5, merge10_e6, merge10_e7,
    merge10_e8, merge10_e9]
  refine ⟨?_, ?_, ?_, ?_⟩
  · have k1 := mul_le_mul_of_nonneg_right a1 hwo
    have k2 := mul_le_mul_of_nonneg_left hw (n 1)
    linarith
  · have k1 := mul_le_mul_of_nonneg_right a2 hwo
    have k2 := mul_le_mul_of_nonneg_left hw (n 2)
    have k3 := mul_le_mul_of_nonneg_right a1 hos
    have k4 := mul_le_mul_of_nonneg_left hsO (n 1)
    linarith
  · have k1 := mul_le_mul_of_nonneg_right a3 hwo
    have k2 := mul_le_mul_of_nonneg_left hw (n 3)
    have k3 := mul_le_mul_of_nonneg_right a2 hos
    have k4 := mul_le_mul_of_nonneg_left hsO (n 2)
    linarith
  · have k1 := mul_le_mul_of_nonneg_right a4 (add_nonneg hwo hos)
    have k2 := mul_le_mul_of_nonneg_left (add_le_add hw hsO) (n 4)
    have k3 := mul_le_mul_of_nonneg_right a3 hos
    have k4 := mul_le_mul_of_nonneg_left hsO (n 3)
    linarith

theorem AInd_mergeAll (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1)
    (cs : List (RTree FLabel)) :
    (∀ c ∈ cs, 0 ≤ message10 P c) → ∀ M : Fin 10 → ℝ, 0 ≤ M → AInd P M →
      AInd P (mergeAll10 P M cs) := by
  induction cs with
  | nil => intro _ M _ ha; rw [mergeAll10]; exact ha
  | cons c cs ih =>
    intro hn M hM ha
    rw [mergeAll10]
    exact ih (fun c' hc' => hn c' (List.mem_cons_of_mem _ hc')) _
      (merge10_nonneg P hp hM (hn c (List.mem_cons_self ..)))
      (AInd_merge P hp hM (hn c (List.mem_cons_self ..)) ha)

theorem AInd_of_zero (P : Par) (M : Fin 10 → ℝ) (h1 : M 1 = 0) (h2 : M 2 = 0) (h3 : M 3 = 0)
    (h4 : M 4 = 0) (h5 : M 5 = 0) (h6 : M 6 = 0) (h7 : M 7 = 0) (h8 : M 8 = 0)
    (h9 : M 9 = 0) : AInd P M := by
  unfold AInd
  rw [h1, h2, h3, h4, h5, h6, h7, h8, h9]
  norm_num

theorem AInd_init10 (P : Par) (hP : P.Standing) (ν c₂ c₃ : ℕ) (hc : c₂ + c₃ ≤ ν) :
    AInd P (init10 P ν c₂ c₃) := by
  have hC := credit_small P hP ν c₂ c₃ hc
  have hq : 0 ≤ P.p₂ / 2 := by linarith [(standing_hp P hP).1]
  have hA1 := mul_le_mul_of_nonneg_left hC hq
  unfold AInd
  rw [init10_1, init10_5, init10_2, init10_3, init10_4, init10_6, init10_7, init10_8,
    init10_9]
  refine ⟨by linarith, by norm_num, by norm_num, by norm_num⟩

theorem AInd_initF (P : Par) (hP : P.Standing) (ν c₂ c₃ : ℕ) (hc : c₂ + c₃ ≤ ν)
    (f : Option Force) (hf : f ≠ some .excl) : AInd P (initF P ν c₂ c₃ f) := by
  cases f with
  | none => exact AInd_init10 P hP ν c₂ c₃ hc
  | some g =>
    cases g with
    | inn =>
      apply AInd_of_zero P <;> simp [initF]
    | out =>
      have hI := AInd_init10 P hP ν c₂ c₃ hc
      have ho : ∀ i : Fin 10, i ≠ 0 → initF P ν c₂ c₃ (some .out) i = init10 P ν c₂ c₃ i :=
        fun i hi => by simp [initF, hi]
      unfold AInd at hI ⊢
      rw [ho 5 (by decide), ho 6 (by decide), ho 1 (by decide), ho 7 (by decide),
        ho 2 (by decide), ho 8 (by decide), ho 3 (by decide), ho 9 (by decide),
        ho 4 (by decide)]
      exact hI
    | excl => exact absurd rfl hf

theorem BInd_of_zero (P : Par) (hp2 : 0 ≤ P.p₂) (hy : 0 < P.y) (M : Fin 10 → ℝ)
    (h1 : M 1 = 0) (h2 : M 2 = 0) (h3 : M 3 = 0) (h4 : M 4 = 0) (h0 : 0 ≤ M 0) :
    BInd P M := by
  unfold BInd
  rw [h1, h2, h3, h4]
  have := mul_nonneg (div_nonneg hp2 hy.le) h0
  linarith

theorem BInd_init10 (P : Par) (hy : 0 < P.y) (ν c₂ c₃ : ℕ) : BInd P (init10 P ν c₂ c₃) := by
  have hy0 : P.y ≠ 0 := ne_of_gt hy
  have eq : P.p₂ / P.y * ((1 - P.p₂) ^ c₂ * (1 - P.p₃) ^ c₃ * (P.y / 2))
      = (1 - P.p₂) ^ c₂ * (1 - P.p₃) ^ c₃ * (P.p₂ / 2) := by
    field_simp <;> ring
  unfold BInd
  rw [init10_0, init10_1, init10_2, init10_3, init10_4, eq]
  linarith

theorem BInd_initF (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) (hy : 0 < P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (ν c₂ c₃ : ℕ) (f : Option Force) (hf : f ≠ some .out) :
    BInd P (initF P ν c₂ c₃ f) := by
  cases f with
  | none => exact BInd_init10 P hy ν c₂ c₃
  | some g =>
    cases g with
    | inn =>
      have hz : ∀ i : Fin 10, i ≠ 0 → initF P ν c₂ c₃ (some .inn) i = 0 :=
        fun i hi => by simp [initF, hi]
      exact BInd_of_zero P hp.1.le hy _ (hz 1 (by decide)) (hz 2 (by decide))
        (hz 3 (by decide)) (hz 4 (by decide))
        (initF_nonneg P hp hy.le hϖ ν c₂ c₃ (some .inn) 0)
    | out => exact absurd rfl hf
    | excl =>
      have x0 : initF P ν c₂ c₃ (some .excl) 0 = 0 := by simp [initF]
      have x1 : initF P ν c₂ c₃ (some .excl) 1 = 0 := by simp [initF]
      have x2 : initF P ν c₂ c₃ (some .excl) 2 = 0 := by simp [initF, init10]
      have x3 : initF P ν c₂ c₃ (some .excl) 3 = 0 := by simp [initF, init10]
      have x4 : initF P ν c₂ c₃ (some .excl) 4 = 0 := by simp [initF, init10]
      exact BInd_of_zero P hp.1.le hy _ x1 x2 x3 x4 (le_of_eq x0.symm)

theorem BInd_merge (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) (hy : 0 < P.y)
    {M Q : Fin 10 → ℝ} (hM : 0 ≤ M) (hQ : 0 ≤ Q) (hA : AInd P Q) (hB : BInd P M) :
    BInd P (merge10 P M Q) := by
  obtain ⟨-, -, -, hu, hs, -, -, -⟩ := chi_facts P hp hQ
  unfold AInd at hA
  obtain ⟨-, a2, a3, -⟩ := hA
  have hlam := lam_mul P hp.1
  have hl1 := lam_one P hp
  have k2 : 0 ≤ (lam P - 1) * (Q 3 - P.p₂ / 2 * Q 8) :=
    mul_nonneg (by linarith) (by linarith)
  have hlamK : lam P * P.p₂ * Q 8 = P.p₃ * Q 8 := by rw [hlam]
  have hsum : chiCu10 P Q + chiCs10 Q ≤ chiS10 P Q := by
    unfold chiS10 chiCu10 chiCs10
    linarith
  have hB' : M 1 + M 2 + M 3 + M 4 ≤ P.p₂ / P.y * M 0 := hB
  have n0 : (0 : ℝ) ≤ M 0 := hM 0
  have hq : 0 ≤ P.p₂ / P.y * M 0 := mul_nonneg (div_nonneg hp.1.le hy.le) n0
  have h1 := mul_le_mul_of_nonneg_right hB' (add_nonneg hu hs)
  have h2 := mul_le_mul_of_nonneg_left hsum hq
  unfold BInd
  rw [merge10_zero, merge10_e1, merge10_e2, merge10_e3, merge10_e4]
  linarith

theorem BInd_mergeAll (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) (hy : 0 < P.y)
    (cs : List (RTree FLabel)) :
    (∀ c ∈ cs, 0 ≤ message10 P c) → (∀ c ∈ cs, AInd P (message10 P c)) →
      ∀ M : Fin 10 → ℝ, 0 ≤ M → BInd P M → BInd P (mergeAll10 P M cs) := by
  induction cs with
  | nil => intro _ _ M _ hB; rw [mergeAll10]; exact hB
  | cons c cs ih =>
    intro hn hA M hM hB
    rw [mergeAll10]
    exact ih (fun c' hc' => hn c' (List.mem_cons_of_mem _ hc'))
      (fun c' hc' => hA c' (List.mem_cons_of_mem _ hc')) _
      (merge10_nonneg P hp hM (hn c (List.mem_cons_self ..)))
      (BInd_merge P hp hy hM (hn c (List.mem_cons_self ..)) (hA c (List.mem_cons_self ..)) hB)

theorem allLabelsList_mem {R : FLabel → Prop} (cs : List (RTree FLabel)) :
    AllLabelsList R cs → ∀ c ∈ cs, AllLabels R c := by
  induction cs with
  | nil => intro _ c hc; simp at hc
  | cons d ds ih =>
    intro h c hc
    rw [AllLabelsList] at h
    obtain ⟨h1, h2⟩ := h
    rcases List.mem_cons.1 hc with rfl | hc'
    · exact h1
    · exact ih h2 c hc'

theorem AInd_tree (P : Par) (hP : P.Standing) (t : RTree FLabel)
    (hc : AllLabels (fun a : FLabel => a.1.2.1 + a.1.2.2 ≤ a.1.1) t)
    (hf : forcing t ≠ some .excl) : AInd P (message10 P t) := by
  cases t with
  | node a cs =>
    obtain ⟨⟨ν, c₂, c₃⟩, f⟩ := a
    rw [AllLabels] at hc
    obtain ⟨hcn, -⟩ := hc
    have hcn' : c₂ + c₃ ≤ ν := hcn
    have hf' : f ≠ some .excl := hf
    rw [message10]
    exact AInd_mergeAll P (standing_hp P hP) cs (fun c _ => msg_nonneg P hP c) _
      (initF_nonneg P (standing_hp P hP) (standing_y P hP).le (standing_ϖ P hP) ν c₂ c₃ f)
      (AInd_initF P hP ν c₂ c₃ hcn' f hf')

theorem BInd_tree (P : Par) (hP : P.Standing) (t : RTree FLabel)
    (hc : AllLabels (fun a : FLabel => a.1.2.1 + a.1.2.2 ≤ a.1.1) t)
    (hf : forcing t ≠ some .out) (hk : ∀ c ∈ kids t, forcing c ≠ some .excl) :
    BInd P (message10 P t) := by
  cases t with
  | node a cs =>
    obtain ⟨⟨ν, c₂, c₃⟩, f⟩ := a
    rw [AllLabels] at hc
    obtain ⟨-, hcs⟩ := hc
    have hf' : f ≠ some .out := hf
    rw [message10]
    exact BInd_mergeAll P (standing_hp P hP) (standing_y P hP) cs
      (fun c _ => msg_nonneg P hP c)
      (fun c hc' => AInd_tree P hP c (allLabelsList_mem cs hcs c hc') (hk c hc'))
      _
      (initF_nonneg P (standing_hp P hP) (standing_y P hP).le (standing_ϖ P hP) ν c₂ c₃ f)
      (BInd_initF P (standing_hp P hP) (standing_y P hP) (standing_ϖ P hP) ν c₂ c₃ f hf')

theorem low_tree (P : Par) (t : RTree FLabel) (hf : forcing t = some .excl) :
    message10 P t 0 = 0 ∧ message10 P t 1 = 0 ∧ message10 P t 2 = 0 ∧
      message10 P t 3 = 0 ∧ message10 P t 4 = 0 := by
  cases t with
  | node a cs =>
    obtain ⟨⟨ν, c₂, c₃⟩, f⟩ := a
    have hf' : f = some .excl := hf
    rw [message10, hf']
    have x0 : initF P ν c₂ c₃ (some .excl) 0 = 0 := by simp [initF]
    have x1 : initF P ν c₂ c₃ (some .excl) 1 = 0 := by simp [initF]
    have x2 : initF P ν c₂ c₃ (some .excl) 2 = 0 := by simp [initF, init10]
    have x3 : initF P ν c₂ c₃ (some .excl) 3 = 0 := by simp [initF, init10]
    have x4 : initF P ν c₂ c₃ (some .excl) 4 = 0 := by simp [initF, init10]
    exact mergeAll10_low P cs _ ⟨x0, x1, x2, x3, x4⟩

theorem chi_bound (P : Par) (hP : P.Standing) (M : Fin 10 → ℝ) (hM : 0 ≤ M)
    (hB : BInd P M) : chiS10 P M ≤ bconst P.p₂ P.p₃ P.y * chiO10 P M := by
  have hp := standing_hp P hP
  have hy := standing_y P hP
  obtain ⟨hp2, hp23, hp3⟩ := hp
  have n : ∀ i, (0 : ℝ) ≤ M i := fun i => hM i
  have hl : 0 ≤ lam P := lam_nonneg P ⟨hp2, hp23, hp3⟩
  have hlam := lam_mul P hp2
  have hl1 := lam_one P ⟨hp2, hp23, hp3⟩
  have h2 : 0 ≤ 1 - P.p₂ := by linarith
  have h3 : 0 ≤ 1 - P.p₃ := by linarith
  have hB' : M 1 + M 2 + M 3 + M 4 ≤ P.p₂ / P.y * M 0 := hB
  have hD : chiS10 P M - 2 * chiO10 P M ≤ 2 * M 2 + 2 * (lam P - 1) * M 3 := by
    unfold chiS10 chiO10 chiOs10 chiOx10 chiOu10
    have h7 : 0 ≤ P.p₂ * M 7 := mul_nonneg hp2.le (n 7)
    have h8 : 0 ≤ (1 - 2 * P.p₂ + P.p₃) * M 8 := mul_nonneg (by linarith) (n 8)
    have h9 : 0 ≤ (1 - P.p₃) * M 9 := mul_nonneg h3 (n 9)
    linarith [n 6, n 7]
  have hE : P.p₂ * (2 * M 2 + 2 * (lam P - 1) * M 3)
      = 2 * P.p₂ * M 2 + 2 * (P.p₃ - P.p₂) * M 3 := by
    linear_combination (2 * M 3) * hlam
  have m1 : P.p₂ ≤ max P.p₂ (P.p₃ - P.p₂) := le_max_left _ _
  have m2 : P.p₃ - P.p₂ ≤ max P.p₂ (P.p₃ - P.p₂) := le_max_right _ _
  have hF : 2 * P.p₂ * M 2 + 2 * (P.p₃ - P.p₂) * M 3
      ≤ 2 * max P.p₂ (P.p₃ - P.p₂) * (M 2 + M 3) := by
    have e1 := mul_le_mul_of_nonneg_right m1 (n 2)
    have e2 := mul_le_mul_of_nonneg_right m2 (n 3)
    linarith
  have hG : M 2 + M 3 ≤ P.p₂ / P.y * M 0 := by linarith [n 1, n 4]
  have hO0 : M 0 ≤ chiO10 P M := by
    unfold chiO10 chiOs10 chiOx10 chiOu10
    have a1 : 0 ≤ lam P * M 4 := mul_nonneg hl (n 4)
    have a2 : 0 ≤ (1 - P.p₂) * M 8 := mul_nonneg h2 (n 8)
    have a3 : 0 ≤ (1 - P.p₃) * M 9 := mul_nonneg h3 (n 9)
    linarith [n 3, n 5, n 6, n 7]
  have hm0 : 0 ≤ 2 * max P.p₂ (P.p₃ - P.p₂) := by
    have := le_max_left P.p₂ (P.p₃ - P.p₂)
    linarith
  have hq : 0 ≤ P.p₂ / P.y := div_nonneg hp2.le hy.le
  have hfin : P.p₂ * (chiS10 P M - 2 * chiO10 P M)
      ≤ P.p₂ * (2 * max P.p₂ (P.p₃ - P.p₂) / P.y * chiO10 P M) := by
    calc P.p₂ * (chiS10 P M - 2 * chiO10 P M)
        ≤ P.p₂ * (2 * M 2 + 2 * (lam P - 1) * M 3) := mul_le_mul_of_nonneg_left hD hp2.le
      _ = 2 * P.p₂ * M 2 + 2 * (P.p₃ - P.p₂) * M 3 := hE
      _ ≤ 2 * max P.p₂ (P.p₃ - P.p₂) * (M 2 + M 3) := hF
      _ ≤ 2 * max P.p₂ (P.p₃ - P.p₂) * (P.p₂ / P.y * M 0) := mul_le_mul_of_nonneg_left hG hm0
      _ ≤ 2 * max P.p₂ (P.p₃ - P.p₂) * (P.p₂ / P.y * chiO10 P M) :=
          mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left hO0 hq) hm0
      _ = P.p₂ * (2 * max P.p₂ (P.p₃ - P.p₂) / P.y * chiO10 P M) := by ring
  have hD2 := le_of_mul_le_mul_left hfin hp2
  unfold bconst
  rw [add_mul]
  linarith

theorem chi_compare (P : Par) (hP : P.Standing) (M : Fin 10 → ℝ) (hM : 0 ≤ M)
    (hA : AInd P M) : chiO10 P M ≤ chiS10 P M := by
  have hp := standing_hp P hP
  obtain ⟨hp2, hp23, hp3⟩ := hp
  have n : ∀ i, (0 : ℝ) ≤ M i := fun i => hM i
  have hl : 0 ≤ lam P := lam_nonneg P ⟨hp2, hp23, hp3⟩
  have hlam := lam_mul P hp2
  have hl1 := lam_one P ⟨hp2, hp23, hp3⟩
  unfold AInd at hA
  obtain ⟨-, a2, a3, -⟩ := hA
  have k1 := mul_le_mul_of_nonneg_left a3 (show (0 : ℝ) ≤ 2 * lam P - 1 by linarith)
  have hk : lam P * P.p₂ * M 8 = P.p₃ * M 8 := by rw [hlam]
  have hk2 := mul_nonneg hp2.le (n 8)
  have hl4 := mul_nonneg hl (n 4)
  unfold chiS10 chiO10 chiOs10 chiOx10 chiOu10
  linarith [n 0, n 5]

theorem chi_excl (P : Par) (hP : P.Standing) (M : Fin 10 → ℝ) (hM : 0 ≤ M)
    (h : M 0 = 0 ∧ M 1 = 0 ∧ M 2 = 0 ∧ M 3 = 0 ∧ M 4 = 0) :
    (1 - P.p₃) * chiO10 P M ≤ chiS10 P M := by
  obtain ⟨h0, h1, h2, h3, h4⟩ := h
  obtain ⟨hp2, hp23, hp3⟩ := standing_hp P hP
  have n : ∀ i, (0 : ℝ) ≤ M i := fun i => hM i
  unfold chiS10 chiO10 chiOs10 chiOx10 chiOu10
  rw [h0, h2, h3, h4]
  have c5 : 0 ≤ (1 - (1 - P.p₃) / 2) * M 5 := mul_nonneg (by linarith) (n 5)
  have c6 : 0 ≤ P.p₃ * M 6 := mul_nonneg (by linarith) (n 6)
  have c7 : 0 ≤ (P.p₃ - P.p₂) * M 7 := mul_nonneg (by linarith) (n 7)
  have c8 : 0 ≤ ((1 - P.p₃) * P.p₂) * M 8 :=
    mul_nonneg (mul_nonneg (by linarith) hp2.le) (n 8)
  have c9 : 0 ≤ ((1 - P.p₃) * P.p₃) * M 9 :=
    mul_nonneg (mul_nonneg (by linarith) (by linarith)) (n 9)
  linarith

/-- `lem:rsc-messages` (a)–(d), for every node of every ordered labelled tree. -/
theorem rsc_messages (P : Par) (hP : P.Standing) (t : RTree FLabel)
    (hc : AllLabels (fun a : FLabel => a.1.2.1 + a.1.2.2 ≤ a.1.1) t) :
    let M := message10 P t
    (forcing t ≠ some .excl →
      P.p₂ / 2 * (M 5 + M 6) ≤ M 1 ∧ P.p₂ / 2 * M 7 ≤ M 2 ∧
      P.p₂ / 2 * M 8 ≤ M 3 ∧ P.p₂ / 2 * M 9 ≤ M 4) ∧
    (forcing t ≠ some .out → (∀ c ∈ kids t, forcing c ≠ some .excl) →
      M 1 + M 2 + M 3 + M 4 ≤ P.p₂ / P.y * M 0) ∧
    (forcing t ≠ some .out → (∀ c ∈ kids t, forcing c ≠ some .excl) →
      chiS10 P M ≤ bconst P.p₂ P.p₃ P.y * chiO10 P M) ∧
    (forcing t ≠ some .excl → chiO10 P M ≤ chiS10 P M) ∧
    (forcing t = some .excl → (1 - P.p₃) * chiO10 P M ≤ chiS10 P M) := by
  intro M
  exact ⟨fun hf => AInd_tree P hP t hc hf,
    fun hf hk => BInd_tree P hP t hc hf hk,
    fun hf hk => chi_bound P hP (message10 P t) (msg_nonneg P hP t) (BInd_tree P hP t hc hf hk),
    fun hf => chi_compare P hP (message10 P t) (msg_nonneg P hP t) (AInd_tree P hP t hc hf),
    fun hf => chi_excl P hP (message10 P t) (msg_nonneg P hP t) (low_tree P t hf)⟩

end
end MaxLeafFormal.RSCRec


==> anc/formal/MaxLeafFormal/RSCStages.lean <==
import MaxLeafFormal.RSCCert

/-!
# Stages for (C5)

The definition of stages in the proof of `prop:rsc-cert` (with "nonnegative rational" from its statement),
and the fact that stages give (C5) at their start point, from `C5_of_stages`. No data is used.
-/

namespace MaxLeafFormal.RSCCert
open MaxLeafFormal.Antinorm8 (Kpos PZ)
open Pointwise

/-- Stages for (C5): `Ys = [Y₁, …, Y_{j-1}]` are finite sets of
nonnegative rational points such that, with `Y₀ = {P}` and `Y_j = Z`, every `x ∘ z` with
`x ∈ Y_{i-1}` and `z ∈ Z` lies in `conv(Y_i) + 𝒦_pos`, for `1 ≤ i ≤ j = Ys.length + 1`. -/
def IsStages (p₂ p₃ : ℝ) (Z : Finset (Fin 8 → ℝ)) (P : Fin 8 → ℝ)
    (Ys : List (Finset (Fin 8 → ℝ))) : Prop :=
  (∀ Y ∈ Ys, ∀ x ∈ Y, 0 ≤ x ∧ ∀ s, ∃ r : ℚ, x s = (r : ℝ)) ∧
  ∀ i, 1 ≤ i → i ≤ Ys.length + 1 →
    ∀ x ∈ (({P} : Finset (Fin 8 → ℝ)) :: Ys).getD (i - 1) ∅, ∀ z ∈ Z,
      merge p₂ p₃ x z ∈ convexHull ℝ (((Ys ++ [Z]).getD (i - 1) ∅ : Finset (Fin 8 → ℝ)) :
        Set (Fin 8 → ℝ)) + Kpos

/-- Stages give (C5) at their start point, with chains of length `Ys.length + 1`. -/
theorem isStages_C5 {p₂ p₃ : ℝ} (hp : 0 < p₂ ∧ p₂ ≤ p₃ ∧ p₃ < 1)
    {Z : Finset (Fin 8 → ℝ)} (hZ0 : ∀ z ∈ Z, 0 ≤ z) {P : Fin 8 → ℝ} (hP : 0 ≤ P)
    {Ys : List (Finset (Fin 8 → ℝ))} (h : IsStages p₂ p₃ Z P Ys) :
    ∀ Qs : List (Fin 8 → ℝ), Qs.length = Ys.length + 1 → (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
      Qs.foldl (merge p₂ p₃) P ∈ PZ Z := by
  intro Qs hQs hQ
  have key1 : ∀ i, i < Ys.length + 1 →
      ((({P} : Finset (Fin 8 → ℝ)) :: Ys) ++ [Z]).getD i ∅ =
        (({P} : Finset (Fin 8 → ℝ)) :: Ys).getD i ∅ := by
    intro i hi
    rw [List.getD_eq_getElem?_getD, List.getD_eq_getElem?_getD,
      List.getElem?_append_left (by simpa using hi)]
  have key2 : ∀ i, ((({P} : Finset (Fin 8 → ℝ)) :: Ys) ++ [Z]).getD (i + 1) ∅ =
      (Ys ++ [Z]).getD i ∅ := by
    intro i
    rw [List.cons_append, List.getD_cons_succ]
  refine C5_of_stages hp hZ0 P hP (Ys.length + 1)
    (fun i => ((({P} : Finset (Fin 8 → ℝ)) :: Ys) ++ [Z]).getD i ∅) ?_ ?_ ?_ ?_ Qs hQs hQ
  · simp
  · show ((({P} : Finset (Fin 8 → ℝ)) :: Ys) ++ [Z]).getD (Ys.length + 1) ∅ = Z
    rw [key2, List.getD_eq_getElem?_getD, List.getElem?_append_right le_rfl]
    simp
  · intro i hi x hx
    have hx' : x ∈ (({P} : Finset (Fin 8 → ℝ)) :: Ys).getD i ∅ := by
      rw [← key1 i hi]; exact hx
    rcases i with _ | k
    · have : x = P := by simpa using hx'
      rw [this]; exact hP
    · have hk : k < Ys.length := by omega
      rw [List.getD_cons_succ, List.getD_eq_getElem?_getD, List.getElem?_eq_getElem hk,
        Option.getD_some] at hx'
      exact (h.1 _ (List.getElem_mem hk) x hx').1
  · intro i hi1 hij x hx z hz
    obtain ⟨k, rfl⟩ : ∃ k, i = k + 1 := ⟨i - 1, by omega⟩
    have hx' : x ∈ (({P} : Finset (Fin 8 → ℝ)) :: Ys).getD k ∅ := by
      have e := key1 k (by omega)
      simp only [Nat.add_sub_cancel] at hx
      rw [← e]; exact hx
    show merge p₂ p₃ x z ∈ convexHull ℝ
      (((({P} : Finset (Fin 8 → ℝ)) :: Ys) ++ [Z]).getD (k + 1) ∅ : Set (Fin 8 → ℝ)) + Kpos
    rw [key2]
    have h2 := h.2 (k + 1) (by omega) hij
    simp only [Nat.add_sub_cancel] at h2
    exact h2 x hx' z hz

end MaxLeafFormal.RSCCert


==> anc/formal/MaxLeafFormal/RSCSteiner.lean <==
import MaxLeafFormal.RSCCompose
import MaxLeafFormal.SteinerCDS

/-!
# Algorithm RSC with its Steiner step

No function in this file (or in `SteinerDir`/`SteinerCDS`) returns a connected dominating set or a
spanning tree: `rscAcceptSt_witness` and `rscAcceptSt_witness_min` only state that they exist.
-/

namespace MaxLeafFormal.RSCSteiner

open Finset
open MaxLeafFormal.CDS (IsCDS γc termCount numLeaves)
open MaxLeafFormal.Budget (CdsOutcome cdsMeasure cdsOutput Mcount)

variable {V : Type*} [Fintype V] [DecidableEq V]

/-- Step (c) of alg:rsc-algorithm with `𝒜_St` itself. -/
def rscAcceptSt (G : SimpleGraph V) [DecidableRel G.Adj] (s θ : ℕ) : Set (Finset V × Finset V) :=
  {z | (z.1 ∪ z.2).card ≤ s ∧ termCount G (z.1 ∪ z.2) ≤ θ ∧ SteinerCDS.aSt G (z.1 ∪ z.2) s}

-- `rscAcceptSt` equals `RSCTrials.rscAccept` (uses `SteinerCDS.aSt_iff_extYes`, with `hk` from the first conjunct)
theorem rscAcceptSt_eq (G : SimpleGraph V) [DecidableRel G.Adj] (s θ : ℕ) :
    rscAcceptSt G s θ = RSCTrials.rscAccept G s θ := by
  ext z
  simp only [rscAcceptSt, RSCTrials.rscAccept, Set.mem_ofPred_eq]
  constructor
  · rintro ⟨h1, h2, h3⟩
    exact ⟨h1, h2, (SteinerCDS.aSt_iff_extYes G _ s h1).mp h3⟩
  · rintro ⟨h1, h2, h3⟩
    exact ⟨h1, h2, (SteinerCDS.aSt_iff_extYes G _ s h1).mpr h3⟩

section Data
open Pointwise
open MaxLeafFormal.RSCParams
open MaxLeafFormal.RSCCert (merge init jOf)
open MaxLeafFormal.Antinorm8 (PZ cZ initInf)

-- `RSCCompose.rsc_success_of_data` with the Steiner step; the same binders.
theorem rsc_success_of_data_st (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
          ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
          (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
          Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z)
    (hc : (6060/10000 : ℝ) < cZ p₂ Z hZ)
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (κ : ℝ) (hκ : 0 < κ)
    (Θ : ℕ → ℕ)
    (hΘ : ∀ s, 1 ≤ s → s ≤ Fintype.card V →
      RSCTrials.rscOmega * Fintype.card V + Real.logb 2 2 + 1 ≤ Θ s)
    (m : ℕ → ℕ → ℕ → ℕ)
    (hm : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → θ ≤ Θ s →
      Mcount (Fintype.card V) RSCTrials.rscOmega 2 κ (Θ s) θ ≤ m s t θ) :
    (∀ o : CdsOutcome (Fintype.card V) (fun _ _ _ => Finset V × Finset V) Θ m,
        γc G ≤ cdsOutput (Fintype.card V) (fun s _ θ => rscAcceptSt G s θ) o) ∧
    1 - Real.exp (-κ)
      ≤ (cdsMeasure (Fintype.card V)
          (fun _ t _ => RSCTrials.rscTrialMeasure G (7/100) (77/1000) t) Θ m).real
          {o | cdsOutput (Fintype.card V) (fun s _ θ => rscAcceptSt G s θ) o = γc G} := by
  simp only [rscAcceptSt_eq]
  exact RSCCompose.rsc_success_of_data Z hZ hZ0 C1 C2 C4 C5 hc G hG κ hκ Θ hΘ m hm

-- `RSCCompose.rsc_maxLeaf_of_data` with the Steiner step; the same binders.
theorem rsc_maxLeaf_of_data_st (Z : Finset (Fin 8 → ℝ)) (hZ : Z.Nonempty) (hZ0 : ∀ z ∈ Z, 0 ≤ z)
    (C1 : ∀ z ∈ Z, ∀ z' ∈ Z, merge p₂ p₃ z z' ∈ PZ Z)
    (C2 : (∀ ν ≤ ν₀, init p₂ p₃ y ϖ₂ ϖ₃ ν 0 0 ∈ ê ^ (1 + ν) • PZ Z) ∧
          initInf p₂ y ∈ ê ^ (ν₀ + 2) • PZ Z)
    (C4 : ∀ ν, 2 ≤ ν → ν ≤ νE → d₃ ν ≤ 1 →
          (∀ c₃, 1 ≤ c₃ → c₃ ≤ ν - 1 → init p₂ p₃ y ϖ₂ ϖ₃ ν 0 c₃ ∈ ê ^ (1 + ν) • PZ Z) ∧
          (d₂ ν ≤ 1 → ∀ c₂ c₃, 1 ≤ c₂ → c₂ + c₃ ≤ ν - 1 →
             init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃ ∈ ê ^ (1 + ν) • PZ Z))
    (C5 : ∀ ν, 1 ≤ ν → ν ≤ νE → ∀ c₂ c₃, 1 ≤ c₂ + c₃ → c₂ + c₃ ≤ ν →
          ∀ Qs : List (Fin 8 → ℝ), Qs.length = (if c₂ = 0 then jOf d₃ ν else jOf d₂ ν) →
          (∀ Q ∈ Qs, Q ∈ PZ Z ∧ 0 ≤ Q) →
          Qs.foldl (merge p₂ p₃) ((ê ^ (1 + ν))⁻¹ • init p₂ p₃ y ϖ₂ ϖ₃ ν c₂ c₃) ∈ PZ Z)
    (hc : (6060/10000 : ℝ) < cZ p₂ Z hZ)
    (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected) (κ : ℝ) (hκ : 0 < κ)
    (Θ : ℕ → ℕ)
    (hΘ : ∀ s, 1 ≤ s → s ≤ Fintype.card V →
      RSCTrials.rscOmega * Fintype.card V + Real.logb 2 2 + 1 ≤ Θ s)
    (m : ℕ → ℕ → ℕ → ℕ)
    (hm : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → θ ≤ Θ s →
      Mcount (Fintype.card V) RSCTrials.rscOmega 2 κ (Θ s) θ ≤ m s t θ)
    (hn : 3 ≤ Fintype.card V) :
    1 - Real.exp (-κ)
      ≤ (cdsMeasure (Fintype.card V)
          (fun _ t _ => RSCTrials.rscTrialMeasure G (7/100) (77/1000) t) Θ m).real
          {o | IsGreatest {ℓ | ∃ F : SimpleGraph V, F ≤ G ∧ F.IsTree ∧ MaxLeafFormal.CDS.numLeaves F = ℓ}
                 (Fintype.card V - cdsOutput (Fintype.card V)
                    (fun s _ θ => rscAcceptSt G s θ) o)} := by
  simp only [rscAcceptSt_eq]
  exact RSCCompose.rsc_maxLeaf_of_data Z hZ hZ0 C1 C2 C4 C5 hc G hG κ hκ Θ hΘ m hm hn

end Data

-- An accepted trial extends to a CDS of size ≤ s and a spanning tree with
-- ≥ n − |S| leaves (existence only; no minimality)
theorem rscAcceptSt_witness (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    (s θ : ℕ) (z : Finset V × Finset V) (hz : z ∈ rscAcceptSt G s θ) :
    ∃ S : Finset V, z.1 ∪ z.2 ⊆ S ∧ IsCDS G S ∧ S.card ≤ s ∧
      ∃ F : SimpleGraph V, F ≤ G ∧ F.IsTree ∧ (∀ v ∉ S, Nat.card (F.neighborSet v) = 1) ∧
        Fintype.card V - S.card ≤ numLeaves F := by
  rw [rscAcceptSt_eq] at hz
  simp only [RSCTrials.rscAccept, MLS.ExtYes, Set.mem_ofPred_eq] at hz
  obtain ⟨hcard, _, Y, hdisj, hY, hcds⟩ := hz
  refine ⟨z.1 ∪ z.2 ∪ Y, subset_union_left, hcds, ?_,
    MaxLeafFormal.CDS.spanningTree_of_CDS G hG _ hcds⟩
  rw [card_union_of_disjoint hdisj]
  omega

-- At s = γc G the CDS is minimum, and for n ≥ 3 the tree has exactly
-- n − γc G leaves, the most of any spanning tree (existence only)
theorem rscAcceptSt_witness_min (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    (θ : ℕ) (z : Finset V × Finset V) (hz : z ∈ rscAcceptSt G (γc G) θ) :
    ∃ S : Finset V, z.1 ∪ z.2 ⊆ S ∧ IsCDS G S ∧ S.card = γc G ∧
      ∃ F : SimpleGraph V, F ≤ G ∧ F.IsTree ∧ (∀ v ∉ S, Nat.card (F.neighborSet v) = 1) ∧
        (3 ≤ Fintype.card V →
          numLeaves F = Fintype.card V - γc G ∧
          IsGreatest {ℓ | ∃ F' : SimpleGraph V, F' ≤ G ∧ F'.IsTree ∧ numLeaves F' = ℓ}
            (numLeaves F)) := by
  obtain ⟨S, hzS, hS, hSc, F, hFG, hF, hleaf, hnum⟩ := rscAcceptSt_witness G hG (γc G) θ z hz
  have hge : γc G ≤ S.card := Nat.sInf_le ⟨S, hS, rfl⟩
  have hSeq : S.card = γc G := le_antisymm hSc hge
  refine ⟨S, hzS, hS, hSeq, F, hFG, hF, hleaf, fun hn => ?_⟩
  have hmax := MaxLeafFormal.CDS.maxLeaf_eq G hG hn
  have hle : numLeaves F ≤ Fintype.card V - γc G := hmax.2 ⟨F, hFG, hF, rfl⟩
  have heq : numLeaves F = Fintype.card V - γc G := by rw [hSeq] at hnum; omega
  refine ⟨heq, ?_⟩
  rw [heq]
  exact hmax

end MaxLeafFormal.RSCSteiner


==> anc/formal/MaxLeafFormal/RSCTreeDefs.lean <==
import MaxLeafFormal.RSCRec
import MaxLeafFormal.Antinorm3

/-!
# Definitions of the tree model

The definitions of `RSCTreeModel`, kept in their own file so that the proof files can import them.
-/

namespace MaxLeafFormal.RSCTree
open Finset
open MaxLeafFormal.Antinorm8 (RTree size fin)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁)
open MaxLeafFormal.RSCRec
open MaxLeafFormal.Antinorm3 (children D)
open MaxLeafFormal.CDS (par comp)

noncomputable section
open Classical

variable {Vt : Type*} [Fintype Vt] [DecidableEq Vt]

/-- `p_k`, total: only `k ≥ 2` is ever used with a nonzero exponent. -/
def pk (p₂ p₃ : ℝ) (k : ℕ) : ℝ := if k ≤ 2 then p₂ else p₃

/-- Product measure of `Υ ⊆ C` with inclusion probabilities `p`. -/
def prodMeas {α : Type*} [DecidableEq α] (p : α → ℝ) (C Υ : Finset α) : ℝ :=
  (∏ v ∈ Υ, p v) * ∏ v ∈ C \ Υ, (1 - p v)

/-- `k_F(v)`, `C_F(X')`, `π_{X'}(Υ)`, `Ψ_F(X)`. -/
def kF (F : SimpleGraph Vt) (X' : Finset Vt) (v : Vt) : ℕ := (X'.filter (F.Adj v)).card
def candF (F : SimpleGraph Vt) (X' : Finset Vt) : Finset Vt :=
  univ.filter (fun v => v ∉ X' ∧ 2 ≤ kF F X' v)
def piF (p₂ p₃ : ℝ) (F : SimpleGraph Vt) (X' Υ : Finset Vt) : ℝ :=
  prodMeas (fun v => pk p₂ p₃ (kF F X' v)) (candF F X') Υ
def psiF (F : SimpleGraph Vt) (X : Finset Vt) : ℕ :=
  (univ.filter (fun v => v ∉ X ∧ ∀ u, F.Adj v u → u ∉ X)).card + comp F X

/-- `ĥ_v(X)`; `lab v = (ν_v, c_{v,2}, c_{v,3})`. -/
def hhat (P : Par) (lab : Vt → Label) (v : Vt) (X : Finset Vt) : ℝ :=
  if v ∈ X then (1 - P.p₂) ^ (lab v).2.1 * (1 - P.p₃) ^ (lab v).2.2
  else (1/2 : ℝ) ^ (lab v).1 * P.ϖ₂ ^ (lab v).2.1 * P.ϖ₃ ^ (lab v).2.2

/-- `wt(X', Υ)`, `W^tm`, `Pr_tm`, `E_tm`. -/
def wt (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label) (X' Υ : Finset Vt) : ℝ :=
  P.y ^ X'.card * piF P.p₂ P.p₃ F X' Υ * (1/2 : ℝ) ^ psiF F (X' ∪ Υ)
    * ∏ v, hhat P lab v (X' ∪ Υ)
def wsum (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E : Finset Vt → Finset Vt → Prop) : ℝ :=
  ∑ X' : Finset Vt, ∑ Υ ∈ (candF F X').powerset, if E X' Υ then wt P F lab X' Υ else 0
def Wtm (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label) : ℝ := wsum P F lab (fun _ _ => True)
def Ptm (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label) (E : Finset Vt → Finset Vt → Prop) : ℝ :=
  wsum P F lab E / Wtm P F lab
def Pcond (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label)
    (E B : Finset Vt → Finset Vt → Prop) : ℝ :=
  Ptm P F lab (fun X' Υ => E X' Υ ∧ B X' Υ) / Ptm P F lab B
def Etm (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label) (g : Finset Vt → Finset Vt → ℝ) : ℝ :=
  (∑ X' : Finset Vt, ∑ Υ ∈ (candF F X').powerset, wt P F lab X' Υ * g X' Υ) / Wtm P F lab

/-- `(X', Υ)` respects the forcing `f`. -/
def Respects (f : Vt → Option Force) (X' Υ : Finset Vt) : Prop :=
  ∀ v, (f v = some .inn → v ∈ X') ∧ (f v = some .out → v ∉ X') ∧
    (f v = some .excl → v ∉ X' ∪ Υ)

/-- `ord v` lists the children of `v` (tree rooted at `r`) without repetition. -/
def IsChildOrder {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (ord : Vt → List Vt) : Prop :=
  ∀ v, (ord v).Nodup ∧ ∀ w, w ∈ ord v ↔ w ∈ children hF r v

/-- The subtree of `v`, rooted at `r`, as an ordered labelled tree. -/
def toRTree {α : Type} {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (ord : Vt → List Vt)
    (lab : Vt → α) (v : Vt) : RTree α :=
  .node (lab v) (((ord v).filter (· ∈ children hF r v)).attach.map
    (fun w => toRTree hF r ord lab w.1))
termination_by (D hF r v).card
decreasing_by
  exact Antinorm3.card_D_child_lt hF r (by simpa using (List.mem_filter.1 w.2).2)

/-- `def:rsc-admissible` on a tree, with `d = d_F(v)`. -/
def AdmissibleG (P : Par) (F : SimpleGraph Vt) (lab : Vt → Label) : Prop :=
  ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1 ∧
    ((Light₂ P.p₂ P.p₃ P.y (lab v).1 (F.degree v) ∨ F.degree v = 0) → (lab v).2.1 = 0) ∧
    ((Light₃ P.p₂ P.p₃ P.y (lab v).1 (F.degree v) ∨ F.degree v = 0) → (lab v).2.2 = 0) ∧
    ((F.degree v = 1 ∧ 1 ≤ (lab v).2.1 + (lab v).2.2) →
      (lab v).2.1 + (lab v).2.2 ≤ (lab v).1 - 1)

/-- `p̃(v)` and `W̃`. -/
def ptil (P : Par) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (X' : Finset Vt) (v : Vt) : ℝ :=
  if v ≠ r ∧ par hF r v ∈ X' ∧ 2 ≤ (X' ∩ children hF r v).card then P.p₃ else P.p₂
def Wrel (P : Par) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (lab : Vt → Label) : ℝ :=
  ∑ X' : Finset Vt, ∑ Υ ∈ (candF F X').powerset,
    P.y ^ X'.card * prodMeas (ptil P hF r X') (candF F X') Υ * (1/2 : ℝ) ^ psiF F (X' ∪ Υ)
      * ∏ v, hhat P lab v (X' ∪ Υ)

end
end MaxLeafFormal.RSCTree


==> anc/formal/MaxLeafFormal/RSCTreeGen.lean <==
import MaxLeafFormal.RSCTreeDefs

/-!
# A generic ten-state recursion (proof machinery for the tree model)

The closure probability of a candidate `v` is `g b j`, where `b` says that `v` is not the root and
its parent is sampled, and `j` is the number of sampled children of `v`. With
`g b j = p_{j + [b]}` this is the tree model of `def:rsc-tm` (`gPk`); with `g true j = p₃` for
`j ≥ 2` and `p₂` otherwise it is the relaxed model `p̃` of `sec:rsc-cert` (`gRel`). The recursion
`recursionG` is the proof of `lem:rsc-recursion`, written once for both.
-/

namespace MaxLeafFormal.RSCTree
open Finset
open MaxLeafFormal.Antinorm8 (RTree)
open MaxLeafFormal.RSCCert (Label)
open MaxLeafFormal.RSCRec
open MaxLeafFormal.Antinorm3 (children D)
open MaxLeafFormal.CDS (par comp)

noncomputable section
open Classical

variable {Vt : Type*} [Fintype Vt] [DecidableEq Vt]

/-- The two closure-probability functions. -/
def gPk (P : Par) (b : Bool) (j : ℕ) : ℝ := pk P.p₂ P.p₃ (j + if b then 1 else 0)
def gRel (P : Par) (b : Bool) (j : ℕ) : ℝ := if b = true ∧ 2 ≤ j then P.p₃ else P.p₂

/-- `[v ≠ r ∧ par v ∈ X']` and `|X' ∩ children v|`. -/
def bpar {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (X' : Finset Vt) (v : Vt) : Bool :=
  decide (v ≠ r ∧ par hF r v ∈ X')
def jch {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (X' : Finset Vt) (v : Vt) : ℕ :=
  (X' ∩ children hF r v).card

/-- The weight of `(X', Υ)` with closure probabilities `g`. -/
def wtG (P : Par) (g : Bool → ℕ → ℝ) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (lab : Vt → Label) (X' Υ : Finset Vt) : ℝ :=
  P.y ^ X'.card * prodMeas (fun v => g (bpar hF r X' v) (jch hF r X' v)) (candF F X') Υ
    * (1/2 : ℝ) ^ psiF F (X' ∪ Υ) * ∏ v, hhat P lab v (X' ∪ Υ)
def wsumG (P : Par) (g : Bool → ℕ → ℝ) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (lab : Vt → Label) (E : Finset Vt → Finset Vt → Prop) : ℝ :=
  ∑ X' : Finset Vt, ∑ Υ ∈ (candF F X').powerset, if E X' Υ then wtG P g hF r lab X' Υ else 0

/-- The functionals and the merge with closure probabilities `g` (`q = 1 - g`). -/
def chiSG (P : Par) (g : Bool → ℕ → ℝ) (Q : Fin 10 → ℝ) : ℝ :=
  2 * Q 0 + 2 * (g true 1 / P.p₂) * Q 2 + 2 * (g true 2 / P.p₂) * Q 3
    + 2 * (g true 3 / P.p₂) * Q 4 + Q 5 + Q 6 + (1 - g true 1) * Q 7 + (1 - g true 2) * Q 8
    + (1 - g true 3) * Q 9
def chiCuG (P : Par) (g : Bool → ℕ → ℝ) (Q : Fin 10 → ℝ) : ℝ :=
  2 * (g false 2 / P.p₂) * Q 3 + 2 * (g false 3 / P.p₂) * Q 4 + Q 5 + Q 6 + Q 7
    + (1 - g false 2) * Q 8 + (1 - g false 3) * Q 9
def chiOxG (P : Par) (g : Bool → ℕ → ℝ) (Q : Fin 10 → ℝ) : ℝ :=
  (g false 2 / P.p₂) * Q 3 + (g false 3 / P.p₂) * Q 4
def chiOuG (g : Bool → ℕ → ℝ) (Q : Fin 10 → ℝ) : ℝ :=
  Q 5 / 2 + Q 6 + Q 7 + (1 - g false 2) * Q 8 + (1 - g false 3) * Q 9

def mergeG (P : Par) (g : Bool → ℕ → ℝ) (M Q : Fin 10 → ℝ) : Fin 10 → ℝ :=
  ![M 0 * chiSG P g Q,
    M 1 * chiCuG P g Q,
    M 2 * chiCuG P g Q + M 1 * chiCs10 Q,
    M 3 * chiCuG P g Q + M 2 * chiCs10 Q,
    M 4 * (chiCuG P g Q + chiCs10 Q) + M 3 * chiCs10 Q,
    M 5 * chiOuG g Q,
    M 6 * (chiOuG g Q + chiOxG P g Q) + M 5 * chiOxG P g Q,
    M 7 * (chiOuG g Q + chiOxG P g Q) + (M 5 + M 6) * chiOs10 Q,
    M 8 * (chiOuG g Q + chiOxG P g Q) + M 7 * chiOs10 Q,
    M 9 * (chiOuG g Q + chiOxG P g Q + chiOs10 Q) + M 8 * chiOs10 Q]

mutual
def messageG (P : Par) (g : Bool → ℕ → ℝ) : RTree FLabel → Fin 10 → ℝ
  | .node ((ν, c₂, c₃), f) cs => mergeAllG P g (initF P ν c₂ c₃ f) cs
def mergeAllG (P : Par) (g : Bool → ℕ → ℝ) : (Fin 10 → ℝ) → List (RTree FLabel) → Fin 10 → ℝ
  | M, [] => M
  | M, c :: cs => mergeAllG P g (mergeG P g M (messageG P g c)) cs
end

/-! ### Proof machinery: the merge on basis vectors -/

/-- The basis vector of a state. -/
def eB (i : Fin 10) : Fin 10 → ℝ := Pi.single i 1

/-- The coefficient of `e_i ∘ e_j`: the completing factor of a child in state `j` (with the edge
factor) when its parent is in state `i`; it depends on `i` only through the status of the
parent (sampled, in `Υ`, out). -/
def cfG (P : Par) (g : Bool → ℕ → ℝ) (i j : Fin 10) : ℝ :=
  if i = 0 then
    (![2, 0, 2 * (g true 1 / P.p₂), 2 * (g true 2 / P.p₂), 2 * (g true 3 / P.p₂), 1, 1,
      1 - g true 1, 1 - g true 2, 1 - g true 3] : Fin 10 → ℝ) j
  else if i.val < 5 then
    (![2, 0, 0, 2 * (g false 2 / P.p₂), 2 * (g false 3 / P.p₂), 1, 1, 1, 1 - g false 2,
      1 - g false 3] : Fin 10 → ℝ) j
  else
    (![1, 0, 0, g false 2 / P.p₂, g false 3 / P.p₂, 1/2, 1, 1, 1 - g false 2,
      1 - g false 3] : Fin 10 → ℝ) j

/-- The new state of the parent. -/
def trG (i j : Fin 10) : Fin 10 :=
  if i = 0 then 0
  else if i.val < 5 then
    (if j = 0 then (if i = 1 then 2 else if i = 2 then 3 else 4) else i)
  else if j = 0 then (if i = 7 then 8 else if 8 ≤ i.val then 9 else 7)
  else if j.val < 5 then (if i = 5 then 6 else i)
  else i

theorem mergeG_eB_0 (P : Par) (g : Bool → ℕ → ℝ) (j : Fin 10) :
    mergeG P g (eB 0) (eB j) = cfG P g 0 j • eB (trG 0 j) := by
  funext k
  fin_cases j <;> fin_cases k <;>
    simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10, eB, cfG, trG]

theorem mergeG_eB_1 (P : Par) (g : Bool → ℕ → ℝ) (j : Fin 10) :
    mergeG P g (eB 1) (eB j) = cfG P g 1 j • eB (trG 1 j) := by
  funext k
  fin_cases j <;> fin_cases k <;>
    simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10, eB, cfG, trG]

theorem mergeG_eB_2 (P : Par) (g : Bool → ℕ → ℝ) (j : Fin 10) :
    mergeG P g (eB 2) (eB j) = cfG P g 2 j • eB (trG 2 j) := by
  funext k
  fin_cases j <;> fin_cases k <;>
    simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10, eB, cfG, trG]

theorem mergeG_eB_3 (P : Par) (g : Bool → ℕ → ℝ) (j : Fin 10) :
    mergeG P g (eB 3) (eB j) = cfG P g 3 j • eB (trG 3 j) := by
  funext k
  fin_cases j <;> fin_cases k <;>
    simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10, eB, cfG, trG]

theorem mergeG_eB_4 (P : Par) (g : Bool → ℕ → ℝ) (j : Fin 10) :
    mergeG P g (eB 4) (eB j) = cfG P g 4 j • eB (trG 4 j) := by
  funext k
  fin_cases j <;> fin_cases k <;>
    simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10, eB, cfG, trG]

theorem mergeG_eB_5 (P : Par) (g : Bool → ℕ → ℝ) (j : Fin 10) :
    mergeG P g (eB 5) (eB j) = cfG P g 5 j • eB (trG 5 j) := by
  funext k
  fin_cases j <;> fin_cases k <;>
    simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10, eB, cfG, trG]

theorem mergeG_eB_6 (P : Par) (g : Bool → ℕ → ℝ) (j : Fin 10) :
    mergeG P g (eB 6) (eB j) = cfG P g 6 j • eB (trG 6 j) := by
  funext k
  fin_cases j <;> fin_cases k <;>
    simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10, eB, cfG, trG]

theorem mergeG_eB_7 (P : Par) (g : Bool → ℕ → ℝ) (j : Fin 10) :
    mergeG P g (eB 7) (eB j) = cfG P g 7 j • eB (trG 7 j) := by
  funext k
  fin_cases j <;> fin_cases k <;>
    simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10, eB, cfG, trG]

theorem mergeG_eB_8 (P : Par) (g : Bool → ℕ → ℝ) (j : Fin 10) :
    mergeG P g (eB 8) (eB j) = cfG P g 8 j • eB (trG 8 j) := by
  funext k
  fin_cases j <;> fin_cases k <;>
    simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10, eB, cfG, trG]

theorem mergeG_eB_9 (P : Par) (g : Bool → ℕ → ℝ) (j : Fin 10) :
    mergeG P g (eB 9) (eB j) = cfG P g 9 j • eB (trG 9 j) := by
  funext k
  fin_cases j <;> fin_cases k <;>
    simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10, eB, cfG, trG]

theorem mergeG_eB (P : Par) (g : Bool → ℕ → ℝ) (i j : Fin 10) :
    mergeG P g (eB i) (eB j) = cfG P g i j • eB (trG i j) := by
  fin_cases i
  · exact mergeG_eB_0 P g j
  · exact mergeG_eB_1 P g j
  · exact mergeG_eB_2 P g j
  · exact mergeG_eB_3 P g j
  · exact mergeG_eB_4 P g j
  · exact mergeG_eB_5 P g j
  · exact mergeG_eB_6 P g j
  · exact mergeG_eB_7 P g j
  · exact mergeG_eB_8 P g j
  · exact mergeG_eB_9 P g j

theorem mergeG_add_left (P : Par) (g : Bool → ℕ → ℝ) (M M' Q : Fin 10 → ℝ) :
    mergeG P g (M + M') Q = mergeG P g M Q + mergeG P g M' Q := by
  funext k
  fin_cases k <;> simp [mergeG] <;> ring

theorem mergeG_add_right (P : Par) (g : Bool → ℕ → ℝ) (M Q Q' : Fin 10 → ℝ) :
    mergeG P g M (Q + Q') = mergeG P g M Q + mergeG P g M Q' := by
  funext k
  fin_cases k <;> simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10] <;> ring

theorem mergeG_smul_left (P : Par) (g : Bool → ℕ → ℝ) (a : ℝ) (M Q : Fin 10 → ℝ) :
    mergeG P g (a • M) Q = a • mergeG P g M Q := by
  funext k
  fin_cases k <;> simp [mergeG] <;> ring

theorem mergeG_smul_right (P : Par) (g : Bool → ℕ → ℝ) (a : ℝ) (M Q : Fin 10 → ℝ) :
    mergeG P g M (a • Q) = a • mergeG P g M Q := by
  funext k
  fin_cases k <;> simp [mergeG, chiSG, chiCuG, chiOxG, chiOuG, chiCs10, chiOs10] <;> ring

theorem mergeG_zero_left (P : Par) (g : Bool → ℕ → ℝ) (Q : Fin 10 → ℝ) :
    mergeG P g 0 Q = 0 := by
  simpa using mergeG_smul_left P g 0 0 Q

theorem mergeG_zero_right (P : Par) (g : Bool → ℕ → ℝ) (M : Fin 10 → ℝ) :
    mergeG P g M 0 = 0 := by
  simpa using mergeG_smul_right P g 0 M 0

theorem mergeG_sum_left (P : Par) (g : Bool → ℕ → ℝ) {ι : Type*} (s : Finset ι)
    (f : ι → Fin 10 → ℝ) (Q : Fin 10 → ℝ) :
    mergeG P g (∑ i ∈ s, f i) Q = ∑ i ∈ s, mergeG P g (f i) Q := by
  induction s using Finset.induction_on with
  | empty => simp [mergeG_zero_left]
  | insert a s ha ih => rw [sum_insert ha, sum_insert ha, mergeG_add_left, ih]

theorem mergeG_sum_right (P : Par) (g : Bool → ℕ → ℝ) {ι : Type*} (s : Finset ι)
    (M : Fin 10 → ℝ) (f : ι → Fin 10 → ℝ) :
    mergeG P g M (∑ i ∈ s, f i) = ∑ i ∈ s, mergeG P g M (f i) := by
  induction s using Finset.induction_on with
  | empty => simp [mergeG_zero_right]
  | insert a s ha ih => rw [sum_insert ha, sum_insert ha, mergeG_add_right, ih]

theorem mergeG_smul_eB (P : Par) (g : Bool → ℕ → ℝ) (a b : ℝ) (i j : Fin 10) :
    mergeG P g (a • eB i) (b • eB j) = (a * b * cfG P g i j) • eB (trG i j) := by
  rw [mergeG_smul_left, mergeG_smul_right, mergeG_eB, smul_smul, smul_smul, mul_assoc]

/-! ### Local factors -/

section Local

variable (P : Par) (g : Bool → ℕ → ℝ) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
  (lab : Vt → Label)

/-- The complete local factor of `x` in the configuration `(X', U)`. -/
def phiG (x : Vt) (X' U : Finset Vt) : ℝ :=
  (if x ∈ X' then P.y else 1)
  * (if x ∈ U then (if 2 ≤ kF F X' x then g (bpar hF r X' x) (jch hF r X' x) else 0)
      else if x ∉ X' ∧ 2 ≤ kF F X' x then 1 - g (bpar hF r X' x) (jch hF r X' x) else 1)
  * (if x ∈ X' ∪ U ∧ ¬ (x ≠ r ∧ par hF r x ∈ X' ∪ U) then (1/2 : ℝ) else 1)
  * (if x ∉ X' ∪ U ∧ ∀ u, F.Adj x u → u ∉ X' ∪ U then (1/2 : ℝ) else 1)
  * hhat P lab x (X' ∪ U)

/-- The partial local factor of the top vertex `x` of a partial subtree. -/
def psiG (x : Vt) (X' U : Finset Vt) : ℝ :=
  if x ∈ X' then (1 - P.p₂) ^ (lab x).2.1 * (1 - P.p₃) ^ (lab x).2.2 * (P.y / 2)
  else if x ∈ U then (1 - P.p₂) ^ (lab x).2.1 * (1 - P.p₃) ^ (lab x).2.2 * (P.p₂ / 2)
  else (1/2 : ℝ) ^ (lab x).1 * P.ϖ₂ ^ (lab x).2.1 * P.ϖ₃ ^ (lab x).2.2

/-- The state of `x` in the configuration `(X', U)`. -/
def sttG (x : Vt) (X' U : Finset Vt) : Fin 10 :=
  if x ∈ X' then 0
  else if x ∈ U then
    (if jch hF r X' x = 0 then 1 else if jch hF r X' x = 1 then 2
      else if jch hF r X' x = 2 then 3 else 4)
  else if jch hF r X' x = 0 then (if (U ∩ children hF r x).Nonempty then 6 else 5)
  else if jch hF r X' x = 1 then 7 else if jch hF r X' x = 2 then 8 else 9

theorem adj_of_mem_children {x c : Vt} (h : c ∈ children hF r x) : F.Adj x c := by
  obtain ⟨hcr, hp⟩ := (Antinorm3.mem_children hF r).1 h
  have := (CDS.par_spec hF r hcr).1
  rw [hp] at this
  exact this.symm

theorem par_not_mem_children {x : Vt} (h : x ≠ r) : par hF r x ∉ children hF r x := by
  intro hc
  have h1 := Antinorm3.dist_child hF r hc
  have h2 := (CDS.par_spec hF r h).2
  omega

theorem kF_eq_jchG (X : Finset Vt) (x : Vt) :
    kF F X x = jch hF r X x + (if x ≠ r ∧ par hF r x ∈ X then 1 else 0) := by
  unfold kF jch
  have e : X.filter (F.Adj x)
      = (X ∩ children hF r x) ∪ X.filter (fun u => x ≠ r ∧ par hF r x = u) := by
    ext u
    simp only [mem_filter, mem_union, mem_inter, Antinorm3.mem_children]
    rw [CDS.adj_iff_par hF r]
    tauto
  rw [e, card_union_of_disjoint]
  · congr 1
    split_ifs with h
    · rw [card_eq_one]
      refine ⟨par hF r x, ?_⟩
      ext u
      simp only [mem_filter, mem_singleton]
      constructor
      · rintro ⟨_, _, rfl⟩; rfl
      · rintro rfl; exact ⟨h.2, h.1, rfl⟩
    · rw [card_eq_zero, filter_eq_empty_iff]
      rintro u hu ⟨hx, rfl⟩
      exact h ⟨hx, hu⟩
  · rw [disjoint_left]
    rintro u hu hu'
    obtain ⟨hx, rfl⟩ := (mem_filter.1 hu').2
    exact par_not_mem_children hF r hx (mem_inter.1 hu).2

theorem phiG_congr {x : Vt} {X₁ U₁ X₂ U₂ : Finset Vt}
    (h : ∀ u, (u = x ∨ F.Adj x u) → ((u ∈ X₁ ↔ u ∈ X₂) ∧ (u ∈ U₁ ↔ u ∈ U₂))) :
    phiG P g hF r lab x X₁ U₁ = phiG P g hF r lab x X₂ U₂ := by
  have hx := h x (Or.inl rfl)
  have hk : kF F X₁ x = kF F X₂ x := by
    unfold kF; congr 1; ext u; simp only [mem_filter]
    constructor
    · rintro ⟨hu, ha⟩; exact ⟨(h u (Or.inr ha)).1.1 hu, ha⟩
    · rintro ⟨hu, ha⟩; exact ⟨(h u (Or.inr ha)).1.2 hu, ha⟩
  have hj : jch hF r X₁ x = jch hF r X₂ x := by
    unfold jch; congr 1; ext u; simp only [mem_inter]
    constructor
    · rintro ⟨hu, hc⟩; exact ⟨(h u (Or.inr (adj_of_mem_children hF r hc))).1.1 hu, hc⟩
    · rintro ⟨hu, hc⟩; exact ⟨(h u (Or.inr (adj_of_mem_children hF r hc))).1.2 hu, hc⟩
  have hp : (x ≠ r ∧ par hF r x ∈ X₁) ↔ (x ≠ r ∧ par hF r x ∈ X₂) := by
    constructor
    · rintro ⟨hr, hm⟩; exact ⟨hr, (h _ (Or.inr (CDS.par_spec hF r hr).1)).1.1 hm⟩
    · rintro ⟨hr, hm⟩; exact ⟨hr, (h _ (Or.inr (CDS.par_spec hF r hr).1)).1.2 hm⟩
  have hb : bpar hF r X₁ x = bpar hF r X₂ x := by
    unfold bpar; exact decide_eq_decide.2 hp
  have hpU : (x ≠ r ∧ par hF r x ∈ X₁ ∪ U₁) ↔ (x ≠ r ∧ par hF r x ∈ X₂ ∪ U₂) := by
    simp only [mem_union]
    constructor
    · rintro ⟨hr, hm⟩
      obtain ⟨h1, h2⟩ := h _ (Or.inr (CDS.par_spec hF r hr).1)
      exact ⟨hr, hm.imp h1.1 h2.1⟩
    · rintro ⟨hr, hm⟩
      obtain ⟨h1, h2⟩ := h _ (Or.inr (CDS.par_spec hF r hr).1)
      exact ⟨hr, hm.imp h1.2 h2.2⟩
  have hd : (∀ u, F.Adj x u → u ∉ X₁ ∪ U₁) ↔ (∀ u, F.Adj x u → u ∉ X₂ ∪ U₂) := by
    simp only [mem_union, not_or]
    constructor
    · intro H u hu
      obtain ⟨h1, h2⟩ := h u (Or.inr hu)
      obtain ⟨a, b⟩ := H u hu
      exact ⟨fun h' => a (h1.2 h'), fun h' => b (h2.2 h')⟩
    · intro H u hu
      obtain ⟨h1, h2⟩ := h u (Or.inr hu)
      obtain ⟨a, b⟩ := H u hu
      exact ⟨fun h' => a (h1.1 h'), fun h' => b (h2.1 h')⟩
  have hxX : x ∈ X₁ ∪ U₁ ↔ x ∈ X₂ ∪ U₂ := by rw [mem_union, mem_union, hx.1, hx.2]
  unfold phiG hhat
  rw [hk, hj, hb]
  simp only [hx.1, hx.2, hxX, hpU, hd]

theorem sttG_zero_iff (x : Vt) (X U : Finset Vt) : sttG hF r x X U = 0 ↔ x ∈ X := by
  unfold sttG; split_ifs <;> simp_all

theorem sttG_lt5_iff (x : Vt) (X U : Finset Vt) :
    (sttG hF r x X U).val < 5 ↔ (x ∈ X ∨ x ∈ U) := by
  unfold sttG; split_ifs <;> simp_all

theorem prod_phiG {X' U : Finset Vt} (hd : Disjoint X' U) :
    ∏ x, phiG P g hF r lab x X' U = if U ⊆ candF F X' then wtG P g hF r lab X' U else 0 := by
  split_ifs with hU
  · unfold phiG wtG prodMeas psiF
    simp only [prod_mul_distrib]
    rw [Antinorm3.comp_eq_tops hF r]
    have e1 : ∏ x, (if x ∈ X' then P.y else 1) = P.y ^ X'.card := by
      rw [prod_ite_mem univ X' (fun _ => P.y)]; simp
    have e2 : ∏ x, (if x ∈ U then (if 2 ≤ kF F X' x then g (bpar hF r X' x) (jch hF r X' x)
          else 0) else if x ∉ X' ∧ 2 ≤ kF F X' x then 1 - g (bpar hF r X' x) (jch hF r X' x)
          else 1)
        = (∏ x ∈ U, g (bpar hF r X' x) (jch hF r X' x))
          * ∏ x ∈ candF F X' \ U, (1 - g (bpar hF r X' x) (jch hF r X' x)) := by
      have hx : ∀ x, (if x ∈ U then (if 2 ≤ kF F X' x then g (bpar hF r X' x) (jch hF r X' x)
          else 0) else if x ∉ X' ∧ 2 ≤ kF F X' x then 1 - g (bpar hF r X' x) (jch hF r X' x)
          else 1)
          = (if x ∈ U then g (bpar hF r X' x) (jch hF r X' x) else 1)
            * (if x ∈ candF F X' \ U then 1 - g (bpar hF r X' x) (jch hF r X' x) else 1) := by
        intro x
        by_cases hxU : x ∈ U
        · have := hU hxU
          simp only [candF, mem_filter, mem_univ, true_and] at this
          simp [hxU, this.2]
        · simp [hxU, candF, mem_sdiff]
      rw [prod_congr rfl (fun x _ => hx x), prod_mul_distrib, prod_ite_mem, prod_ite_mem,
        univ_inter, univ_inter]
    have e3 : ∏ x, (if x ∈ X' ∪ U ∧ ¬ (x ≠ r ∧ par hF r x ∈ X' ∪ U) then (1/2 : ℝ) else 1)
        = (1/2 : ℝ) ^ (Antinorm3.tops hF r (X' ∪ U)).card := by
      rw [← prod_filter, prod_const]
      congr 2
      ext x
      simp [Antinorm3.tops]
    have e4 : ∏ x, (if x ∉ X' ∪ U ∧ ∀ u, F.Adj x u → u ∉ X' ∪ U then (1/2 : ℝ) else 1)
        = (1/2 : ℝ) ^ (univ.filter (fun v => v ∉ X' ∪ U ∧ ∀ u, F.Adj v u → u ∉ X' ∪ U)).card := by
      rw [← prod_filter, prod_const]
    rw [e1, e2, e3, e4, pow_add]
    ring
  · obtain ⟨x, hxU, hxc⟩ := not_subset.1 hU
    apply prod_eq_zero (mem_univ x)
    have hxX : x ∉ X' := fun h => disjoint_left.1 hd h hxU
    have : ¬ 2 ≤ kF F X' x := fun h => hxc (by simp [candF, hxX, h])
    simp [phiG, hxU, this]

set_option maxHeartbeats 400000 in
theorem phiG_child (hp₂ : P.p₂ ≠ 0) (hg : ∀ b j, 3 ≤ j → g b j = g b 3)
    {A B : Finset Vt} {v w : Vt} (hAB : Disjoint A B) (hv : v ∈ A) (hw : w ∈ B)
    (hwr : w ≠ r) (hpw : par hF r w = v) (hwA : ∀ u ∈ A, F.Adj w u → u = v)
    {Y₁ U₁ Y₂ U₂ : Finset Vt} (hY₁ : Y₁ ⊆ A) (hU₁ : U₁ ⊆ A) (hY₂ : Y₂ ⊆ B) (hU₂ : U₂ ⊆ B)
    (hd₁ : Disjoint Y₁ U₁) (hd₂ : Disjoint Y₂ U₂) :
    phiG P g hF r lab w (Y₁ ∪ Y₂) (U₁ ∪ U₂)
      = psiG P lab w Y₂ U₂ * cfG P g (sttG hF r v Y₁ U₁) (sttG hF r w Y₂ U₂) := by
  have hwA' : w ∉ A := fun h => disjoint_left.1 hAB h hw
  have hvB : v ∉ B := fun h => disjoint_left.1 hAB hv h
  have hcA : ∀ c ∈ children hF r w, c ∉ A := by
    intro c hc hcA
    have := hwA c hcA (adj_of_mem_children hF r hc)
    rw [this, ← hpw] at hc
    exact par_not_mem_children hF r hwr hc
  have hwY : w ∈ Y₁ ∪ Y₂ ↔ w ∈ Y₂ := by
    simp only [mem_union]; exact ⟨fun h => h.resolve_left (fun h' => hwA' (hY₁ h')), Or.inr⟩
  have hwU : w ∈ U₁ ∪ U₂ ↔ w ∈ U₂ := by
    simp only [mem_union]; exact ⟨fun h => h.resolve_left (fun h' => hwA' (hU₁ h')), Or.inr⟩
  have hvY : v ∈ Y₁ ∪ Y₂ ↔ v ∈ Y₁ := by
    simp only [mem_union]; exact ⟨fun h => h.resolve_right (fun h' => hvB (hY₂ h')), Or.inl⟩
  have hvU : v ∈ U₁ ∪ U₂ ↔ v ∈ U₁ := by
    simp only [mem_union]; exact ⟨fun h => h.resolve_right (fun h' => hvB (hU₂ h')), Or.inl⟩
  have hj : jch hF r (Y₁ ∪ Y₂) w = jch hF r Y₂ w := by
    unfold jch; congr 1; ext c; simp only [mem_inter, mem_union]
    constructor
    · rintro ⟨h | h, hc⟩
      · exact absurd (hY₁ h) (hcA c hc)
      · exact ⟨h, hc⟩
    · rintro ⟨h, hc⟩; exact ⟨Or.inr h, hc⟩
  have hk : kF F (Y₁ ∪ Y₂) w = jch hF r Y₂ w + (if v ∈ Y₁ then 1 else 0) := by
    rw [kF_eq_jchG hF r, hj, hpw]
    simp only [hvY, ne_eq, hwr, not_false_eq_true, true_and]
  have hb : bpar hF r (Y₁ ∪ Y₂) w = decide (v ∈ Y₁) := by
    unfold bpar; rw [hpw]; simp only [hvY, ne_eq, hwr, not_false_eq_true, true_and]
  have htop : (w ≠ r ∧ par hF r w ∈ Y₁ ∪ Y₂ ∪ (U₁ ∪ U₂)) ↔ (v ∈ Y₁ ∨ v ∈ U₁) := by
    rw [hpw, mem_union, hvY, hvU]; simp [hwr]
  have hwX : w ∈ Y₁ ∪ Y₂ ∪ (U₁ ∪ U₂) ↔ (w ∈ Y₂ ∨ w ∈ U₂) := by rw [mem_union, hwY, hwU]
  have hdom : (∀ u, F.Adj w u → u ∉ Y₁ ∪ Y₂ ∪ (U₁ ∪ U₂)) ↔
      ((v ∉ Y₁ ∧ v ∉ U₁) ∧ jch hF r Y₂ w = 0 ∧ ¬ (U₂ ∩ children hF r w).Nonempty) := by
    constructor
    · intro H
      have hv' := H v (hpw ▸ (CDS.par_spec hF r hwr).1)
      rw [mem_union, hvY, hvU, not_or] at hv'
      refine ⟨hv', ?_, ?_⟩
      · unfold jch; rw [card_eq_zero, eq_empty_iff_forall_notMem]
        intro c hc; rw [mem_inter] at hc
        exact H c (adj_of_mem_children hF r hc.2) (by simp [hc.1])
      · rintro ⟨c, hc⟩; rw [mem_inter] at hc
        exact H c (adj_of_mem_children hF r hc.2) (by simp [hc.1])
    · rintro ⟨hv', hj0, hn⟩ u hu
      rcases (CDS.adj_iff_par hF r).1 hu with ⟨-, hpu⟩ | ⟨hur, hpu⟩
      · rw [← hpu, hpw, mem_union, hvY, hvU]; exact fun h => h.elim hv'.1 hv'.2
      · have hc : u ∈ children hF r w := (Antinorm3.mem_children hF r).2 ⟨hur, hpu⟩
        have huA : u ∉ A := hcA u hc
        unfold jch at hj0; rw [card_eq_zero] at hj0
        simp only [mem_union, not_or]
        refine ⟨⟨fun h => huA (hY₁ h), fun h => ?_⟩, fun h => huA (hU₁ h),
          fun h => hn ⟨u, mem_inter.2 ⟨h, hc⟩⟩⟩
        have : u ∈ Y₂ ∩ children hF r w := mem_inter.2 ⟨h, hc⟩
        rw [hj0] at this; simp at this
  have hh : hhat P lab w (Y₁ ∪ Y₂ ∪ (U₁ ∪ U₂)) = hhat P lab w (Y₂ ∪ U₂) := by
    simp only [hhat, hwX, mem_union]
  have hs0 := sttG_zero_iff hF r v Y₁ U₁
  have hs5 := sttG_lt5_iff hF r v Y₁ U₁
  have hdw : ¬ (w ∈ Y₂ ∧ w ∈ U₂) := fun h => disjoint_left.1 hd₂ h.1 h.2
  have hdv : ¬ (v ∈ Y₁ ∧ v ∈ U₁) := fun h => disjoint_left.1 hd₁ h.1 h.2
  unfold phiG
  rw [hk, hj, hb, hh]
  simp only [hwY, hwU, hwX, htop, hdom]
  unfold cfG
  simp only [hs0, hs5]
  unfold psiG sttG hhat
  generalize jch hF r Y₂ w = j
  by_cases a1 : v ∈ Y₁ <;> by_cases a2 : v ∈ U₁ <;> by_cases b1 : w ∈ Y₂ <;>
    by_cases b2 : w ∈ U₂ <;>
    simp only [a1, a2, b1, b2, and_self, not_true_eq_false] at hdv hdw
  all_goals
    rcases (show j = 0 ∨ j = 1 ∨ j = 2 ∨ 3 ≤ j by omega) with rfl | rfl | rfl | hj
    · by_cases hn : (U₂ ∩ children hF r w).Nonempty <;> simp [hn, a1, a2, b1, b2] <;>
        (try field_simp) <;> (try ring)
    · simp [a1, a2, b1, b2] <;> (try field_simp) <;> (try ring)
    · simp [a1, a2, b1, b2] <;> (try field_simp) <;> (try ring)
    · have h0 : j ≠ 0 := by omega
      have h1 : j ≠ 1 := by omega
      have h2 : j ≠ 2 := by omega
      have h3 : 2 ≤ j := by omega
      have h4 : 2 ≤ j + 1 := by omega
      have hg3 : ∀ b, g b j = g b 3 := fun b => hg b j hj
      simp [a1, a2, b1, b2, h0, h1, h2, h3, h4, hg3] <;> (try field_simp) <;> (try ring)

theorem sttG_parent {A B : Finset Vt} {v w : Vt} (hAB : Disjoint A B) (hv : v ∈ A) (hw : w ∈ B)
    (hvB : ∀ u ∈ B, F.Adj v u → u = w) (hwr : w ≠ r) (hpw : par hF r w = v)
    {Y₁ U₁ Y₂ U₂ : Finset Vt} (hY₁ : Y₁ ⊆ A) (hU₁ : U₁ ⊆ A) (hY₂ : Y₂ ⊆ B) (hU₂ : U₂ ⊆ B)
    (hd₁ : Disjoint Y₁ U₁) (hd₂ : Disjoint Y₂ U₂) :
    sttG hF r v (Y₁ ∪ Y₂) (U₁ ∪ U₂) = trG (sttG hF r v Y₁ U₁) (sttG hF r w Y₂ U₂) := by
  have hvB' : v ∉ B := fun h => disjoint_left.1 hAB hv h
  have hwc : w ∈ children hF r v := (Antinorm3.mem_children hF r).2 ⟨hwr, hpw⟩
  have hcB : ∀ c ∈ children hF r v, c ∈ B → c = w :=
    fun c hc hcB => hvB c hcB (adj_of_mem_children hF r hc)
  have hvY : v ∈ Y₁ ∪ Y₂ ↔ v ∈ Y₁ := by
    simp only [mem_union]; exact ⟨fun h => h.resolve_right (fun h' => hvB' (hY₂ h')), Or.inl⟩
  have hvU : v ∈ U₁ ∪ U₂ ↔ v ∈ U₁ := by
    simp only [mem_union]; exact ⟨fun h => h.resolve_right (fun h' => hvB' (hU₂ h')), Or.inl⟩
  have hj : jch hF r (Y₁ ∪ Y₂) v = jch hF r Y₁ v + (if w ∈ Y₂ then 1 else 0) := by
    unfold jch
    rw [union_inter_distrib_right, card_union_of_disjoint (disjoint_of_subset_left
      inter_subset_left (disjoint_of_subset_right inter_subset_left
        (disjoint_of_subset_left hY₁ (disjoint_of_subset_right hY₂ hAB))))]
    congr 1
    split_ifs with h
    · rw [card_eq_one]
      refine ⟨w, ?_⟩
      ext c
      simp only [mem_inter, mem_singleton]
      constructor
      · rintro ⟨h1, h2⟩; exact hcB c h2 (hY₂ h1)
      · rintro rfl; exact ⟨h, hwc⟩
    · rw [card_eq_zero, eq_empty_iff_forall_notMem]
      intro c hc
      rw [mem_inter] at hc
      exact h (hcB c hc.2 (hY₂ hc.1) ▸ hc.1)
  have hn : ((U₁ ∪ U₂) ∩ children hF r v).Nonempty
      ↔ ((U₁ ∩ children hF r v).Nonempty ∨ w ∈ U₂) := by
    constructor
    · rintro ⟨c, hc⟩
      rw [mem_inter, mem_union] at hc
      rcases hc with ⟨h | h, hc⟩
      · exact Or.inl ⟨c, mem_inter.2 ⟨h, hc⟩⟩
      · right; rw [← hcB c hc (hU₂ h)]; exact h
    · rintro (⟨c, hc⟩ | h)
      · rw [mem_inter] at hc; exact ⟨c, mem_inter.2 ⟨mem_union_left _ hc.1, hc.2⟩⟩
      · exact ⟨w, mem_inter.2 ⟨mem_union_right _ h, hwc⟩⟩
  have hs0 := sttG_zero_iff hF r w Y₂ U₂
  have hs5 := sttG_lt5_iff hF r w Y₂ U₂
  have hdw : ¬ (w ∈ Y₂ ∧ w ∈ U₂) := fun h => disjoint_left.1 hd₂ h.1 h.2
  have hdv : ¬ (v ∈ Y₁ ∧ v ∈ U₁) := fun h => disjoint_left.1 hd₁ h.1 h.2
  unfold trG
  simp only [hs0, hs5]
  unfold sttG
  rw [hj]
  simp only [hvY, hvU, hn]
  generalize jch hF r Y₁ v = j
  by_cases hn : (U₁ ∩ children hF r v).Nonempty <;> by_cases a1 : v ∈ Y₁ <;>
    by_cases a2 : v ∈ U₁ <;> by_cases b1 : w ∈ Y₂ <;> by_cases b2 : w ∈ U₂ <;>
    simp only [a1, a2, b1, b2, and_self, not_true_eq_false] at hdv hdw
  all_goals
    rcases (show j = 0 ∨ j = 1 ∨ j = 2 ∨ 3 ≤ j by omega) with rfl | rfl | rfl | hj
    · simp [hn, a1, a2, b1, b2]
    · simp [a1, a2, b1, b2]
    · simp [a1, a2, b1, b2]
    · have h0 : j ≠ 0 := by omega
      have h1 : j ≠ 1 := by omega
      have h2 : j ≠ 2 := by omega
      simp [a1, a2, b1, b2, h0, h1, h2]

theorem phiG_root (hp₂ : P.p₂ ≠ 0) (hg : ∀ b j, 3 ≤ j → g b j = g b 3)
    {Y U : Finset Vt} (hd : Disjoint Y U) :
    phiG P g hF r lab r Y U = psiG P lab r Y U * cfG P g 5 (sttG hF r r Y U) := by
  have hk : kF F Y r = jch hF r Y r := by rw [kF_eq_jchG hF r]; simp
  have hb : bpar hF r Y r = false := by simp [bpar]
  have hdom : (∀ u, F.Adj r u → u ∉ Y ∪ U) ↔
      (jch hF r Y r = 0 ∧ ¬ (U ∩ children hF r r).Nonempty) := by
    constructor
    · intro H
      refine ⟨?_, ?_⟩
      · unfold jch; rw [card_eq_zero, eq_empty_iff_forall_notMem]
        intro c hc; rw [mem_inter] at hc
        exact H c (adj_of_mem_children hF r hc.2) (mem_union_left _ hc.1)
      · rintro ⟨c, hc⟩; rw [mem_inter] at hc
        exact H c (adj_of_mem_children hF r hc.2) (mem_union_right _ hc.1)
    · rintro ⟨hj0, hn⟩ u hu
      rcases (CDS.adj_iff_par hF r).1 hu with ⟨h, -⟩ | ⟨hur, hpu⟩
      · exact absurd rfl h
      · have hc : u ∈ children hF r r := (Antinorm3.mem_children hF r).2 ⟨hur, hpu⟩
        unfold jch at hj0; rw [card_eq_zero] at hj0
        rw [mem_union, not_or]
        refine ⟨fun h => ?_, fun h => hn ⟨u, mem_inter.2 ⟨h, hc⟩⟩⟩
        have : u ∈ Y ∩ children hF r r := mem_inter.2 ⟨h, hc⟩
        rw [hj0] at this; simp at this
  have hdw : ¬ (r ∈ Y ∧ r ∈ U) := fun h => disjoint_left.1 hd h.1 h.2
  unfold phiG
  rw [hk, hb]
  simp only [hdom, ne_eq, not_true_eq_false, false_and, not_false_eq_true, and_true]
  unfold cfG psiG sttG hhat
  generalize jch hF r Y r = j
  by_cases b1 : r ∈ Y <;> by_cases b2 : r ∈ U <;>
    simp only [b1, b2, and_self, not_true_eq_false] at hdw
  all_goals
    rcases (show j = 0 ∨ j = 1 ∨ j = 2 ∨ 3 ≤ j by omega) with rfl | rfl | rfl | hj
    · by_cases hn : (U ∩ children hF r r).Nonempty <;> simp [hn, b1, b2] <;>
        (try field_simp) <;> (try ring)
    · simp [b1, b2] <;> (try field_simp) <;> (try ring)
    · simp [b1, b2] <;> (try field_simp) <;> (try ring)
    · have h0 : j ≠ 0 := by omega
      have h1 : j ≠ 1 := by omega
      have h2 : j ≠ 2 := by omega
      have h3 : 2 ≤ j := by omega
      have hg3 : ∀ b, g b j = g b 3 := fun b => hg b j hj
      simp [b1, b2, h0, h1, h2, h3, hg3] <;> (try field_simp) <;> (try ring)

end Local

/-! ### Partial messages -/

section Msg

variable (P : Par) (g : Bool → ℕ → ℝ) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
  (lab : Vt → Label) (f : Vt → Option Force)

/-- `(X', U)` respects the forcing on `A`. -/
def RespOn (A X' U : Finset Vt) : Prop :=
  ∀ x ∈ A, (f x = some .inn → x ∈ X') ∧ (f x = some .out → x ∉ X') ∧
    (f x = some .excl → x ∉ X' ∪ U)

/-- The term of a partial configuration `(Y, U)` on `A` with top `v`. -/
def termP (A : Finset Vt) (v : Vt) (Y U : Finset Vt) : Fin 10 → ℝ :=
  if Disjoint Y U ∧ RespOn f A Y U then
    ((∏ x ∈ A.erase v, phiG P g hF r lab x Y U) * psiG P lab v Y U) • eB (sttG hF r v Y U)
  else 0

/-- The partial message of `A` with top `v`. -/
def msgP (A : Finset Vt) (v : Vt) : Fin 10 → ℝ :=
  ∑ Y ∈ A.powerset, ∑ U ∈ A.powerset, termP P g hF r lab f A v Y U

theorem msgP_single (v : Vt) :
    msgP P g hF r lab f {v} v = initF P (lab v).1 (lab v).2.1 (lab v).2.2 (f v) := by
  have hP : ({v} : Finset Vt).powerset = {∅, {v}} := by
    ext X; simp [subset_singleton_iff]
  have hj : jch hF r ∅ v = 0 := by simp [jch]
  unfold msgP
  rw [hP, sum_pair (by simp), sum_pair (by simp), sum_pair (by simp)]
  unfold termP
  simp only [erase_singleton, prod_empty, one_mul]
  funext i
  rcases hf : f v with _ | ⟨_ | _ | _⟩ <;>
    fin_cases i <;> simp [initF, init10, eB, RespOn, psiG, sttG, hj, hf]

theorem termP_split (hp₂ : P.p₂ ≠ 0) (hg : ∀ b j, 3 ≤ j → g b j = g b 3)
    {A B : Finset Vt} {v w : Vt} (hAB : Disjoint A B) (hv : v ∈ A) (hw : w ∈ B)
    (hwr : w ≠ r) (hpw : par hF r w = v)
    (hAc : ∀ x ∈ A, x ≠ v → ∀ u, F.Adj x u → u ∈ A)
    (hBc : ∀ x ∈ B, x ≠ w → ∀ u, F.Adj x u → u ∈ B)
    (hvB : ∀ u ∈ B, F.Adj v u → u = w) (hwA : ∀ u ∈ A, F.Adj w u → u = v)
    {Y₁ U₁ Y₂ U₂ : Finset Vt} (hY₁ : Y₁ ⊆ A) (hU₁ : U₁ ⊆ A) (hY₂ : Y₂ ⊆ B) (hU₂ : U₂ ⊆ B) :
    termP P g hF r lab f (A ∪ B) v (Y₁ ∪ Y₂) (U₁ ∪ U₂)
      = mergeG P g (termP P g hF r lab f A v Y₁ U₁) (termP P g hF r lab f B w Y₂ U₂) := by
  have mA : ∀ u ∈ A, (u ∈ Y₁ ∪ Y₂ ↔ u ∈ Y₁) ∧ (u ∈ U₁ ∪ U₂ ↔ u ∈ U₁) := by
    intro u hu
    have h1 : u ∉ Y₂ := fun h => disjoint_left.1 hAB hu (hY₂ h)
    have h2 : u ∉ U₂ := fun h => disjoint_left.1 hAB hu (hU₂ h)
    simp [mem_union, h1, h2]
  have mB : ∀ u ∈ B, (u ∈ Y₁ ∪ Y₂ ↔ u ∈ Y₂) ∧ (u ∈ U₁ ∪ U₂ ↔ u ∈ U₂) := by
    intro u hu
    have h1 : u ∉ Y₁ := fun h => disjoint_left.1 hAB (hY₁ h) hu
    have h2 : u ∉ U₁ := fun h => disjoint_left.1 hAB (hU₁ h) hu
    simp [mem_union, h1, h2]
  have hdisj : Disjoint (Y₁ ∪ Y₂) (U₁ ∪ U₂) ↔ Disjoint Y₁ U₁ ∧ Disjoint Y₂ U₂ := by
    rw [disjoint_union_left, disjoint_union_right, disjoint_union_right]
    have c1 : Disjoint Y₁ U₂ := disjoint_of_subset_left hY₁ (disjoint_of_subset_right hU₂ hAB)
    have c2 : Disjoint Y₂ U₁ :=
      disjoint_of_subset_left hY₂ (disjoint_of_subset_right hU₁ hAB.symm)
    constructor
    · rintro ⟨⟨a, _⟩, ⟨_, b⟩⟩; exact ⟨a, b⟩
    · rintro ⟨a, b⟩; exact ⟨⟨a, c1⟩, ⟨c2, b⟩⟩
  have eA : ∀ x ∈ A, ((f x = some .inn → x ∈ Y₁ ∪ Y₂) ∧ (f x = some .out → x ∉ Y₁ ∪ Y₂) ∧
      (f x = some .excl → x ∉ Y₁ ∪ Y₂ ∪ (U₁ ∪ U₂))) ↔ ((f x = some .inn → x ∈ Y₁) ∧
      (f x = some .out → x ∉ Y₁) ∧ (f x = some .excl → x ∉ Y₁ ∪ U₁)) := by
    intro x hx
    have h1 : x ∉ Y₂ := fun h => disjoint_left.1 hAB hx (hY₂ h)
    have h2 : x ∉ U₂ := fun h => disjoint_left.1 hAB hx (hU₂ h)
    simp only [mem_union, h1, h2, or_false]
  have eB' : ∀ x ∈ B, ((f x = some .inn → x ∈ Y₁ ∪ Y₂) ∧ (f x = some .out → x ∉ Y₁ ∪ Y₂) ∧
      (f x = some .excl → x ∉ Y₁ ∪ Y₂ ∪ (U₁ ∪ U₂))) ↔ ((f x = some .inn → x ∈ Y₂) ∧
      (f x = some .out → x ∉ Y₂) ∧ (f x = some .excl → x ∉ Y₂ ∪ U₂)) := by
    intro x hx
    have h1 : x ∉ Y₁ := fun h => disjoint_left.1 hAB (hY₁ h) hx
    have h2 : x ∉ U₁ := fun h => disjoint_left.1 hAB (hU₁ h) hx
    simp only [mem_union, h1, h2, false_or]
  have hresp : RespOn f (A ∪ B) (Y₁ ∪ Y₂) (U₁ ∪ U₂) ↔ RespOn f A Y₁ U₁ ∧ RespOn f B Y₂ U₂ := by
    unfold RespOn
    constructor
    · intro H
      exact ⟨fun x hx => (eA x hx).1 (H x (mem_union_left _ hx)),
        fun x hx => (eB' x hx).1 (H x (mem_union_right _ hx))⟩
    · rintro ⟨H1, H2⟩ x hx
      rcases mem_union.1 hx with hx | hx
      · exact (eA x hx).2 (H1 x hx)
      · exact (eB' x hx).2 (H2 x hx)
  unfold termP
  by_cases h1 : Disjoint Y₁ U₁ ∧ RespOn f A Y₁ U₁
  · by_cases h2 : Disjoint Y₂ U₂ ∧ RespOn f B Y₂ U₂
    · rw [ite_eq_left ⟨hdisj.2 ⟨h1.1, h2.1⟩, hresp.2 ⟨h1.2, h2.2⟩⟩, ite_eq_left h1, ite_eq_left h2,
        mergeG_smul_eB, sttG_parent hF r hAB hv hw hvB hwr hpw hY₁ hU₁ hY₂ hU₂ h1.1 h2.1]
      congr 1
      have hvB' : v ∉ B := fun h => disjoint_left.1 hAB hv h
      rw [erase_union_distrib, erase_eq_of_notMem hvB',
        prod_union (disjoint_of_subset_left (erase_subset _ _) hAB), ← mul_prod_erase B _ hw]
      have pA : ∏ x ∈ A.erase v, phiG P g hF r lab x (Y₁ ∪ Y₂) (U₁ ∪ U₂)
          = ∏ x ∈ A.erase v, phiG P g hF r lab x Y₁ U₁ := by
        apply prod_congr rfl
        intro x hx
        apply phiG_congr
        intro u hu
        have huA : u ∈ A := by
          rcases hu with rfl | hu
          · exact mem_of_mem_erase hx
          · exact hAc x (mem_of_mem_erase hx) (ne_of_mem_erase hx) u hu
        exact mA u huA
      have pB : ∏ x ∈ B.erase w, phiG P g hF r lab x (Y₁ ∪ Y₂) (U₁ ∪ U₂)
          = ∏ x ∈ B.erase w, phiG P g hF r lab x Y₂ U₂ := by
        apply prod_congr rfl
        intro x hx
        apply phiG_congr
        intro u hu
        have huB : u ∈ B := by
          rcases hu with rfl | hu
          · exact mem_of_mem_erase hx
          · exact hBc x (mem_of_mem_erase hx) (ne_of_mem_erase hx) u hu
        exact mB u huB
      have pv : psiG P lab v (Y₁ ∪ Y₂) (U₁ ∪ U₂) = psiG P lab v Y₁ U₁ := by
        simp only [psiG, (mA v hv).1, (mA v hv).2]
      rw [pA, pB, pv,
        phiG_child P g hF r lab hp₂ hg hAB hv hw hwr hpw hwA hY₁ hU₁ hY₂ hU₂ h1.1 h2.1]
      ring
    · rw [ite_eq_right (fun h => h2 ⟨(hdisj.1 h.1).2, (hresp.1 h.2).2⟩), ite_eq_right h2, mergeG_zero_right]
  · rw [ite_eq_right (fun h => h1 ⟨(hdisj.1 h.1).1, (hresp.1 h.2).1⟩), ite_eq_right h1, mergeG_zero_left]

theorem msgP_split (hp₂ : P.p₂ ≠ 0) (hg : ∀ b j, 3 ≤ j → g b j = g b 3)
    {A B : Finset Vt} {v w : Vt} (hAB : Disjoint A B) (hv : v ∈ A) (hw : w ∈ B)
    (hwr : w ≠ r) (hpw : par hF r w = v)
    (hAc : ∀ x ∈ A, x ≠ v → ∀ u, F.Adj x u → u ∈ A)
    (hBc : ∀ x ∈ B, x ≠ w → ∀ u, F.Adj x u → u ∈ B)
    (hvB : ∀ u ∈ B, F.Adj v u → u = w) (hwA : ∀ u ∈ A, F.Adj w u → u = v) :
    msgP P g hF r lab f (A ∪ B) v
      = mergeG P g (msgP P g hF r lab f A v) (msgP P g hF r lab f B w) := by
  unfold msgP
  rw [Antinorm3.sum_powerset_union hAB, mergeG_sum_left]
  apply sum_congr rfl
  intro Y₁ hY₁
  simp_rw [Antinorm3.sum_powerset_union hAB]
  conv_lhs => rw [sum_comm]
  rw [mergeG_sum_left]
  apply sum_congr rfl
  intro U₁ hU₁
  rw [mergeG_sum_right]
  apply sum_congr rfl
  intro Y₂ hY₂
  rw [mergeG_sum_right]
  apply sum_congr rfl
  intro U₂ hU₂
  exact termP_split P g hF r lab f hp₂ hg hAB hv hw hwr hpw hAc hBc hvB hwA
    (mem_powerset.1 hY₁) (mem_powerset.1 hU₁) (mem_powerset.1 hY₂) (mem_powerset.1 hU₂)

end Msg

/-! ### Messages of subtrees and the root -/

section Tree

variable (P : Par) (g : Bool → ℕ → ℝ) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
  (lab : Vt → Label) (f : Vt → Option Force)

theorem mergeAll_msgP (hp₂ : P.p₂ ≠ 0) (hg : ∀ b j, 3 ≤ j → g b j = g b 3) (v : Vt)
    (T : Vt → RTree FLabel) :
    ∀ (l : List Vt) (S : Finset Vt), S ⊆ children hF r v → l.Nodup →
      (∀ w ∈ l, w ∈ children hF r v ∧ w ∉ S) →
      (∀ w ∈ l, messageG P g (T w) = msgP P g hF r lab f (D hF r w) w) →
      mergeAllG P g (msgP P g hF r lab f (insert v (S.biUnion (D hF r))) v) (l.map T)
        = msgP P g hF r lab f (insert v ((S ∪ l.toFinset).biUnion (D hF r))) v := by
  intro l
  induction l with
  | nil => intro S _ _ _ _; simp [mergeAllG]
  | cons w l ih =>
    intro S hS hl hlc hT
    have hwc := (hlc w (List.mem_cons_self ..)).1
    have hwS := (hlc w (List.mem_cons_self ..)).2
    obtain ⟨hwr, hpw⟩ := (Antinorm3.mem_children hF r).1 hwc
    have hwv : w ≠ v := by
      intro h
      have := (CDS.par_spec hF r hwr).1
      rw [hpw, h] at this
      exact F.loopless.irrefl _ this
    have hvD : v ∉ D hF r w := Antinorm3.not_mem_D_child hF r hwc
    have hsr : ∀ s ∈ S, s ≠ r ∧ par hF r s = v := fun s hs =>
      (Antinorm3.mem_children hF r).1 (hS hs)
    have hsw : ∀ s ∈ S, Disjoint (D hF r s) (D hF r w) := fun s hs =>
      Antinorm3.D_disjoint hF r (hS hs) hwc (fun h => hwS (h ▸ hs))
    rw [List.map_cons, mergeAllG, hT w (List.mem_cons_self ..)]
    rw [← msgP_split P g hF r lab f hp₂ hg (A := insert v (S.biUnion (D hF r)))
      (B := D hF r w) (v := v) (w := w)]
    · have e : insert v (S.biUnion (D hF r)) ∪ D hF r w
          = insert v ((insert w S).biUnion (D hF r)) := by
        rw [biUnion_insert]; ext u; simp only [mem_union, mem_insert]; tauto
      rw [e, ih (insert w S) (insert_subset hwc hS) (List.nodup_cons.1 hl).2
        (fun u hu => ⟨(hlc u (List.mem_cons_of_mem _ hu)).1, by
          rw [mem_insert, not_or]
          exact ⟨fun h => (List.nodup_cons.1 hl).1 (h ▸ hu), (hlc u (List.mem_cons_of_mem _ hu)).2⟩⟩)
        (fun u hu => hT u (List.mem_cons_of_mem _ hu))]
      congr 3
      ext u; simp only [mem_union, mem_insert, List.mem_toFinset, List.mem_cons]; tauto
    · rw [disjoint_insert_left, disjoint_biUnion_left]
      exact ⟨hvD, hsw⟩
    · exact mem_insert_self _ _
    · exact Antinorm3.self_mem_D hF r w
    · exact hwr
    · exact hpw
    · intro x hx hxv u hu
      rcases mem_insert.1 hx with rfl | hx
      · exact absurd rfl hxv
      obtain ⟨s, hs, hxs⟩ := mem_biUnion.1 hx
      by_cases hus : u ∈ D hF r s
      · exact mem_insert_of_mem (mem_biUnion.2 ⟨s, hs, hus⟩)
      · obtain ⟨-, hu'⟩ := Antinorm3.D_edge hF r (hsr s hs).1 hxs hus hu.symm
        rw [hu', (hsr s hs).2]
        exact mem_insert_self _ _
    · intro x hx hxw u hu
      by_contra hu'
      exact hxw (Antinorm3.D_edge hF r hwr hx hu' hu.symm).1
    · intro u hu hvu
      exact (Antinorm3.D_edge hF r hwr hu hvD hvu).1
    · intro u hu hwu
      rcases mem_insert.1 hu with rfl | hu
      · rfl
      obtain ⟨s, hs, hus⟩ := mem_biUnion.1 hu
      have hwDs : w ∉ D hF r s := fun h =>
        disjoint_left.1 (hsw s hs) h (Antinorm3.self_mem_D hF r w)
      obtain ⟨-, h⟩ := Antinorm3.D_edge hF r (hsr s hs).1 hus hwDs hwu
      exact absurd (h.trans (hsr s hs).2) hwv

theorem messageG_eq_msgP (hp₂ : P.p₂ ≠ 0) (hg : ∀ b j, 3 ≤ j → g b j = g b 3)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (v : Vt) :
    messageG P g (toRTree hF r ord (fun v => (lab v, f v)) v)
      = msgP P g hF r lab f (D hF r v) v := by
  induction h : (D hF r v).card using Nat.strong_induction_on generalizing v with
  | _ n ih =>
  rw [toRTree]
  set l := (ord v).filter (· ∈ children hF r v) with hl
  rw [List.attach_map_val]
  have hmsg : messageG P g (RTree.node (lab v, f v)
      (l.map (fun w => toRTree hF r ord (fun v => (lab v, f v)) w)))
      = mergeAllG P g (initF P (lab v).1 (lab v).2.1 (lab v).2.2 (f v))
          (l.map (fun w => toRTree hF r ord (fun v => (lab v, f v)) w)) := by
    rw [messageG]
  rw [hmsg, ← msgP_single P g hF r lab f v,
    show ({v} : Finset Vt) = insert v ((∅ : Finset Vt).biUnion (D hF r)) by simp]
  have hlm : ∀ w, w ∈ l ↔ w ∈ children hF r v := by
    intro w
    rw [hl, List.mem_filter, (hord v).2 w]
    simp
  rw [mergeAll_msgP P g hF r lab f hp₂ hg v _ l ∅ (empty_subset _)
    ((hord v).1.filter _) (fun w hw => ⟨(hlm w).1 hw, notMem_empty w⟩)
    (fun w hw => ih _ (h ▸ Antinorm3.card_D_child_lt hF r ((hlm w).1 hw)) w rfl)]
  congr 1
  rw [Antinorm3.D_eq hF r v]
  congr 2
  ext w
  rw [empty_union, List.mem_toFinset, hlm]

theorem root_sum (ℓ : Fin 10 → ℝ) (Q : Finset Vt → Finset Vt → Prop)
    (hQ : ∀ Y U, Disjoint Y U → ℓ (sttG hF r r Y U) * psiG P lab r Y U
      = phiG P g hF r lab r Y U * (if Q Y U then 1 else 0)) :
    ∑ i, ℓ i * msgP P g hF r lab f univ r i
      = wsumG P g hF r lab (fun X' Υ => Respects f X' Υ ∧ Q X' Υ) := by
  unfold msgP wsumG
  rw [powerset_univ]
  have hswap : ∑ i, ℓ i * (∑ Y : Finset Vt, ∑ U : Finset Vt, termP P g hF r lab f univ r Y U) i
      = ∑ Y : Finset Vt, ∑ U : Finset Vt, ∑ i, ℓ i * termP P g hF r lab f univ r Y U i := by
    simp only [Finset.sum_apply, Finset.mul_sum]
    rw [Finset.sum_comm]
    apply sum_congr rfl
    intro Y _
    rw [Finset.sum_comm]
  rw [hswap]
  apply sum_congr rfl
  intro Y _
  have hterm : ∀ U, ∑ i, ℓ i * termP P g hF r lab f univ r Y U i
      = if Disjoint Y U ∧ RespOn f univ Y U then
          (if U ⊆ candF F Y then wtG P g hF r lab Y U else 0) * (if Q Y U then 1 else 0)
        else 0 := by
    intro U
    unfold termP
    by_cases hc : Disjoint Y U ∧ RespOn f univ Y U
    · rw [ite_eq_left hc, ite_eq_left hc]
      have hs : ∑ i, ℓ i * (((∏ x ∈ univ.erase r, phiG P g hF r lab x Y U)
          * psiG P lab r Y U) • eB (sttG hF r r Y U)) i
          = ((∏ x ∈ univ.erase r, phiG P g hF r lab x Y U) * psiG P lab r Y U)
            * ℓ (sttG hF r r Y U) := by
        rw [Finset.sum_eq_single (sttG hF r r Y U)]
        · simp [eB]; ring
        · intro b _ hb; simp [eB, hb]
        · intro h; exact absurd (mem_univ _) h
      rw [hs, ← prod_phiG P g hF r lab hc.1, ← mul_prod_erase univ _ (mem_univ r), mul_assoc,
        mul_comm (psiG P lab r Y U), hQ Y U hc.1]
      ring
    · rw [ite_eq_right hc, ite_eq_right hc]; simp
  rw [sum_congr rfl (fun U _ => hterm U)]
  symm
  rw [← sum_subset (subset_univ ((candF F Y).powerset))]
  · apply sum_congr rfl
    intro U hU
    rw [mem_powerset] at hU
    have hd : Disjoint Y U := by
      rw [disjoint_right]
      intro x hx
      have := hU hx
      simp only [candF, mem_filter] at this
      exact this.2.1
    have hr : RespOn f univ Y U ↔ Respects f Y U := by
      simp [RespOn, Respects]
    by_cases h1 : Respects f Y U <;> by_cases h2 : Q Y U <;> simp [h1, h2, hd, hr, hU]
  · intro U _ hU
    rw [mem_powerset] at hU
    simp [hU]

theorem root_pi (hp₂ : P.p₂ ≠ 0) (hg : ∀ b j, 3 ≤ j → g b j = g b 3) (π : Fin 10 → Prop) :
    ∑ i, (if π i then cfG P g 5 i else 0) * msgP P g hF r lab f univ r i
      = wsumG P g hF r lab (fun X' Υ => Respects f X' Υ ∧ π (sttG hF r r X' Υ)) :=
  root_sum P g hF r lab f _ (fun Y U => π (sttG hF r r Y U)) (fun Y U hd => by
    rw [phiG_root P g hF r lab hp₂ hg hd]; split_ifs <;> ring)

theorem wsumG_congr {E₁ E₂ : Finset Vt → Finset Vt → Prop}
    (h : ∀ X' Υ, Υ ⊆ candF F X' → (E₁ X' Υ ↔ E₂ X' Υ)) :
    wsumG P g hF r lab E₁ = wsumG P g hF r lab E₂ := by
  unfold wsumG
  apply sum_congr rfl
  intro X' _
  apply sum_congr rfl
  intro Υ hΥ
  have := h X' Υ (mem_powerset.1 hΥ)
  by_cases h1 : E₁ X' Υ
  · rw [ite_eq_left h1, ite_eq_left (this.1 h1)]
  · rw [ite_eq_right h1, ite_eq_right (fun h2 => h1 (this.2 h2))]

end Tree

/-- The generic `lem:rsc-recursion`: the three root identities. -/
theorem recursionG (P : Par) (hp₂ : P.p₂ ≠ 0) (g : Bool → ℕ → ℝ)
    (hg : ∀ b j, 3 ≤ j → g b j = g b 3)
    {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) (ord : Vt → List Vt)
    (hord : IsChildOrder hF r ord) (lab : Vt → Label) (f : Vt → Option Force) :
    let M := messageG P g (toRTree hF r ord (fun v => (lab v, f v)) r)
    M 0 = wsumG P g hF r lab (fun X' Υ => Respects f X' Υ ∧ r ∈ X') ∧
    (g false 2 / P.p₂) * M 3 + (g false 3 / P.p₂) * M 4
      = wsumG P g hF r lab (fun X' Υ => Respects f X' Υ ∧ r ∈ Υ) ∧
    M 5 / 2 + M 6 + M 7 + (1 - g false 2) * M 8 + (1 - g false 3) * M 9
      = wsumG P g hF r lab (fun X' Υ => Respects f X' Υ ∧ r ∉ X' ∪ Υ) := by
  have hM := messageG_eq_msgP P g hF r lab f hp₂ hg ord hord r
  rw [Antinorm3.D_root] at hM
  dsimp only
  rw [hM]
  have cat0 : ∀ Y U, sttG hF r r Y U = 0 ↔ r ∈ Y := fun Y U => sttG_zero_iff hF r r Y U
  have cat5 : ∀ Y U, (sttG hF r r Y U).val < 5 ↔ (r ∈ Y ∨ r ∈ U) :=
    fun Y U => sttG_lt5_iff hF r r Y U
  refine ⟨?_, ?_, ?_⟩
  · rw [wsumG_congr P g hF r lab
      (E₂ := fun X' Υ => Respects f X' Υ ∧ sttG hF r r X' Υ = 0)
      (fun X' Υ _ => and_congr_right (fun _ => (cat0 X' Υ).symm)),
      ← root_pi P g hF r lab f hp₂ hg (fun i => i = 0)]
    simp [cfG]
  · rw [wsumG_congr P g hF r lab
      (E₂ := fun X' Υ => Respects f X' Υ ∧ (sttG hF r r X' Υ ≠ 0 ∧ (sttG hF r r X' Υ).val < 5))
      (fun X' Υ hΥ => and_congr_right (fun _ => by
        have hrX : r ∈ Υ → r ∉ X' := fun h => (mem_filter.1 (hΥ h)).2.1
        rw [Ne, cat0, cat5]
        constructor
        · intro h; exact ⟨hrX h, Or.inr h⟩
        · rintro ⟨h1, h2⟩; exact h2.resolve_left h1)),
      ← root_pi P g hF r lab f hp₂ hg (fun i => i ≠ 0 ∧ i.val < 5)]
    simp [Fin.sum_univ_succ, cfG]
  · rw [wsumG_congr P g hF r lab
      (E₂ := fun X' Υ => Respects f X' Υ ∧ 5 ≤ (sttG hF r r X' Υ).val)
      (fun X' Υ _ => and_congr_right (fun _ => by rw [mem_union, ← cat5, not_lt])),
      ← root_pi P g hF r lab f hp₂ hg (fun i => 5 ≤ i.val)]
    simp [Fin.sum_univ_succ, cfG]
    ring

end
end MaxLeafFormal.RSCTree


==> anc/formal/MaxLeafFormal/RSCTreeModel.lean <==
import MaxLeafFormal.RSC.TreeCore
import MaxLeafFormal.RSC.Bridge
import MaxLeafFormal.RSC.RelaxedLe
import MaxLeafFormal.RSC.Odds
import MaxLeafFormal.RSC.JLemma

/-!
# The tree model and the relaxed recursion

The weights `wt`, `W^tm`, `Pr_tm`, `E_tm` of `def:rsc-tm` on any finite tree with labels
`(ν_v, c_{v,2}, c_{v,3})`; `lem:rsc-recursion`, `lem:rsc-odds`, `eq:rsc-odds1`, the probabilistic
cores of `lem:rsc-credit` and `lem:rsc-jlemma`, the bridge to `RTree`, and `lem:rsc-relaxed`.
-/

namespace MaxLeafFormal.RSCTree
open Finset
open MaxLeafFormal.Antinorm8 (RTree size fin)
open MaxLeafFormal.RSCCert (Label nuSum Admissible Light₂ Light₃ eps delta₂ delta₃ rho₁)
open MaxLeafFormal.RSCRec
open MaxLeafFormal.Antinorm3 (children D)
open MaxLeafFormal.CDS (par comp)

noncomputable section
open Classical

variable {Vt : Type*} [Fintype Vt] [DecidableEq Vt]

/-- The monotone coupling. -/
theorem monotone_coupling {α : Type*} [DecidableEq α] (C : Finset α) (f : Finset α → ℝ)
    (hf0 : ∀ Υ ⊆ C, 0 ≤ f Υ) (hf : ∀ Υ Υ', Υ ⊆ Υ' → Υ' ⊆ C → f Υ ≤ f Υ')
    (p p' : α → ℝ) (hp : ∀ v ∈ C, 0 ≤ p v ∧ p v ≤ p' v ∧ p' v ≤ 1) :
    ∑ Υ ∈ C.powerset, prodMeas p C Υ * f Υ ≤ ∑ Υ ∈ C.powerset, prodMeas p' C Υ * f Υ :=
  monotone_coupling_core C f hf0 hf p p' hp


/-- `W^tm > 0`. -/
theorem Wtm_pos (P : Par) (hp : 0 ≤ P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ ≤ 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (F : SimpleGraph Vt) (lab : Vt → Label) : 0 < Wtm P F lab :=
  Wtm_pos_core P hp hy hϖ F lab


/-- `lem:rsc-recursion`, any root `r`, any child order, any forcing `f`. -/
theorem rsc_recursion (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label)
    (f : Vt → Option Force) :
    let M := message10 P (toRTree hF r ord (fun v => (lab v, f v)) r)
    (∀ v, 0 ≤ message10 P (toRTree hF r ord (fun v => (lab v, f v)) v)) ∧
    M 0 = wsum P F lab (fun X' Υ => Respects f X' Υ ∧ r ∈ X') ∧
    M 3 + lam P * M 4 = wsum P F lab (fun X' Υ => Respects f X' Υ ∧ r ∈ Υ) ∧
    M 5 / 2 + M 6 + M 7 + (1 - P.p₂) * M 8 + (1 - P.p₃) * M 9
      = wsum P F lab (fun X' Υ => Respects f X' Υ ∧ r ∉ X' ∪ Υ) :=
  recursion_core P hp hy hϖ hF r ord hord lab f


/-- "In particular" of `lem:rsc-recursion`. -/
theorem rsc_recursion_fin (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label)
    (f : Vt → Option Force) :
    fin10 P (message10 P (toRTree hF r ord (fun v => (lab v, f v)) r))
        = wsum P F lab (fun X' Υ => Respects f X' Υ) ∧
    ((∀ v, f v = none) →
      fin10 P (message10 P (toRTree hF r ord (fun v => (lab v, f v)) r)) = Wtm P F lab) :=
  recursion_fin_core P hp hy hϖ hF r ord hord lab f


/-- `lem:rsc-odds`. -/
theorem rsc_odds (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1)
    (U : Finset Vt) (w : Vt) (hw : w ∉ U) (hU : (U.filter (F.Adj w)).card ≤ 1) :
    P.y / 2 * (1 - P.p₃) ^ (U.filter (F.Adj w)).card
        * Ptm P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∉ X' ∪ Υ)
      ≤ Ptm P F lab (fun X' Υ => Disjoint U (X' ∪ Υ) ∧ w ∈ X') :=
  odds_core P hP hF lab hc U w hw hU

/-- `eq:rsc-odds1`. -/
theorem odds1 (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) (o w : Vt) (hwo : w ≠ o) :
    Pcond P F lab (fun X' Υ => w ∉ X' ∪ Υ) (fun X' Υ => o ∉ X' ∪ Υ) ≤ rho₁ P.p₃ P.y :=
  odds1_core P hP hF lab hc o w hwo

/-- The probabilistic core of `lem:rsc-credit`, for any set `N` not containing `o`. -/
theorem credit_tree (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1)
    (o : Vt) (N : Finset Vt) (ho : o ∉ N) :
    (N.Nonempty → 1 - rho₁ P.p₃ P.y
        ≤ Pcond P F lab (fun X' Υ => (N ∩ (X' ∪ Υ)).Nonempty) (fun X' Υ => o ∉ X' ∪ Υ)) ∧
    (2 ≤ N.card → 1 - rho₁ P.p₃ P.y ^ 2
        ≤ Pcond P F lab (fun X' Υ => (N ∩ (X' ∪ Υ)).Nonempty) (fun X' Υ => o ∉ X' ∪ Υ)) :=
  credit_tree_core P hP hF lab hc o N ho

/-- The probabilistic core of `lem:rsc-jlemma`, for any `N ∌ o` with at most one
`F`-neighbour of `o`. -/
theorem jlemma_tree (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1)
    (o : Vt) (N : Finset Vt) (ho : o ∉ N) (hN : (N.filter (F.Adj o)).card ≤ 1) :
    (Light₃ P.p₂ P.p₃ P.y (lab o).1 (F.degree o) →
      eps P.p₃ * Ptm P F lab (fun X' Υ => (N ∩ X').Nonempty ∧ o ∈ X' ∪ Υ)
        ≤ delta₃ P.p₃ * Ptm P F lab (fun X' Υ => (N ∩ X').Nonempty ∧ o ∉ X' ∪ Υ)) ∧
    (Light₂ P.p₂ P.p₃ P.y (lab o).1 (F.degree o) →
      eps P.p₂ * Ptm P F lab (fun X' _Υ => (N ∩ X').Nonempty ∧ o ∈ X')
        ≤ delta₂ * Ptm P F lab (fun X' Υ => (N ∩ X').Nonempty ∧ o ∉ X' ∪ Υ)) :=
  jlemma_tree_core P hP hF lab hc o N ho hN

/-- The inequality of `lem:rsc-relaxed` (obligation D1). -/
theorem relaxed_le (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (lab : Vt → Label) (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) :
    Wrel P hF r lab ≤ Wtm P F lab :=
  relaxed_le_core P hP hF r lab hc

/-- `lem:rsc-relaxed`, any root, any child order; `RSCCert.message` is s1's `M̃`. -/
theorem rsc_relaxed (P : Par) (hP : P.Standing) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label)
    (hc : ∀ v, (lab v).2.1 + (lab v).2.2 ≤ (lab v).1) :
    Wrel P hF r lab ≤ Wtm P F lab ∧
    Wrel P hF r lab
      = fin P.p₂ (RSCCert.message P.p₂ P.p₃ P.y P.ϖ₂ P.ϖ₃ (toRTree hF r ord lab r)) :=
  ⟨relaxed_le P hP hF r lab hc, relaxed_eq_core P hP hF r ord hord lab hc⟩


/-- Bridge to s1. -/
theorem isChildOrder_toList {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt) :
    IsChildOrder hF r (fun v => (children hF r v).toList) :=
  isChildOrder_toList_core hF r
theorem size_toRTree {α : Type} {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → α) :
    size (toRTree hF r ord lab r) = Fintype.card Vt :=
  size_toRTree_core hF r ord hord lab
theorem nuSum_toRTree {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label) :
    nuSum (toRTree hF r ord lab r) = ∑ v, (lab v).1 :=
  nuSum_toRTree_core hF r ord hord lab
theorem admissible_toRTree (P : Par) {F : SimpleGraph Vt} (hF : F.IsTree) (r : Vt)
    (ord : Vt → List Vt) (hord : IsChildOrder hF r ord) (lab : Vt → Label)
    (h : AdmissibleG P F lab) : Admissible P.p₂ P.p₃ P.y (toRTree hF r ord lab r) :=
  admissible_toRTree_core P hF r ord hord lab h

end
end MaxLeafFormal.RSCTree


==> anc/formal/MaxLeafFormal/RSCTrials.lean <==
import MaxLeafFormal.Budget

/-!
# The trials of RSC (`lem:rsc-trials`)
-/

namespace MaxLeafFormal.RSCTrials

open Finset MeasureTheory MaxLeafFormal.CDS MaxLeafFormal.Budget
open scoped ENNReal

variable {V : Type*} [Fintype V] [DecidableEq V] (G : SimpleGraph V) [DecidableRel G.Adj]

/-- `C(X')`. -/
def cand (X' : Finset V) : Finset V :=
  univ.filter fun v => v ∉ X' ∧ 2 ≤ (G.neighborFinset v ∩ X').card

/-- `p_k` for `k ≥ 2`. -/
def pk (p₂ p₃ : ℝ) (k : ℕ) : ℝ := if k = 2 then p₂ else p₃

noncomputable def inclProb (p₂ p₃ : ℝ) (X' : Finset V) (v : V) : ℝ :=
  pk p₂ p₃ (G.neighborFinset v ∩ X').card

/-- `Pr[Υ = U]` for the closure of `X'` (alg:rsc-algorithm step (b), def:rsc-gf). -/
noncomputable def closureProb (p₂ p₃ : ℝ) (X' U : Finset V) : ℝ :=
  if U ⊆ cand G X' then
    (∏ v ∈ U, inclProb G p₂ p₃ X' v) * ∏ v ∈ cand G X' \ U, (1 - inclProb G p₂ p₃ X' v)
  else 0

/-- `W^cl_S(y)`, def:rsc-gf. -/
noncomputable def Wcl (p₂ p₃ : ℝ) (S : Finset V) (y : ℝ) : ℝ :=
  ∑ X' ∈ S.powerset, y ^ X'.card *
    ∑ U : Finset V, closureProb G p₂ p₃ X' U *
      (if U ⊆ S then (2:ℝ) ^ (-(termCount G (X' ∪ U) : ℝ)) else 0)

/-- Law of the random choices `(X', Υ)` of a trial with sample size `t` (steps (a)–(b)). -/
noncomputable def trialProb (p₂ p₃ : ℝ) (t : ℕ) (z : Finset V × Finset V) : ℝ :=
  (if z.1.card = t then (((Fintype.card V).choose t : ℕ) : ℝ)⁻¹ else 0)
    * closureProb G p₂ p₃ z.1 z.2

noncomputable def rscTrialMeasure (p₂ p₃ : ℝ) (t : ℕ) : Measure (Finset V × Finset V) :=
  ∑ z : Finset V × Finset V, ENNReal.ofReal (trialProb G p₂ p₃ t z) • Measure.dirac z

/-- `ξ_t` of lem:rsc-trials (b). -/
noncomputable def xi (S : Finset V) (z : Finset V × Finset V) : ℝ≥0∞ :=
  if z.1 ∪ z.2 ⊆ S then (termCount G (z.1 ∪ z.2) : ℝ≥0∞) else ⊤

/-- Step (c) for size `s`, threshold `θ`, with `A_St` replaced by its specification. -/
def rscAccept (s θ : ℕ) : Set (Finset V × Finset V) :=
  {z | (z.1 ∪ z.2).card ≤ s ∧ termCount G (z.1 ∪ z.2) ≤ θ ∧
       MLS.ExtYes (IsCDS G) (z.1 ∪ z.2) (s - (z.1 ∪ z.2).card)}

-- Representation checks
lemma inclProb_mem (p₂ p₃ : ℝ) (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (X' : Finset V) (v : V) :
    0 ≤ inclProb G p₂ p₃ X' v ∧ inclProb G p₂ p₃ X' v ≤ 1 := by
  obtain ⟨h2, h23, h3⟩ := hp
  unfold inclProb pk
  split_ifs
  · exact ⟨h2, by linarith⟩
  · exact ⟨by linarith, h3⟩

lemma closureProb_nonneg (p₂ p₃ : ℝ) (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (X' U : Finset V) :
    0 ≤ closureProb G p₂ p₃ X' U := by
  unfold closureProb
  split_ifs
  · apply mul_nonneg
    · exact Finset.prod_nonneg fun v _ => (inclProb_mem G p₂ p₃ hp X' v).1
    · exact Finset.prod_nonneg fun v _ => sub_nonneg.mpr (inclProb_mem G p₂ p₃ hp X' v).2
  · exact le_refl _

lemma closureProb_sum_eq (p₂ p₃ : ℝ) (X' : Finset V) :
    ∑ U : Finset V, closureProb G p₂ p₃ X' U = 1 := by
  classical
  unfold closureProb
  rw [← Finset.sum_filter]
  have hfilt : (univ : Finset (Finset V)).filter (fun U => U ⊆ cand G X') = (cand G X').powerset := by
    ext U; simp [Finset.mem_powerset]
  rw [hfilt]
  have h1 : ∀ v, inclProb G p₂ p₃ X' v + (1 - inclProb G p₂ p₃ X' v) = 1 := fun v => by ring
  have key := Finset.prod_add (fun v => inclProb G p₂ p₃ X' v)
    (fun v => 1 - inclProb G p₂ p₃ X' v) (cand G X')
  simp only [h1, Finset.prod_const_one] at key
  exact key.symm

theorem trialProb_nonneg (p₂ p₃ : ℝ) (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (t : ℕ)
    (z : Finset V × Finset V) : 0 ≤ trialProb G p₂ p₃ t z := by
  unfold trialProb
  apply mul_nonneg
  · split_ifs
    · exact inv_nonneg.mpr (Nat.cast_nonneg _)
    · exact le_refl _
  · exact closureProb_nonneg G p₂ p₃ hp z.1 z.2

lemma trialProb_sum (p₂ p₃ : ℝ) (_hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (t : ℕ)
    (ht : t ≤ Fintype.card V) :
    ∑ z : Finset V × Finset V, trialProb G p₂ p₃ t z = 1 := by
  rw [Fintype.sum_prod_type]
  have hin : ∀ a : Finset V, ∑ b : Finset V, trialProb G p₂ p₃ t (a, b)
      = if a.card = t then (((Fintype.card V).choose t : ℕ) : ℝ)⁻¹ else 0 := by
    intro a
    have hgen : ∀ c : ℝ, ∑ b : Finset V, c * closureProb G p₂ p₃ a b = c := fun c => by
      rw [← Finset.mul_sum, closureProb_sum_eq, mul_one]
    simp only [trialProb]
    exact hgen (if a.card = t then (((Fintype.card V).choose t : ℕ) : ℝ)⁻¹ else 0)
  simp only [hin]
  have hcard : (univ.filter (fun a : Finset V => a.card = t)).card = (Fintype.card V).choose t := by
    have : univ.filter (fun a : Finset V => a.card = t) = powersetCard t (univ : Finset V) := by
      ext a; simp [Finset.mem_powersetCard]
    rw [this, Finset.card_powersetCard, Finset.card_univ]
  rw [Finset.sum_ite, Finset.sum_const_zero, add_zero, Finset.sum_const, nsmul_eq_mul, hcard]
  have hpos : ((Fintype.card V).choose t : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.choose_pos ht).ne'
  exact mul_inv_cancel₀ hpos

theorem sum_closureProb (p₂ p₃ : ℝ) (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (X' : Finset V) :
    (∀ U, 0 ≤ closureProb G p₂ p₃ X' U) ∧ ∑ U : Finset V, closureProb G p₂ p₃ X' U = 1 :=
  ⟨fun U => closureProb_nonneg G p₂ p₃ hp X' U, closureProb_sum_eq G p₂ p₃ X'⟩

theorem isProbabilityMeasure_rscTrialMeasure (p₂ p₃ : ℝ) (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1)
    (t : ℕ) (ht : t ≤ Fintype.card V) : IsProbabilityMeasure (rscTrialMeasure G p₂ p₃ t) := by
  constructor
  have h : (rscTrialMeasure G p₂ p₃ t) Set.univ
      = ∑ z : Finset V × Finset V, ENNReal.ofReal (trialProb G p₂ p₃ t z) := by
    unfold rscTrialMeasure
    simp [Measure.coe_finsetSum, Finset.sum_apply]
  rw [h, ← ENNReal.ofReal_sum_of_nonneg (fun z _ => trialProb_nonneg G p₂ p₃ hp t z),
    trialProb_sum G p₂ p₃ hp t ht, ENNReal.ofReal_one]

-- Supporting
theorem integral_rscTrialMeasure (p₂ p₃ : ℝ) (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (t : ℕ)
    (f : Finset V × Finset V → ℝ) :
    ∫ z, f z ∂(rscTrialMeasure G p₂ p₃ t) = ∑ z, trialProb G p₂ p₃ t z * f z := by
  unfold rscTrialMeasure
  rw [integral_finsetSum_measure]
  · refine Finset.sum_congr rfl fun z _ => ?_
    rw [integral_smul_measure, integral_dirac, ENNReal.toReal_ofReal (trialProb_nonneg G p₂ p₃ hp t z), smul_eq_mul]
  · intro z _
    exact Integrable.smul_measure Integrable.of_finite ENNReal.ofReal_ne_top

-- The identity in the proof of lem:rsc-trials
theorem twoPowNeg_xi_eq (S : Finset V) (z : Finset V × Finset V) :
    twoPowNeg (xi G S z) =
      if z.1 ∪ z.2 ⊆ S then (2:ℝ) ^ (-(termCount G (z.1 ∪ z.2) : ℝ)) else 0 := by
  by_cases h : z.1 ∪ z.2 ⊆ S
  · simp [xi, twoPowNeg, h, ENNReal.natCast_ne_top, ENNReal.toReal_natCast]
  · simp [xi, twoPowNeg, h]

theorem inner_eq (p₂ p₃ : ℝ) (S : Finset V) (t : ℕ) (ht : t ≤ S.card) :
    ((Fintype.card V).choose t : ℝ) * ∑ z, trialProb G p₂ p₃ t z * twoPowNeg (xi G S z)
      = ∑ X' ∈ S.powerset.filter (fun X' => X'.card = t), ∑ U : Finset V,
          closureProb G p₂ p₃ X' U *
            (if U ⊆ S then (2:ℝ) ^ (-(termCount G (X' ∪ U) : ℝ)) else 0) := by
  have hchoose : ((Fintype.card V).choose t : ℝ) ≠ 0 := by
    have : 0 < (Fintype.card V).choose t := Nat.choose_pos (ht.trans (card_le_univ S))
    exact_mod_cast this.ne'
  have key2 : ∀ X' : Finset V,
      ∑ U : Finset V, trialProb G p₂ p₃ t (X', U) * twoPowNeg (xi G S (X', U)) =
        if X' ∈ S.powerset.filter (fun X' => X'.card = t) then
          ((Fintype.card V).choose t : ℝ)⁻¹ *
            ∑ U : Finset V, closureProb G p₂ p₃ X' U *
              (if U ⊆ S then (2:ℝ) ^ (-(termCount G (X' ∪ U) : ℝ)) else 0)
        else 0 := by
    intro X'
    have hterm : ∀ U : Finset V,
        trialProb G p₂ p₃ t (X', U) * twoPowNeg (xi G S (X', U)) =
          (if X'.card = t then ((Fintype.card V).choose t : ℝ)⁻¹ else 0) *
            (if X' ⊆ S then closureProb G p₂ p₃ X' U *
              (if U ⊆ S then (2:ℝ) ^ (-(termCount G (X' ∪ U) : ℝ)) else 0) else 0) := by
      intro U
      unfold trialProb
      rw [twoPowNeg_xi_eq]
      simp only [union_subset_iff]
      by_cases hX : X' ⊆ S <;> by_cases hC : X'.card = t <;> by_cases hU : U ⊆ S <;>
        simp [hX, hC, hU, mul_assoc]
    rw [Finset.sum_congr rfl (fun U _ => hterm U), ← Finset.mul_sum]
    have hmem : X' ∈ S.powerset.filter (fun X' => X'.card = t) ↔ X' ⊆ S ∧ X'.card = t := by
      simp [mem_filter, mem_powerset]
    simp only [hmem]
    by_cases hX : X' ⊆ S <;> by_cases hC : X'.card = t <;> simp [hX, hC]
  rw [Fintype.sum_prod_type]
  simp only [key2]
  rw [Finset.sum_ite_mem, univ_inter, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro X' _
  rw [← mul_assoc, mul_inv_cancel₀ hchoose, one_mul]

theorem Wcl_eq_sum (p₂ p₃ : ℝ) (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1) (S : Finset V) (y : ℝ) :
    Wcl G p₂ p₃ S y = ∑ t ∈ range (S.card + 1),
      ((Fintype.card V).choose t : ℝ) * y ^ t *
        ∫ z, twoPowNeg (xi G S z) ∂(rscTrialMeasure G p₂ p₃ t) := by
  have hstep : ∀ t ∈ range (S.card + 1),
      ((Fintype.card V).choose t : ℝ) * y ^ t *
        ∫ z, twoPowNeg (xi G S z) ∂(rscTrialMeasure G p₂ p₃ t)
      = ∑ X' ∈ S.powerset.filter (fun X' => X'.card = t), y ^ X'.card *
          ∑ U : Finset V, closureProb G p₂ p₃ X' U *
            (if U ⊆ S then (2:ℝ) ^ (-(termCount G (X' ∪ U) : ℝ)) else 0) := by
    intro t ht
    have ht' : t ≤ S.card := Nat.lt_succ_iff.mp (mem_range.mp ht)
    have hint := integral_rscTrialMeasure G p₂ p₃ hp t (fun z => twoPowNeg (xi G S z))
    rw [hint]
    have hrw : ((Fintype.card V).choose t : ℝ) * y ^ t *
        ∑ z, trialProb G p₂ p₃ t z * twoPowNeg (xi G S z) =
        y ^ t * (((Fintype.card V).choose t : ℝ) *
          ∑ z, trialProb G p₂ p₃ t z * twoPowNeg (xi G S z)) := by ring
    rw [hrw, inner_eq G p₂ p₃ S t ht', Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro X' hX'
    rw [(mem_filter.mp hX').2]
  have hmaps : ∀ X' ∈ S.powerset, (fun X' : Finset V => X'.card) X' ∈ range (S.card + 1) := by
    intro X' hX'
    exact mem_range.mpr (Nat.lt_succ_of_le (card_le_card (mem_powerset.mp hX')))
  unfold Wcl
  rw [Finset.sum_congr rfl hstep]
  exact (Finset.sum_fiberwise_of_maps_to hmaps _).symm

-- lem:rsc-trials (b), last claim
/-- The inequality of `lem:rsc-trials`(b): for every `S ⊆ V` and
`y ≥ 0`, `W^cl_S(y) ≤ (1+y)^n · max_{0 ≤ t ≤ |S|} E[2^{-ξ_t}]`. -/
theorem rsc_trials_W (p₂ p₃ : ℝ) (hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1)
    (S : Finset V) (y : ℝ) (hy : 0 ≤ y) :
    ∃ t ≤ S.card, Wcl G p₂ p₃ S y
      ≤ (1 + y) ^ Fintype.card V * ∫ z, twoPowNeg (xi G S z) ∂(rscTrialMeasure G p₂ p₃ t) := by
  set e : ℕ → ℝ := fun t => ∫ z, twoPowNeg (xi G S z) ∂(rscTrialMeasure G p₂ p₃ t) with he
  have he0 : ∀ t, 0 ≤ e t := fun t =>
    integral_nonneg fun z => (twoPowNeg_mem_Icc _).1
  obtain ⟨t0, ht0, hmax⟩ := exists_max_image (range (S.card + 1)) e nonempty_range_add_one
  refine ⟨t0, Nat.lt_succ_iff.1 (mem_range.1 ht0), ?_⟩
  rw [Wcl_eq_sum G p₂ p₃ hp S y]
  have hSn : S.card ≤ Fintype.card V := card_le_univ S
  calc ∑ t ∈ range (S.card + 1), ((Fintype.card V).choose t : ℝ) * y ^ t * e t
      ≤ ∑ t ∈ range (S.card + 1), ((Fintype.card V).choose t : ℝ) * y ^ t * e t0 :=
        sum_le_sum fun t ht => mul_le_mul_of_nonneg_left (hmax t ht) (by positivity)
    _ ≤ ∑ t ∈ range (Fintype.card V + 1), ((Fintype.card V).choose t : ℝ) * y ^ t * e t0 :=
        sum_le_sum_of_subset_of_nonneg (range_subset_range.2 (by omega))
          (fun t _ _ => by have := he0 t0; positivity)
    _ = (1 + y) ^ Fintype.card V * e t0 := by
        rw [← sum_mul, add_comm (1:ℝ) y, add_pow]
        congr 1
        refine sum_congr rfl fun t _ => ?_
        rw [one_pow, mul_one, mul_comm]

-- lem:rsc-trials (b), (T3); and (a), soundness
theorem rsc_trials_T3 (p₂ p₃ : ℝ) (_hp : 0 ≤ p₂ ∧ p₂ ≤ p₃ ∧ p₃ ≤ 1)
    (S : Finset V) (hS : IsCDS G S) (t θ : ℕ) :
    (rscTrialMeasure G p₂ p₃ t).real (leEvent (xi G S) θ)
      ≤ (rscTrialMeasure G p₂ p₃ t).real (rscAccept G S.card θ) := by
  have hsub : leEvent (xi G S) θ ⊆ rscAccept G S.card θ := by
    intro z hz
    obtain ⟨hxi, hle⟩ : xi G S z ≠ ⊤ ∧ (xi G S z).toReal ≤ θ := hz
    have hsubS : z.1 ∪ z.2 ⊆ S := by
      by_contra h
      apply hxi
      unfold xi
      rw [ite_eq_right h]
    have hxi' : xi G S z = (termCount G (z.1 ∪ z.2) : ℝ≥0∞) := by
      unfold xi
      rw [ite_eq_left hsubS]
    rw [hxi', ENNReal.toReal_natCast] at hle
    have hterm : termCount G (z.1 ∪ z.2) ≤ θ := by exact_mod_cast hle
    have hcard : (z.1 ∪ z.2).card ≤ S.card := card_le_card hsubS
    simp only [rscAccept, MLS.ExtYes, Set.mem_ofPred_eq]
    refine ⟨hcard, hterm, S \ (z.1 ∪ z.2), disjoint_sdiff, ?_, ?_⟩
    · rw [card_sdiff_of_subset hsubS]
    · rw [union_sdiff_of_subset hsubS]
      exact hS
  have hfin : ∀ A : Set (Finset V × Finset V), rscTrialMeasure G p₂ p₃ t A ≠ ⊤ := by
    intro A
    unfold rscTrialMeasure
    rw [Measure.finsetSum_apply]
    refine ENNReal.sum_ne_top.2 fun z _ => ?_
    rw [Measure.smul_apply, smul_eq_mul]
    exact ENNReal.mul_ne_top ENNReal.ofReal_ne_top (measure_ne_top _ _)
  exact measureReal_mono hsub (hfin _)

theorem rsc_trials_T2 (s θ : ℕ) (z : Finset V × Finset V) (hz : z ∈ rscAccept G s θ) :
    γc G ≤ s := by
  simp only [rscAccept, MLS.ExtYes, Set.mem_ofPred_eq] at hz
  obtain ⟨hcard, _, Y, hdisj, hYcard, hsol⟩ := hz
  have hmem : (z.1 ∪ z.2 ∪ Y).card ∈ {s | ∃ S, IsCDS G S ∧ S.card = s} :=
    ⟨z.1 ∪ z.2 ∪ Y, hsol, rfl⟩
  have h1 : γc G ≤ (z.1 ∪ z.2 ∪ Y).card := Nat.sInf_le hmem
  have hc : (z.1 ∪ z.2 ∪ Y).card = (z.1 ∪ z.2).card + Y.card :=
    card_union_of_disjoint hdisj
  omega

/-! ### Theorem RSC, probability part, conditional on prop:rsc-bound -/

/-- `ω = log ϱ`, `ϱ = (1 + y)/ê` with the constants of RSC. -/
noncomputable def rscOmega : ℝ := Real.logb 2 ((1 + 31/100) / (145729958 / 189014575))

theorem rscOmega_nonneg : 0 ≤ rscOmega := Real.logb_nonneg (by norm_num) (by norm_num)

theorem two_rpow_neg_rscOmega (n : ℕ) :
    (2:ℝ) ^ (-(rscOmega * n)) = ((145729958 / 189014575) / (1 + 31/100) : ℝ) ^ n := by
  unfold rscOmega
  rw [Real.rpow_neg (by norm_num), Real.rpow_mul (by norm_num),
    Real.rpow_logb (by norm_num) (by norm_num) (by norm_num), Real.rpow_natCast,
    ← inv_pow, inv_div]

-- Proof of thm:rsc given prop:rsc-bound (the hypothesis `hbound`), probability part
/-- Theorem RSC, probability part, conditional on `prop:rsc-bound`: the hypothesis `hbound` is
the statement of `prop:rsc-bound`, taken as an explicit assumption. -/
theorem rsc_success_of_bound (hG : G.Connected) (κ : ℝ) (hκ : 0 < κ)
    (Θ : ℕ → ℕ)
    (hΘ : ∀ s, 1 ≤ s → s ≤ Fintype.card V →
      rscOmega * Fintype.card V + Real.logb 2 2 + 1 ≤ Θ s)
    (m : ℕ → ℕ → ℕ → ℕ)
    (hm : ∀ s t θ, 1 ≤ s → s ≤ Fintype.card V → t ≤ s → θ ≤ Θ s →
      Mcount (Fintype.card V) rscOmega 2 κ (Θ s) θ ≤ m s t θ)
    (hbound : ∀ S : Finset V, IsCDS G S → S.card = γc G →
      (0.6060 : ℝ) * (145729958 / 189014575 : ℝ) ^ Fintype.card V
        ≤ Wcl G (7/100) (77/1000) S (31/100)) :
    (∀ o : CdsOutcome (Fintype.card V) (fun _ _ _ => Finset V × Finset V) Θ m,
        γc G ≤ cdsOutput (Fintype.card V) (fun s _ θ => rscAccept G s θ) o) ∧
    1 - Real.exp (-κ)
      ≤ (cdsMeasure (Fintype.card V) (fun _ t _ => rscTrialMeasure G (7/100) (77/1000) t)
          Θ m).real
          {o | cdsOutput (Fintype.card V) (fun s _ θ => rscAccept G s θ) o = γc G} := by
  have hp : (0:ℝ) ≤ 7/100 ∧ (7/100:ℝ) ≤ 77/1000 ∧ (77/1000:ℝ) ≤ 1 := by norm_num
  -- a minimum CDS
  have hne : {s | ∃ S, IsCDS G S ∧ S.card = s}.Nonempty := ⟨_, _, isCDS_univ G hG, rfl⟩
  obtain ⟨S0, hS0, hS0c⟩ := Nat.sInf_mem hne
  change S0.card = γc G at hS0c
  have hγn : γc G ≤ Fintype.card V := hS0c ▸ card_le_univ S0
  -- the moment condition, from prop:rsc-bound and lem:rsc-trials (b)
  obtain ⟨t, ht, hW⟩ := rsc_trials_W G (7/100) (77/1000) hp S0 (31/100) (by norm_num)
  have hb := hbound S0 hS0 hS0c
  set E := ∫ z, twoPowNeg (xi G S0 z) ∂(rscTrialMeasure G (7/100) (77/1000) t)
  have hmom : (2:ℝ) ^ (-(rscOmega * Fintype.card V)) / 2 ≤ E := by
    rw [two_rpow_neg_rscOmega, div_pow]
    have hpos : (0:ℝ) < (1 + 31/100) ^ Fintype.card V := by positivity
    have h1 : (0.6060 : ℝ) * (145729958 / 189014575 : ℝ) ^ Fintype.card V
        ≤ (1 + 31/100) ^ Fintype.card V * E := hb.trans hW
    have hc0 : (0:ℝ) ≤ (145729958 / 189014575 : ℝ) ^ Fintype.card V := by positivity
    rw [div_div, div_le_iff₀ (by positivity)]
    nlinarith
  refine cds_budgeted G hG (Ω := fun _ _ _ => Finset V × Finset V)
    (fun _ t _ => rscTrialMeasure G (7/100) (77/1000) t)
    (fun s t θ _ hs ht => isProbabilityMeasure_rscTrialMeasure G _ _ hp t (by omega))
    (fun s _ θ => rscAccept G s θ) (fun _ _ _ _ _ _ => MeasurableSet.of_discrete)
    (fun s _ θ _ _ _ z hz => rsc_trials_T2 G s θ z hz)
    rscOmega 2 κ rscOmega_nonneg (by norm_num) hκ Θ hΘ m hm
    (Ξ := fun _ => Finset V × Finset V)
    (fun t => rscTrialMeasure G (7/100) (77/1000) t)
    (fun t ht => isProbabilityMeasure_rscTrialMeasure G _ _ hp t (by omega))
    (fun _ => xi G S0) (fun _ _ => measurable_of_countable _)
    (fun t θ _ => hS0c ▸ rsc_trials_T3 G _ _ hp S0 hS0 t θ)
    ⟨t, hS0c ▸ ht, hmom⟩

/-! ### Representation checks -/

/-- `leEvent` at a natural threshold is the event `{ξ ≤ θ}`. -/
theorem leEvent_natCast_eq {Ξ : Type*} (ξ : Ξ → ℝ≥0∞) (θ : ℕ) : leEvent ξ θ = {x | ξ x ≤ θ} := by
  ext x
  simp only [leEvent, Set.mem_ofPred_eq]
  constructor
  · rintro ⟨h1, h2⟩
    rw [← ENNReal.toReal_le_toReal h1 (ENNReal.natCast_ne_top θ), ENNReal.toReal_natCast]
    exact h2
  · intro h
    have h1 : ξ x ≠ ⊤ := ne_top_of_le_ne_top (ENNReal.natCast_ne_top θ) h
    refine ⟨h1, ?_⟩
    rw [← ENNReal.toReal_natCast]
    exact ENNReal.toReal_mono (ENNReal.natCast_ne_top θ) h

/-- `firstAccepted` returns `n` when no size is accepted. -/
theorem firstAccepted_of_none (n : ℕ) (acc : ℕ → Prop) (h : ∀ s, ¬ acc s) : firstAccepted n acc = n := by
  classical
  unfold firstAccepted
  rw [dite_eq_right]
  rintro ⟨s, hs⟩
  exact h s (mem_filter.1 hs).2

/-- The closure of `X' = {a, c}` on the path `a – b – c` is `{b}`, included with probability `p₂`. -/
theorem cand_path3 : cand (SimpleGraph.pathGraph 3) ({0, 2} : Finset (Fin 3)) = {1} := by
  decide

theorem closureProb_path3 (p₂ p₃ : ℝ) :
    closureProb (SimpleGraph.pathGraph 3) p₂ p₃ ({0, 2} : Finset (Fin 3)) {1} = p₂ ∧
    closureProb (SimpleGraph.pathGraph 3) p₂ p₃ ({0, 2} : Finset (Fin 3)) ∅ = 1 - p₂ := by
  have hc : cand (SimpleGraph.pathGraph 3) ({0, 2} : Finset (Fin 3)) = {1} := by decide
  have hk : ((SimpleGraph.pathGraph 3).neighborFinset 1 ∩ ({0, 2} : Finset (Fin 3))).card = 2 := by
    decide
  simp [closureProb, hc, inclProb, pk, hk]

/-- Inhabitation: all hypotheses of `budgeted_success` hold at once for a trivial instance
(one index, a trial that always accepts, `ξ ≡ 0`, and the parameters of `MLS`). -/
theorem budgeted_success_inhabited : 1 - Real.exp (-1) ≤
    (budgetMeasure (ι := Unit) (Ω := fun _ _ => Unit) (fun _ _ => Measure.dirac ())
      (MLS.cap 0 0 1) (fun _ θ => MLS.trials 0 0 1 1 θ)).real
      {o | BAccepts (fun _ _ => Set.univ) o} := by
  refine budgeted_success (ι := Unit) (Ω := fun _ _ => Unit) (fun _ _ => Measure.dirac ())
    (fun _ _ => Set.univ) (fun _ _ => MeasurableSet.univ) (Ξ := fun _ => Unit)
    (fun _ => Measure.dirac ()) (fun _ _ => 0) (fun _ => measurable_const)
    (fun _ _ => ?_) 0 0 1 1 le_rfl le_rfl one_pos (MLS.cap 0 0 1)
    (params_admissible Unit 0 0 1 1 le_rfl le_rfl one_pos).1 _
    (fun i θ hθ => ((params_admissible Unit 0 0 1 1 le_rfl le_rfl one_pos).2.2 i θ hθ).1) ⟨(), ?_⟩
  · exact measureReal_mono (Set.subset_univ _)
  · simp [twoPowNeg]

end MaxLeafFormal.RSCTrials


==> anc/formal/MaxLeafFormal/RSCheck.lean <==
import MaxLeafFormal.EncloseH

/-!
# RS closed-form rate: the function and the interval checker

`F*(σ) = H(σ) + (1 - σ) log(1 - 2^{-1/σ})` (`eq:rs-F`), and the checker used by the
generated covers `RSCover*.lean`. On `[a, b] ⊆ (0, 1)` the three summands are bounded by
monotonicity, in natural logarithms:
`-σ ln σ ≤ b (-ln a)`, `-(1-σ) ln(1-σ) ≤ (1-a)(-ln(1-b))`,
`(1-σ) ln(1 - 2^{-1/σ}) ≤ (1-b) ln(1 - 2^{-1/a})`, with the rational enclosures of
`MaxLeafFormal.Enclose` at the endpoints. The sum is compared with `T · ln 2`.
The main theorems are in `RSRate.lean`.
-/

namespace MaxLeafFormal.RSRate

open Enclose

/-- The rational `a / b`. -/
def q (a b : ℕ) : ℚ := (a : ℚ) / b

/-- `F*`, the second expression of `eq:rs-F`, for every real `σ`. -/
noncomputable def rsF (σ : ℝ) : ℝ := MLS.H2 σ + (1 - σ) * Real.logb 2 (1 - (2:ℝ) ^ (-1 / σ))

/-- Series terms of the logarithms and of the exponential, and the rounding precision. -/
def nL : ℕ := 32
def nE : ℕ := 12
def pr : ℕ := 40

/-- One interval `[a, b]` with target `T`: the monotone bound of `F* · ln 2` on `[a, b]` lies below
`T` times a lower bound of `ln 2`. -/
def cellOK (T a b : ℚ) : Bool :=
  let L2 := ln2Q nL pr
  let LA := (lnQ a nL pr).lo
  let LB := (lnQ (1 - b) nL pr).lo
  let PL := (expQ (-L2.hi / a) nE pr).lo
  let U := (lnQ (1 - PL) nL pr).hi
  decide (0 ≤ T) && decide (0 < a) && decide (a < b) && decide (b < 1) && decide (PL < 1) &&
    decide (U ≤ 0) && decide (b * (-LA) + (1 - a) * (-LB) + (1 - b) * U < T * L2.lo)

/-- A chain of consecutive intervals `[a, b₁], [b₁, b₂], …, [b_{k-1}, e]`, given by their right
ends `b₁, …, b_k`; the last right end must be `e`. -/
def checkCover (T e : ℚ) : ℚ → List ℚ → Bool
  | _, [] => false
  | a, [b] => cellOK T a b && decide (b = e)
  | a, b :: c :: rest => cellOK T a b && checkCover T e b (c :: rest)

/-- `rsF σ · ln 2 = binEntropy σ + (1 - σ) ln (1 - 2^{-1/σ})`. -/
theorem rsF_mul_log2 (σ : ℝ) :
    rsF σ * Real.log 2 = Real.binEntropy σ + (1 - σ) * Real.log (1 - (2:ℝ) ^ (-1 / σ)) := by
  have h2 : Real.log 2 ≠ 0 := (Real.log_pos (by norm_num : (1:ℝ) < 2)).ne'
  unfold rsF MLS.H2 Real.logb
  field_simp

theorem cellOK_sound {T a b : ℚ} (h : cellOK T a b = true) {σ : ℝ}
    (hσ : σ ∈ Set.Icc (a : ℝ) b) : rsF σ < T := by
  unfold cellOK at h
  simp only [Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨⟨⟨⟨hT, ha⟩, hab⟩, hb⟩, hPL⟩, hU0⟩, hB⟩ := h
  set L2 := ln2Q nL pr with hL2def
  set LA := (lnQ a nL pr).lo with hLAdef
  set LB := (lnQ (1 - b) nL pr).lo with hLBdef
  set PL := (expQ (-L2.hi / a) nE pr).lo with hPLdef
  set U := (lnQ (1 - PL) nL pr).hi with hUdef
  obtain ⟨hσa, hσb⟩ := hσ
  -- enclosures
  have hL2 : L2.Contains (Real.log 2) := ln2Q_sound nL pr
  have hLA : (LA : ℝ) ≤ Real.log a := (lnQ_sound ha nL pr).1
  have hb1 : (0 : ℚ) < 1 - b := by linarith
  have hLB : (LB : ℝ) ≤ Real.log ((1 - b : ℚ) : ℝ) := (lnQ_sound hb1 nL pr).1
  have hPL1 : (0 : ℚ) < 1 - PL := by linarith
  have hU : Real.log ((1 - PL : ℚ) : ℝ) ≤ U := (lnQ_sound hPL1 nL pr).2
  have hPLe : (PL : ℝ) ≤ Real.exp ((-L2.hi / a : ℚ) : ℝ) := (expQ_sound (-L2.hi / a) nE pr).1
  -- real facts
  have ha' : (0 : ℝ) < a := by exact_mod_cast ha
  have hb' : (b : ℝ) < 1 := by exact_mod_cast hb
  have hσ0 : 0 < σ := lt_of_lt_of_le ha' hσa
  have hσ1 : σ < 1 := lt_of_le_of_lt hσb hb'
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  -- first summand: -σ ln σ ≤ b (-LA)
  have t1 : -σ * Real.log σ ≤ (b : ℝ) * (-(LA : ℝ)) := by
    have e1 : Real.log a ≤ Real.log σ := Real.log_le_log ha' hσa
    have e2 : Real.log σ ≤ 0 := Real.log_nonpos hσ0.le hσ1.le
    have e3 : 0 ≤ -(LA : ℝ) := by linarith
    have e4 : -Real.log σ ≤ -(LA : ℝ) := by linarith
    calc -σ * Real.log σ = σ * (-Real.log σ) := by ring
      _ ≤ σ * (-(LA : ℝ)) := mul_le_mul_of_nonneg_left e4 hσ0.le
      _ ≤ (b : ℝ) * (-(LA : ℝ)) := mul_le_mul_of_nonneg_right hσb e3
  -- second summand: -(1-σ) ln(1-σ) ≤ (1-a)(-LB)
  have t2 : -(1 - σ) * Real.log (1 - σ) ≤ (1 - (a : ℝ)) * (-(LB : ℝ)) := by
    have hcb : ((1 - b : ℚ) : ℝ) = 1 - (b : ℝ) := by push_cast; ring
    rw [hcb] at hLB
    have e1 : Real.log (1 - (b : ℝ)) ≤ Real.log (1 - σ) :=
      Real.log_le_log (by linarith) (by linarith)
    have e2 : Real.log (1 - σ) ≤ 0 := Real.log_nonpos (by linarith) (by linarith)
    have e3 : 0 ≤ -(LB : ℝ) := by linarith
    have e4 : -Real.log (1 - σ) ≤ -(LB : ℝ) := by linarith
    calc -(1 - σ) * Real.log (1 - σ) = (1 - σ) * (-Real.log (1 - σ)) := by ring
      _ ≤ (1 - σ) * (-(LB : ℝ)) := mul_le_mul_of_nonneg_left e4 (by linarith)
      _ ≤ (1 - (a : ℝ)) * (-(LB : ℝ)) := mul_le_mul_of_nonneg_right (by linarith) e3
  -- third summand: (1-σ) ln(1 - 2^{-1/σ}) ≤ (1-b) U
  have t3 : (1 - σ) * Real.log (1 - (2:ℝ) ^ (-1 / σ)) ≤ (1 - (b : ℝ)) * U := by
    have hp : (2:ℝ) ^ (-1 / σ) = Real.exp (Real.log 2 * (-1 / σ)) :=
      Real.rpow_def_of_pos (by norm_num) _
    have hU0' : (U : ℝ) ≤ 0 := by exact_mod_cast hU0
    have hhi : Real.log 2 ≤ (L2.hi : ℝ) := hL2.2
    -- PL ≤ 2^{-1/σ}
    have c1 : ((-L2.hi / a : ℚ) : ℝ) ≤ Real.log 2 * (-1 / σ) := by
      push_cast
      have f1 : -(L2.hi : ℝ) / a ≤ -Real.log 2 / a :=
        div_le_div_of_nonneg_right (by linarith) ha'.le
      have f2 : -Real.log 2 / a ≤ -Real.log 2 / σ := by
        rw [div_le_div_iff₀ ha' hσ0]
        nlinarith
      have f3 : Real.log 2 * (-1 / σ) = -Real.log 2 / σ := by ring
      linarith
    have hPp : (PL : ℝ) ≤ (2:ℝ) ^ (-1 / σ) := by
      rw [hp]; exact hPLe.trans (Real.exp_le_exp.mpr c1)
    have hp1 : (2:ℝ) ^ (-1 / σ) < 1 := by
      rw [hp, Real.exp_lt_one_iff]
      have : -1 / σ < 0 := by rw [neg_div]; exact neg_neg_of_pos (by positivity)
      nlinarith
    have g1 : Real.log (1 - (2:ℝ) ^ (-1 / σ)) ≤ Real.log ((1 - PL : ℚ) : ℝ) := by
      push_cast
      exact Real.log_le_log (by linarith) (by linarith)
    have g2 : Real.log (1 - (2:ℝ) ^ (-1 / σ)) ≤ U := g1.trans hU
    calc (1 - σ) * Real.log (1 - (2:ℝ) ^ (-1 / σ)) ≤ (1 - σ) * U :=
          mul_le_mul_of_nonneg_left g2 (by linarith)
      _ ≤ (1 - (b : ℝ)) * U := mul_le_mul_of_nonpos_right (by linarith) hU0'
  -- assemble
  have hBr : (b : ℝ) * (-(LA : ℝ)) + (1 - (a : ℝ)) * (-(LB : ℝ)) + (1 - (b : ℝ)) * U
      < (T : ℝ) * L2.lo := by exact_mod_cast hB
  have hTl : (T : ℝ) * L2.lo ≤ (T : ℝ) * Real.log 2 :=
    mul_le_mul_of_nonneg_left hL2.1 (by exact_mod_cast hT)
  have hent : Real.binEntropy σ = -σ * Real.log σ + -(1 - σ) * Real.log (1 - σ) := by
    rw [Real.binEntropy_eq_negMulLog_add_negMulLog_one_sub]
    simp only [Real.negMulLog]
  have key : rsF σ * Real.log 2 < (T : ℝ) * Real.log 2 := by
    rw [rsF_mul_log2, hent]
    linarith
  exact lt_of_mul_lt_mul_right key hlog2.le

theorem checkCover_sound_aux {T e : ℚ} :
    ∀ (l : List ℚ) (a : ℚ), checkCover T e a l = true →
      ∀ σ ∈ Set.Icc (a : ℝ) e, rsF σ ≤ T := by
  intro l
  induction l with
  | nil => intro a h; simp [checkCover] at h
  | cons b rest ih =>
    intro a h σ hσ
    cases rest with
    | nil =>
      simp only [checkCover, Bool.and_eq_true, decide_eq_true_eq] at h
      obtain ⟨hc, rfl⟩ := h
      exact (cellOK_sound hc hσ).le
    | cons c rest' =>
      simp only [checkCover, Bool.and_eq_true] at h
      obtain ⟨hc, hr⟩ := h
      rcases le_total σ b with hσb | hσb
      · exact (cellOK_sound hc ⟨hσ.1, hσb⟩).le
      · exact ih b hr σ ⟨hσb, hσ.2⟩

/-- A checked cover proves the bound on the whole range. -/
theorem checkCover_sound {T e a : ℚ} {l : List ℚ} (h : checkCover T e a l = true) :
    ∀ σ ∈ Set.Icc (a : ℝ) e, rsF σ ≤ T :=
  checkCover_sound_aux l a h

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover0.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 0 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [1/5, 67601/163840] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `1/5`. -/
def cover0 : List ℚ := [
  q 7 32,
  q 19 80,
  q 41 160,
  q 17 64,
  q 11 40,
  q 91 320,
  q 47 160,
  q 191 640,
  q 97 320,
  q 197 640,
  q 5 16,
  q 203 640,
  q 103 320,
  q 209 640,
  q 53 160,
  q 427 1280,
  q 43 128,
  q 433 1280,
  q 109 320,
  q 439 1280,
  q 221 640,
  q 89 256,
  q 7 20,
  q 451 1280,
  q 227 640,
  q 911 2560,
  q 457 1280,
  q 917 2560,
  q 23 64,
  q 923 2560,
  q 463 1280,
  q 929 2560,
  q 233 640,
  q 187 512,
  q 469 1280,
  q 941 2560,
  q 59 160,
  q 947 2560,
  q 95 256,
  q 953 2560,
  q 1909 5120,
  q 239 640,
  q 383 1024,
  q 959 2560,
  q 1921 5120,
  q 481 1280,
  q 1927 5120,
  q 193 512,
  q 1933 5120,
  q 121 320,
  q 1939 5120,
  q 971 2560,
  q 389 1024,
  q 487 1280,
  q 1951 5120,
  q 977 2560,
  q 1957 5120,
  q 49 128,
  q 1963 5120,
  q 983 2560,
  q 1969 5120,
  q 493 1280,
  q 395 1024,
  q 3953 10240,
  q 989 2560,
  q 3959 10240,
  q 1981 5120,
  q 793 2048,
  q 31 80,
  q 3971 10240,
  q 1987 5120,
  q 3977 10240,
  q 199 512,
  q 3983 10240,
  q 1993 5120,
  q 3989 10240,
  q 499 1280,
  q 799 2048,
  q 1999 5120,
  q 4001 10240,
  q 1001 2560,
  q 4007 10240,
  q 401 1024,
  q 4013 10240,
  q 251 640,
  q 4019 10240,
  q 2011 5120,
  q 805 2048,
  q 1007 2560,
  q 4031 10240,
  q 2017 5120,
  q 4037 10240,
  q 101 256,
  q 4043 10240,
  q 8089 20480,
  q 2023 5120,
  q 1619 4096,
  q 4049 10240,
  q 8101 20480,
  q 1013 2560,
  q 8107 20480,
  q 811 2048,
  q 8113 20480,
  q 2029 5120,
  q 8119 20480,
  q 4061 10240,
  q 1625 4096,
  q 127 320,
  q 8131 20480,
  q 4067 10240,
  q 8137 20480,
  q 407 1024,
  q 8143 20480,
  q 4073 10240,
  q 8149 20480,
  q 1019 2560,
  q 1631 4096,
  q 4079 10240,
  q 8161 20480,
  q 2041 5120,
  q 8167 20480,
  q 817 2048,
  q 8173 20480,
  q 511 1280,
  q 8179 20480,
  q 4091 10240,
  q 1637 4096,
  q 2047 5120,
  q 8191 20480,
  q 4097 10240,
  q 8197 20480,
  q 205 512,
  q 8203 20480,
  q 4103 10240,
  q 8209 20480,
  q 2053 5120,
  q 1643 4096,
  q 4109 10240,
  q 8221 20480,
  q 3289 8192,
  q 257 640,
  q 16451 40960,
  q 8227 20480,
  q 16457 40960,
  q 823 2048,
  q 16463 40960,
  q 8233 20480,
  q 16469 40960,
  q 2059 5120,
  q 3295 8192,
  q 8239 20480,
  q 16481 40960,
  q 4121 10240,
  q 16487 40960,
  q 1649 4096,
  q 16493 40960,
  q 1031 2560,
  q 16499 40960,
  q 8251 20480,
  q 3301 8192,
  q 4127 10240,
  q 16511 40960,
  q 8257 20480,
  q 16517 40960,
  q 413 1024,
  q 16523 40960,
  q 8263 20480,
  q 16529 40960,
  q 4133 10240,
  q 3307 8192,
  q 8269 20480,
  q 16541 40960,
  q 517 1280,
  q 16547 40960,
  q 1655 4096,
  q 16553 40960,
  q 4139 10240,
  q 16559 40960,
  q 8281 20480,
  q 3313 8192,
  q 2071 5120,
  q 16571 40960,
  q 8287 20480,
  q 16577 40960,
  q 829 2048,
  q 16583 40960,
  q 8293 20480,
  q 16589 40960,
  q 1037 2560,
  q 3319 8192,
  q 8299 20480,
  q 16601 40960,
  q 4151 10240,
  q 16607 40960,
  q 1661 4096,
  q 16613 40960,
  q 2077 5120,
  q 16619 40960,
  q 8311 20480,
  q 3325 8192,
  q 4157 10240,
  q 16631 40960,
  q 8317 20480,
  q 16637 40960,
  q 33277 81920,
  q 13 32,
  q 33283 81920,
  q 16643 40960,
  q 33289 81920,
  q 8323 20480,
  q 6659 16384,
  q 16649 40960,
  q 33301 81920,
  q 4163 10240,
  q 33307 81920,
  q 3331 8192,
  q 33313 81920,
  q 8329 20480,
  q 33319 81920,
  q 16661 40960,
  q 6665 16384,
  q 2083 5120,
  q 33331 81920,
  q 16667 40960,
  q 33337 81920,
  q 1667 4096,
  q 33343 81920,
  q 16673 40960,
  q 33349 81920,
  q 4169 10240,
  q 6671 16384,
  q 16679 40960,
  q 33361 81920,
  q 8341 20480,
  q 33367 81920,
  q 3337 8192,
  q 33373 81920,
  q 1043 2560,
  q 33379 81920,
  q 16691 40960,
  q 6677 16384,
  q 8347 20480,
  q 33391 81920,
  q 16697 40960,
  q 33397 81920,
  q 835 2048,
  q 33403 81920,
  q 16703 40960,
  q 33409 81920,
  q 8353 20480,
  q 6683 16384,
  q 16709 40960,
  q 33421 81920,
  q 2089 5120,
  q 33427 81920,
  q 3343 8192,
  q 33433 81920,
  q 8359 20480,
  q 33439 81920,
  q 16721 40960,
  q 6689 16384,
  q 4181 10240,
  q 33451 81920,
  q 16727 40960,
  q 33457 81920,
  q 1673 4096,
  q 33463 81920,
  q 16733 40960,
  q 33469 81920,
  q 523 1280,
  q 6695 16384,
  q 16739 40960,
  q 33481 81920,
  q 8371 20480,
  q 33487 81920,
  q 3349 8192,
  q 33493 81920,
  q 4187 10240,
  q 33499 81920,
  q 16751 40960,
  q 6701 16384,
  q 8377 20480,
  q 33511 81920,
  q 16757 40960,
  q 33517 81920,
  q 419 1024,
  q 33523 81920,
  q 16763 40960,
  q 33529 81920,
  q 8383 20480,
  q 6707 16384,
  q 16769 40960,
  q 33541 81920,
  q 4193 10240,
  q 33547 81920,
  q 3355 8192,
  q 67103 163840,
  q 33553 81920,
  q 67109 163840,
  q 8389 20480,
  q 13423 32768,
  q 33559 81920,
  q 67121 163840,
  q 16781 40960,
  q 67127 163840,
  q 6713 16384,
  q 67133 163840,
  q 1049 2560,
  q 67139 163840,
  q 33571 81920,
  q 13429 32768,
  q 16787 40960,
  q 67151 163840,
  q 33577 81920,
  q 67157 163840,
  q 1679 4096,
  q 67163 163840,
  q 33583 81920,
  q 67169 163840,
  q 16793 40960,
  q 13435 32768,
  q 33589 81920,
  q 67181 163840,
  q 4199 10240,
  q 67187 163840,
  q 6719 16384,
  q 67193 163840,
  q 16799 40960,
  q 67199 163840,
  q 33601 81920,
  q 13441 32768,
  q 8401 20480,
  q 67211 163840,
  q 33607 81920,
  q 67217 163840,
  q 3361 8192,
  q 67223 163840,
  q 33613 81920,
  q 67229 163840,
  q 2101 5120,
  q 13447 32768,
  q 33619 81920,
  q 67241 163840,
  q 16811 40960,
  q 67247 163840,
  q 6725 16384,
  q 67253 163840,
  q 8407 20480,
  q 67259 163840,
  q 33631 81920,
  q 13453 32768,
  q 16817 40960,
  q 67271 163840,
  q 33637 81920,
  q 67277 163840,
  q 841 2048,
  q 67283 163840,
  q 33643 81920,
  q 67289 163840,
  q 16823 40960,
  q 13459 32768,
  q 33649 81920,
  q 67301 163840,
  q 8413 20480,
  q 67307 163840,
  q 6731 16384,
  q 67313 163840,
  q 16829 40960,
  q 67319 163840,
  q 33661 81920,
  q 13465 32768,
  q 263 640,
  q 67331 163840,
  q 33667 81920,
  q 67337 163840,
  q 3367 8192,
  q 67343 163840,
  q 33673 81920,
  q 67349 163840,
  q 8419 20480,
  q 13471 32768,
  q 33679 81920,
  q 67361 163840,
  q 16841 40960,
  q 67367 163840,
  q 6737 16384,
  q 67373 163840,
  q 4211 10240,
  q 67379 163840,
  q 33691 81920,
  q 13477 32768,
  q 16847 40960,
  q 67391 163840,
  q 33697 81920,
  q 67397 163840,
  q 1685 4096,
  q 67403 163840,
  q 33703 81920,
  q 67409 163840,
  q 16853 40960,
  q 13483 32768,
  q 33709 81920,
  q 67421 163840,
  q 2107 5120,
  q 67427 163840,
  q 6743 16384,
  q 67433 163840,
  q 16859 40960,
  q 67439 163840,
  q 33721 81920,
  q 13489 32768,
  q 8431 20480,
  q 67451 163840,
  q 33727 81920,
  q 67457 163840,
  q 3373 8192,
  q 67463 163840,
  q 33733 81920,
  q 67469 163840,
  q 4217 10240,
  q 13495 32768,
  q 33739 81920,
  q 67481 163840,
  q 16871 40960,
  q 67487 163840,
  q 6749 16384,
  q 134983 327680,
  q 67493 163840,
  q 134989 327680,
  q 8437 20480,
  q 26999 65536,
  q 67499 163840,
  q 135001 327680,
  q 33751 81920,
  q 135007 327680,
  q 13501 32768,
  q 135013 327680,
  q 16877 40960,
  q 135019 327680,
  q 67511 163840,
  q 27005 65536,
  q 33757 81920,
  q 135031 327680,
  q 67517 163840,
  q 135037 327680,
  q 211 512,
  q 135043 327680,
  q 67523 163840,
  q 135049 327680,
  q 33763 81920,
  q 27011 65536,
  q 67529 163840,
  q 135061 327680,
  q 16883 40960,
  q 135067 327680,
  q 13507 32768,
  q 135073 327680,
  q 33769 81920,
  q 135079 327680,
  q 67541 163840,
  q 27017 65536,
  q 8443 20480,
  q 135091 327680,
  q 67547 163840,
  q 135097 327680,
  q 6755 16384,
  q 135103 327680,
  q 67553 163840,
  q 135109 327680,
  q 16889 40960,
  q 27023 65536,
  q 67559 163840,
  q 135121 327680,
  q 33781 81920,
  q 135127 327680,
  q 13513 32768,
  q 135133 327680,
  q 4223 10240,
  q 135139 327680,
  q 67571 163840,
  q 27029 65536,
  q 33787 81920,
  q 135151 327680,
  q 67577 163840,
  q 135157 327680,
  q 3379 8192,
  q 135163 327680,
  q 67583 163840,
  q 135169 327680,
  q 33793 81920,
  q 27035 65536,
  q 67589 163840,
  q 135181 327680,
  q 8449 20480,
  q 135187 327680,
  q 13519 32768,
  q 135193 327680,
  q 33799 81920,
  q 135199 327680,
  q 67601 163840
]

theorem cover0_ok :
    checkCover (q 8030906143 10000000000) (q 67601 163840) (q 1 5) cover0 = true := by
  decide +kernel

theorem cover0_sound : ∀ σ ∈ Set.Icc (((q 1 5) : ℚ) : ℝ) (((q 67601 163840) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover0_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover1.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 1 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [67601/163840, 272057/655360] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `67601/163840`. -/
def cover1 : List ℚ := [
  q 27041 65536,
  q 16901 40960,
  q 135211 327680,
  q 67607 163840,
  q 135217 327680,
  q 6761 16384,
  q 135223 327680,
  q 67613 163840,
  q 135229 327680,
  q 2113 5120,
  q 27047 65536,
  q 67619 163840,
  q 135241 327680,
  q 33811 81920,
  q 135247 327680,
  q 13525 32768,
  q 135253 327680,
  q 16907 40960,
  q 135259 327680,
  q 67631 163840,
  q 27053 65536,
  q 33817 81920,
  q 135271 327680,
  q 67637 163840,
  q 135277 327680,
  q 1691 4096,
  q 135283 327680,
  q 67643 163840,
  q 135289 327680,
  q 33823 81920,
  q 27059 65536,
  q 67649 163840,
  q 135301 327680,
  q 16913 40960,
  q 135307 327680,
  q 13531 32768,
  q 135313 327680,
  q 33829 81920,
  q 135319 327680,
  q 67661 163840,
  q 27065 65536,
  q 4229 10240,
  q 135331 327680,
  q 67667 163840,
  q 135337 327680,
  q 6767 16384,
  q 135343 327680,
  q 67673 163840,
  q 135349 327680,
  q 16919 40960,
  q 27071 65536,
  q 67679 163840,
  q 135361 327680,
  q 33841 81920,
  q 135367 327680,
  q 13537 32768,
  q 135373 327680,
  q 8461 20480,
  q 135379 327680,
  q 67691 163840,
  q 27077 65536,
  q 33847 81920,
  q 135391 327680,
  q 67697 163840,
  q 135397 327680,
  q 3385 8192,
  q 135403 327680,
  q 67703 163840,
  q 135409 327680,
  q 33853 81920,
  q 27083 65536,
  q 67709 163840,
  q 135421 327680,
  q 529 1280,
  q 135427 327680,
  q 13543 32768,
  q 135433 327680,
  q 33859 81920,
  q 135439 327680,
  q 67721 163840,
  q 27089 65536,
  q 16931 40960,
  q 135451 327680,
  q 67727 163840,
  q 135457 327680,
  q 6773 16384,
  q 135463 327680,
  q 67733 163840,
  q 135469 327680,
  q 8467 20480,
  q 27095 65536,
  q 67739 163840,
  q 135481 327680,
  q 33871 81920,
  q 135487 327680,
  q 13549 32768,
  q 135493 327680,
  q 16937 40960,
  q 135499 327680,
  q 67751 163840,
  q 27101 65536,
  q 33877 81920,
  q 135511 327680,
  q 67757 163840,
  q 135517 327680,
  q 847 2048,
  q 135523 327680,
  q 67763 163840,
  q 135529 327680,
  q 33883 81920,
  q 27107 65536,
  q 271073 655360,
  q 67769 163840,
  q 271079 655360,
  q 135541 327680,
  q 54217 131072,
  q 16943 40960,
  q 271091 655360,
  q 135547 327680,
  q 271097 655360,
  q 13555 32768,
  q 271103 655360,
  q 135553 327680,
  q 271109 655360,
  q 33889 81920,
  q 54223 131072,
  q 135559 327680,
  q 271121 655360,
  q 67781 163840,
  q 271127 655360,
  q 27113 65536,
  q 271133 655360,
  q 8473 20480,
  q 271139 655360,
  q 135571 327680,
  q 54229 131072,
  q 67787 163840,
  q 271151 655360,
  q 135577 327680,
  q 271157 655360,
  q 6779 16384,
  q 271163 655360,
  q 135583 327680,
  q 271169 655360,
  q 67793 163840,
  q 54235 131072,
  q 135589 327680,
  q 271181 655360,
  q 16949 40960,
  q 271187 655360,
  q 27119 65536,
  q 271193 655360,
  q 67799 163840,
  q 271199 655360,
  q 135601 327680,
  q 54241 131072,
  q 33901 81920,
  q 271211 655360,
  q 135607 327680,
  q 271217 655360,
  q 13561 32768,
  q 271223 655360,
  q 135613 327680,
  q 271229 655360,
  q 2119 5120,
  q 54247 131072,
  q 135619 327680,
  q 271241 655360,
  q 67811 163840,
  q 271247 655360,
  q 27125 65536,
  q 271253 655360,
  q 33907 81920,
  q 271259 655360,
  q 135631 327680,
  q 54253 131072,
  q 67817 163840,
  q 271271 655360,
  q 135637 327680,
  q 271277 655360,
  q 3391 8192,
  q 271283 655360,
  q 135643 327680,
  q 271289 655360,
  q 67823 163840,
  q 54259 131072,
  q 135649 327680,
  q 271301 655360,
  q 33913 81920,
  q 271307 655360,
  q 27131 65536,
  q 271313 655360,
  q 67829 163840,
  q 271319 655360,
  q 135661 327680,
  q 54265 131072,
  q 8479 20480,
  q 271331 655360,
  q 135667 327680,
  q 271337 655360,
  q 13567 32768,
  q 271343 655360,
  q 135673 327680,
  q 271349 655360,
  q 33919 81920,
  q 54271 131072,
  q 135679 327680,
  q 271361 655360,
  q 67841 163840,
  q 271367 655360,
  q 27137 65536,
  q 271373 655360,
  q 16961 40960,
  q 271379 655360,
  q 135691 327680,
  q 54277 131072,
  q 67847 163840,
  q 271391 655360,
  q 135697 327680,
  q 271397 655360,
  q 6785 16384,
  q 271403 655360,
  q 135703 327680,
  q 271409 655360,
  q 67853 163840,
  q 54283 131072,
  q 135709 327680,
  q 271421 655360,
  q 4241 10240,
  q 271427 655360,
  q 27143 65536,
  q 271433 655360,
  q 67859 163840,
  q 271439 655360,
  q 135721 327680,
  q 54289 131072,
  q 33931 81920,
  q 271451 655360,
  q 135727 327680,
  q 271457 655360,
  q 13573 32768,
  q 271463 655360,
  q 135733 327680,
  q 271469 655360,
  q 16967 40960,
  q 54295 131072,
  q 135739 327680,
  q 271481 655360,
  q 67871 163840,
  q 271487 655360,
  q 27149 65536,
  q 271493 655360,
  q 33937 81920,
  q 271499 655360,
  q 135751 327680,
  q 54301 131072,
  q 67877 163840,
  q 271511 655360,
  q 135757 327680,
  q 271517 655360,
  q 1697 4096,
  q 271523 655360,
  q 135763 327680,
  q 271529 655360,
  q 67883 163840,
  q 54307 131072,
  q 135769 327680,
  q 271541 655360,
  q 33943 81920,
  q 271547 655360,
  q 27155 65536,
  q 271553 655360,
  q 67889 163840,
  q 271559 655360,
  q 135781 327680,
  q 54313 131072,
  q 16973 40960,
  q 271571 655360,
  q 135787 327680,
  q 271577 655360,
  q 13579 32768,
  q 271583 655360,
  q 135793 327680,
  q 271589 655360,
  q 33949 81920,
  q 54319 131072,
  q 135799 327680,
  q 271601 655360,
  q 67901 163840,
  q 271607 655360,
  q 27161 65536,
  q 271613 655360,
  q 1061 2560,
  q 271619 655360,
  q 135811 327680,
  q 54325 131072,
  q 67907 163840,
  q 271631 655360,
  q 135817 327680,
  q 271637 655360,
  q 6791 16384,
  q 271643 655360,
  q 135823 327680,
  q 271649 655360,
  q 67913 163840,
  q 54331 131072,
  q 135829 327680,
  q 271661 655360,
  q 16979 40960,
  q 271667 655360,
  q 27167 65536,
  q 271673 655360,
  q 67919 163840,
  q 271679 655360,
  q 135841 327680,
  q 54337 131072,
  q 33961 81920,
  q 271691 655360,
  q 135847 327680,
  q 271697 655360,
  q 13585 32768,
  q 271703 655360,
  q 135853 327680,
  q 271709 655360,
  q 8491 20480,
  q 54343 131072,
  q 135859 327680,
  q 271721 655360,
  q 67931 163840,
  q 271727 655360,
  q 27173 65536,
  q 271733 655360,
  q 33967 81920,
  q 271739 655360,
  q 135871 327680,
  q 54349 131072,
  q 67937 163840,
  q 271751 655360,
  q 135877 327680,
  q 271757 655360,
  q 3397 8192,
  q 271763 655360,
  q 135883 327680,
  q 271769 655360,
  q 67943 163840,
  q 54355 131072,
  q 135889 327680,
  q 271781 655360,
  q 33973 81920,
  q 271787 655360,
  q 27179 65536,
  q 271793 655360,
  q 67949 163840,
  q 271799 655360,
  q 135901 327680,
  q 54361 131072,
  q 4247 10240,
  q 271811 655360,
  q 135907 327680,
  q 271817 655360,
  q 13591 32768,
  q 271823 655360,
  q 135913 327680,
  q 271829 655360,
  q 33979 81920,
  q 54367 131072,
  q 135919 327680,
  q 271841 655360,
  q 67961 163840,
  q 271847 655360,
  q 27185 65536,
  q 271853 655360,
  q 16991 40960,
  q 271859 655360,
  q 135931 327680,
  q 54373 131072,
  q 67967 163840,
  q 271871 655360,
  q 135937 327680,
  q 271877 655360,
  q 543757 1310720,
  q 6797 16384,
  q 543763 1310720,
  q 271883 655360,
  q 543769 1310720,
  q 135943 327680,
  q 108755 262144,
  q 271889 655360,
  q 543781 1310720,
  q 67973 163840,
  q 543787 1310720,
  q 54379 131072,
  q 543793 1310720,
  q 135949 327680,
  q 543799 1310720,
  q 271901 655360,
  q 108761 262144,
  q 8497 20480,
  q 543811 1310720,
  q 271907 655360,
  q 543817 1310720,
  q 27191 65536,
  q 543823 1310720,
  q 271913 655360,
  q 543829 1310720,
  q 67979 163840,
  q 108767 262144,
  q 271919 655360,
  q 543841 1310720,
  q 135961 327680,
  q 543847 1310720,
  q 54385 131072,
  q 543853 1310720,
  q 33991 81920,
  q 543859 1310720,
  q 271931 655360,
  q 108773 262144,
  q 135967 327680,
  q 543871 1310720,
  q 271937 655360,
  q 543877 1310720,
  q 13597 32768,
  q 543883 1310720,
  q 271943 655360,
  q 543889 1310720,
  q 135973 327680,
  q 108779 262144,
  q 271949 655360,
  q 543901 1310720,
  q 16997 40960,
  q 543907 1310720,
  q 54391 131072,
  q 543913 1310720,
  q 135979 327680,
  q 543919 1310720,
  q 271961 655360,
  q 108785 262144,
  q 67991 163840,
  q 543931 1310720,
  q 271967 655360,
  q 543937 1310720,
  q 27197 65536,
  q 543943 1310720,
  q 271973 655360,
  q 543949 1310720,
  q 33997 81920,
  q 108791 262144,
  q 271979 655360,
  q 543961 1310720,
  q 135991 327680,
  q 543967 1310720,
  q 54397 131072,
  q 543973 1310720,
  q 67997 163840,
  q 543979 1310720,
  q 271991 655360,
  q 108797 262144,
  q 135997 327680,
  q 543991 1310720,
  q 271997 655360,
  q 543997 1310720,
  q 425 1024,
  q 544003 1310720,
  q 272003 655360,
  q 544009 1310720,
  q 136003 327680,
  q 108803 262144,
  q 272009 655360,
  q 544021 1310720,
  q 68003 163840,
  q 544027 1310720,
  q 54403 131072,
  q 544033 1310720,
  q 136009 327680,
  q 544039 1310720,
  q 272021 655360,
  q 108809 262144,
  q 34003 81920,
  q 544051 1310720,
  q 272027 655360,
  q 544057 1310720,
  q 27203 65536,
  q 544063 1310720,
  q 272033 655360,
  q 544069 1310720,
  q 68009 163840,
  q 108815 262144,
  q 272039 655360,
  q 544081 1310720,
  q 136021 327680,
  q 544087 1310720,
  q 54409 131072,
  q 544093 1310720,
  q 17003 40960,
  q 544099 1310720,
  q 272051 655360,
  q 108821 262144,
  q 136027 327680,
  q 544111 1310720,
  q 272057 655360
]

theorem cover1_ok :
    checkCover (q 8030906143 10000000000) (q 272057 655360) (q 67601 163840) cover1 = true := by
  decide +kernel

theorem cover1_sound : ∀ σ ∈ Set.Icc (((q 67601 163840) : ℚ) : ℝ) (((q 272057 655360) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover1_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover10.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 10 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [875875/2097152, 876175/2097152] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `875875/2097152`. -/
def cover10 : List ℚ := [
  q 2189689 5242880,
  q 4379381 10485760,
  q 547423 1310720,
  q 4379387 10485760,
  q 437939 1048576,
  q 4379393 10485760,
  q 1094849 2621440,
  q 4379399 10485760,
  q 2189701 5242880,
  q 875881 2097152,
  q 273713 655360,
  q 4379411 10485760,
  q 2189707 5242880,
  q 4379417 10485760,
  q 218971 524288,
  q 4379423 10485760,
  q 2189713 5242880,
  q 4379429 10485760,
  q 547429 1310720,
  q 875887 2097152,
  q 2189719 5242880,
  q 4379441 10485760,
  q 1094861 2621440,
  q 4379447 10485760,
  q 437945 1048576,
  q 4379453 10485760,
  q 68429 163840,
  q 4379459 10485760,
  q 2189731 5242880,
  q 875893 2097152,
  q 1094867 2621440,
  q 4379471 10485760,
  q 2189737 5242880,
  q 4379477 10485760,
  q 109487 262144,
  q 4379483 10485760,
  q 2189743 5242880,
  q 4379489 10485760,
  q 1094873 2621440,
  q 875899 2097152,
  q 2189749 5242880,
  q 4379501 10485760,
  q 273719 655360,
  q 4379507 10485760,
  q 437951 1048576,
  q 4379513 10485760,
  q 1094879 2621440,
  q 4379519 10485760,
  q 2189761 5242880,
  q 875905 2097152,
  q 547441 1310720,
  q 4379531 10485760,
  q 2189767 5242880,
  q 4379537 10485760,
  q 218977 524288,
  q 4379543 10485760,
  q 2189773 5242880,
  q 4379549 10485760,
  q 136861 327680,
  q 875911 2097152,
  q 2189779 5242880,
  q 4379561 10485760,
  q 1094891 2621440,
  q 4379567 10485760,
  q 437957 1048576,
  q 4379573 10485760,
  q 547447 1310720,
  q 4379579 10485760,
  q 2189791 5242880,
  q 875917 2097152,
  q 1094897 2621440,
  q 4379591 10485760,
  q 2189797 5242880,
  q 4379597 10485760,
  q 54745 131072,
  q 4379603 10485760,
  q 2189803 5242880,
  q 4379609 10485760,
  q 1094903 2621440,
  q 875923 2097152,
  q 2189809 5242880,
  q 4379621 10485760,
  q 547453 1310720,
  q 4379627 10485760,
  q 437963 1048576,
  q 4379633 10485760,
  q 1094909 2621440,
  q 4379639 10485760,
  q 2189821 5242880,
  q 875929 2097152,
  q 4277 10240,
  q 4379651 10485760,
  q 2189827 5242880,
  q 4379657 10485760,
  q 218983 524288,
  q 4379663 10485760,
  q 2189833 5242880,
  q 4379669 10485760,
  q 547459 1310720,
  q 875935 2097152,
  q 2189839 5242880,
  q 4379681 10485760,
  q 1094921 2621440,
  q 4379687 10485760,
  q 437969 1048576,
  q 4379693 10485760,
  q 273731 655360,
  q 4379699 10485760,
  q 2189851 5242880,
  q 875941 2097152,
  q 1094927 2621440,
  q 4379711 10485760,
  q 2189857 5242880,
  q 4379717 10485760,
  q 109493 262144,
  q 4379723 10485760,
  q 2189863 5242880,
  q 4379729 10485760,
  q 1094933 2621440,
  q 875947 2097152,
  q 2189869 5242880,
  q 4379741 10485760,
  q 136867 327680,
  q 4379747 10485760,
  q 437975 1048576,
  q 4379753 10485760,
  q 1094939 2621440,
  q 4379759 10485760,
  q 2189881 5242880,
  q 875953 2097152,
  q 547471 1310720,
  q 4379771 10485760,
  q 2189887 5242880,
  q 4379777 10485760,
  q 218989 524288,
  q 4379783 10485760,
  q 2189893 5242880,
  q 4379789 10485760,
  q 273737 655360,
  q 875959 2097152,
  q 2189899 5242880,
  q 4379801 10485760,
  q 1094951 2621440,
  q 4379807 10485760,
  q 437981 1048576,
  q 4379813 10485760,
  q 547477 1310720,
  q 4379819 10485760,
  q 2189911 5242880,
  q 875965 2097152,
  q 1094957 2621440,
  q 4379831 10485760,
  q 2189917 5242880,
  q 4379837 10485760,
  q 13687 32768,
  q 4379843 10485760,
  q 2189923 5242880,
  q 4379849 10485760,
  q 1094963 2621440,
  q 875971 2097152,
  q 2189929 5242880,
  q 4379861 10485760,
  q 547483 1310720,
  q 4379867 10485760,
  q 437987 1048576,
  q 4379873 10485760,
  q 1094969 2621440,
  q 4379879 10485760,
  q 2189941 5242880,
  q 875977 2097152,
  q 273743 655360,
  q 4379891 10485760,
  q 2189947 5242880,
  q 4379897 10485760,
  q 218995 524288,
  q 4379903 10485760,
  q 2189953 5242880,
  q 4379909 10485760,
  q 547489 1310720,
  q 875983 2097152,
  q 2189959 5242880,
  q 4379921 10485760,
  q 1094981 2621440,
  q 4379927 10485760,
  q 437993 1048576,
  q 4379933 10485760,
  q 136873 327680,
  q 4379939 10485760,
  q 2189971 5242880,
  q 875989 2097152,
  q 1094987 2621440,
  q 4379951 10485760,
  q 2189977 5242880,
  q 4379957 10485760,
  q 109499 262144,
  q 4379963 10485760,
  q 2189983 5242880,
  q 4379969 10485760,
  q 1094993 2621440,
  q 875995 2097152,
  q 2189989 5242880,
  q 4379981 10485760,
  q 273749 655360,
  q 4379987 10485760,
  q 437999 1048576,
  q 4379993 10485760,
  q 1094999 2621440,
  q 4379999 10485760,
  q 2190001 5242880,
  q 876001 2097152,
  q 547501 1310720,
  q 4380011 10485760,
  q 2190007 5242880,
  q 4380017 10485760,
  q 219001 524288,
  q 4380023 10485760,
  q 2190013 5242880,
  q 4380029 10485760,
  q 34219 81920,
  q 876007 2097152,
  q 2190019 5242880,
  q 4380041 10485760,
  q 1095011 2621440,
  q 4380047 10485760,
  q 438005 1048576,
  q 4380053 10485760,
  q 547507 1310720,
  q 4380059 10485760,
  q 2190031 5242880,
  q 876013 2097152,
  q 1095017 2621440,
  q 4380071 10485760,
  q 2190037 5242880,
  q 4380077 10485760,
  q 54751 131072,
  q 4380083 10485760,
  q 2190043 5242880,
  q 4380089 10485760,
  q 1095023 2621440,
  q 876019 2097152,
  q 2190049 5242880,
  q 4380101 10485760,
  q 547513 1310720,
  q 4380107 10485760,
  q 438011 1048576,
  q 4380113 10485760,
  q 1095029 2621440,
  q 4380119 10485760,
  q 2190061 5242880,
  q 876025 2097152,
  q 136879 327680,
  q 4380131 10485760,
  q 2190067 5242880,
  q 4380137 10485760,
  q 219007 524288,
  q 4380143 10485760,
  q 2190073 5242880,
  q 4380149 10485760,
  q 547519 1310720,
  q 876031 2097152,
  q 2190079 5242880,
  q 4380161 10485760,
  q 1095041 2621440,
  q 4380167 10485760,
  q 438017 1048576,
  q 4380173 10485760,
  q 273761 655360,
  q 4380179 10485760,
  q 2190091 5242880,
  q 876037 2097152,
  q 1095047 2621440,
  q 4380191 10485760,
  q 2190097 5242880,
  q 4380197 10485760,
  q 109505 262144,
  q 4380203 10485760,
  q 2190103 5242880,
  q 4380209 10485760,
  q 1095053 2621440,
  q 876043 2097152,
  q 2190109 5242880,
  q 4380221 10485760,
  q 68441 163840,
  q 4380227 10485760,
  q 438023 1048576,
  q 4380233 10485760,
  q 1095059 2621440,
  q 4380239 10485760,
  q 2190121 5242880,
  q 876049 2097152,
  q 547531 1310720,
  q 4380251 10485760,
  q 2190127 5242880,
  q 4380257 10485760,
  q 219013 524288,
  q 4380263 10485760,
  q 2190133 5242880,
  q 4380269 10485760,
  q 273767 655360,
  q 876055 2097152,
  q 2190139 5242880,
  q 4380281 10485760,
  q 1095071 2621440,
  q 4380287 10485760,
  q 438029 1048576,
  q 4380293 10485760,
  q 547537 1310720,
  q 4380299 10485760,
  q 2190151 5242880,
  q 876061 2097152,
  q 1095077 2621440,
  q 4380311 10485760,
  q 2190157 5242880,
  q 4380317 10485760,
  q 27377 65536,
  q 4380323 10485760,
  q 2190163 5242880,
  q 4380329 10485760,
  q 1095083 2621440,
  q 876067 2097152,
  q 2190169 5242880,
  q 4380341 10485760,
  q 547543 1310720,
  q 4380347 10485760,
  q 438035 1048576,
  q 4380353 10485760,
  q 1095089 2621440,
  q 4380359 10485760,
  q 2190181 5242880,
  q 876073 2097152,
  q 273773 655360,
  q 4380371 10485760,
  q 2190187 5242880,
  q 4380377 10485760,
  q 219019 524288,
  q 4380383 10485760,
  q 2190193 5242880,
  q 4380389 10485760,
  q 547549 1310720,
  q 876079 2097152,
  q 2190199 5242880,
  q 4380401 10485760,
  q 1095101 2621440,
  q 4380407 10485760,
  q 438041 1048576,
  q 4380413 10485760,
  q 17111 40960,
  q 4380419 10485760,
  q 2190211 5242880,
  q 876085 2097152,
  q 1095107 2621440,
  q 4380431 10485760,
  q 2190217 5242880,
  q 4380437 10485760,
  q 109511 262144,
  q 4380443 10485760,
  q 2190223 5242880,
  q 4380449 10485760,
  q 1095113 2621440,
  q 876091 2097152,
  q 2190229 5242880,
  q 4380461 10485760,
  q 273779 655360,
  q 4380467 10485760,
  q 438047 1048576,
  q 4380473 10485760,
  q 1095119 2621440,
  q 4380479 10485760,
  q 2190241 5242880,
  q 876097 2097152,
  q 547561 1310720,
  q 4380491 10485760,
  q 2190247 5242880,
  q 4380497 10485760,
  q 219025 524288,
  q 4380503 10485760,
  q 2190253 5242880,
  q 4380509 10485760,
  q 136891 327680,
  q 876103 2097152,
  q 2190259 5242880,
  q 4380521 10485760,
  q 1095131 2621440,
  q 4380527 10485760,
  q 438053 1048576,
  q 4380533 10485760,
  q 547567 1310720,
  q 4380539 10485760,
  q 2190271 5242880,
  q 876109 2097152,
  q 1095137 2621440,
  q 4380551 10485760,
  q 2190277 5242880,
  q 4380557 10485760,
  q 54757 131072,
  q 4380563 10485760,
  q 2190283 5242880,
  q 4380569 10485760,
  q 1095143 2621440,
  q 876115 2097152,
  q 2190289 5242880,
  q 4380581 10485760,
  q 547573 1310720,
  q 4380587 10485760,
  q 438059 1048576,
  q 4380593 10485760,
  q 1095149 2621440,
  q 4380599 10485760,
  q 2190301 5242880,
  q 876121 2097152,
  q 68447 163840,
  q 4380611 10485760,
  q 2190307 5242880,
  q 4380617 10485760,
  q 219031 524288,
  q 4380623 10485760,
  q 2190313 5242880,
  q 4380629 10485760,
  q 547579 1310720,
  q 876127 2097152,
  q 2190319 5242880,
  q 4380641 10485760,
  q 1095161 2621440,
  q 4380647 10485760,
  q 438065 1048576,
  q 4380653 10485760,
  q 273791 655360,
  q 4380659 10485760,
  q 2190331 5242880,
  q 876133 2097152,
  q 1095167 2621440,
  q 4380671 10485760,
  q 2190337 5242880,
  q 4380677 10485760,
  q 109517 262144,
  q 4380683 10485760,
  q 2190343 5242880,
  q 4380689 10485760,
  q 1095173 2621440,
  q 876139 2097152,
  q 2190349 5242880,
  q 4380701 10485760,
  q 136897 327680,
  q 4380707 10485760,
  q 438071 1048576,
  q 4380713 10485760,
  q 1095179 2621440,
  q 4380719 10485760,
  q 2190361 5242880,
  q 876145 2097152,
  q 547591 1310720,
  q 4380731 10485760,
  q 2190367 5242880,
  q 4380737 10485760,
  q 219037 524288,
  q 4380743 10485760,
  q 2190373 5242880,
  q 4380749 10485760,
  q 273797 655360,
  q 876151 2097152,
  q 2190379 5242880,
  q 4380761 10485760,
  q 1095191 2621440,
  q 4380767 10485760,
  q 438077 1048576,
  q 4380773 10485760,
  q 547597 1310720,
  q 4380779 10485760,
  q 2190391 5242880,
  q 876157 2097152,
  q 1095197 2621440,
  q 4380791 10485760,
  q 2190397 5242880,
  q 4380797 10485760,
  q 6845 16384,
  q 4380803 10485760,
  q 2190403 5242880,
  q 4380809 10485760,
  q 1095203 2621440,
  q 876163 2097152,
  q 2190409 5242880,
  q 4380821 10485760,
  q 547603 1310720,
  q 4380827 10485760,
  q 438083 1048576,
  q 4380833 10485760,
  q 1095209 2621440,
  q 4380839 10485760,
  q 2190421 5242880,
  q 876169 2097152,
  q 273803 655360,
  q 4380851 10485760,
  q 2190427 5242880,
  q 4380857 10485760,
  q 219043 524288,
  q 4380863 10485760,
  q 2190433 5242880,
  q 4380869 10485760,
  q 547609 1310720,
  q 876175 2097152
]

theorem cover10_ok :
    checkCover (q 8030906143 10000000000) (q 876175 2097152) (q 875875 2097152) cover10 = true := by
  decide +kernel

theorem cover10_sound : ∀ σ ∈ Set.Icc (((q 875875 2097152) : ℚ) : ℝ) (((q 876175 2097152) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover10_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover11.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 11 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [876175/2097152, 876475/2097152] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `876175/2097152`. -/
def cover11 : List ℚ := [
  q 2190439 5242880,
  q 4380881 10485760,
  q 1095221 2621440,
  q 4380887 10485760,
  q 438089 1048576,
  q 4380893 10485760,
  q 136903 327680,
  q 4380899 10485760,
  q 2190451 5242880,
  q 876181 2097152,
  q 1095227 2621440,
  q 4380911 10485760,
  q 2190457 5242880,
  q 4380917 10485760,
  q 109523 262144,
  q 4380923 10485760,
  q 2190463 5242880,
  q 4380929 10485760,
  q 1095233 2621440,
  q 876187 2097152,
  q 2190469 5242880,
  q 4380941 10485760,
  q 273809 655360,
  q 4380947 10485760,
  q 438095 1048576,
  q 4380953 10485760,
  q 1095239 2621440,
  q 4380959 10485760,
  q 2190481 5242880,
  q 876193 2097152,
  q 547621 1310720,
  q 4380971 10485760,
  q 2190487 5242880,
  q 4380977 10485760,
  q 219049 524288,
  q 4380983 10485760,
  q 2190493 5242880,
  q 4380989 10485760,
  q 68453 163840,
  q 876199 2097152,
  q 2190499 5242880,
  q 4381001 10485760,
  q 1095251 2621440,
  q 4381007 10485760,
  q 438101 1048576,
  q 4381013 10485760,
  q 547627 1310720,
  q 4381019 10485760,
  q 2190511 5242880,
  q 876205 2097152,
  q 1095257 2621440,
  q 4381031 10485760,
  q 2190517 5242880,
  q 4381037 10485760,
  q 54763 131072,
  q 4381043 10485760,
  q 2190523 5242880,
  q 4381049 10485760,
  q 1095263 2621440,
  q 876211 2097152,
  q 2190529 5242880,
  q 4381061 10485760,
  q 547633 1310720,
  q 4381067 10485760,
  q 438107 1048576,
  q 4381073 10485760,
  q 1095269 2621440,
  q 4381079 10485760,
  q 2190541 5242880,
  q 876217 2097152,
  q 136909 327680,
  q 4381091 10485760,
  q 2190547 5242880,
  q 4381097 10485760,
  q 219055 524288,
  q 4381103 10485760,
  q 2190553 5242880,
  q 4381109 10485760,
  q 547639 1310720,
  q 876223 2097152,
  q 2190559 5242880,
  q 4381121 10485760,
  q 1095281 2621440,
  q 4381127 10485760,
  q 438113 1048576,
  q 4381133 10485760,
  q 273821 655360,
  q 4381139 10485760,
  q 2190571 5242880,
  q 876229 2097152,
  q 1095287 2621440,
  q 4381151 10485760,
  q 2190577 5242880,
  q 4381157 10485760,
  q 109529 262144,
  q 4381163 10485760,
  q 2190583 5242880,
  q 4381169 10485760,
  q 1095293 2621440,
  q 876235 2097152,
  q 2190589 5242880,
  q 4381181 10485760,
  q 8557 20480,
  q 4381187 10485760,
  q 438119 1048576,
  q 4381193 10485760,
  q 1095299 2621440,
  q 4381199 10485760,
  q 2190601 5242880,
  q 876241 2097152,
  q 547651 1310720,
  q 4381211 10485760,
  q 2190607 5242880,
  q 4381217 10485760,
  q 219061 524288,
  q 4381223 10485760,
  q 2190613 5242880,
  q 4381229 10485760,
  q 273827 655360,
  q 876247 2097152,
  q 2190619 5242880,
  q 4381241 10485760,
  q 1095311 2621440,
  q 4381247 10485760,
  q 438125 1048576,
  q 4381253 10485760,
  q 547657 1310720,
  q 4381259 10485760,
  q 2190631 5242880,
  q 876253 2097152,
  q 1095317 2621440,
  q 4381271 10485760,
  q 2190637 5242880,
  q 4381277 10485760,
  q 27383 65536,
  q 4381283 10485760,
  q 2190643 5242880,
  q 4381289 10485760,
  q 1095323 2621440,
  q 876259 2097152,
  q 2190649 5242880,
  q 4381301 10485760,
  q 547663 1310720,
  q 4381307 10485760,
  q 438131 1048576,
  q 4381313 10485760,
  q 1095329 2621440,
  q 4381319 10485760,
  q 2190661 5242880,
  q 876265 2097152,
  q 273833 655360,
  q 4381331 10485760,
  q 2190667 5242880,
  q 4381337 10485760,
  q 219067 524288,
  q 4381343 10485760,
  q 2190673 5242880,
  q 4381349 10485760,
  q 547669 1310720,
  q 876271 2097152,
  q 2190679 5242880,
  q 4381361 10485760,
  q 1095341 2621440,
  q 4381367 10485760,
  q 438137 1048576,
  q 4381373 10485760,
  q 68459 163840,
  q 4381379 10485760,
  q 2190691 5242880,
  q 876277 2097152,
  q 1095347 2621440,
  q 4381391 10485760,
  q 2190697 5242880,
  q 4381397 10485760,
  q 109535 262144,
  q 4381403 10485760,
  q 2190703 5242880,
  q 4381409 10485760,
  q 1095353 2621440,
  q 876283 2097152,
  q 2190709 5242880,
  q 4381421 10485760,
  q 273839 655360,
  q 4381427 10485760,
  q 438143 1048576,
  q 4381433 10485760,
  q 1095359 2621440,
  q 4381439 10485760,
  q 2190721 5242880,
  q 876289 2097152,
  q 547681 1310720,
  q 4381451 10485760,
  q 2190727 5242880,
  q 4381457 10485760,
  q 219073 524288,
  q 4381463 10485760,
  q 2190733 5242880,
  q 4381469 10485760,
  q 136921 327680,
  q 876295 2097152,
  q 2190739 5242880,
  q 4381481 10485760,
  q 1095371 2621440,
  q 4381487 10485760,
  q 438149 1048576,
  q 4381493 10485760,
  q 547687 1310720,
  q 4381499 10485760,
  q 2190751 5242880,
  q 876301 2097152,
  q 1095377 2621440,
  q 4381511 10485760,
  q 2190757 5242880,
  q 4381517 10485760,
  q 54769 131072,
  q 4381523 10485760,
  q 2190763 5242880,
  q 4381529 10485760,
  q 1095383 2621440,
  q 876307 2097152,
  q 2190769 5242880,
  q 4381541 10485760,
  q 547693 1310720,
  q 4381547 10485760,
  q 438155 1048576,
  q 4381553 10485760,
  q 1095389 2621440,
  q 4381559 10485760,
  q 2190781 5242880,
  q 876313 2097152,
  q 34231 81920,
  q 4381571 10485760,
  q 2190787 5242880,
  q 4381577 10485760,
  q 219079 524288,
  q 4381583 10485760,
  q 2190793 5242880,
  q 4381589 10485760,
  q 547699 1310720,
  q 876319 2097152,
  q 2190799 5242880,
  q 4381601 10485760,
  q 1095401 2621440,
  q 4381607 10485760,
  q 438161 1048576,
  q 4381613 10485760,
  q 273851 655360,
  q 4381619 10485760,
  q 2190811 5242880,
  q 876325 2097152,
  q 1095407 2621440,
  q 4381631 10485760,
  q 2190817 5242880,
  q 4381637 10485760,
  q 109541 262144,
  q 4381643 10485760,
  q 2190823 5242880,
  q 4381649 10485760,
  q 1095413 2621440,
  q 876331 2097152,
  q 2190829 5242880,
  q 4381661 10485760,
  q 136927 327680,
  q 4381667 10485760,
  q 438167 1048576,
  q 4381673 10485760,
  q 1095419 2621440,
  q 4381679 10485760,
  q 2190841 5242880,
  q 876337 2097152,
  q 547711 1310720,
  q 4381691 10485760,
  q 2190847 5242880,
  q 4381697 10485760,
  q 219085 524288,
  q 4381703 10485760,
  q 2190853 5242880,
  q 4381709 10485760,
  q 273857 655360,
  q 876343 2097152,
  q 2190859 5242880,
  q 4381721 10485760,
  q 1095431 2621440,
  q 4381727 10485760,
  q 438173 1048576,
  q 4381733 10485760,
  q 547717 1310720,
  q 4381739 10485760,
  q 2190871 5242880,
  q 876349 2097152,
  q 1095437 2621440,
  q 4381751 10485760,
  q 2190877 5242880,
  q 4381757 10485760,
  q 13693 32768,
  q 4381763 10485760,
  q 2190883 5242880,
  q 4381769 10485760,
  q 1095443 2621440,
  q 876355 2097152,
  q 2190889 5242880,
  q 4381781 10485760,
  q 547723 1310720,
  q 4381787 10485760,
  q 438179 1048576,
  q 4381793 10485760,
  q 1095449 2621440,
  q 4381799 10485760,
  q 2190901 5242880,
  q 876361 2097152,
  q 273863 655360,
  q 4381811 10485760,
  q 2190907 5242880,
  q 4381817 10485760,
  q 219091 524288,
  q 4381823 10485760,
  q 2190913 5242880,
  q 4381829 10485760,
  q 547729 1310720,
  q 876367 2097152,
  q 2190919 5242880,
  q 4381841 10485760,
  q 1095461 2621440,
  q 4381847 10485760,
  q 438185 1048576,
  q 4381853 10485760,
  q 136933 327680,
  q 4381859 10485760,
  q 2190931 5242880,
  q 876373 2097152,
  q 1095467 2621440,
  q 4381871 10485760,
  q 2190937 5242880,
  q 4381877 10485760,
  q 109547 262144,
  q 4381883 10485760,
  q 2190943 5242880,
  q 4381889 10485760,
  q 1095473 2621440,
  q 876379 2097152,
  q 2190949 5242880,
  q 4381901 10485760,
  q 273869 655360,
  q 4381907 10485760,
  q 438191 1048576,
  q 4381913 10485760,
  q 1095479 2621440,
  q 4381919 10485760,
  q 2190961 5242880,
  q 876385 2097152,
  q 547741 1310720,
  q 4381931 10485760,
  q 2190967 5242880,
  q 4381937 10485760,
  q 219097 524288,
  q 4381943 10485760,
  q 2190973 5242880,
  q 4381949 10485760,
  q 17117 40960,
  q 876391 2097152,
  q 2190979 5242880,
  q 4381961 10485760,
  q 1095491 2621440,
  q 4381967 10485760,
  q 438197 1048576,
  q 4381973 10485760,
  q 547747 1310720,
  q 4381979 10485760,
  q 2190991 5242880,
  q 876397 2097152,
  q 1095497 2621440,
  q 4381991 10485760,
  q 2190997 5242880,
  q 4381997 10485760,
  q 54775 131072,
  q 4382003 10485760,
  q 2191003 5242880,
  q 4382009 10485760,
  q 1095503 2621440,
  q 876403 2097152,
  q 2191009 5242880,
  q 4382021 10485760,
  q 547753 1310720,
  q 4382027 10485760,
  q 438203 1048576,
  q 4382033 10485760,
  q 1095509 2621440,
  q 4382039 10485760,
  q 2191021 5242880,
  q 876409 2097152,
  q 136939 327680,
  q 4382051 10485760,
  q 2191027 5242880,
  q 4382057 10485760,
  q 219103 524288,
  q 4382063 10485760,
  q 2191033 5242880,
  q 4382069 10485760,
  q 547759 1310720,
  q 876415 2097152,
  q 2191039 5242880,
  q 4382081 10485760,
  q 1095521 2621440,
  q 4382087 10485760,
  q 438209 1048576,
  q 4382093 10485760,
  q 273881 655360,
  q 4382099 10485760,
  q 2191051 5242880,
  q 876421 2097152,
  q 1095527 2621440,
  q 4382111 10485760,
  q 2191057 5242880,
  q 4382117 10485760,
  q 109553 262144,
  q 4382123 10485760,
  q 2191063 5242880,
  q 4382129 10485760,
  q 1095533 2621440,
  q 876427 2097152,
  q 2191069 5242880,
  q 4382141 10485760,
  q 68471 163840,
  q 4382147 10485760,
  q 438215 1048576,
  q 4382153 10485760,
  q 1095539 2621440,
  q 4382159 10485760,
  q 2191081 5242880,
  q 876433 2097152,
  q 547771 1310720,
  q 4382171 10485760,
  q 2191087 5242880,
  q 4382177 10485760,
  q 219109 524288,
  q 4382183 10485760,
  q 2191093 5242880,
  q 4382189 10485760,
  q 273887 655360,
  q 876439 2097152,
  q 2191099 5242880,
  q 4382201 10485760,
  q 1095551 2621440,
  q 4382207 10485760,
  q 438221 1048576,
  q 4382213 10485760,
  q 547777 1310720,
  q 4382219 10485760,
  q 2191111 5242880,
  q 876445 2097152,
  q 1095557 2621440,
  q 4382231 10485760,
  q 2191117 5242880,
  q 4382237 10485760,
  q 27389 65536,
  q 4382243 10485760,
  q 2191123 5242880,
  q 4382249 10485760,
  q 1095563 2621440,
  q 876451 2097152,
  q 2191129 5242880,
  q 4382261 10485760,
  q 547783 1310720,
  q 4382267 10485760,
  q 438227 1048576,
  q 4382273 10485760,
  q 1095569 2621440,
  q 4382279 10485760,
  q 2191141 5242880,
  q 876457 2097152,
  q 273893 655360,
  q 4382291 10485760,
  q 2191147 5242880,
  q 4382297 10485760,
  q 219115 524288,
  q 4382303 10485760,
  q 2191153 5242880,
  q 4382309 10485760,
  q 547789 1310720,
  q 876463 2097152,
  q 2191159 5242880,
  q 4382321 10485760,
  q 1095581 2621440,
  q 4382327 10485760,
  q 438233 1048576,
  q 4382333 10485760,
  q 34237 81920,
  q 4382339 10485760,
  q 2191171 5242880,
  q 876469 2097152,
  q 1095587 2621440,
  q 4382351 10485760,
  q 2191177 5242880,
  q 4382357 10485760,
  q 109559 262144,
  q 4382363 10485760,
  q 2191183 5242880,
  q 4382369 10485760,
  q 1095593 2621440,
  q 876475 2097152
]

theorem cover11_ok :
    checkCover (q 8030906143 10000000000) (q 876475 2097152) (q 876175 2097152) cover11 = true := by
  decide +kernel

theorem cover11_sound : ∀ σ ∈ Set.Icc (((q 876175 2097152) : ℚ) : ℝ) (((q 876475 2097152) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover11_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover12.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 12 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [876475/2097152, 876775/2097152] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `876475/2097152`. -/
def cover12 : List ℚ := [
  q 2191189 5242880,
  q 4382381 10485760,
  q 273899 655360,
  q 4382387 10485760,
  q 438239 1048576,
  q 4382393 10485760,
  q 1095599 2621440,
  q 4382399 10485760,
  q 2191201 5242880,
  q 876481 2097152,
  q 547801 1310720,
  q 4382411 10485760,
  q 2191207 5242880,
  q 4382417 10485760,
  q 219121 524288,
  q 4382423 10485760,
  q 2191213 5242880,
  q 4382429 10485760,
  q 136951 327680,
  q 876487 2097152,
  q 2191219 5242880,
  q 4382441 10485760,
  q 1095611 2621440,
  q 4382447 10485760,
  q 438245 1048576,
  q 4382453 10485760,
  q 547807 1310720,
  q 4382459 10485760,
  q 2191231 5242880,
  q 876493 2097152,
  q 1095617 2621440,
  q 4382471 10485760,
  q 2191237 5242880,
  q 4382477 10485760,
  q 54781 131072,
  q 4382483 10485760,
  q 2191243 5242880,
  q 4382489 10485760,
  q 1095623 2621440,
  q 876499 2097152,
  q 2191249 5242880,
  q 4382501 10485760,
  q 547813 1310720,
  q 4382507 10485760,
  q 438251 1048576,
  q 4382513 10485760,
  q 1095629 2621440,
  q 4382519 10485760,
  q 2191261 5242880,
  q 876505 2097152,
  q 68477 163840,
  q 4382531 10485760,
  q 2191267 5242880,
  q 4382537 10485760,
  q 219127 524288,
  q 4382543 10485760,
  q 2191273 5242880,
  q 4382549 10485760,
  q 547819 1310720,
  q 876511 2097152,
  q 2191279 5242880,
  q 4382561 10485760,
  q 1095641 2621440,
  q 4382567 10485760,
  q 438257 1048576,
  q 4382573 10485760,
  q 273911 655360,
  q 4382579 10485760,
  q 2191291 5242880,
  q 876517 2097152,
  q 1095647 2621440,
  q 4382591 10485760,
  q 2191297 5242880,
  q 4382597 10485760,
  q 109565 262144,
  q 4382603 10485760,
  q 2191303 5242880,
  q 4382609 10485760,
  q 1095653 2621440,
  q 876523 2097152,
  q 2191309 5242880,
  q 4382621 10485760,
  q 136957 327680,
  q 4382627 10485760,
  q 438263 1048576,
  q 4382633 10485760,
  q 1095659 2621440,
  q 4382639 10485760,
  q 2191321 5242880,
  q 876529 2097152,
  q 547831 1310720,
  q 4382651 10485760,
  q 2191327 5242880,
  q 4382657 10485760,
  q 219133 524288,
  q 4382663 10485760,
  q 2191333 5242880,
  q 4382669 10485760,
  q 273917 655360,
  q 876535 2097152,
  q 2191339 5242880,
  q 4382681 10485760,
  q 1095671 2621440,
  q 4382687 10485760,
  q 438269 1048576,
  q 4382693 10485760,
  q 547837 1310720,
  q 4382699 10485760,
  q 2191351 5242880,
  q 876541 2097152,
  q 1095677 2621440,
  q 4382711 10485760,
  q 2191357 5242880,
  q 4382717 10485760,
  q 107 256,
  q 4382723 10485760,
  q 2191363 5242880,
  q 4382729 10485760,
  q 1095683 2621440,
  q 876547 2097152,
  q 2191369 5242880,
  q 4382741 10485760,
  q 547843 1310720,
  q 4382747 10485760,
  q 438275 1048576,
  q 4382753 10485760,
  q 1095689 2621440,
  q 4382759 10485760,
  q 2191381 5242880,
  q 876553 2097152,
  q 273923 655360,
  q 4382771 10485760,
  q 2191387 5242880,
  q 4382777 10485760,
  q 219139 524288,
  q 4382783 10485760,
  q 2191393 5242880,
  q 4382789 10485760,
  q 547849 1310720,
  q 876559 2097152,
  q 2191399 5242880,
  q 4382801 10485760,
  q 1095701 2621440,
  q 4382807 10485760,
  q 438281 1048576,
  q 4382813 10485760,
  q 136963 327680,
  q 4382819 10485760,
  q 2191411 5242880,
  q 876565 2097152,
  q 1095707 2621440,
  q 4382831 10485760,
  q 2191417 5242880,
  q 4382837 10485760,
  q 109571 262144,
  q 4382843 10485760,
  q 2191423 5242880,
  q 4382849 10485760,
  q 1095713 2621440,
  q 876571 2097152,
  q 2191429 5242880,
  q 4382861 10485760,
  q 273929 655360,
  q 4382867 10485760,
  q 438287 1048576,
  q 4382873 10485760,
  q 1095719 2621440,
  q 4382879 10485760,
  q 2191441 5242880,
  q 876577 2097152,
  q 547861 1310720,
  q 4382891 10485760,
  q 2191447 5242880,
  q 4382897 10485760,
  q 219145 524288,
  q 4382903 10485760,
  q 2191453 5242880,
  q 4382909 10485760,
  q 68483 163840,
  q 876583 2097152,
  q 2191459 5242880,
  q 4382921 10485760,
  q 1095731 2621440,
  q 4382927 10485760,
  q 438293 1048576,
  q 4382933 10485760,
  q 547867 1310720,
  q 4382939 10485760,
  q 2191471 5242880,
  q 876589 2097152,
  q 1095737 2621440,
  q 4382951 10485760,
  q 2191477 5242880,
  q 4382957 10485760,
  q 54787 131072,
  q 4382963 10485760,
  q 2191483 5242880,
  q 4382969 10485760,
  q 1095743 2621440,
  q 876595 2097152,
  q 2191489 5242880,
  q 4382981 10485760,
  q 547873 1310720,
  q 4382987 10485760,
  q 438299 1048576,
  q 4382993 10485760,
  q 1095749 2621440,
  q 4382999 10485760,
  q 2191501 5242880,
  q 876601 2097152,
  q 136969 327680,
  q 4383011 10485760,
  q 2191507 5242880,
  q 4383017 10485760,
  q 219151 524288,
  q 4383023 10485760,
  q 2191513 5242880,
  q 4383029 10485760,
  q 547879 1310720,
  q 876607 2097152,
  q 2191519 5242880,
  q 4383041 10485760,
  q 1095761 2621440,
  q 4383047 10485760,
  q 438305 1048576,
  q 4383053 10485760,
  q 273941 655360,
  q 4383059 10485760,
  q 2191531 5242880,
  q 876613 2097152,
  q 1095767 2621440,
  q 4383071 10485760,
  q 2191537 5242880,
  q 4383077 10485760,
  q 109577 262144,
  q 4383083 10485760,
  q 2191543 5242880,
  q 4383089 10485760,
  q 1095773 2621440,
  q 876619 2097152,
  q 2191549 5242880,
  q 4383101 10485760,
  q 34243 81920,
  q 4383107 10485760,
  q 438311 1048576,
  q 4383113 10485760,
  q 1095779 2621440,
  q 4383119 10485760,
  q 2191561 5242880,
  q 876625 2097152,
  q 547891 1310720,
  q 4383131 10485760,
  q 2191567 5242880,
  q 4383137 10485760,
  q 219157 524288,
  q 4383143 10485760,
  q 2191573 5242880,
  q 4383149 10485760,
  q 273947 655360,
  q 876631 2097152,
  q 2191579 5242880,
  q 4383161 10485760,
  q 1095791 2621440,
  q 4383167 10485760,
  q 438317 1048576,
  q 4383173 10485760,
  q 547897 1310720,
  q 4383179 10485760,
  q 2191591 5242880,
  q 876637 2097152,
  q 1095797 2621440,
  q 4383191 10485760,
  q 2191597 5242880,
  q 4383197 10485760,
  q 27395 65536,
  q 4383203 10485760,
  q 2191603 5242880,
  q 4383209 10485760,
  q 1095803 2621440,
  q 876643 2097152,
  q 2191609 5242880,
  q 4383221 10485760,
  q 547903 1310720,
  q 4383227 10485760,
  q 438323 1048576,
  q 4383233 10485760,
  q 1095809 2621440,
  q 4383239 10485760,
  q 2191621 5242880,
  q 876649 2097152,
  q 273953 655360,
  q 4383251 10485760,
  q 2191627 5242880,
  q 4383257 10485760,
  q 219163 524288,
  q 4383263 10485760,
  q 2191633 5242880,
  q 4383269 10485760,
  q 547909 1310720,
  q 876655 2097152,
  q 2191639 5242880,
  q 4383281 10485760,
  q 1095821 2621440,
  q 4383287 10485760,
  q 438329 1048576,
  q 4383293 10485760,
  q 68489 163840,
  q 4383299 10485760,
  q 2191651 5242880,
  q 876661 2097152,
  q 1095827 2621440,
  q 4383311 10485760,
  q 2191657 5242880,
  q 4383317 10485760,
  q 109583 262144,
  q 4383323 10485760,
  q 2191663 5242880,
  q 4383329 10485760,
  q 1095833 2621440,
  q 876667 2097152,
  q 2191669 5242880,
  q 4383341 10485760,
  q 273959 655360,
  q 4383347 10485760,
  q 438335 1048576,
  q 4383353 10485760,
  q 1095839 2621440,
  q 4383359 10485760,
  q 2191681 5242880,
  q 876673 2097152,
  q 547921 1310720,
  q 4383371 10485760,
  q 2191687 5242880,
  q 4383377 10485760,
  q 219169 524288,
  q 4383383 10485760,
  q 2191693 5242880,
  q 4383389 10485760,
  q 136981 327680,
  q 876679 2097152,
  q 2191699 5242880,
  q 4383401 10485760,
  q 1095851 2621440,
  q 4383407 10485760,
  q 438341 1048576,
  q 4383413 10485760,
  q 547927 1310720,
  q 4383419 10485760,
  q 2191711 5242880,
  q 876685 2097152,
  q 1095857 2621440,
  q 4383431 10485760,
  q 2191717 5242880,
  q 4383437 10485760,
  q 54793 131072,
  q 4383443 10485760,
  q 2191723 5242880,
  q 4383449 10485760,
  q 1095863 2621440,
  q 876691 2097152,
  q 2191729 5242880,
  q 4383461 10485760,
  q 547933 1310720,
  q 4383467 10485760,
  q 438347 1048576,
  q 4383473 10485760,
  q 1095869 2621440,
  q 4383479 10485760,
  q 2191741 5242880,
  q 876697 2097152,
  q 17123 40960,
  q 4383491 10485760,
  q 2191747 5242880,
  q 4383497 10485760,
  q 219175 524288,
  q 4383503 10485760,
  q 2191753 5242880,
  q 4383509 10485760,
  q 547939 1310720,
  q 876703 2097152,
  q 2191759 5242880,
  q 4383521 10485760,
  q 1095881 2621440,
  q 4383527 10485760,
  q 438353 1048576,
  q 4383533 10485760,
  q 273971 655360,
  q 4383539 10485760,
  q 2191771 5242880,
  q 876709 2097152,
  q 1095887 2621440,
  q 4383551 10485760,
  q 2191777 5242880,
  q 4383557 10485760,
  q 109589 262144,
  q 4383563 10485760,
  q 2191783 5242880,
  q 4383569 10485760,
  q 1095893 2621440,
  q 876715 2097152,
  q 2191789 5242880,
  q 4383581 10485760,
  q 136987 327680,
  q 4383587 10485760,
  q 438359 1048576,
  q 4383593 10485760,
  q 1095899 2621440,
  q 4383599 10485760,
  q 2191801 5242880,
  q 876721 2097152,
  q 547951 1310720,
  q 4383611 10485760,
  q 2191807 5242880,
  q 4383617 10485760,
  q 219181 524288,
  q 4383623 10485760,
  q 2191813 5242880,
  q 4383629 10485760,
  q 273977 655360,
  q 876727 2097152,
  q 2191819 5242880,
  q 4383641 10485760,
  q 1095911 2621440,
  q 4383647 10485760,
  q 438365 1048576,
  q 4383653 10485760,
  q 547957 1310720,
  q 4383659 10485760,
  q 2191831 5242880,
  q 876733 2097152,
  q 1095917 2621440,
  q 4383671 10485760,
  q 2191837 5242880,
  q 4383677 10485760,
  q 13699 32768,
  q 4383683 10485760,
  q 2191843 5242880,
  q 4383689 10485760,
  q 1095923 2621440,
  q 876739 2097152,
  q 2191849 5242880,
  q 4383701 10485760,
  q 547963 1310720,
  q 4383707 10485760,
  q 438371 1048576,
  q 4383713 10485760,
  q 1095929 2621440,
  q 4383719 10485760,
  q 2191861 5242880,
  q 876745 2097152,
  q 273983 655360,
  q 4383731 10485760,
  q 2191867 5242880,
  q 4383737 10485760,
  q 219187 524288,
  q 4383743 10485760,
  q 2191873 5242880,
  q 4383749 10485760,
  q 547969 1310720,
  q 876751 2097152,
  q 2191879 5242880,
  q 4383761 10485760,
  q 1095941 2621440,
  q 4383767 10485760,
  q 438377 1048576,
  q 4383773 10485760,
  q 136993 327680,
  q 4383779 10485760,
  q 2191891 5242880,
  q 876757 2097152,
  q 1095947 2621440,
  q 4383791 10485760,
  q 2191897 5242880,
  q 4383797 10485760,
  q 109595 262144,
  q 4383803 10485760,
  q 2191903 5242880,
  q 4383809 10485760,
  q 1095953 2621440,
  q 876763 2097152,
  q 2191909 5242880,
  q 4383821 10485760,
  q 273989 655360,
  q 4383827 10485760,
  q 438383 1048576,
  q 4383833 10485760,
  q 1095959 2621440,
  q 4383839 10485760,
  q 2191921 5242880,
  q 876769 2097152,
  q 547981 1310720,
  q 4383851 10485760,
  q 2191927 5242880,
  q 4383857 10485760,
  q 219193 524288,
  q 4383863 10485760,
  q 2191933 5242880,
  q 4383869 10485760,
  q 34249 81920,
  q 876775 2097152
]

theorem cover12_ok :
    checkCover (q 8030906143 10000000000) (q 876775 2097152) (q 876475 2097152) cover12 = true := by
  decide +kernel

theorem cover12_sound : ∀ σ ∈ Set.Icc (((q 876475 2097152) : ℚ) : ℝ) (((q 876775 2097152) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover12_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover13.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 13 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [876775/2097152, 2193289/5242880] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `876775/2097152`. -/
def cover13 : List ℚ := [
  q 2191939 5242880,
  q 4383881 10485760,
  q 1095971 2621440,
  q 4383887 10485760,
  q 438389 1048576,
  q 4383893 10485760,
  q 547987 1310720,
  q 4383899 10485760,
  q 2191951 5242880,
  q 876781 2097152,
  q 1095977 2621440,
  q 4383911 10485760,
  q 2191957 5242880,
  q 4383917 10485760,
  q 54799 131072,
  q 4383923 10485760,
  q 2191963 5242880,
  q 4383929 10485760,
  q 1095983 2621440,
  q 876787 2097152,
  q 2191969 5242880,
  q 4383941 10485760,
  q 547993 1310720,
  q 4383947 10485760,
  q 438395 1048576,
  q 4383953 10485760,
  q 1095989 2621440,
  q 4383959 10485760,
  q 2191981 5242880,
  q 876793 2097152,
  q 136999 327680,
  q 4383971 10485760,
  q 2191987 5242880,
  q 4383977 10485760,
  q 219199 524288,
  q 4383983 10485760,
  q 2191993 5242880,
  q 4383989 10485760,
  q 547999 1310720,
  q 876799 2097152,
  q 2191999 5242880,
  q 4384001 10485760,
  q 1096001 2621440,
  q 4384007 10485760,
  q 438401 1048576,
  q 4384013 10485760,
  q 274001 655360,
  q 4384019 10485760,
  q 2192011 5242880,
  q 876805 2097152,
  q 1096007 2621440,
  q 4384031 10485760,
  q 2192017 5242880,
  q 4384037 10485760,
  q 109601 262144,
  q 4384043 10485760,
  q 2192023 5242880,
  q 4384049 10485760,
  q 1096013 2621440,
  q 876811 2097152,
  q 2192029 5242880,
  q 4384061 10485760,
  q 68501 163840,
  q 4384067 10485760,
  q 438407 1048576,
  q 4384073 10485760,
  q 1096019 2621440,
  q 4384079 10485760,
  q 2192041 5242880,
  q 876817 2097152,
  q 548011 1310720,
  q 4384091 10485760,
  q 2192047 5242880,
  q 4384097 10485760,
  q 219205 524288,
  q 4384103 10485760,
  q 2192053 5242880,
  q 4384109 10485760,
  q 274007 655360,
  q 876823 2097152,
  q 2192059 5242880,
  q 4384121 10485760,
  q 1096031 2621440,
  q 4384127 10485760,
  q 438413 1048576,
  q 4384133 10485760,
  q 548017 1310720,
  q 4384139 10485760,
  q 2192071 5242880,
  q 876829 2097152,
  q 1096037 2621440,
  q 4384151 10485760,
  q 2192077 5242880,
  q 4384157 10485760,
  q 27401 65536,
  q 4384163 10485760,
  q 2192083 5242880,
  q 4384169 10485760,
  q 1096043 2621440,
  q 2192089 5242880,
  q 548023 1310720,
  q 438419 1048576,
  q 1096049 2621440,
  q 2192101 5242880,
  q 274013 655360,
  q 2192107 5242880,
  q 219211 524288,
  q 2192113 5242880,
  q 548029 1310720,
  q 2192119 5242880,
  q 1096061 2621440,
  q 438425 1048576,
  q 8563 20480,
  q 2192131 5242880,
  q 1096067 2621440,
  q 2192137 5242880,
  q 109607 262144,
  q 2192143 5242880,
  q 1096073 2621440,
  q 2192149 5242880,
  q 274019 655360,
  q 438431 1048576,
  q 1096079 2621440,
  q 2192161 5242880,
  q 548041 1310720,
  q 2192167 5242880,
  q 219217 524288,
  q 2192173 5242880,
  q 137011 327680,
  q 2192179 5242880,
  q 1096091 2621440,
  q 438437 1048576,
  q 548047 1310720,
  q 2192191 5242880,
  q 1096097 2621440,
  q 2192197 5242880,
  q 54805 131072,
  q 2192203 5242880,
  q 1096103 2621440,
  q 2192209 5242880,
  q 548053 1310720,
  q 438443 1048576,
  q 1096109 2621440,
  q 2192221 5242880,
  q 68507 163840,
  q 2192227 5242880,
  q 219223 524288,
  q 2192233 5242880,
  q 548059 1310720,
  q 2192239 5242880,
  q 1096121 2621440,
  q 438449 1048576,
  q 274031 655360,
  q 2192251 5242880,
  q 1096127 2621440,
  q 2192257 5242880,
  q 109613 262144,
  q 2192263 5242880,
  q 1096133 2621440,
  q 2192269 5242880,
  q 137017 327680,
  q 438455 1048576,
  q 1096139 2621440,
  q 2192281 5242880,
  q 548071 1310720,
  q 2192287 5242880,
  q 219229 524288,
  q 2192293 5242880,
  q 274037 655360,
  q 2192299 5242880,
  q 1096151 2621440,
  q 438461 1048576,
  q 548077 1310720,
  q 2192311 5242880,
  q 1096157 2621440,
  q 2192317 5242880,
  q 6851 16384,
  q 2192323 5242880,
  q 1096163 2621440,
  q 2192329 5242880,
  q 548083 1310720,
  q 438467 1048576,
  q 1096169 2621440,
  q 2192341 5242880,
  q 274043 655360,
  q 2192347 5242880,
  q 219235 524288,
  q 2192353 5242880,
  q 548089 1310720,
  q 2192359 5242880,
  q 1096181 2621440,
  q 438473 1048576,
  q 137023 327680,
  q 2192371 5242880,
  q 1096187 2621440,
  q 2192377 5242880,
  q 109619 262144,
  q 2192383 5242880,
  q 1096193 2621440,
  q 2192389 5242880,
  q 274049 655360,
  q 438479 1048576,
  q 1096199 2621440,
  q 2192401 5242880,
  q 548101 1310720,
  q 2192407 5242880,
  q 219241 524288,
  q 2192413 5242880,
  q 68513 163840,
  q 2192419 5242880,
  q 1096211 2621440,
  q 438485 1048576,
  q 548107 1310720,
  q 2192431 5242880,
  q 1096217 2621440,
  q 2192437 5242880,
  q 54811 131072,
  q 2192443 5242880,
  q 1096223 2621440,
  q 2192449 5242880,
  q 548113 1310720,
  q 438491 1048576,
  q 1096229 2621440,
  q 2192461 5242880,
  q 137029 327680,
  q 2192467 5242880,
  q 219247 524288,
  q 2192473 5242880,
  q 548119 1310720,
  q 2192479 5242880,
  q 1096241 2621440,
  q 438497 1048576,
  q 274061 655360,
  q 2192491 5242880,
  q 1096247 2621440,
  q 2192497 5242880,
  q 109625 262144,
  q 2192503 5242880,
  q 1096253 2621440,
  q 2192509 5242880,
  q 17129 40960,
  q 438503 1048576,
  q 1096259 2621440,
  q 2192521 5242880,
  q 548131 1310720,
  q 2192527 5242880,
  q 219253 524288,
  q 2192533 5242880,
  q 274067 655360,
  q 2192539 5242880,
  q 1096271 2621440,
  q 438509 1048576,
  q 548137 1310720,
  q 2192551 5242880,
  q 1096277 2621440,
  q 2192557 5242880,
  q 27407 65536,
  q 2192563 5242880,
  q 1096283 2621440,
  q 2192569 5242880,
  q 548143 1310720,
  q 438515 1048576,
  q 1096289 2621440,
  q 2192581 5242880,
  q 274073 655360,
  q 2192587 5242880,
  q 219259 524288,
  q 2192593 5242880,
  q 548149 1310720,
  q 2192599 5242880,
  q 1096301 2621440,
  q 438521 1048576,
  q 68519 163840,
  q 2192611 5242880,
  q 1096307 2621440,
  q 2192617 5242880,
  q 109631 262144,
  q 2192623 5242880,
  q 1096313 2621440,
  q 2192629 5242880,
  q 274079 655360,
  q 438527 1048576,
  q 1096319 2621440,
  q 2192641 5242880,
  q 548161 1310720,
  q 2192647 5242880,
  q 219265 524288,
  q 2192653 5242880,
  q 137041 327680,
  q 2192659 5242880,
  q 1096331 2621440,
  q 438533 1048576,
  q 548167 1310720,
  q 2192671 5242880,
  q 1096337 2621440,
  q 2192677 5242880,
  q 54817 131072,
  q 2192683 5242880,
  q 1096343 2621440,
  q 2192689 5242880,
  q 548173 1310720,
  q 438539 1048576,
  q 1096349 2621440,
  q 2192701 5242880,
  q 34261 81920,
  q 2192707 5242880,
  q 219271 524288,
  q 2192713 5242880,
  q 548179 1310720,
  q 2192719 5242880,
  q 1096361 2621440,
  q 438545 1048576,
  q 274091 655360,
  q 2192731 5242880,
  q 1096367 2621440,
  q 2192737 5242880,
  q 109637 262144,
  q 2192743 5242880,
  q 1096373 2621440,
  q 2192749 5242880,
  q 137047 327680,
  q 438551 1048576,
  q 1096379 2621440,
  q 2192761 5242880,
  q 548191 1310720,
  q 2192767 5242880,
  q 219277 524288,
  q 2192773 5242880,
  q 274097 655360,
  q 2192779 5242880,
  q 1096391 2621440,
  q 438557 1048576,
  q 548197 1310720,
  q 2192791 5242880,
  q 1096397 2621440,
  q 2192797 5242880,
  q 13705 32768,
  q 2192803 5242880,
  q 1096403 2621440,
  q 2192809 5242880,
  q 548203 1310720,
  q 438563 1048576,
  q 1096409 2621440,
  q 2192821 5242880,
  q 274103 655360,
  q 2192827 5242880,
  q 219283 524288,
  q 2192833 5242880,
  q 548209 1310720,
  q 2192839 5242880,
  q 1096421 2621440,
  q 438569 1048576,
  q 137053 327680,
  q 2192851 5242880,
  q 1096427 2621440,
  q 2192857 5242880,
  q 109643 262144,
  q 2192863 5242880,
  q 1096433 2621440,
  q 2192869 5242880,
  q 274109 655360,
  q 438575 1048576,
  q 1096439 2621440,
  q 2192881 5242880,
  q 548221 1310720,
  q 2192887 5242880,
  q 219289 524288,
  q 2192893 5242880,
  q 4283 10240,
  q 2192899 5242880,
  q 1096451 2621440,
  q 438581 1048576,
  q 548227 1310720,
  q 2192911 5242880,
  q 1096457 2621440,
  q 2192917 5242880,
  q 54823 131072,
  q 2192923 5242880,
  q 1096463 2621440,
  q 2192929 5242880,
  q 548233 1310720,
  q 438587 1048576,
  q 1096469 2621440,
  q 2192941 5242880,
  q 137059 327680,
  q 2192947 5242880,
  q 219295 524288,
  q 2192953 5242880,
  q 548239 1310720,
  q 2192959 5242880,
  q 1096481 2621440,
  q 438593 1048576,
  q 274121 655360,
  q 2192971 5242880,
  q 1096487 2621440,
  q 2192977 5242880,
  q 109649 262144,
  q 2192983 5242880,
  q 1096493 2621440,
  q 2192989 5242880,
  q 68531 163840,
  q 438599 1048576,
  q 1096499 2621440,
  q 2193001 5242880,
  q 548251 1310720,
  q 2193007 5242880,
  q 219301 524288,
  q 2193013 5242880,
  q 274127 655360,
  q 2193019 5242880,
  q 1096511 2621440,
  q 438605 1048576,
  q 548257 1310720,
  q 2193031 5242880,
  q 1096517 2621440,
  q 2193037 5242880,
  q 27413 65536,
  q 2193043 5242880,
  q 1096523 2621440,
  q 2193049 5242880,
  q 548263 1310720,
  q 438611 1048576,
  q 1096529 2621440,
  q 2193061 5242880,
  q 274133 655360,
  q 2193067 5242880,
  q 219307 524288,
  q 2193073 5242880,
  q 548269 1310720,
  q 2193079 5242880,
  q 1096541 2621440,
  q 438617 1048576,
  q 34267 81920,
  q 2193091 5242880,
  q 1096547 2621440,
  q 2193097 5242880,
  q 109655 262144,
  q 2193103 5242880,
  q 1096553 2621440,
  q 2193109 5242880,
  q 274139 655360,
  q 438623 1048576,
  q 1096559 2621440,
  q 2193121 5242880,
  q 548281 1310720,
  q 2193127 5242880,
  q 219313 524288,
  q 2193133 5242880,
  q 137071 327680,
  q 2193139 5242880,
  q 1096571 2621440,
  q 438629 1048576,
  q 548287 1310720,
  q 2193151 5242880,
  q 1096577 2621440,
  q 2193157 5242880,
  q 54829 131072,
  q 2193163 5242880,
  q 1096583 2621440,
  q 2193169 5242880,
  q 548293 1310720,
  q 438635 1048576,
  q 1096589 2621440,
  q 2193181 5242880,
  q 68537 163840,
  q 2193187 5242880,
  q 219319 524288,
  q 2193193 5242880,
  q 548299 1310720,
  q 2193199 5242880,
  q 1096601 2621440,
  q 438641 1048576,
  q 274151 655360,
  q 2193211 5242880,
  q 1096607 2621440,
  q 2193217 5242880,
  q 109661 262144,
  q 2193223 5242880,
  q 1096613 2621440,
  q 2193229 5242880,
  q 137077 327680,
  q 438647 1048576,
  q 1096619 2621440,
  q 2193241 5242880,
  q 548311 1310720,
  q 2193247 5242880,
  q 219325 524288,
  q 2193253 5242880,
  q 274157 655360,
  q 2193259 5242880,
  q 1096631 2621440,
  q 438653 1048576,
  q 548317 1310720,
  q 2193271 5242880,
  q 1096637 2621440,
  q 2193277 5242880,
  q 3427 8192,
  q 2193283 5242880,
  q 1096643 2621440,
  q 2193289 5242880
]

theorem cover13_ok :
    checkCover (q 8030906143 10000000000) (q 2193289 5242880) (q 876775 2097152) cover13 = true := by
  decide +kernel

theorem cover13_sound : ∀ σ ∈ Set.Icc (((q 876775 2097152) : ℚ) : ℝ) (((q 2193289 5242880) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover13_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover14.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 14 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [2193289/5242880, 2194789/5242880] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `2193289/5242880`. -/
def cover14 : List ℚ := [
  q 548323 1310720,
  q 438659 1048576,
  q 1096649 2621440,
  q 2193301 5242880,
  q 274163 655360,
  q 2193307 5242880,
  q 219331 524288,
  q 2193313 5242880,
  q 548329 1310720,
  q 2193319 5242880,
  q 1096661 2621440,
  q 438665 1048576,
  q 137083 327680,
  q 2193331 5242880,
  q 1096667 2621440,
  q 2193337 5242880,
  q 109667 262144,
  q 2193343 5242880,
  q 1096673 2621440,
  q 2193349 5242880,
  q 274169 655360,
  q 438671 1048576,
  q 1096679 2621440,
  q 2193361 5242880,
  q 548341 1310720,
  q 2193367 5242880,
  q 219337 524288,
  q 2193373 5242880,
  q 68543 163840,
  q 2193379 5242880,
  q 1096691 2621440,
  q 438677 1048576,
  q 548347 1310720,
  q 2193391 5242880,
  q 1096697 2621440,
  q 2193397 5242880,
  q 54835 131072,
  q 2193403 5242880,
  q 1096703 2621440,
  q 2193409 5242880,
  q 548353 1310720,
  q 438683 1048576,
  q 1096709 2621440,
  q 2193421 5242880,
  q 137089 327680,
  q 2193427 5242880,
  q 219343 524288,
  q 2193433 5242880,
  q 548359 1310720,
  q 2193439 5242880,
  q 1096721 2621440,
  q 438689 1048576,
  q 274181 655360,
  q 2193451 5242880,
  q 1096727 2621440,
  q 2193457 5242880,
  q 109673 262144,
  q 2193463 5242880,
  q 1096733 2621440,
  q 2193469 5242880,
  q 34273 81920,
  q 438695 1048576,
  q 1096739 2621440,
  q 2193481 5242880,
  q 548371 1310720,
  q 2193487 5242880,
  q 219349 524288,
  q 2193493 5242880,
  q 274187 655360,
  q 2193499 5242880,
  q 1096751 2621440,
  q 438701 1048576,
  q 548377 1310720,
  q 2193511 5242880,
  q 1096757 2621440,
  q 2193517 5242880,
  q 27419 65536,
  q 2193523 5242880,
  q 1096763 2621440,
  q 2193529 5242880,
  q 548383 1310720,
  q 438707 1048576,
  q 1096769 2621440,
  q 2193541 5242880,
  q 274193 655360,
  q 2193547 5242880,
  q 219355 524288,
  q 2193553 5242880,
  q 548389 1310720,
  q 2193559 5242880,
  q 1096781 2621440,
  q 438713 1048576,
  q 68549 163840,
  q 2193571 5242880,
  q 1096787 2621440,
  q 2193577 5242880,
  q 109679 262144,
  q 2193583 5242880,
  q 1096793 2621440,
  q 2193589 5242880,
  q 274199 655360,
  q 438719 1048576,
  q 1096799 2621440,
  q 2193601 5242880,
  q 548401 1310720,
  q 2193607 5242880,
  q 219361 524288,
  q 2193613 5242880,
  q 137101 327680,
  q 2193619 5242880,
  q 1096811 2621440,
  q 438725 1048576,
  q 548407 1310720,
  q 2193631 5242880,
  q 1096817 2621440,
  q 2193637 5242880,
  q 54841 131072,
  q 2193643 5242880,
  q 1096823 2621440,
  q 2193649 5242880,
  q 548413 1310720,
  q 438731 1048576,
  q 1096829 2621440,
  q 2193661 5242880,
  q 8569 20480,
  q 2193667 5242880,
  q 219367 524288,
  q 2193673 5242880,
  q 548419 1310720,
  q 2193679 5242880,
  q 1096841 2621440,
  q 438737 1048576,
  q 274211 655360,
  q 2193691 5242880,
  q 1096847 2621440,
  q 2193697 5242880,
  q 109685 262144,
  q 2193703 5242880,
  q 1096853 2621440,
  q 2193709 5242880,
  q 137107 327680,
  q 438743 1048576,
  q 1096859 2621440,
  q 2193721 5242880,
  q 548431 1310720,
  q 2193727 5242880,
  q 219373 524288,
  q 2193733 5242880,
  q 274217 655360,
  q 2193739 5242880,
  q 1096871 2621440,
  q 438749 1048576,
  q 548437 1310720,
  q 2193751 5242880,
  q 1096877 2621440,
  q 2193757 5242880,
  q 13711 32768,
  q 2193763 5242880,
  q 1096883 2621440,
  q 2193769 5242880,
  q 548443 1310720,
  q 438755 1048576,
  q 1096889 2621440,
  q 2193781 5242880,
  q 274223 655360,
  q 2193787 5242880,
  q 219379 524288,
  q 2193793 5242880,
  q 548449 1310720,
  q 2193799 5242880,
  q 1096901 2621440,
  q 438761 1048576,
  q 137113 327680,
  q 2193811 5242880,
  q 1096907 2621440,
  q 2193817 5242880,
  q 109691 262144,
  q 2193823 5242880,
  q 1096913 2621440,
  q 2193829 5242880,
  q 274229 655360,
  q 438767 1048576,
  q 1096919 2621440,
  q 2193841 5242880,
  q 548461 1310720,
  q 2193847 5242880,
  q 219385 524288,
  q 2193853 5242880,
  q 34279 81920,
  q 2193859 5242880,
  q 1096931 2621440,
  q 438773 1048576,
  q 548467 1310720,
  q 2193871 5242880,
  q 1096937 2621440,
  q 2193877 5242880,
  q 54847 131072,
  q 2193883 5242880,
  q 1096943 2621440,
  q 2193889 5242880,
  q 548473 1310720,
  q 438779 1048576,
  q 1096949 2621440,
  q 2193901 5242880,
  q 137119 327680,
  q 2193907 5242880,
  q 219391 524288,
  q 2193913 5242880,
  q 548479 1310720,
  q 2193919 5242880,
  q 1096961 2621440,
  q 438785 1048576,
  q 274241 655360,
  q 2193931 5242880,
  q 1096967 2621440,
  q 2193937 5242880,
  q 109697 262144,
  q 2193943 5242880,
  q 1096973 2621440,
  q 2193949 5242880,
  q 68561 163840,
  q 438791 1048576,
  q 1096979 2621440,
  q 2193961 5242880,
  q 548491 1310720,
  q 2193967 5242880,
  q 219397 524288,
  q 2193973 5242880,
  q 274247 655360,
  q 2193979 5242880,
  q 1096991 2621440,
  q 438797 1048576,
  q 548497 1310720,
  q 2193991 5242880,
  q 1096997 2621440,
  q 2193997 5242880,
  q 27425 65536,
  q 2194003 5242880,
  q 1097003 2621440,
  q 2194009 5242880,
  q 548503 1310720,
  q 438803 1048576,
  q 1097009 2621440,
  q 2194021 5242880,
  q 274253 655360,
  q 2194027 5242880,
  q 219403 524288,
  q 2194033 5242880,
  q 548509 1310720,
  q 2194039 5242880,
  q 1097021 2621440,
  q 438809 1048576,
  q 17141 40960,
  q 2194051 5242880,
  q 1097027 2621440,
  q 2194057 5242880,
  q 109703 262144,
  q 2194063 5242880,
  q 1097033 2621440,
  q 2194069 5242880,
  q 274259 655360,
  q 438815 1048576,
  q 1097039 2621440,
  q 2194081 5242880,
  q 548521 1310720,
  q 2194087 5242880,
  q 219409 524288,
  q 2194093 5242880,
  q 137131 327680,
  q 2194099 5242880,
  q 1097051 2621440,
  q 438821 1048576,
  q 548527 1310720,
  q 2194111 5242880,
  q 1097057 2621440,
  q 2194117 5242880,
  q 54853 131072,
  q 2194123 5242880,
  q 1097063 2621440,
  q 2194129 5242880,
  q 548533 1310720,
  q 438827 1048576,
  q 1097069 2621440,
  q 2194141 5242880,
  q 68567 163840,
  q 2194147 5242880,
  q 219415 524288,
  q 2194153 5242880,
  q 548539 1310720,
  q 2194159 5242880,
  q 1097081 2621440,
  q 438833 1048576,
  q 274271 655360,
  q 2194171 5242880,
  q 1097087 2621440,
  q 2194177 5242880,
  q 109709 262144,
  q 2194183 5242880,
  q 1097093 2621440,
  q 2194189 5242880,
  q 137137 327680,
  q 438839 1048576,
  q 1097099 2621440,
  q 2194201 5242880,
  q 548551 1310720,
  q 2194207 5242880,
  q 219421 524288,
  q 2194213 5242880,
  q 274277 655360,
  q 2194219 5242880,
  q 1097111 2621440,
  q 438845 1048576,
  q 548557 1310720,
  q 2194231 5242880,
  q 1097117 2621440,
  q 2194237 5242880,
  q 6857 16384,
  q 2194243 5242880,
  q 1097123 2621440,
  q 2194249 5242880,
  q 548563 1310720,
  q 438851 1048576,
  q 1097129 2621440,
  q 2194261 5242880,
  q 274283 655360,
  q 2194267 5242880,
  q 219427 524288,
  q 2194273 5242880,
  q 548569 1310720,
  q 2194279 5242880,
  q 1097141 2621440,
  q 438857 1048576,
  q 137143 327680,
  q 2194291 5242880,
  q 1097147 2621440,
  q 2194297 5242880,
  q 109715 262144,
  q 2194303 5242880,
  q 1097153 2621440,
  q 2194309 5242880,
  q 274289 655360,
  q 438863 1048576,
  q 1097159 2621440,
  q 2194321 5242880,
  q 548581 1310720,
  q 2194327 5242880,
  q 219433 524288,
  q 2194333 5242880,
  q 68573 163840,
  q 2194339 5242880,
  q 1097171 2621440,
  q 438869 1048576,
  q 548587 1310720,
  q 2194351 5242880,
  q 1097177 2621440,
  q 2194357 5242880,
  q 54859 131072,
  q 2194363 5242880,
  q 1097183 2621440,
  q 2194369 5242880,
  q 548593 1310720,
  q 438875 1048576,
  q 1097189 2621440,
  q 2194381 5242880,
  q 137149 327680,
  q 2194387 5242880,
  q 219439 524288,
  q 2194393 5242880,
  q 548599 1310720,
  q 2194399 5242880,
  q 1097201 2621440,
  q 438881 1048576,
  q 274301 655360,
  q 2194411 5242880,
  q 1097207 2621440,
  q 2194417 5242880,
  q 109721 262144,
  q 2194423 5242880,
  q 1097213 2621440,
  q 2194429 5242880,
  q 2143 5120,
  q 438887 1048576,
  q 1097219 2621440,
  q 2194441 5242880,
  q 548611 1310720,
  q 2194447 5242880,
  q 219445 524288,
  q 2194453 5242880,
  q 274307 655360,
  q 2194459 5242880,
  q 1097231 2621440,
  q 438893 1048576,
  q 548617 1310720,
  q 2194471 5242880,
  q 1097237 2621440,
  q 2194477 5242880,
  q 27431 65536,
  q 2194483 5242880,
  q 1097243 2621440,
  q 2194489 5242880,
  q 548623 1310720,
  q 438899 1048576,
  q 1097249 2621440,
  q 2194501 5242880,
  q 274313 655360,
  q 2194507 5242880,
  q 219451 524288,
  q 2194513 5242880,
  q 548629 1310720,
  q 2194519 5242880,
  q 1097261 2621440,
  q 438905 1048576,
  q 68579 163840,
  q 2194531 5242880,
  q 1097267 2621440,
  q 2194537 5242880,
  q 109727 262144,
  q 2194543 5242880,
  q 1097273 2621440,
  q 2194549 5242880,
  q 274319 655360,
  q 438911 1048576,
  q 1097279 2621440,
  q 2194561 5242880,
  q 548641 1310720,
  q 2194567 5242880,
  q 219457 524288,
  q 2194573 5242880,
  q 137161 327680,
  q 2194579 5242880,
  q 1097291 2621440,
  q 438917 1048576,
  q 548647 1310720,
  q 2194591 5242880,
  q 1097297 2621440,
  q 2194597 5242880,
  q 54865 131072,
  q 2194603 5242880,
  q 1097303 2621440,
  q 2194609 5242880,
  q 548653 1310720,
  q 438923 1048576,
  q 1097309 2621440,
  q 2194621 5242880,
  q 34291 81920,
  q 2194627 5242880,
  q 219463 524288,
  q 2194633 5242880,
  q 548659 1310720,
  q 2194639 5242880,
  q 1097321 2621440,
  q 438929 1048576,
  q 274331 655360,
  q 2194651 5242880,
  q 1097327 2621440,
  q 2194657 5242880,
  q 109733 262144,
  q 2194663 5242880,
  q 1097333 2621440,
  q 2194669 5242880,
  q 137167 327680,
  q 438935 1048576,
  q 1097339 2621440,
  q 2194681 5242880,
  q 548671 1310720,
  q 2194687 5242880,
  q 219469 524288,
  q 2194693 5242880,
  q 274337 655360,
  q 2194699 5242880,
  q 1097351 2621440,
  q 438941 1048576,
  q 548677 1310720,
  q 2194711 5242880,
  q 1097357 2621440,
  q 2194717 5242880,
  q 13717 32768,
  q 2194723 5242880,
  q 1097363 2621440,
  q 2194729 5242880,
  q 548683 1310720,
  q 438947 1048576,
  q 1097369 2621440,
  q 2194741 5242880,
  q 274343 655360,
  q 2194747 5242880,
  q 219475 524288,
  q 2194753 5242880,
  q 548689 1310720,
  q 2194759 5242880,
  q 1097381 2621440,
  q 438953 1048576,
  q 137173 327680,
  q 2194771 5242880,
  q 1097387 2621440,
  q 2194777 5242880,
  q 109739 262144,
  q 2194783 5242880,
  q 1097393 2621440,
  q 2194789 5242880
]

theorem cover14_ok :
    checkCover (q 8030906143 10000000000) (q 2194789 5242880) (q 2193289 5242880) cover14 = true := by
  decide +kernel

theorem cover14_sound : ∀ σ ∈ Set.Icc (((q 2193289 5242880) : ℚ) : ℝ) (((q 2194789 5242880) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover14_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover15.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 15 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [2194789/5242880, 1098617/2621440] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `2194789/5242880`. -/
def cover15 : List ℚ := [
  q 274349 655360,
  q 438959 1048576,
  q 1097399 2621440,
  q 2194801 5242880,
  q 548701 1310720,
  q 2194807 5242880,
  q 219481 524288,
  q 2194813 5242880,
  q 17147 40960,
  q 2194819 5242880,
  q 1097411 2621440,
  q 438965 1048576,
  q 548707 1310720,
  q 2194831 5242880,
  q 1097417 2621440,
  q 2194837 5242880,
  q 54871 131072,
  q 2194843 5242880,
  q 1097423 2621440,
  q 2194849 5242880,
  q 548713 1310720,
  q 438971 1048576,
  q 1097429 2621440,
  q 2194861 5242880,
  q 137179 327680,
  q 2194867 5242880,
  q 219487 524288,
  q 2194873 5242880,
  q 548719 1310720,
  q 2194879 5242880,
  q 1097441 2621440,
  q 438977 1048576,
  q 274361 655360,
  q 2194891 5242880,
  q 1097447 2621440,
  q 2194897 5242880,
  q 109745 262144,
  q 2194903 5242880,
  q 1097453 2621440,
  q 2194909 5242880,
  q 68591 163840,
  q 438983 1048576,
  q 1097459 2621440,
  q 2194921 5242880,
  q 548731 1310720,
  q 2194927 5242880,
  q 219493 524288,
  q 2194933 5242880,
  q 274367 655360,
  q 2194939 5242880,
  q 1097471 2621440,
  q 438989 1048576,
  q 548737 1310720,
  q 2194951 5242880,
  q 1097477 2621440,
  q 2194957 5242880,
  q 27437 65536,
  q 2194963 5242880,
  q 1097483 2621440,
  q 2194969 5242880,
  q 548743 1310720,
  q 438995 1048576,
  q 1097489 2621440,
  q 2194981 5242880,
  q 274373 655360,
  q 2194987 5242880,
  q 219499 524288,
  q 2194993 5242880,
  q 548749 1310720,
  q 2194999 5242880,
  q 1097501 2621440,
  q 439001 1048576,
  q 34297 81920,
  q 2195011 5242880,
  q 1097507 2621440,
  q 2195017 5242880,
  q 109751 262144,
  q 2195023 5242880,
  q 1097513 2621440,
  q 2195029 5242880,
  q 274379 655360,
  q 439007 1048576,
  q 1097519 2621440,
  q 2195041 5242880,
  q 548761 1310720,
  q 2195047 5242880,
  q 219505 524288,
  q 2195053 5242880,
  q 137191 327680,
  q 2195059 5242880,
  q 1097531 2621440,
  q 439013 1048576,
  q 548767 1310720,
  q 2195071 5242880,
  q 1097537 2621440,
  q 2195077 5242880,
  q 54877 131072,
  q 2195083 5242880,
  q 1097543 2621440,
  q 2195089 5242880,
  q 548773 1310720,
  q 439019 1048576,
  q 1097549 2621440,
  q 2195101 5242880,
  q 68597 163840,
  q 2195107 5242880,
  q 219511 524288,
  q 2195113 5242880,
  q 548779 1310720,
  q 2195119 5242880,
  q 1097561 2621440,
  q 439025 1048576,
  q 274391 655360,
  q 2195131 5242880,
  q 1097567 2621440,
  q 2195137 5242880,
  q 109757 262144,
  q 2195143 5242880,
  q 1097573 2621440,
  q 2195149 5242880,
  q 137197 327680,
  q 439031 1048576,
  q 1097579 2621440,
  q 2195161 5242880,
  q 548791 1310720,
  q 2195167 5242880,
  q 219517 524288,
  q 2195173 5242880,
  q 274397 655360,
  q 2195179 5242880,
  q 1097591 2621440,
  q 439037 1048576,
  q 548797 1310720,
  q 2195191 5242880,
  q 1097597 2621440,
  q 2195197 5242880,
  q 1715 4096,
  q 2195203 5242880,
  q 1097603 2621440,
  q 2195209 5242880,
  q 548803 1310720,
  q 439043 1048576,
  q 1097609 2621440,
  q 2195221 5242880,
  q 274403 655360,
  q 2195227 5242880,
  q 219523 524288,
  q 2195233 5242880,
  q 548809 1310720,
  q 2195239 5242880,
  q 1097621 2621440,
  q 439049 1048576,
  q 137203 327680,
  q 2195251 5242880,
  q 1097627 2621440,
  q 2195257 5242880,
  q 109763 262144,
  q 2195263 5242880,
  q 1097633 2621440,
  q 2195269 5242880,
  q 274409 655360,
  q 439055 1048576,
  q 1097639 2621440,
  q 2195281 5242880,
  q 548821 1310720,
  q 2195287 5242880,
  q 219529 524288,
  q 2195293 5242880,
  q 68603 163840,
  q 2195299 5242880,
  q 1097651 2621440,
  q 439061 1048576,
  q 548827 1310720,
  q 2195311 5242880,
  q 1097657 2621440,
  q 2195317 5242880,
  q 54883 131072,
  q 2195323 5242880,
  q 1097663 2621440,
  q 2195329 5242880,
  q 548833 1310720,
  q 439067 1048576,
  q 1097669 2621440,
  q 2195341 5242880,
  q 137209 327680,
  q 219535 524288,
  q 548839 1310720,
  q 1097681 2621440,
  q 274421 655360,
  q 1097687 2621440,
  q 109769 262144,
  q 1097693 2621440,
  q 34303 81920,
  q 1097699 2621440,
  q 548851 1310720,
  q 219541 524288,
  q 274427 655360,
  q 1097711 2621440,
  q 548857 1310720,
  q 1097717 2621440,
  q 27443 65536,
  q 1097723 2621440,
  q 548863 1310720,
  q 1097729 2621440,
  q 274433 655360,
  q 219547 524288,
  q 548869 1310720,
  q 1097741 2621440,
  q 68609 163840,
  q 1097747 2621440,
  q 109775 262144,
  q 1097753 2621440,
  q 274439 655360,
  q 1097759 2621440,
  q 548881 1310720,
  q 219553 524288,
  q 137221 327680,
  q 1097771 2621440,
  q 548887 1310720,
  q 1097777 2621440,
  q 54889 131072,
  q 1097783 2621440,
  q 548893 1310720,
  q 1097789 2621440,
  q 17153 40960,
  q 219559 524288,
  q 548899 1310720,
  q 1097801 2621440,
  q 274451 655360,
  q 1097807 2621440,
  q 109781 262144,
  q 1097813 2621440,
  q 137227 327680,
  q 1097819 2621440,
  q 548911 1310720,
  q 219565 524288,
  q 274457 655360,
  q 1097831 2621440,
  q 548917 1310720,
  q 1097837 2621440,
  q 13723 32768,
  q 1097843 2621440,
  q 548923 1310720,
  q 1097849 2621440,
  q 274463 655360,
  q 219571 524288,
  q 548929 1310720,
  q 1097861 2621440,
  q 137233 327680,
  q 1097867 2621440,
  q 109787 262144,
  q 1097873 2621440,
  q 274469 655360,
  q 1097879 2621440,
  q 548941 1310720,
  q 219577 524288,
  q 34309 81920,
  q 1097891 2621440,
  q 548947 1310720,
  q 1097897 2621440,
  q 54895 131072,
  q 1097903 2621440,
  q 548953 1310720,
  q 1097909 2621440,
  q 137239 327680,
  q 219583 524288,
  q 548959 1310720,
  q 1097921 2621440,
  q 274481 655360,
  q 1097927 2621440,
  q 109793 262144,
  q 1097933 2621440,
  q 68621 163840,
  q 1097939 2621440,
  q 548971 1310720,
  q 219589 524288,
  q 274487 655360,
  q 1097951 2621440,
  q 548977 1310720,
  q 1097957 2621440,
  q 27449 65536,
  q 1097963 2621440,
  q 548983 1310720,
  q 1097969 2621440,
  q 274493 655360,
  q 219595 524288,
  q 548989 1310720,
  q 1097981 2621440,
  q 4289 10240,
  q 1097987 2621440,
  q 109799 262144,
  q 1097993 2621440,
  q 274499 655360,
  q 1097999 2621440,
  q 549001 1310720,
  q 219601 524288,
  q 137251 327680,
  q 1098011 2621440,
  q 549007 1310720,
  q 1098017 2621440,
  q 54901 131072,
  q 1098023 2621440,
  q 549013 1310720,
  q 1098029 2621440,
  q 68627 163840,
  q 219607 524288,
  q 549019 1310720,
  q 1098041 2621440,
  q 274511 655360,
  q 1098047 2621440,
  q 109805 262144,
  q 1098053 2621440,
  q 137257 327680,
  q 1098059 2621440,
  q 549031 1310720,
  q 219613 524288,
  q 274517 655360,
  q 1098071 2621440,
  q 549037 1310720,
  q 1098077 2621440,
  q 6863 16384,
  q 1098083 2621440,
  q 549043 1310720,
  q 1098089 2621440,
  q 274523 655360,
  q 219619 524288,
  q 549049 1310720,
  q 1098101 2621440,
  q 137263 327680,
  q 1098107 2621440,
  q 109811 262144,
  q 1098113 2621440,
  q 274529 655360,
  q 1098119 2621440,
  q 549061 1310720,
  q 219625 524288,
  q 68633 163840,
  q 1098131 2621440,
  q 549067 1310720,
  q 1098137 2621440,
  q 54907 131072,
  q 1098143 2621440,
  q 549073 1310720,
  q 1098149 2621440,
  q 137269 327680,
  q 219631 524288,
  q 549079 1310720,
  q 1098161 2621440,
  q 274541 655360,
  q 1098167 2621440,
  q 109817 262144,
  q 1098173 2621440,
  q 17159 40960,
  q 1098179 2621440,
  q 549091 1310720,
  q 219637 524288,
  q 274547 655360,
  q 1098191 2621440,
  q 549097 1310720,
  q 1098197 2621440,
  q 27455 65536,
  q 1098203 2621440,
  q 549103 1310720,
  q 1098209 2621440,
  q 274553 655360,
  q 219643 524288,
  q 549109 1310720,
  q 1098221 2621440,
  q 68639 163840,
  q 1098227 2621440,
  q 109823 262144,
  q 1098233 2621440,
  q 274559 655360,
  q 1098239 2621440,
  q 549121 1310720,
  q 219649 524288,
  q 137281 327680,
  q 1098251 2621440,
  q 549127 1310720,
  q 1098257 2621440,
  q 54913 131072,
  q 1098263 2621440,
  q 549133 1310720,
  q 1098269 2621440,
  q 34321 81920,
  q 219655 524288,
  q 549139 1310720,
  q 1098281 2621440,
  q 274571 655360,
  q 1098287 2621440,
  q 109829 262144,
  q 1098293 2621440,
  q 137287 327680,
  q 1098299 2621440,
  q 549151 1310720,
  q 219661 524288,
  q 274577 655360,
  q 1098311 2621440,
  q 549157 1310720,
  q 1098317 2621440,
  q 13729 32768,
  q 1098323 2621440,
  q 549163 1310720,
  q 1098329 2621440,
  q 274583 655360,
  q 219667 524288,
  q 549169 1310720,
  q 1098341 2621440,
  q 137293 327680,
  q 1098347 2621440,
  q 109835 262144,
  q 1098353 2621440,
  q 274589 655360,
  q 1098359 2621440,
  q 549181 1310720,
  q 219673 524288,
  q 8581 20480,
  q 1098371 2621440,
  q 549187 1310720,
  q 1098377 2621440,
  q 54919 131072,
  q 1098383 2621440,
  q 549193 1310720,
  q 1098389 2621440,
  q 137299 327680,
  q 219679 524288,
  q 549199 1310720,
  q 1098401 2621440,
  q 274601 655360,
  q 1098407 2621440,
  q 109841 262144,
  q 1098413 2621440,
  q 68651 163840,
  q 1098419 2621440,
  q 549211 1310720,
  q 219685 524288,
  q 274607 655360,
  q 1098431 2621440,
  q 549217 1310720,
  q 1098437 2621440,
  q 27461 65536,
  q 1098443 2621440,
  q 549223 1310720,
  q 1098449 2621440,
  q 274613 655360,
  q 219691 524288,
  q 549229 1310720,
  q 1098461 2621440,
  q 34327 81920,
  q 1098467 2621440,
  q 109847 262144,
  q 1098473 2621440,
  q 274619 655360,
  q 1098479 2621440,
  q 549241 1310720,
  q 219697 524288,
  q 137311 327680,
  q 1098491 2621440,
  q 549247 1310720,
  q 1098497 2621440,
  q 54925 131072,
  q 1098503 2621440,
  q 549253 1310720,
  q 1098509 2621440,
  q 68657 163840,
  q 219703 524288,
  q 549259 1310720,
  q 1098521 2621440,
  q 274631 655360,
  q 1098527 2621440,
  q 109853 262144,
  q 1098533 2621440,
  q 137317 327680,
  q 1098539 2621440,
  q 549271 1310720,
  q 219709 524288,
  q 274637 655360,
  q 1098551 2621440,
  q 549277 1310720,
  q 1098557 2621440,
  q 3433 8192,
  q 1098563 2621440,
  q 549283 1310720,
  q 1098569 2621440,
  q 274643 655360,
  q 219715 524288,
  q 549289 1310720,
  q 1098581 2621440,
  q 137323 327680,
  q 1098587 2621440,
  q 109859 262144,
  q 1098593 2621440,
  q 274649 655360,
  q 1098599 2621440,
  q 549301 1310720,
  q 219721 524288,
  q 68663 163840,
  q 1098611 2621440,
  q 549307 1310720,
  q 1098617 2621440
]

theorem cover15_ok :
    checkCover (q 8030906143 10000000000) (q 1098617 2621440) (q 2194789 5242880) cover15 = true := by
  decide +kernel

theorem cover15_sound : ∀ σ ∈ Set.Icc (((q 2194789 5242880) : ℚ) : ℝ) (((q 1098617 2621440) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover15_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover16.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 16 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [1098617/2621440, 550369/1310720] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `1098617/2621440`. -/
def cover16 : List ℚ := [
  q 54931 131072,
  q 1098623 2621440,
  q 549313 1310720,
  q 1098629 2621440,
  q 137329 327680,
  q 219727 524288,
  q 549319 1310720,
  q 1098641 2621440,
  q 274661 655360,
  q 1098647 2621440,
  q 109865 262144,
  q 1098653 2621440,
  q 34333 81920,
  q 1098659 2621440,
  q 549331 1310720,
  q 219733 524288,
  q 274667 655360,
  q 1098671 2621440,
  q 549337 1310720,
  q 1098677 2621440,
  q 27467 65536,
  q 1098683 2621440,
  q 549343 1310720,
  q 1098689 2621440,
  q 274673 655360,
  q 219739 524288,
  q 549349 1310720,
  q 1098701 2621440,
  q 68669 163840,
  q 1098707 2621440,
  q 109871 262144,
  q 1098713 2621440,
  q 274679 655360,
  q 1098719 2621440,
  q 549361 1310720,
  q 219745 524288,
  q 137341 327680,
  q 1098731 2621440,
  q 549367 1310720,
  q 1098737 2621440,
  q 54937 131072,
  q 1098743 2621440,
  q 549373 1310720,
  q 1098749 2621440,
  q 1073 2560,
  q 219751 524288,
  q 549379 1310720,
  q 1098761 2621440,
  q 274691 655360,
  q 1098767 2621440,
  q 109877 262144,
  q 1098773 2621440,
  q 137347 327680,
  q 1098779 2621440,
  q 549391 1310720,
  q 219757 524288,
  q 274697 655360,
  q 1098791 2621440,
  q 549397 1310720,
  q 1098797 2621440,
  q 13735 32768,
  q 1098803 2621440,
  q 549403 1310720,
  q 1098809 2621440,
  q 274703 655360,
  q 219763 524288,
  q 549409 1310720,
  q 1098821 2621440,
  q 137353 327680,
  q 1098827 2621440,
  q 109883 262144,
  q 1098833 2621440,
  q 274709 655360,
  q 1098839 2621440,
  q 549421 1310720,
  q 219769 524288,
  q 34339 81920,
  q 1098851 2621440,
  q 549427 1310720,
  q 1098857 2621440,
  q 54943 131072,
  q 1098863 2621440,
  q 549433 1310720,
  q 1098869 2621440,
  q 137359 327680,
  q 219775 524288,
  q 549439 1310720,
  q 1098881 2621440,
  q 274721 655360,
  q 1098887 2621440,
  q 109889 262144,
  q 1098893 2621440,
  q 68681 163840,
  q 1098899 2621440,
  q 549451 1310720,
  q 219781 524288,
  q 274727 655360,
  q 1098911 2621440,
  q 549457 1310720,
  q 1098917 2621440,
  q 27473 65536,
  q 1098923 2621440,
  q 549463 1310720,
  q 1098929 2621440,
  q 274733 655360,
  q 219787 524288,
  q 549469 1310720,
  q 1098941 2621440,
  q 17171 40960,
  q 1098947 2621440,
  q 109895 262144,
  q 1098953 2621440,
  q 274739 655360,
  q 1098959 2621440,
  q 549481 1310720,
  q 219793 524288,
  q 137371 327680,
  q 1098971 2621440,
  q 549487 1310720,
  q 1098977 2621440,
  q 54949 131072,
  q 1098983 2621440,
  q 549493 1310720,
  q 1098989 2621440,
  q 68687 163840,
  q 219799 524288,
  q 549499 1310720,
  q 1099001 2621440,
  q 274751 655360,
  q 1099007 2621440,
  q 109901 262144,
  q 1099013 2621440,
  q 137377 327680,
  q 1099019 2621440,
  q 549511 1310720,
  q 219805 524288,
  q 274757 655360,
  q 1099031 2621440,
  q 549517 1310720,
  q 1099037 2621440,
  q 6869 16384,
  q 1099043 2621440,
  q 549523 1310720,
  q 1099049 2621440,
  q 274763 655360,
  q 219811 524288,
  q 549529 1310720,
  q 1099061 2621440,
  q 137383 327680,
  q 1099067 2621440,
  q 109907 262144,
  q 1099073 2621440,
  q 274769 655360,
  q 1099079 2621440,
  q 549541 1310720,
  q 219817 524288,
  q 68693 163840,
  q 1099091 2621440,
  q 549547 1310720,
  q 1099097 2621440,
  q 54955 131072,
  q 1099103 2621440,
  q 549553 1310720,
  q 1099109 2621440,
  q 137389 327680,
  q 219823 524288,
  q 549559 1310720,
  q 1099121 2621440,
  q 274781 655360,
  q 1099127 2621440,
  q 109913 262144,
  q 1099133 2621440,
  q 8587 20480,
  q 1099139 2621440,
  q 549571 1310720,
  q 219829 524288,
  q 274787 655360,
  q 1099151 2621440,
  q 549577 1310720,
  q 1099157 2621440,
  q 27479 65536,
  q 1099163 2621440,
  q 549583 1310720,
  q 1099169 2621440,
  q 274793 655360,
  q 219835 524288,
  q 549589 1310720,
  q 1099181 2621440,
  q 68699 163840,
  q 1099187 2621440,
  q 109919 262144,
  q 1099193 2621440,
  q 274799 655360,
  q 1099199 2621440,
  q 549601 1310720,
  q 219841 524288,
  q 137401 327680,
  q 1099211 2621440,
  q 549607 1310720,
  q 1099217 2621440,
  q 54961 131072,
  q 1099223 2621440,
  q 549613 1310720,
  q 1099229 2621440,
  q 34351 81920,
  q 219847 524288,
  q 549619 1310720,
  q 1099241 2621440,
  q 274811 655360,
  q 1099247 2621440,
  q 109925 262144,
  q 1099253 2621440,
  q 137407 327680,
  q 1099259 2621440,
  q 549631 1310720,
  q 219853 524288,
  q 274817 655360,
  q 1099271 2621440,
  q 549637 1310720,
  q 1099277 2621440,
  q 13741 32768,
  q 1099283 2621440,
  q 549643 1310720,
  q 1099289 2621440,
  q 274823 655360,
  q 219859 524288,
  q 549649 1310720,
  q 1099301 2621440,
  q 137413 327680,
  q 1099307 2621440,
  q 109931 262144,
  q 1099313 2621440,
  q 274829 655360,
  q 1099319 2621440,
  q 549661 1310720,
  q 219865 524288,
  q 17177 40960,
  q 1099331 2621440,
  q 549667 1310720,
  q 1099337 2621440,
  q 54967 131072,
  q 1099343 2621440,
  q 549673 1310720,
  q 1099349 2621440,
  q 137419 327680,
  q 219871 524288,
  q 549679 1310720,
  q 1099361 2621440,
  q 274841 655360,
  q 1099367 2621440,
  q 109937 262144,
  q 1099373 2621440,
  q 68711 163840,
  q 1099379 2621440,
  q 549691 1310720,
  q 219877 524288,
  q 274847 655360,
  q 1099391 2621440,
  q 549697 1310720,
  q 1099397 2621440,
  q 27485 65536,
  q 1099403 2621440,
  q 549703 1310720,
  q 1099409 2621440,
  q 274853 655360,
  q 219883 524288,
  q 549709 1310720,
  q 1099421 2621440,
  q 34357 81920,
  q 1099427 2621440,
  q 109943 262144,
  q 1099433 2621440,
  q 274859 655360,
  q 1099439 2621440,
  q 549721 1310720,
  q 219889 524288,
  q 137431 327680,
  q 1099451 2621440,
  q 549727 1310720,
  q 1099457 2621440,
  q 54973 131072,
  q 1099463 2621440,
  q 549733 1310720,
  q 1099469 2621440,
  q 68717 163840,
  q 219895 524288,
  q 549739 1310720,
  q 1099481 2621440,
  q 274871 655360,
  q 1099487 2621440,
  q 109949 262144,
  q 1099493 2621440,
  q 137437 327680,
  q 549751 1310720,
  q 274877 655360,
  q 549757 1310720,
  q 859 2048,
  q 549763 1310720,
  q 274883 655360,
  q 549769 1310720,
  q 137443 327680,
  q 109955 262144,
  q 274889 655360,
  q 549781 1310720,
  q 68723 163840,
  q 549787 1310720,
  q 54979 131072,
  q 549793 1310720,
  q 137449 327680,
  q 549799 1310720,
  q 274901 655360,
  q 109961 262144,
  q 34363 81920,
  q 549811 1310720,
  q 274907 655360,
  q 549817 1310720,
  q 27491 65536,
  q 549823 1310720,
  q 274913 655360,
  q 549829 1310720,
  q 68729 163840,
  q 109967 262144,
  q 274919 655360,
  q 549841 1310720,
  q 137461 327680,
  q 549847 1310720,
  q 54985 131072,
  q 549853 1310720,
  q 17183 40960,
  q 549859 1310720,
  q 274931 655360,
  q 109973 262144,
  q 137467 327680,
  q 549871 1310720,
  q 274937 655360,
  q 549877 1310720,
  q 13747 32768,
  q 549883 1310720,
  q 274943 655360,
  q 549889 1310720,
  q 137473 327680,
  q 109979 262144,
  q 274949 655360,
  q 549901 1310720,
  q 34369 81920,
  q 549907 1310720,
  q 54991 131072,
  q 549913 1310720,
  q 137479 327680,
  q 549919 1310720,
  q 274961 655360,
  q 109985 262144,
  q 68741 163840,
  q 549931 1310720,
  q 274967 655360,
  q 549937 1310720,
  q 27497 65536,
  q 549943 1310720,
  q 274973 655360,
  q 549949 1310720,
  q 8593 20480,
  q 109991 262144,
  q 274979 655360,
  q 549961 1310720,
  q 137491 327680,
  q 549967 1310720,
  q 54997 131072,
  q 549973 1310720,
  q 68747 163840,
  q 549979 1310720,
  q 274991 655360,
  q 109997 262144,
  q 137497 327680,
  q 549991 1310720,
  q 274997 655360,
  q 549997 1310720,
  q 6875 16384,
  q 550003 1310720,
  q 275003 655360,
  q 550009 1310720,
  q 137503 327680,
  q 110003 262144,
  q 275009 655360,
  q 550021 1310720,
  q 68753 163840,
  q 550027 1310720,
  q 55003 131072,
  q 550033 1310720,
  q 137509 327680,
  q 550039 1310720,
  q 275021 655360,
  q 110009 262144,
  q 17189 40960,
  q 550051 1310720,
  q 275027 655360,
  q 550057 1310720,
  q 27503 65536,
  q 550063 1310720,
  q 275033 655360,
  q 550069 1310720,
  q 68759 163840,
  q 110015 262144,
  q 275039 655360,
  q 550081 1310720,
  q 137521 327680,
  q 550087 1310720,
  q 55009 131072,
  q 550093 1310720,
  q 34381 81920,
  q 550099 1310720,
  q 275051 655360,
  q 110021 262144,
  q 137527 327680,
  q 550111 1310720,
  q 275057 655360,
  q 550117 1310720,
  q 13753 32768,
  q 550123 1310720,
  q 275063 655360,
  q 550129 1310720,
  q 137533 327680,
  q 110027 262144,
  q 275069 655360,
  q 550141 1310720,
  q 2149 5120,
  q 550147 1310720,
  q 55015 131072,
  q 550153 1310720,
  q 137539 327680,
  q 550159 1310720,
  q 275081 655360,
  q 110033 262144,
  q 68771 163840,
  q 550171 1310720,
  q 275087 655360,
  q 550177 1310720,
  q 27509 65536,
  q 550183 1310720,
  q 275093 655360,
  q 550189 1310720,
  q 34387 81920,
  q 110039 262144,
  q 275099 655360,
  q 550201 1310720,
  q 137551 327680,
  q 550207 1310720,
  q 55021 131072,
  q 550213 1310720,
  q 68777 163840,
  q 550219 1310720,
  q 275111 655360,
  q 110045 262144,
  q 137557 327680,
  q 550231 1310720,
  q 275117 655360,
  q 550237 1310720,
  q 3439 8192,
  q 550243 1310720,
  q 275123 655360,
  q 550249 1310720,
  q 137563 327680,
  q 110051 262144,
  q 275129 655360,
  q 550261 1310720,
  q 68783 163840,
  q 550267 1310720,
  q 55027 131072,
  q 550273 1310720,
  q 137569 327680,
  q 550279 1310720,
  q 275141 655360,
  q 110057 262144,
  q 34393 81920,
  q 550291 1310720,
  q 275147 655360,
  q 550297 1310720,
  q 27515 65536,
  q 550303 1310720,
  q 275153 655360,
  q 550309 1310720,
  q 68789 163840,
  q 110063 262144,
  q 275159 655360,
  q 550321 1310720,
  q 137581 327680,
  q 550327 1310720,
  q 55033 131072,
  q 550333 1310720,
  q 8599 20480,
  q 550339 1310720,
  q 275171 655360,
  q 110069 262144,
  q 137587 327680,
  q 550351 1310720,
  q 275177 655360,
  q 550357 1310720,
  q 13759 32768,
  q 550363 1310720,
  q 275183 655360,
  q 550369 1310720
]

theorem cover16_ok :
    checkCover (q 8030906143 10000000000) (q 550369 1310720) (q 1098617 2621440) cover16 = true := by
  decide +kernel

theorem cover16_sound : ∀ σ ∈ Set.Icc (((q 1098617 2621440) : ℚ) : ℝ) (((q 550369 1310720) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover16_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover17.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 17 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [550369/1310720, 69131/163840] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `550369/1310720`. -/
def cover17 : List ℚ := [
  q 137593 327680,
  q 110075 262144,
  q 275189 655360,
  q 550381 1310720,
  q 34399 81920,
  q 550387 1310720,
  q 55039 131072,
  q 550393 1310720,
  q 137599 327680,
  q 550399 1310720,
  q 275201 655360,
  q 110081 262144,
  q 68801 163840,
  q 550411 1310720,
  q 275207 655360,
  q 550417 1310720,
  q 27521 65536,
  q 550423 1310720,
  q 275213 655360,
  q 550429 1310720,
  q 17201 40960,
  q 110087 262144,
  q 275219 655360,
  q 550441 1310720,
  q 137611 327680,
  q 550447 1310720,
  q 55045 131072,
  q 550453 1310720,
  q 68807 163840,
  q 550459 1310720,
  q 275231 655360,
  q 110093 262144,
  q 137617 327680,
  q 550471 1310720,
  q 275237 655360,
  q 550477 1310720,
  q 6881 16384,
  q 550483 1310720,
  q 275243 655360,
  q 550489 1310720,
  q 137623 327680,
  q 110099 262144,
  q 275249 655360,
  q 550501 1310720,
  q 68813 163840,
  q 550507 1310720,
  q 55051 131072,
  q 550513 1310720,
  q 137629 327680,
  q 550519 1310720,
  q 275261 655360,
  q 110105 262144,
  q 4301 10240,
  q 550531 1310720,
  q 275267 655360,
  q 550537 1310720,
  q 27527 65536,
  q 550543 1310720,
  q 275273 655360,
  q 550549 1310720,
  q 68819 163840,
  q 110111 262144,
  q 275279 655360,
  q 550561 1310720,
  q 137641 327680,
  q 550567 1310720,
  q 55057 131072,
  q 550573 1310720,
  q 34411 81920,
  q 550579 1310720,
  q 275291 655360,
  q 110117 262144,
  q 137647 327680,
  q 550591 1310720,
  q 275297 655360,
  q 550597 1310720,
  q 13765 32768,
  q 550603 1310720,
  q 275303 655360,
  q 550609 1310720,
  q 137653 327680,
  q 110123 262144,
  q 275309 655360,
  q 550621 1310720,
  q 17207 40960,
  q 550627 1310720,
  q 55063 131072,
  q 550633 1310720,
  q 137659 327680,
  q 550639 1310720,
  q 275321 655360,
  q 110129 262144,
  q 68831 163840,
  q 550651 1310720,
  q 275327 655360,
  q 550657 1310720,
  q 27533 65536,
  q 550663 1310720,
  q 275333 655360,
  q 550669 1310720,
  q 34417 81920,
  q 110135 262144,
  q 275339 655360,
  q 550681 1310720,
  q 137671 327680,
  q 550687 1310720,
  q 55069 131072,
  q 550693 1310720,
  q 68837 163840,
  q 550699 1310720,
  q 275351 655360,
  q 110141 262144,
  q 137677 327680,
  q 550711 1310720,
  q 275357 655360,
  q 550717 1310720,
  q 1721 4096,
  q 550723 1310720,
  q 275363 655360,
  q 550729 1310720,
  q 137683 327680,
  q 110147 262144,
  q 275369 655360,
  q 550741 1310720,
  q 68843 163840,
  q 550747 1310720,
  q 55075 131072,
  q 550753 1310720,
  q 137689 327680,
  q 550759 1310720,
  q 275381 655360,
  q 110153 262144,
  q 34423 81920,
  q 550771 1310720,
  q 275387 655360,
  q 550777 1310720,
  q 27539 65536,
  q 550783 1310720,
  q 275393 655360,
  q 550789 1310720,
  q 68849 163840,
  q 110159 262144,
  q 275399 655360,
  q 550801 1310720,
  q 137701 327680,
  q 550807 1310720,
  q 55081 131072,
  q 550813 1310720,
  q 17213 40960,
  q 550819 1310720,
  q 275411 655360,
  q 110165 262144,
  q 137707 327680,
  q 550831 1310720,
  q 275417 655360,
  q 550837 1310720,
  q 13771 32768,
  q 550843 1310720,
  q 275423 655360,
  q 550849 1310720,
  q 137713 327680,
  q 110171 262144,
  q 275429 655360,
  q 550861 1310720,
  q 34429 81920,
  q 550867 1310720,
  q 55087 131072,
  q 550873 1310720,
  q 137719 327680,
  q 550879 1310720,
  q 275441 655360,
  q 110177 262144,
  q 68861 163840,
  q 550891 1310720,
  q 275447 655360,
  q 550897 1310720,
  q 27545 65536,
  q 550903 1310720,
  q 275453 655360,
  q 550909 1310720,
  q 269 640,
  q 110183 262144,
  q 275459 655360,
  q 550921 1310720,
  q 137731 327680,
  q 550927 1310720,
  q 55093 131072,
  q 550933 1310720,
  q 68867 163840,
  q 275471 655360,
  q 137737 327680,
  q 275477 655360,
  q 6887 16384,
  q 275483 655360,
  q 137743 327680,
  q 275489 655360,
  q 68873 163840,
  q 55099 131072,
  q 137749 327680,
  q 275501 655360,
  q 17219 40960,
  q 275507 655360,
  q 27551 65536,
  q 275513 655360,
  q 68879 163840,
  q 275519 655360,
  q 137761 327680,
  q 55105 131072,
  q 34441 81920,
  q 275531 655360,
  q 137767 327680,
  q 275537 655360,
  q 13777 32768,
  q 275543 655360,
  q 137773 327680,
  q 275549 655360,
  q 8611 20480,
  q 55111 131072,
  q 137779 327680,
  q 275561 655360,
  q 68891 163840,
  q 275567 655360,
  q 27557 65536,
  q 275573 655360,
  q 34447 81920,
  q 275579 655360,
  q 137791 327680,
  q 55117 131072,
  q 68897 163840,
  q 275591 655360,
  q 137797 327680,
  q 275597 655360,
  q 3445 8192,
  q 275603 655360,
  q 137803 327680,
  q 275609 655360,
  q 68903 163840,
  q 55123 131072,
  q 137809 327680,
  q 275621 655360,
  q 34453 81920,
  q 275627 655360,
  q 27563 65536,
  q 275633 655360,
  q 68909 163840,
  q 275639 655360,
  q 137821 327680,
  q 55129 131072,
  q 4307 10240,
  q 275651 655360,
  q 137827 327680,
  q 275657 655360,
  q 13783 32768,
  q 275663 655360,
  q 137833 327680,
  q 275669 655360,
  q 34459 81920,
  q 55135 131072,
  q 137839 327680,
  q 275681 655360,
  q 68921 163840,
  q 275687 655360,
  q 27569 65536,
  q 275693 655360,
  q 17231 40960,
  q 275699 655360,
  q 137851 327680,
  q 55141 131072,
  q 68927 163840,
  q 275711 655360,
  q 137857 327680,
  q 275717 655360,
  q 6893 16384,
  q 275723 655360,
  q 137863 327680,
  q 275729 655360,
  q 68933 163840,
  q 55147 131072,
  q 137869 327680,
  q 275741 655360,
  q 8617 20480,
  q 275747 655360,
  q 27575 65536,
  q 275753 655360,
  q 68939 163840,
  q 275759 655360,
  q 137881 327680,
  q 55153 131072,
  q 34471 81920,
  q 275771 655360,
  q 137887 327680,
  q 275777 655360,
  q 13789 32768,
  q 275783 655360,
  q 137893 327680,
  q 275789 655360,
  q 17237 40960,
  q 55159 131072,
  q 137899 327680,
  q 275801 655360,
  q 68951 163840,
  q 275807 655360,
  q 27581 65536,
  q 275813 655360,
  q 34477 81920,
  q 275819 655360,
  q 137911 327680,
  q 55165 131072,
  q 68957 163840,
  q 275831 655360,
  q 137917 327680,
  q 275837 655360,
  q 431 1024,
  q 275843 655360,
  q 137923 327680,
  q 275849 655360,
  q 68963 163840,
  q 55171 131072,
  q 137929 327680,
  q 275861 655360,
  q 34483 81920,
  q 275867 655360,
  q 27587 65536,
  q 275873 655360,
  q 68969 163840,
  q 275879 655360,
  q 137941 327680,
  q 55177 131072,
  q 17243 40960,
  q 275891 655360,
  q 137947 327680,
  q 275897 655360,
  q 13795 32768,
  q 275903 655360,
  q 137953 327680,
  q 275909 655360,
  q 34489 81920,
  q 55183 131072,
  q 137959 327680,
  q 275921 655360,
  q 68981 163840,
  q 275927 655360,
  q 27593 65536,
  q 275933 655360,
  q 8623 20480,
  q 275939 655360,
  q 137971 327680,
  q 55189 131072,
  q 68987 163840,
  q 275951 655360,
  q 137977 327680,
  q 275957 655360,
  q 6899 16384,
  q 275963 655360,
  q 137983 327680,
  q 275969 655360,
  q 68993 163840,
  q 55195 131072,
  q 137989 327680,
  q 275981 655360,
  q 17249 40960,
  q 275987 655360,
  q 27599 65536,
  q 275993 655360,
  q 68999 163840,
  q 275999 655360,
  q 138001 327680,
  q 55201 131072,
  q 34501 81920,
  q 276011 655360,
  q 138007 327680,
  q 276017 655360,
  q 13801 32768,
  q 276023 655360,
  q 138013 327680,
  q 276029 655360,
  q 4313 10240,
  q 55207 131072,
  q 138019 327680,
  q 276041 655360,
  q 69011 163840,
  q 276047 655360,
  q 27605 65536,
  q 276053 655360,
  q 34507 81920,
  q 276059 655360,
  q 138031 327680,
  q 55213 131072,
  q 69017 163840,
  q 276071 655360,
  q 138037 327680,
  q 276077 655360,
  q 3451 8192,
  q 276083 655360,
  q 138043 327680,
  q 276089 655360,
  q 69023 163840,
  q 55219 131072,
  q 138049 327680,
  q 276101 655360,
  q 34513 81920,
  q 276107 655360,
  q 27611 65536,
  q 276113 655360,
  q 69029 163840,
  q 276119 655360,
  q 138061 327680,
  q 55225 131072,
  q 8629 20480,
  q 276131 655360,
  q 138067 327680,
  q 276137 655360,
  q 13807 32768,
  q 276143 655360,
  q 138073 327680,
  q 276149 655360,
  q 34519 81920,
  q 55231 131072,
  q 138079 327680,
  q 276161 655360,
  q 69041 163840,
  q 276167 655360,
  q 27617 65536,
  q 276173 655360,
  q 17261 40960,
  q 276179 655360,
  q 138091 327680,
  q 55237 131072,
  q 69047 163840,
  q 276191 655360,
  q 138097 327680,
  q 276197 655360,
  q 6905 16384,
  q 276203 655360,
  q 138103 327680,
  q 276209 655360,
  q 69053 163840,
  q 55243 131072,
  q 138109 327680,
  q 276221 655360,
  q 1079 2560,
  q 276227 655360,
  q 27623 65536,
  q 276233 655360,
  q 69059 163840,
  q 276239 655360,
  q 138121 327680,
  q 55249 131072,
  q 34531 81920,
  q 276251 655360,
  q 138127 327680,
  q 276257 655360,
  q 13813 32768,
  q 276263 655360,
  q 138133 327680,
  q 276269 655360,
  q 17267 40960,
  q 55255 131072,
  q 138139 327680,
  q 69071 163840,
  q 27629 65536,
  q 34537 81920,
  q 138151 327680,
  q 69077 163840,
  q 138157 327680,
  q 1727 4096,
  q 138163 327680,
  q 69083 163840,
  q 138169 327680,
  q 34543 81920,
  q 27635 65536,
  q 69089 163840,
  q 138181 327680,
  q 17273 40960,
  q 138187 327680,
  q 13819 32768,
  q 138193 327680,
  q 34549 81920,
  q 138199 327680,
  q 69101 163840,
  q 27641 65536,
  q 4319 10240,
  q 138211 327680,
  q 69107 163840,
  q 138217 327680,
  q 6911 16384,
  q 138223 327680,
  q 69113 163840,
  q 138229 327680,
  q 17279 40960,
  q 27647 65536,
  q 69119 163840,
  q 138241 327680,
  q 34561 81920,
  q 138247 327680,
  q 13825 32768,
  q 138253 327680,
  q 8641 20480,
  q 138259 327680,
  q 69131 163840
]

theorem cover17_ok :
    checkCover (q 8030906143 10000000000) (q 69131 163840) (q 550369 1310720) cover17 = true := by
  decide +kernel

theorem cover17_sound : ∀ σ ∈ Set.Icc (((q 550369 1310720) : ℚ) : ℝ) (((q 69131 163840) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover17_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover18.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 18 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [69131/163840, 2281/5120] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `69131/163840`. -/
def cover18 : List ℚ := [
  q 27653 65536,
  q 34567 81920,
  q 138271 327680,
  q 69137 163840,
  q 138277 327680,
  q 3457 8192,
  q 138283 327680,
  q 69143 163840,
  q 138289 327680,
  q 34573 81920,
  q 27659 65536,
  q 69149 163840,
  q 138301 327680,
  q 2161 5120,
  q 138307 327680,
  q 13831 32768,
  q 138313 327680,
  q 34579 81920,
  q 138319 327680,
  q 69161 163840,
  q 27665 65536,
  q 17291 40960,
  q 138331 327680,
  q 69167 163840,
  q 138337 327680,
  q 6917 16384,
  q 138343 327680,
  q 69173 163840,
  q 138349 327680,
  q 8647 20480,
  q 27671 65536,
  q 69179 163840,
  q 138361 327680,
  q 34591 81920,
  q 138367 327680,
  q 13837 32768,
  q 138373 327680,
  q 17297 40960,
  q 138379 327680,
  q 69191 163840,
  q 27677 65536,
  q 34597 81920,
  q 138391 327680,
  q 69197 163840,
  q 138397 327680,
  q 865 2048,
  q 138403 327680,
  q 69203 163840,
  q 138409 327680,
  q 34603 81920,
  q 27683 65536,
  q 69209 163840,
  q 138421 327680,
  q 17303 40960,
  q 138427 327680,
  q 13843 32768,
  q 138433 327680,
  q 34609 81920,
  q 138439 327680,
  q 69221 163840,
  q 27689 65536,
  q 8653 20480,
  q 138451 327680,
  q 69227 163840,
  q 138457 327680,
  q 6923 16384,
  q 138463 327680,
  q 69233 163840,
  q 138469 327680,
  q 17309 40960,
  q 27695 65536,
  q 69239 163840,
  q 138481 327680,
  q 34621 81920,
  q 138487 327680,
  q 13849 32768,
  q 138493 327680,
  q 541 1280,
  q 138499 327680,
  q 69251 163840,
  q 27701 65536,
  q 34627 81920,
  q 138511 327680,
  q 69257 163840,
  q 138517 327680,
  q 3463 8192,
  q 138523 327680,
  q 69263 163840,
  q 138529 327680,
  q 34633 81920,
  q 27707 65536,
  q 69269 163840,
  q 138541 327680,
  q 8659 20480,
  q 138547 327680,
  q 13855 32768,
  q 138553 327680,
  q 34639 81920,
  q 138559 327680,
  q 69281 163840,
  q 27713 65536,
  q 17321 40960,
  q 138571 327680,
  q 69287 163840,
  q 138577 327680,
  q 6929 16384,
  q 138583 327680,
  q 69293 163840,
  q 138589 327680,
  q 4331 10240,
  q 27719 65536,
  q 69299 163840,
  q 138601 327680,
  q 34651 81920,
  q 138607 327680,
  q 13861 32768,
  q 138613 327680,
  q 17327 40960,
  q 138619 327680,
  q 69311 163840,
  q 27725 65536,
  q 34657 81920,
  q 138631 327680,
  q 69317 163840,
  q 138637 327680,
  q 1733 4096,
  q 138643 327680,
  q 69323 163840,
  q 138649 327680,
  q 34663 81920,
  q 27731 65536,
  q 69329 163840,
  q 138661 327680,
  q 17333 40960,
  q 138667 327680,
  q 13867 32768,
  q 138673 327680,
  q 34669 81920,
  q 138679 327680,
  q 69341 163840,
  q 27737 65536,
  q 2167 5120,
  q 138691 327680,
  q 69347 163840,
  q 138697 327680,
  q 6935 16384,
  q 69353 163840,
  q 17339 40960,
  q 69359 163840,
  q 34681 81920,
  q 13873 32768,
  q 8671 20480,
  q 69371 163840,
  q 34687 81920,
  q 69377 163840,
  q 3469 8192,
  q 69383 163840,
  q 34693 81920,
  q 69389 163840,
  q 4337 10240,
  q 13879 32768,
  q 34699 81920,
  q 69401 163840,
  q 17351 40960,
  q 69407 163840,
  q 6941 16384,
  q 69413 163840,
  q 8677 20480,
  q 69419 163840,
  q 34711 81920,
  q 13885 32768,
  q 17357 40960,
  q 69431 163840,
  q 34717 81920,
  q 69437 163840,
  q 217 512,
  q 69443 163840,
  q 34723 81920,
  q 69449 163840,
  q 17363 40960,
  q 13891 32768,
  q 34729 81920,
  q 69461 163840,
  q 8683 20480,
  q 69467 163840,
  q 6947 16384,
  q 69473 163840,
  q 17369 40960,
  q 69479 163840,
  q 34741 81920,
  q 13897 32768,
  q 4343 10240,
  q 69491 163840,
  q 34747 81920,
  q 69497 163840,
  q 3475 8192,
  q 69503 163840,
  q 34753 81920,
  q 69509 163840,
  q 8689 20480,
  q 13903 32768,
  q 34759 81920,
  q 69521 163840,
  q 17381 40960,
  q 69527 163840,
  q 6953 16384,
  q 69533 163840,
  q 2173 5120,
  q 69539 163840,
  q 34771 81920,
  q 13909 32768,
  q 17387 40960,
  q 69551 163840,
  q 34777 81920,
  q 69557 163840,
  q 1739 4096,
  q 69563 163840,
  q 34783 81920,
  q 69569 163840,
  q 17393 40960,
  q 13915 32768,
  q 34789 81920,
  q 69581 163840,
  q 4349 10240,
  q 69587 163840,
  q 6959 16384,
  q 69593 163840,
  q 17399 40960,
  q 69599 163840,
  q 34801 81920,
  q 13921 32768,
  q 8701 20480,
  q 69611 163840,
  q 34807 81920,
  q 69617 163840,
  q 3481 8192,
  q 69623 163840,
  q 34813 81920,
  q 69629 163840,
  q 17 40,
  q 13927 32768,
  q 34819 81920,
  q 69641 163840,
  q 17411 40960,
  q 69647 163840,
  q 6965 16384,
  q 69653 163840,
  q 8707 20480,
  q 69659 163840,
  q 34831 81920,
  q 13933 32768,
  q 17417 40960,
  q 69671 163840,
  q 34837 81920,
  q 69677 163840,
  q 871 2048,
  q 69683 163840,
  q 34843 81920,
  q 69689 163840,
  q 17423 40960,
  q 13939 32768,
  q 34849 81920,
  q 69701 163840,
  q 8713 20480,
  q 69707 163840,
  q 6971 16384,
  q 69713 163840,
  q 17429 40960,
  q 69719 163840,
  q 34861 81920,
  q 13945 32768,
  q 2179 5120,
  q 69731 163840,
  q 34867 81920,
  q 69737 163840,
  q 3487 8192,
  q 69743 163840,
  q 34873 81920,
  q 8719 20480,
  q 34879 81920,
  q 17441 40960,
  q 6977 16384,
  q 4361 10240,
  q 34891 81920,
  q 17447 40960,
  q 34897 81920,
  q 1745 4096,
  q 34903 81920,
  q 17453 40960,
  q 34909 81920,
  q 1091 2560,
  q 6983 16384,
  q 17459 40960,
  q 34921 81920,
  q 8731 20480,
  q 34927 81920,
  q 3493 8192,
  q 34933 81920,
  q 4367 10240,
  q 34939 81920,
  q 17471 40960,
  q 6989 16384,
  q 8737 20480,
  q 34951 81920,
  q 17477 40960,
  q 34957 81920,
  q 437 1024,
  q 34963 81920,
  q 17483 40960,
  q 34969 81920,
  q 8743 20480,
  q 6995 16384,
  q 17489 40960,
  q 34981 81920,
  q 4373 10240,
  q 34987 81920,
  q 3499 8192,
  q 34993 81920,
  q 8749 20480,
  q 34999 81920,
  q 17501 40960,
  q 7001 16384,
  q 547 1280,
  q 35011 81920,
  q 17507 40960,
  q 35017 81920,
  q 1751 4096,
  q 35023 81920,
  q 17513 40960,
  q 35029 81920,
  q 4379 10240,
  q 7007 16384,
  q 17519 40960,
  q 35041 81920,
  q 8761 20480,
  q 35047 81920,
  q 3505 8192,
  q 35053 81920,
  q 2191 5120,
  q 35059 81920,
  q 17531 40960,
  q 7013 16384,
  q 8767 20480,
  q 35071 81920,
  q 17537 40960,
  q 35077 81920,
  q 877 2048,
  q 35083 81920,
  q 17543 40960,
  q 35089 81920,
  q 8773 20480,
  q 7019 16384,
  q 17549 40960,
  q 35101 81920,
  q 1097 2560,
  q 35107 81920,
  q 3511 8192,
  q 35113 81920,
  q 8779 20480,
  q 35119 81920,
  q 17561 40960,
  q 7025 16384,
  q 4391 10240,
  q 35131 81920,
  q 17567 40960,
  q 35137 81920,
  q 1757 4096,
  q 35143 81920,
  q 17573 40960,
  q 35149 81920,
  q 2197 5120,
  q 17579 40960,
  q 8791 20480,
  q 3517 8192,
  q 4397 10240,
  q 17591 40960,
  q 8797 20480,
  q 17597 40960,
  q 55 128,
  q 17603 40960,
  q 8803 20480,
  q 17609 40960,
  q 4403 10240,
  q 3523 8192,
  q 8809 20480,
  q 17621 40960,
  q 2203 5120,
  q 17627 40960,
  q 1763 4096,
  q 17633 40960,
  q 4409 10240,
  q 17639 40960,
  q 8821 20480,
  q 3529 8192,
  q 1103 2560,
  q 17651 40960,
  q 8827 20480,
  q 17657 40960,
  q 883 2048,
  q 17663 40960,
  q 8833 20480,
  q 17669 40960,
  q 2209 5120,
  q 3535 8192,
  q 8839 20480,
  q 17681 40960,
  q 4421 10240,
  q 17687 40960,
  q 1769 4096,
  q 17693 40960,
  q 553 1280,
  q 17699 40960,
  q 8851 20480,
  q 3541 8192,
  q 4427 10240,
  q 17711 40960,
  q 8857 20480,
  q 17717 40960,
  q 443 1024,
  q 17723 40960,
  q 8863 20480,
  q 17729 40960,
  q 4433 10240,
  q 3547 8192,
  q 8869 20480,
  q 17741 40960,
  q 1109 2560,
  q 17747 40960,
  q 1775 4096,
  q 17753 40960,
  q 4439 10240,
  q 17759 40960,
  q 8881 20480,
  q 3553 8192,
  q 2221 5120,
  q 17771 40960,
  q 8887 20480,
  q 889 2048,
  q 8893 20480,
  q 139 320,
  q 8899 20480,
  q 4451 10240,
  q 1781 4096,
  q 2227 5120,
  q 8911 20480,
  q 4457 10240,
  q 8917 20480,
  q 223 512,
  q 8923 20480,
  q 4463 10240,
  q 8929 20480,
  q 2233 5120,
  q 1787 4096,
  q 4469 10240,
  q 8941 20480,
  q 559 1280,
  q 8947 20480,
  q 895 2048,
  q 8953 20480,
  q 2239 5120,
  q 8959 20480,
  q 4481 10240,
  q 1793 4096,
  q 1121 2560,
  q 8971 20480,
  q 4487 10240,
  q 8977 20480,
  q 449 1024,
  q 8983 20480,
  q 4493 10240,
  q 8989 20480,
  q 281 640,
  q 1799 4096,
  q 4499 10240,
  q 9001 20480,
  q 2251 5120,
  q 9007 20480,
  q 901 2048,
  q 9013 20480,
  q 1127 2560,
  q 9019 20480,
  q 4511 10240,
  q 1805 4096,
  q 2257 5120,
  q 4517 10240,
  q 113 256,
  q 4523 10240,
  q 2263 5120,
  q 4529 10240,
  q 1133 2560,
  q 907 2048,
  q 2269 5120,
  q 4541 10240,
  q 71 160,
  q 4547 10240,
  q 455 1024,
  q 4553 10240,
  q 1139 2560,
  q 4559 10240,
  q 2281 5120
]

theorem cover18_ok :
    checkCover (q 8030906143 10000000000) (q 2281 5120) (q 69131 163840) cover18 = true := by
  decide +kernel

theorem cover18_sound : ∀ σ ∈ Set.Icc (((q 69131 163840) : ℚ) : ℝ) (((q 2281 5120) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover18_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover19.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 19 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
93 intervals covering [2281/5120, 4/5] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `2281/5120`. -/
def cover19 : List ℚ := [
  q 913 2048,
  q 571 1280,
  q 4571 10240,
  q 2287 5120,
  q 4577 10240,
  q 229 512,
  q 4583 10240,
  q 2293 5120,
  q 4589 10240,
  q 287 640,
  q 919 2048,
  q 2299 5120,
  q 4601 10240,
  q 1151 2560,
  q 4607 10240,
  q 461 1024,
  q 4613 10240,
  q 577 1280,
  q 2311 5120,
  q 1157 2560,
  q 2317 5120,
  q 29 64,
  q 2323 5120,
  q 1163 2560,
  q 2329 5120,
  q 583 1280,
  q 467 1024,
  q 1169 2560,
  q 2341 5120,
  q 293 640,
  q 2347 5120,
  q 235 512,
  q 2353 5120,
  q 589 1280,
  q 2359 5120,
  q 1181 2560,
  q 473 1024,
  q 37 80,
  q 2371 5120,
  q 1187 2560,
  q 2377 5120,
  q 119 256,
  q 1193 2560,
  q 299 640,
  q 1199 2560,
  q 601 1280,
  q 241 512,
  q 151 320,
  q 1211 2560,
  q 607 1280,
  q 1217 2560,
  q 61 128,
  q 1223 2560,
  q 613 1280,
  q 1229 2560,
  q 77 160,
  q 247 512,
  q 619 1280,
  q 311 640,
  q 125 256,
  q 157 320,
  q 631 1280,
  q 317 640,
  q 637 1280,
  q 1 2,
  q 643 1280,
  q 323 640,
  q 649 1280,
  q 163 320,
  q 131 256,
  q 329 640,
  q 83 160,
  q 67 128,
  q 169 320,
  q 341 640,
  q 43 80,
  q 347 640,
  q 35 64,
  q 353 640,
  q 89 160,
  q 181 320,
  q 23 40,
  q 187 320,
  q 19 32,
  q 193 320,
  q 49 80,
  q 101 160,
  q 13 20,
  q 107 160,
  q 11 16,
  q 29 40,
  q 61 80,
  q 4 5
]

theorem cover19_ok :
    checkCover (q 8030906143 10000000000) (q 4 5) (q 2281 5120) cover19 = true := by
  decide +kernel

theorem cover19_sound : ∀ σ ∈ Set.Icc (((q 2281 5120) : ℚ) : ℝ) (((q 4 5) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover19_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover2.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 2 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [272057/655360, 109055/262144] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `272057/655360`. -/
def cover2 : List ℚ := [
  q 544117 1310720,
  q 13603 32768,
  q 544123 1310720,
  q 272063 655360,
  q 544129 1310720,
  q 136033 327680,
  q 108827 262144,
  q 272069 655360,
  q 544141 1310720,
  q 34009 81920,
  q 544147 1310720,
  q 54415 131072,
  q 544153 1310720,
  q 136039 327680,
  q 544159 1310720,
  q 272081 655360,
  q 108833 262144,
  q 68021 163840,
  q 544171 1310720,
  q 272087 655360,
  q 544177 1310720,
  q 27209 65536,
  q 544183 1310720,
  q 272093 655360,
  q 544189 1310720,
  q 8503 20480,
  q 108839 262144,
  q 272099 655360,
  q 544201 1310720,
  q 136051 327680,
  q 544207 1310720,
  q 54421 131072,
  q 544213 1310720,
  q 68027 163840,
  q 544219 1310720,
  q 272111 655360,
  q 108845 262144,
  q 136057 327680,
  q 544231 1310720,
  q 272117 655360,
  q 544237 1310720,
  q 6803 16384,
  q 544243 1310720,
  q 272123 655360,
  q 544249 1310720,
  q 136063 327680,
  q 108851 262144,
  q 272129 655360,
  q 544261 1310720,
  q 68033 163840,
  q 544267 1310720,
  q 54427 131072,
  q 544273 1310720,
  q 136069 327680,
  q 544279 1310720,
  q 272141 655360,
  q 108857 262144,
  q 17009 40960,
  q 544291 1310720,
  q 272147 655360,
  q 544297 1310720,
  q 27215 65536,
  q 544303 1310720,
  q 272153 655360,
  q 544309 1310720,
  q 68039 163840,
  q 108863 262144,
  q 272159 655360,
  q 544321 1310720,
  q 136081 327680,
  q 544327 1310720,
  q 54433 131072,
  q 544333 1310720,
  q 34021 81920,
  q 544339 1310720,
  q 272171 655360,
  q 108869 262144,
  q 136087 327680,
  q 544351 1310720,
  q 272177 655360,
  q 544357 1310720,
  q 13609 32768,
  q 544363 1310720,
  q 272183 655360,
  q 544369 1310720,
  q 136093 327680,
  q 108875 262144,
  q 272189 655360,
  q 544381 1310720,
  q 4253 10240,
  q 544387 1310720,
  q 54439 131072,
  q 544393 1310720,
  q 136099 327680,
  q 544399 1310720,
  q 272201 655360,
  q 108881 262144,
  q 68051 163840,
  q 544411 1310720,
  q 272207 655360,
  q 544417 1310720,
  q 27221 65536,
  q 544423 1310720,
  q 272213 655360,
  q 544429 1310720,
  q 34027 81920,
  q 108887 262144,
  q 272219 655360,
  q 544441 1310720,
  q 136111 327680,
  q 544447 1310720,
  q 54445 131072,
  q 544453 1310720,
  q 68057 163840,
  q 544459 1310720,
  q 272231 655360,
  q 108893 262144,
  q 136117 327680,
  q 544471 1310720,
  q 272237 655360,
  q 544477 1310720,
  q 3403 8192,
  q 544483 1310720,
  q 272243 655360,
  q 544489 1310720,
  q 136123 327680,
  q 108899 262144,
  q 272249 655360,
  q 544501 1310720,
  q 68063 163840,
  q 544507 1310720,
  q 54451 131072,
  q 544513 1310720,
  q 136129 327680,
  q 544519 1310720,
  q 272261 655360,
  q 108905 262144,
  q 34033 81920,
  q 544531 1310720,
  q 272267 655360,
  q 544537 1310720,
  q 27227 65536,
  q 544543 1310720,
  q 272273 655360,
  q 544549 1310720,
  q 68069 163840,
  q 108911 262144,
  q 272279 655360,
  q 544561 1310720,
  q 136141 327680,
  q 544567 1310720,
  q 54457 131072,
  q 544573 1310720,
  q 8509 20480,
  q 544579 1310720,
  q 272291 655360,
  q 108917 262144,
  q 136147 327680,
  q 544591 1310720,
  q 272297 655360,
  q 544597 1310720,
  q 13615 32768,
  q 544603 1310720,
  q 272303 655360,
  q 544609 1310720,
  q 136153 327680,
  q 108923 262144,
  q 272309 655360,
  q 544621 1310720,
  q 34039 81920,
  q 544627 1310720,
  q 54463 131072,
  q 544633 1310720,
  q 136159 327680,
  q 544639 1310720,
  q 272321 655360,
  q 108929 262144,
  q 68081 163840,
  q 544651 1310720,
  q 272327 655360,
  q 544657 1310720,
  q 27233 65536,
  q 544663 1310720,
  q 272333 655360,
  q 544669 1310720,
  q 17021 40960,
  q 108935 262144,
  q 272339 655360,
  q 544681 1310720,
  q 136171 327680,
  q 544687 1310720,
  q 54469 131072,
  q 544693 1310720,
  q 68087 163840,
  q 544699 1310720,
  q 272351 655360,
  q 108941 262144,
  q 136177 327680,
  q 544711 1310720,
  q 272357 655360,
  q 544717 1310720,
  q 6809 16384,
  q 544723 1310720,
  q 272363 655360,
  q 544729 1310720,
  q 136183 327680,
  q 108947 262144,
  q 272369 655360,
  q 544741 1310720,
  q 68093 163840,
  q 544747 1310720,
  q 54475 131072,
  q 544753 1310720,
  q 136189 327680,
  q 544759 1310720,
  q 272381 655360,
  q 108953 262144,
  q 133 320,
  q 544771 1310720,
  q 272387 655360,
  q 544777 1310720,
  q 27239 65536,
  q 544783 1310720,
  q 272393 655360,
  q 544789 1310720,
  q 68099 163840,
  q 108959 262144,
  q 272399 655360,
  q 544801 1310720,
  q 136201 327680,
  q 544807 1310720,
  q 54481 131072,
  q 544813 1310720,
  q 34051 81920,
  q 544819 1310720,
  q 272411 655360,
  q 108965 262144,
  q 136207 327680,
  q 544831 1310720,
  q 272417 655360,
  q 544837 1310720,
  q 13621 32768,
  q 544843 1310720,
  q 272423 655360,
  q 544849 1310720,
  q 136213 327680,
  q 108971 262144,
  q 272429 655360,
  q 544861 1310720,
  q 17027 40960,
  q 544867 1310720,
  q 54487 131072,
  q 544873 1310720,
  q 136219 327680,
  q 544879 1310720,
  q 272441 655360,
  q 108977 262144,
  q 68111 163840,
  q 544891 1310720,
  q 272447 655360,
  q 544897 1310720,
  q 27245 65536,
  q 544903 1310720,
  q 272453 655360,
  q 544909 1310720,
  q 34057 81920,
  q 108983 262144,
  q 272459 655360,
  q 544921 1310720,
  q 136231 327680,
  q 544927 1310720,
  q 54493 131072,
  q 544933 1310720,
  q 68117 163840,
  q 217975 524288,
  q 544939 1310720,
  q 1089881 2621440,
  q 272471 655360,
  q 1089887 2621440,
  q 108989 262144,
  q 1089893 2621440,
  q 136237 327680,
  q 1089899 2621440,
  q 544951 1310720,
  q 217981 524288,
  q 272477 655360,
  q 1089911 2621440,
  q 544957 1310720,
  q 1089917 2621440,
  q 1703 4096,
  q 1089923 2621440,
  q 544963 1310720,
  q 1089929 2621440,
  q 272483 655360,
  q 217987 524288,
  q 544969 1310720,
  q 1089941 2621440,
  q 136243 327680,
  q 1089947 2621440,
  q 108995 262144,
  q 1089953 2621440,
  q 272489 655360,
  q 1089959 2621440,
  q 544981 1310720,
  q 217993 524288,
  q 68123 163840,
  q 1089971 2621440,
  q 544987 1310720,
  q 1089977 2621440,
  q 54499 131072,
  q 1089983 2621440,
  q 544993 1310720,
  q 1089989 2621440,
  q 136249 327680,
  q 217999 524288,
  q 544999 1310720,
  q 1090001 2621440,
  q 272501 655360,
  q 1090007 2621440,
  q 109001 262144,
  q 1090013 2621440,
  q 34063 81920,
  q 1090019 2621440,
  q 545011 1310720,
  q 218005 524288,
  q 272507 655360,
  q 1090031 2621440,
  q 545017 1310720,
  q 1090037 2621440,
  q 27251 65536,
  q 1090043 2621440,
  q 545023 1310720,
  q 1090049 2621440,
  q 272513 655360,
  q 218011 524288,
  q 545029 1310720,
  q 1090061 2621440,
  q 68129 163840,
  q 1090067 2621440,
  q 109007 262144,
  q 1090073 2621440,
  q 272519 655360,
  q 1090079 2621440,
  q 545041 1310720,
  q 218017 524288,
  q 136261 327680,
  q 1090091 2621440,
  q 545047 1310720,
  q 1090097 2621440,
  q 54505 131072,
  q 1090103 2621440,
  q 545053 1310720,
  q 1090109 2621440,
  q 17033 40960,
  q 218023 524288,
  q 545059 1310720,
  q 1090121 2621440,
  q 272531 655360,
  q 1090127 2621440,
  q 109013 262144,
  q 1090133 2621440,
  q 136267 327680,
  q 1090139 2621440,
  q 545071 1310720,
  q 218029 524288,
  q 272537 655360,
  q 1090151 2621440,
  q 545077 1310720,
  q 1090157 2621440,
  q 13627 32768,
  q 1090163 2621440,
  q 545083 1310720,
  q 1090169 2621440,
  q 272543 655360,
  q 218035 524288,
  q 545089 1310720,
  q 1090181 2621440,
  q 136273 327680,
  q 1090187 2621440,
  q 109019 262144,
  q 1090193 2621440,
  q 272549 655360,
  q 1090199 2621440,
  q 545101 1310720,
  q 218041 524288,
  q 34069 81920,
  q 1090211 2621440,
  q 545107 1310720,
  q 1090217 2621440,
  q 54511 131072,
  q 1090223 2621440,
  q 545113 1310720,
  q 1090229 2621440,
  q 136279 327680,
  q 218047 524288,
  q 545119 1310720,
  q 1090241 2621440,
  q 272561 655360,
  q 1090247 2621440,
  q 109025 262144,
  q 1090253 2621440,
  q 68141 163840,
  q 1090259 2621440,
  q 545131 1310720,
  q 218053 524288,
  q 272567 655360,
  q 1090271 2621440,
  q 545137 1310720,
  q 1090277 2621440,
  q 27257 65536,
  q 1090283 2621440,
  q 545143 1310720,
  q 1090289 2621440,
  q 272573 655360,
  q 218059 524288,
  q 545149 1310720,
  q 1090301 2621440,
  q 4259 10240,
  q 1090307 2621440,
  q 109031 262144,
  q 1090313 2621440,
  q 272579 655360,
  q 1090319 2621440,
  q 545161 1310720,
  q 218065 524288,
  q 136291 327680,
  q 1090331 2621440,
  q 545167 1310720,
  q 1090337 2621440,
  q 54517 131072,
  q 1090343 2621440,
  q 545173 1310720,
  q 1090349 2621440,
  q 68147 163840,
  q 218071 524288,
  q 545179 1310720,
  q 1090361 2621440,
  q 272591 655360,
  q 1090367 2621440,
  q 109037 262144,
  q 1090373 2621440,
  q 136297 327680,
  q 1090379 2621440,
  q 545191 1310720,
  q 218077 524288,
  q 272597 655360,
  q 1090391 2621440,
  q 545197 1310720,
  q 1090397 2621440,
  q 6815 16384,
  q 1090403 2621440,
  q 545203 1310720,
  q 1090409 2621440,
  q 272603 655360,
  q 218083 524288,
  q 545209 1310720,
  q 1090421 2621440,
  q 136303 327680,
  q 1090427 2621440,
  q 109043 262144,
  q 1090433 2621440,
  q 272609 655360,
  q 1090439 2621440,
  q 545221 1310720,
  q 218089 524288,
  q 68153 163840,
  q 1090451 2621440,
  q 545227 1310720,
  q 1090457 2621440,
  q 54523 131072,
  q 1090463 2621440,
  q 545233 1310720,
  q 1090469 2621440,
  q 136309 327680,
  q 218095 524288,
  q 545239 1310720,
  q 1090481 2621440,
  q 272621 655360,
  q 1090487 2621440,
  q 109049 262144,
  q 1090493 2621440,
  q 17039 40960,
  q 1090499 2621440,
  q 545251 1310720,
  q 218101 524288,
  q 272627 655360,
  q 1090511 2621440,
  q 545257 1310720,
  q 1090517 2621440,
  q 27263 65536,
  q 1090523 2621440,
  q 545263 1310720,
  q 1090529 2621440,
  q 272633 655360,
  q 218107 524288,
  q 545269 1310720,
  q 1090541 2621440,
  q 68159 163840,
  q 1090547 2621440,
  q 109055 262144
]

theorem cover2_ok :
    checkCover (q 8030906143 10000000000) (q 109055 262144) (q 272057 655360) cover2 = true := by
  decide +kernel

theorem cover2_sound : ∀ σ ∈ Set.Icc (((q 272057 655360) : ℚ) : ℝ) (((q 109055 262144) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover2_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover20.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 2, chunk 20 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
60 intervals covering [3/20, 31/100] for the target 7807/10000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `3/20`. -/
def cover20 : List ℚ := [
  q 19 100,
  q 21 100,
  q 23 100,
  q 6 25,
  q 1 4,
  q 13 50,
  q 53 200,
  q 27 100,
  q 11 40,
  q 7 25,
  q 113 400,
  q 57 200,
  q 23 80,
  q 29 100,
  q 117 400,
  q 59 200,
  q 237 800,
  q 119 400,
  q 239 800,
  q 3 10,
  q 241 800,
  q 121 400,
  q 97 320,
  q 243 800,
  q 487 1600,
  q 61 200,
  q 489 1600,
  q 49 160,
  q 981 3200,
  q 491 1600,
  q 983 3200,
  q 123 400,
  q 197 640,
  q 493 1600,
  q 1973 6400,
  q 987 3200,
  q 79 256,
  q 247 800,
  q 1977 6400,
  q 989 3200,
  q 3957 12800,
  q 1979 6400,
  q 3959 12800,
  q 99 320,
  q 3961 12800,
  q 1981 6400,
  q 3963 12800,
  q 7927 25600,
  q 991 3200,
  q 7929 25600,
  q 793 2560,
  q 7931 25600,
  q 1983 6400,
  q 7933 25600,
  q 15867 51200,
  q 3967 12800,
  q 15869 51200,
  q 1587 5120,
  q 15871 51200,
  q 31 100
]

theorem cover20_ok :
    checkCover (q 7807 10000) (q 31 100) (q 3 20) cover20 = true := by
  decide +kernel

theorem cover20_sound : ∀ σ ∈ Set.Icc (((q 3 20) : ℚ) : ℝ) (((q 31 100) : ℚ) : ℝ),
    rsF σ ≤ (((q 7807 10000) : ℚ) : ℝ) :=
  checkCover_sound cover20_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover21.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 3, chunk 21 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
73 intervals covering [27/50, 4/5] for the target 3901/5000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `27/50`. -/
def cover21 : List ℚ := [
  q 221197 409600,
  q 22121 40960,
  q 221223 409600,
  q 55309 102400,
  q 221249 409600,
  q 110631 204800,
  q 8851 16384,
  q 27661 51200,
  q 110657 204800,
  q 11067 20480,
  q 110683 204800,
  q 13837 25600,
  q 110709 204800,
  q 55361 102400,
  q 22147 40960,
  q 27687 51200,
  q 55387 102400,
  q 277 512,
  q 55413 102400,
  q 27713 51200,
  q 55439 102400,
  q 13863 25600,
  q 11093 20480,
  q 27739 51200,
  q 3469 6400,
  q 5553 10240,
  q 13889 25600,
  q 27791 51200,
  q 6951 12800,
  q 27817 51200,
  q 2783 5120,
  q 1741 3200,
  q 13941 25600,
  q 6977 12800,
  q 13967 25600,
  q 699 1280,
  q 13993 25600,
  q 7003 12800,
  q 14019 25600,
  q 877 1600,
  q 7029 12800,
  q 3521 6400,
  q 1411 2560,
  q 1767 3200,
  q 7081 12800,
  q 3547 6400,
  q 7107 12800,
  q 89 160,
  q 3573 6400,
  q 1793 3200,
  q 3599 6400,
  q 903 1600,
  q 145 256,
  q 1819 3200,
  q 229 400,
  q 369 640,
  q 929 1600,
  q 1871 3200,
  q 471 800,
  q 1897 3200,
  q 191 320,
  q 121 200,
  q 981 1600,
  q 497 800,
  q 1007 1600,
  q 51 80,
  q 523 800,
  q 67 100,
  q 549 800,
  q 281 400,
  q 147 200,
  q 307 400,
  q 4 5
]

theorem cover21_ok :
    checkCover (q 3901 5000) (q 4 5) (q 27 50) cover21 = true := by
  decide +kernel

theorem cover21_sound : ∀ σ ∈ Set.Icc (((q 27 50) : ℚ) : ℝ) (((q 4 5) : ℚ) : ℝ),
    rsF σ ≤ (((q 3901 5000) : ℚ) : ℝ) :=
  checkCover_sound cover21_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover3.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 3 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [109055/262144, 109187/262144] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `109055/262144`. -/
def cover3 : List ℚ := [
  q 1090553 2621440,
  q 272639 655360,
  q 1090559 2621440,
  q 545281 1310720,
  q 218113 524288,
  q 136321 327680,
  q 1090571 2621440,
  q 545287 1310720,
  q 1090577 2621440,
  q 54529 131072,
  q 1090583 2621440,
  q 545293 1310720,
  q 1090589 2621440,
  q 34081 81920,
  q 218119 524288,
  q 545299 1310720,
  q 1090601 2621440,
  q 272651 655360,
  q 1090607 2621440,
  q 109061 262144,
  q 1090613 2621440,
  q 136327 327680,
  q 1090619 2621440,
  q 545311 1310720,
  q 218125 524288,
  q 272657 655360,
  q 1090631 2621440,
  q 545317 1310720,
  q 1090637 2621440,
  q 13633 32768,
  q 1090643 2621440,
  q 545323 1310720,
  q 1090649 2621440,
  q 272663 655360,
  q 218131 524288,
  q 545329 1310720,
  q 1090661 2621440,
  q 136333 327680,
  q 1090667 2621440,
  q 109067 262144,
  q 1090673 2621440,
  q 272669 655360,
  q 1090679 2621440,
  q 545341 1310720,
  q 218137 524288,
  q 8521 20480,
  q 1090691 2621440,
  q 545347 1310720,
  q 1090697 2621440,
  q 54535 131072,
  q 1090703 2621440,
  q 545353 1310720,
  q 1090709 2621440,
  q 136339 327680,
  q 218143 524288,
  q 545359 1310720,
  q 1090721 2621440,
  q 272681 655360,
  q 1090727 2621440,
  q 109073 262144,
  q 1090733 2621440,
  q 68171 163840,
  q 1090739 2621440,
  q 545371 1310720,
  q 218149 524288,
  q 272687 655360,
  q 1090751 2621440,
  q 545377 1310720,
  q 1090757 2621440,
  q 27269 65536,
  q 1090763 2621440,
  q 545383 1310720,
  q 1090769 2621440,
  q 272693 655360,
  q 218155 524288,
  q 545389 1310720,
  q 1090781 2621440,
  q 34087 81920,
  q 1090787 2621440,
  q 109079 262144,
  q 1090793 2621440,
  q 272699 655360,
  q 1090799 2621440,
  q 545401 1310720,
  q 218161 524288,
  q 136351 327680,
  q 1090811 2621440,
  q 545407 1310720,
  q 1090817 2621440,
  q 54541 131072,
  q 1090823 2621440,
  q 545413 1310720,
  q 1090829 2621440,
  q 68177 163840,
  q 218167 524288,
  q 545419 1310720,
  q 1090841 2621440,
  q 272711 655360,
  q 1090847 2621440,
  q 109085 262144,
  q 1090853 2621440,
  q 136357 327680,
  q 1090859 2621440,
  q 545431 1310720,
  q 218173 524288,
  q 272717 655360,
  q 1090871 2621440,
  q 545437 1310720,
  q 1090877 2621440,
  q 3409 8192,
  q 1090883 2621440,
  q 545443 1310720,
  q 1090889 2621440,
  q 272723 655360,
  q 218179 524288,
  q 545449 1310720,
  q 1090901 2621440,
  q 136363 327680,
  q 1090907 2621440,
  q 109091 262144,
  q 1090913 2621440,
  q 272729 655360,
  q 1090919 2621440,
  q 545461 1310720,
  q 218185 524288,
  q 68183 163840,
  q 1090931 2621440,
  q 545467 1310720,
  q 1090937 2621440,
  q 54547 131072,
  q 1090943 2621440,
  q 545473 1310720,
  q 1090949 2621440,
  q 136369 327680,
  q 218191 524288,
  q 545479 1310720,
  q 1090961 2621440,
  q 272741 655360,
  q 1090967 2621440,
  q 109097 262144,
  q 1090973 2621440,
  q 34093 81920,
  q 1090979 2621440,
  q 545491 1310720,
  q 218197 524288,
  q 272747 655360,
  q 1090991 2621440,
  q 545497 1310720,
  q 1090997 2621440,
  q 27275 65536,
  q 1091003 2621440,
  q 545503 1310720,
  q 1091009 2621440,
  q 272753 655360,
  q 218203 524288,
  q 545509 1310720,
  q 1091021 2621440,
  q 68189 163840,
  q 1091027 2621440,
  q 109103 262144,
  q 1091033 2621440,
  q 272759 655360,
  q 1091039 2621440,
  q 545521 1310720,
  q 218209 524288,
  q 136381 327680,
  q 1091051 2621440,
  q 545527 1310720,
  q 1091057 2621440,
  q 54553 131072,
  q 1091063 2621440,
  q 545533 1310720,
  q 1091069 2621440,
  q 2131 5120,
  q 218215 524288,
  q 545539 1310720,
  q 1091081 2621440,
  q 272771 655360,
  q 1091087 2621440,
  q 109109 262144,
  q 1091093 2621440,
  q 136387 327680,
  q 1091099 2621440,
  q 545551 1310720,
  q 218221 524288,
  q 272777 655360,
  q 1091111 2621440,
  q 545557 1310720,
  q 1091117 2621440,
  q 13639 32768,
  q 1091123 2621440,
  q 545563 1310720,
  q 1091129 2621440,
  q 272783 655360,
  q 218227 524288,
  q 545569 1310720,
  q 1091141 2621440,
  q 136393 327680,
  q 1091147 2621440,
  q 109115 262144,
  q 1091153 2621440,
  q 272789 655360,
  q 1091159 2621440,
  q 545581 1310720,
  q 218233 524288,
  q 34099 81920,
  q 1091171 2621440,
  q 545587 1310720,
  q 1091177 2621440,
  q 54559 131072,
  q 1091183 2621440,
  q 545593 1310720,
  q 1091189 2621440,
  q 136399 327680,
  q 218239 524288,
  q 545599 1310720,
  q 1091201 2621440,
  q 272801 655360,
  q 1091207 2621440,
  q 109121 262144,
  q 1091213 2621440,
  q 68201 163840,
  q 1091219 2621440,
  q 545611 1310720,
  q 218245 524288,
  q 272807 655360,
  q 1091231 2621440,
  q 545617 1310720,
  q 1091237 2621440,
  q 27281 65536,
  q 1091243 2621440,
  q 545623 1310720,
  q 1091249 2621440,
  q 272813 655360,
  q 218251 524288,
  q 545629 1310720,
  q 1091261 2621440,
  q 17051 40960,
  q 1091267 2621440,
  q 109127 262144,
  q 1091273 2621440,
  q 272819 655360,
  q 1091279 2621440,
  q 545641 1310720,
  q 218257 524288,
  q 136411 327680,
  q 1091291 2621440,
  q 545647 1310720,
  q 1091297 2621440,
  q 54565 131072,
  q 1091303 2621440,
  q 545653 1310720,
  q 1091309 2621440,
  q 68207 163840,
  q 218263 524288,
  q 545659 1310720,
  q 1091321 2621440,
  q 272831 655360,
  q 1091327 2621440,
  q 109133 262144,
  q 1091333 2621440,
  q 136417 327680,
  q 1091339 2621440,
  q 545671 1310720,
  q 218269 524288,
  q 272837 655360,
  q 1091351 2621440,
  q 545677 1310720,
  q 1091357 2621440,
  q 6821 16384,
  q 1091363 2621440,
  q 545683 1310720,
  q 1091369 2621440,
  q 272843 655360,
  q 218275 524288,
  q 545689 1310720,
  q 1091381 2621440,
  q 136423 327680,
  q 1091387 2621440,
  q 109139 262144,
  q 1091393 2621440,
  q 272849 655360,
  q 1091399 2621440,
  q 545701 1310720,
  q 218281 524288,
  q 68213 163840,
  q 1091411 2621440,
  q 545707 1310720,
  q 1091417 2621440,
  q 54571 131072,
  q 1091423 2621440,
  q 545713 1310720,
  q 1091429 2621440,
  q 136429 327680,
  q 218287 524288,
  q 545719 1310720,
  q 1091441 2621440,
  q 272861 655360,
  q 1091447 2621440,
  q 109145 262144,
  q 1091453 2621440,
  q 8527 20480,
  q 1091459 2621440,
  q 545731 1310720,
  q 218293 524288,
  q 272867 655360,
  q 1091471 2621440,
  q 545737 1310720,
  q 1091477 2621440,
  q 27287 65536,
  q 1091483 2621440,
  q 545743 1310720,
  q 1091489 2621440,
  q 272873 655360,
  q 218299 524288,
  q 545749 1310720,
  q 1091501 2621440,
  q 68219 163840,
  q 1091507 2621440,
  q 109151 262144,
  q 1091513 2621440,
  q 272879 655360,
  q 1091519 2621440,
  q 545761 1310720,
  q 218305 524288,
  q 136441 327680,
  q 1091531 2621440,
  q 545767 1310720,
  q 1091537 2621440,
  q 54577 131072,
  q 1091543 2621440,
  q 545773 1310720,
  q 1091549 2621440,
  q 34111 81920,
  q 218311 524288,
  q 545779 1310720,
  q 1091561 2621440,
  q 272891 655360,
  q 1091567 2621440,
  q 109157 262144,
  q 1091573 2621440,
  q 136447 327680,
  q 1091579 2621440,
  q 545791 1310720,
  q 218317 524288,
  q 272897 655360,
  q 1091591 2621440,
  q 545797 1310720,
  q 1091597 2621440,
  q 13645 32768,
  q 1091603 2621440,
  q 545803 1310720,
  q 1091609 2621440,
  q 272903 655360,
  q 218323 524288,
  q 545809 1310720,
  q 1091621 2621440,
  q 136453 327680,
  q 1091627 2621440,
  q 109163 262144,
  q 1091633 2621440,
  q 272909 655360,
  q 1091639 2621440,
  q 545821 1310720,
  q 218329 524288,
  q 17057 40960,
  q 1091651 2621440,
  q 545827 1310720,
  q 1091657 2621440,
  q 54583 131072,
  q 1091663 2621440,
  q 545833 1310720,
  q 1091669 2621440,
  q 136459 327680,
  q 218335 524288,
  q 545839 1310720,
  q 1091681 2621440,
  q 272921 655360,
  q 1091687 2621440,
  q 109169 262144,
  q 2183383 5242880,
  q 1091693 2621440,
  q 2183389 5242880,
  q 68231 163840,
  q 436679 1048576,
  q 1091699 2621440,
  q 2183401 5242880,
  q 545851 1310720,
  q 2183407 5242880,
  q 218341 524288,
  q 2183413 5242880,
  q 272927 655360,
  q 2183419 5242880,
  q 1091711 2621440,
  q 436685 1048576,
  q 545857 1310720,
  q 2183431 5242880,
  q 1091717 2621440,
  q 2183437 5242880,
  q 27293 65536,
  q 2183443 5242880,
  q 1091723 2621440,
  q 2183449 5242880,
  q 545863 1310720,
  q 436691 1048576,
  q 1091729 2621440,
  q 2183461 5242880,
  q 272933 655360,
  q 2183467 5242880,
  q 218347 524288,
  q 2183473 5242880,
  q 545869 1310720,
  q 2183479 5242880,
  q 1091741 2621440,
  q 436697 1048576,
  q 34117 81920,
  q 2183491 5242880,
  q 1091747 2621440,
  q 2183497 5242880,
  q 109175 262144,
  q 2183503 5242880,
  q 1091753 2621440,
  q 2183509 5242880,
  q 272939 655360,
  q 436703 1048576,
  q 1091759 2621440,
  q 2183521 5242880,
  q 545881 1310720,
  q 2183527 5242880,
  q 218353 524288,
  q 2183533 5242880,
  q 136471 327680,
  q 2183539 5242880,
  q 1091771 2621440,
  q 436709 1048576,
  q 545887 1310720,
  q 2183551 5242880,
  q 1091777 2621440,
  q 2183557 5242880,
  q 54589 131072,
  q 2183563 5242880,
  q 1091783 2621440,
  q 2183569 5242880,
  q 545893 1310720,
  q 436715 1048576,
  q 1091789 2621440,
  q 2183581 5242880,
  q 68237 163840,
  q 2183587 5242880,
  q 218359 524288,
  q 2183593 5242880,
  q 545899 1310720,
  q 2183599 5242880,
  q 1091801 2621440,
  q 436721 1048576,
  q 272951 655360,
  q 2183611 5242880,
  q 1091807 2621440,
  q 2183617 5242880,
  q 109181 262144,
  q 2183623 5242880,
  q 1091813 2621440,
  q 2183629 5242880,
  q 136477 327680,
  q 436727 1048576,
  q 1091819 2621440,
  q 2183641 5242880,
  q 545911 1310720,
  q 2183647 5242880,
  q 218365 524288,
  q 2183653 5242880,
  q 272957 655360,
  q 2183659 5242880,
  q 1091831 2621440,
  q 436733 1048576,
  q 545917 1310720,
  q 2183671 5242880,
  q 1091837 2621440,
  q 2183677 5242880,
  q 853 2048,
  q 2183683 5242880,
  q 1091843 2621440,
  q 2183689 5242880,
  q 545923 1310720,
  q 436739 1048576,
  q 1091849 2621440,
  q 2183701 5242880,
  q 272963 655360,
  q 2183707 5242880,
  q 218371 524288,
  q 2183713 5242880,
  q 545929 1310720,
  q 2183719 5242880,
  q 1091861 2621440,
  q 436745 1048576,
  q 136483 327680,
  q 2183731 5242880,
  q 1091867 2621440,
  q 2183737 5242880,
  q 109187 262144
]

theorem cover3_ok :
    checkCover (q 8030906143 10000000000) (q 109187 262144) (q 109055 262144) cover3 = true := by
  decide +kernel

theorem cover3_sound : ∀ σ ∈ Set.Icc (((q 109055 262144) : ℚ) : ℝ) (((q 109187 262144) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover3_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover4.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 4 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [109187/262144, 54631/131072] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `109187/262144`. -/
def cover4 : List ℚ := [
  q 2183743 5242880,
  q 1091873 2621440,
  q 2183749 5242880,
  q 272969 655360,
  q 436751 1048576,
  q 1091879 2621440,
  q 2183761 5242880,
  q 545941 1310720,
  q 2183767 5242880,
  q 218377 524288,
  q 2183773 5242880,
  q 68243 163840,
  q 2183779 5242880,
  q 1091891 2621440,
  q 436757 1048576,
  q 545947 1310720,
  q 2183791 5242880,
  q 1091897 2621440,
  q 2183797 5242880,
  q 54595 131072,
  q 2183803 5242880,
  q 1091903 2621440,
  q 2183809 5242880,
  q 545953 1310720,
  q 436763 1048576,
  q 1091909 2621440,
  q 2183821 5242880,
  q 136489 327680,
  q 2183827 5242880,
  q 218383 524288,
  q 2183833 5242880,
  q 545959 1310720,
  q 2183839 5242880,
  q 1091921 2621440,
  q 436769 1048576,
  q 272981 655360,
  q 2183851 5242880,
  q 1091927 2621440,
  q 2183857 5242880,
  q 109193 262144,
  q 2183863 5242880,
  q 1091933 2621440,
  q 2183869 5242880,
  q 34123 81920,
  q 436775 1048576,
  q 1091939 2621440,
  q 2183881 5242880,
  q 545971 1310720,
  q 2183887 5242880,
  q 218389 524288,
  q 2183893 5242880,
  q 272987 655360,
  q 2183899 5242880,
  q 1091951 2621440,
  q 436781 1048576,
  q 545977 1310720,
  q 2183911 5242880,
  q 1091957 2621440,
  q 2183917 5242880,
  q 27299 65536,
  q 2183923 5242880,
  q 1091963 2621440,
  q 2183929 5242880,
  q 545983 1310720,
  q 436787 1048576,
  q 1091969 2621440,
  q 2183941 5242880,
  q 272993 655360,
  q 2183947 5242880,
  q 218395 524288,
  q 2183953 5242880,
  q 545989 1310720,
  q 2183959 5242880,
  q 1091981 2621440,
  q 436793 1048576,
  q 68249 163840,
  q 2183971 5242880,
  q 1091987 2621440,
  q 2183977 5242880,
  q 109199 262144,
  q 2183983 5242880,
  q 1091993 2621440,
  q 2183989 5242880,
  q 272999 655360,
  q 436799 1048576,
  q 1091999 2621440,
  q 2184001 5242880,
  q 546001 1310720,
  q 2184007 5242880,
  q 218401 524288,
  q 2184013 5242880,
  q 136501 327680,
  q 2184019 5242880,
  q 1092011 2621440,
  q 436805 1048576,
  q 546007 1310720,
  q 2184031 5242880,
  q 1092017 2621440,
  q 2184037 5242880,
  q 54601 131072,
  q 2184043 5242880,
  q 1092023 2621440,
  q 2184049 5242880,
  q 546013 1310720,
  q 436811 1048576,
  q 1092029 2621440,
  q 2184061 5242880,
  q 17063 40960,
  q 2184067 5242880,
  q 218407 524288,
  q 2184073 5242880,
  q 546019 1310720,
  q 2184079 5242880,
  q 1092041 2621440,
  q 436817 1048576,
  q 273011 655360,
  q 2184091 5242880,
  q 1092047 2621440,
  q 2184097 5242880,
  q 109205 262144,
  q 2184103 5242880,
  q 1092053 2621440,
  q 2184109 5242880,
  q 136507 327680,
  q 436823 1048576,
  q 1092059 2621440,
  q 2184121 5242880,
  q 546031 1310720,
  q 2184127 5242880,
  q 218413 524288,
  q 2184133 5242880,
  q 273017 655360,
  q 2184139 5242880,
  q 1092071 2621440,
  q 436829 1048576,
  q 546037 1310720,
  q 2184151 5242880,
  q 1092077 2621440,
  q 2184157 5242880,
  q 13651 32768,
  q 2184163 5242880,
  q 1092083 2621440,
  q 2184169 5242880,
  q 546043 1310720,
  q 436835 1048576,
  q 1092089 2621440,
  q 2184181 5242880,
  q 273023 655360,
  q 2184187 5242880,
  q 218419 524288,
  q 2184193 5242880,
  q 546049 1310720,
  q 2184199 5242880,
  q 1092101 2621440,
  q 436841 1048576,
  q 136513 327680,
  q 2184211 5242880,
  q 1092107 2621440,
  q 2184217 5242880,
  q 109211 262144,
  q 2184223 5242880,
  q 1092113 2621440,
  q 2184229 5242880,
  q 273029 655360,
  q 436847 1048576,
  q 1092119 2621440,
  q 2184241 5242880,
  q 546061 1310720,
  q 2184247 5242880,
  q 218425 524288,
  q 2184253 5242880,
  q 34129 81920,
  q 2184259 5242880,
  q 1092131 2621440,
  q 436853 1048576,
  q 546067 1310720,
  q 2184271 5242880,
  q 1092137 2621440,
  q 2184277 5242880,
  q 54607 131072,
  q 2184283 5242880,
  q 1092143 2621440,
  q 2184289 5242880,
  q 546073 1310720,
  q 436859 1048576,
  q 1092149 2621440,
  q 2184301 5242880,
  q 136519 327680,
  q 2184307 5242880,
  q 218431 524288,
  q 2184313 5242880,
  q 546079 1310720,
  q 2184319 5242880,
  q 1092161 2621440,
  q 436865 1048576,
  q 273041 655360,
  q 2184331 5242880,
  q 1092167 2621440,
  q 2184337 5242880,
  q 109217 262144,
  q 2184343 5242880,
  q 1092173 2621440,
  q 2184349 5242880,
  q 68261 163840,
  q 436871 1048576,
  q 1092179 2621440,
  q 2184361 5242880,
  q 546091 1310720,
  q 2184367 5242880,
  q 218437 524288,
  q 2184373 5242880,
  q 273047 655360,
  q 2184379 5242880,
  q 1092191 2621440,
  q 436877 1048576,
  q 546097 1310720,
  q 2184391 5242880,
  q 1092197 2621440,
  q 2184397 5242880,
  q 27305 65536,
  q 2184403 5242880,
  q 1092203 2621440,
  q 2184409 5242880,
  q 546103 1310720,
  q 436883 1048576,
  q 1092209 2621440,
  q 2184421 5242880,
  q 273053 655360,
  q 2184427 5242880,
  q 218443 524288,
  q 2184433 5242880,
  q 546109 1310720,
  q 2184439 5242880,
  q 1092221 2621440,
  q 436889 1048576,
  q 8533 20480,
  q 2184451 5242880,
  q 1092227 2621440,
  q 2184457 5242880,
  q 109223 262144,
  q 2184463 5242880,
  q 1092233 2621440,
  q 2184469 5242880,
  q 273059 655360,
  q 436895 1048576,
  q 1092239 2621440,
  q 2184481 5242880,
  q 546121 1310720,
  q 2184487 5242880,
  q 218449 524288,
  q 2184493 5242880,
  q 136531 327680,
  q 2184499 5242880,
  q 1092251 2621440,
  q 436901 1048576,
  q 546127 1310720,
  q 2184511 5242880,
  q 1092257 2621440,
  q 2184517 5242880,
  q 54613 131072,
  q 2184523 5242880,
  q 1092263 2621440,
  q 2184529 5242880,
  q 546133 1310720,
  q 436907 1048576,
  q 1092269 2621440,
  q 2184541 5242880,
  q 68267 163840,
  q 2184547 5242880,
  q 218455 524288,
  q 2184553 5242880,
  q 546139 1310720,
  q 2184559 5242880,
  q 1092281 2621440,
  q 436913 1048576,
  q 273071 655360,
  q 2184571 5242880,
  q 1092287 2621440,
  q 2184577 5242880,
  q 109229 262144,
  q 2184583 5242880,
  q 1092293 2621440,
  q 2184589 5242880,
  q 136537 327680,
  q 436919 1048576,
  q 1092299 2621440,
  q 2184601 5242880,
  q 546151 1310720,
  q 2184607 5242880,
  q 218461 524288,
  q 2184613 5242880,
  q 273077 655360,
  q 2184619 5242880,
  q 1092311 2621440,
  q 436925 1048576,
  q 546157 1310720,
  q 2184631 5242880,
  q 1092317 2621440,
  q 2184637 5242880,
  q 6827 16384,
  q 2184643 5242880,
  q 1092323 2621440,
  q 2184649 5242880,
  q 546163 1310720,
  q 436931 1048576,
  q 1092329 2621440,
  q 2184661 5242880,
  q 273083 655360,
  q 2184667 5242880,
  q 218467 524288,
  q 2184673 5242880,
  q 546169 1310720,
  q 2184679 5242880,
  q 1092341 2621440,
  q 436937 1048576,
  q 136543 327680,
  q 2184691 5242880,
  q 1092347 2621440,
  q 2184697 5242880,
  q 109235 262144,
  q 2184703 5242880,
  q 1092353 2621440,
  q 2184709 5242880,
  q 273089 655360,
  q 436943 1048576,
  q 1092359 2621440,
  q 2184721 5242880,
  q 546181 1310720,
  q 2184727 5242880,
  q 218473 524288,
  q 2184733 5242880,
  q 68273 163840,
  q 2184739 5242880,
  q 1092371 2621440,
  q 436949 1048576,
  q 546187 1310720,
  q 2184751 5242880,
  q 1092377 2621440,
  q 2184757 5242880,
  q 54619 131072,
  q 2184763 5242880,
  q 1092383 2621440,
  q 2184769 5242880,
  q 546193 1310720,
  q 436955 1048576,
  q 1092389 2621440,
  q 2184781 5242880,
  q 136549 327680,
  q 2184787 5242880,
  q 218479 524288,
  q 2184793 5242880,
  q 546199 1310720,
  q 2184799 5242880,
  q 1092401 2621440,
  q 436961 1048576,
  q 273101 655360,
  q 2184811 5242880,
  q 1092407 2621440,
  q 2184817 5242880,
  q 109241 262144,
  q 2184823 5242880,
  q 1092413 2621440,
  q 2184829 5242880,
  q 17069 40960,
  q 436967 1048576,
  q 1092419 2621440,
  q 2184841 5242880,
  q 546211 1310720,
  q 2184847 5242880,
  q 218485 524288,
  q 2184853 5242880,
  q 273107 655360,
  q 2184859 5242880,
  q 1092431 2621440,
  q 436973 1048576,
  q 546217 1310720,
  q 2184871 5242880,
  q 1092437 2621440,
  q 2184877 5242880,
  q 27311 65536,
  q 2184883 5242880,
  q 1092443 2621440,
  q 2184889 5242880,
  q 546223 1310720,
  q 436979 1048576,
  q 1092449 2621440,
  q 2184901 5242880,
  q 273113 655360,
  q 2184907 5242880,
  q 218491 524288,
  q 2184913 5242880,
  q 546229 1310720,
  q 2184919 5242880,
  q 1092461 2621440,
  q 436985 1048576,
  q 68279 163840,
  q 2184931 5242880,
  q 1092467 2621440,
  q 2184937 5242880,
  q 109247 262144,
  q 2184943 5242880,
  q 1092473 2621440,
  q 2184949 5242880,
  q 273119 655360,
  q 436991 1048576,
  q 1092479 2621440,
  q 2184961 5242880,
  q 546241 1310720,
  q 2184967 5242880,
  q 218497 524288,
  q 2184973 5242880,
  q 136561 327680,
  q 2184979 5242880,
  q 1092491 2621440,
  q 436997 1048576,
  q 546247 1310720,
  q 2184991 5242880,
  q 1092497 2621440,
  q 2184997 5242880,
  q 54625 131072,
  q 2185003 5242880,
  q 1092503 2621440,
  q 2185009 5242880,
  q 546253 1310720,
  q 437003 1048576,
  q 1092509 2621440,
  q 2185021 5242880,
  q 34141 81920,
  q 2185027 5242880,
  q 218503 524288,
  q 2185033 5242880,
  q 546259 1310720,
  q 2185039 5242880,
  q 1092521 2621440,
  q 437009 1048576,
  q 273131 655360,
  q 2185051 5242880,
  q 1092527 2621440,
  q 2185057 5242880,
  q 109253 262144,
  q 2185063 5242880,
  q 1092533 2621440,
  q 2185069 5242880,
  q 136567 327680,
  q 437015 1048576,
  q 1092539 2621440,
  q 2185081 5242880,
  q 546271 1310720,
  q 2185087 5242880,
  q 218509 524288,
  q 2185093 5242880,
  q 273137 655360,
  q 2185099 5242880,
  q 1092551 2621440,
  q 437021 1048576,
  q 546277 1310720,
  q 2185111 5242880,
  q 1092557 2621440,
  q 2185117 5242880,
  q 13657 32768,
  q 2185123 5242880,
  q 1092563 2621440,
  q 2185129 5242880,
  q 546283 1310720,
  q 437027 1048576,
  q 1092569 2621440,
  q 2185141 5242880,
  q 273143 655360,
  q 2185147 5242880,
  q 218515 524288,
  q 2185153 5242880,
  q 546289 1310720,
  q 2185159 5242880,
  q 1092581 2621440,
  q 437033 1048576,
  q 136573 327680,
  q 2185171 5242880,
  q 1092587 2621440,
  q 2185177 5242880,
  q 109259 262144,
  q 2185183 5242880,
  q 1092593 2621440,
  q 2185189 5242880,
  q 273149 655360,
  q 437039 1048576,
  q 1092599 2621440,
  q 2185201 5242880,
  q 546301 1310720,
  q 2185207 5242880,
  q 218521 524288,
  q 2185213 5242880,
  q 1067 2560,
  q 2185219 5242880,
  q 1092611 2621440,
  q 437045 1048576,
  q 546307 1310720,
  q 2185231 5242880,
  q 1092617 2621440,
  q 2185237 5242880,
  q 54631 131072
]

theorem cover4_ok :
    checkCover (q 8030906143 10000000000) (q 54631 131072) (q 109187 262144) cover4 = true := by
  decide +kernel

theorem cover4_sound : ∀ σ ∈ Set.Icc (((q 109187 262144) : ℚ) : ℝ) (((q 54631 131072) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover4_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover5.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 5 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [54631/131072, 874675/2097152] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `54631/131072`. -/
def cover5 : List ℚ := [
  q 2185243 5242880,
  q 1092623 2621440,
  q 2185249 5242880,
  q 546313 1310720,
  q 437051 1048576,
  q 1092629 2621440,
  q 2185261 5242880,
  q 136579 327680,
  q 2185267 5242880,
  q 218527 524288,
  q 2185273 5242880,
  q 546319 1310720,
  q 2185279 5242880,
  q 1092641 2621440,
  q 437057 1048576,
  q 273161 655360,
  q 2185291 5242880,
  q 1092647 2621440,
  q 2185297 5242880,
  q 109265 262144,
  q 2185303 5242880,
  q 1092653 2621440,
  q 2185309 5242880,
  q 68291 163840,
  q 437063 1048576,
  q 1092659 2621440,
  q 2185321 5242880,
  q 546331 1310720,
  q 2185327 5242880,
  q 218533 524288,
  q 2185333 5242880,
  q 273167 655360,
  q 2185339 5242880,
  q 1092671 2621440,
  q 437069 1048576,
  q 546337 1310720,
  q 2185351 5242880,
  q 1092677 2621440,
  q 2185357 5242880,
  q 27317 65536,
  q 2185363 5242880,
  q 1092683 2621440,
  q 2185369 5242880,
  q 546343 1310720,
  q 437075 1048576,
  q 1092689 2621440,
  q 2185381 5242880,
  q 273173 655360,
  q 2185387 5242880,
  q 218539 524288,
  q 2185393 5242880,
  q 546349 1310720,
  q 2185399 5242880,
  q 1092701 2621440,
  q 437081 1048576,
  q 34147 81920,
  q 2185411 5242880,
  q 1092707 2621440,
  q 2185417 5242880,
  q 109271 262144,
  q 2185423 5242880,
  q 1092713 2621440,
  q 2185429 5242880,
  q 273179 655360,
  q 437087 1048576,
  q 1092719 2621440,
  q 2185441 5242880,
  q 546361 1310720,
  q 2185447 5242880,
  q 218545 524288,
  q 2185453 5242880,
  q 136591 327680,
  q 2185459 5242880,
  q 1092731 2621440,
  q 437093 1048576,
  q 546367 1310720,
  q 2185471 5242880,
  q 1092737 2621440,
  q 2185477 5242880,
  q 54637 131072,
  q 2185483 5242880,
  q 1092743 2621440,
  q 2185489 5242880,
  q 546373 1310720,
  q 437099 1048576,
  q 1092749 2621440,
  q 2185501 5242880,
  q 68297 163840,
  q 2185507 5242880,
  q 218551 524288,
  q 2185513 5242880,
  q 546379 1310720,
  q 2185519 5242880,
  q 1092761 2621440,
  q 437105 1048576,
  q 273191 655360,
  q 2185531 5242880,
  q 1092767 2621440,
  q 2185537 5242880,
  q 109277 262144,
  q 2185543 5242880,
  q 1092773 2621440,
  q 2185549 5242880,
  q 136597 327680,
  q 437111 1048576,
  q 1092779 2621440,
  q 2185561 5242880,
  q 546391 1310720,
  q 2185567 5242880,
  q 218557 524288,
  q 2185573 5242880,
  q 273197 655360,
  q 2185579 5242880,
  q 1092791 2621440,
  q 437117 1048576,
  q 546397 1310720,
  q 2185591 5242880,
  q 1092797 2621440,
  q 2185597 5242880,
  q 3415 8192,
  q 2185603 5242880,
  q 1092803 2621440,
  q 2185609 5242880,
  q 546403 1310720,
  q 437123 1048576,
  q 1092809 2621440,
  q 2185621 5242880,
  q 273203 655360,
  q 2185627 5242880,
  q 218563 524288,
  q 2185633 5242880,
  q 546409 1310720,
  q 2185639 5242880,
  q 1092821 2621440,
  q 437129 1048576,
  q 136603 327680,
  q 2185651 5242880,
  q 1092827 2621440,
  q 2185657 5242880,
  q 109283 262144,
  q 2185663 5242880,
  q 1092833 2621440,
  q 2185669 5242880,
  q 273209 655360,
  q 437135 1048576,
  q 1092839 2621440,
  q 2185681 5242880,
  q 546421 1310720,
  q 2185687 5242880,
  q 218569 524288,
  q 2185693 5242880,
  q 68303 163840,
  q 2185699 5242880,
  q 1092851 2621440,
  q 437141 1048576,
  q 546427 1310720,
  q 2185711 5242880,
  q 1092857 2621440,
  q 2185717 5242880,
  q 54643 131072,
  q 2185723 5242880,
  q 1092863 2621440,
  q 2185729 5242880,
  q 546433 1310720,
  q 437147 1048576,
  q 1092869 2621440,
  q 2185741 5242880,
  q 136609 327680,
  q 2185747 5242880,
  q 218575 524288,
  q 2185753 5242880,
  q 546439 1310720,
  q 2185759 5242880,
  q 1092881 2621440,
  q 437153 1048576,
  q 273221 655360,
  q 2185771 5242880,
  q 1092887 2621440,
  q 2185777 5242880,
  q 109289 262144,
  q 2185783 5242880,
  q 1092893 2621440,
  q 2185789 5242880,
  q 34153 81920,
  q 437159 1048576,
  q 1092899 2621440,
  q 2185801 5242880,
  q 546451 1310720,
  q 2185807 5242880,
  q 218581 524288,
  q 2185813 5242880,
  q 273227 655360,
  q 2185819 5242880,
  q 1092911 2621440,
  q 437165 1048576,
  q 546457 1310720,
  q 2185831 5242880,
  q 1092917 2621440,
  q 2185837 5242880,
  q 27323 65536,
  q 2185843 5242880,
  q 1092923 2621440,
  q 2185849 5242880,
  q 546463 1310720,
  q 437171 1048576,
  q 1092929 2621440,
  q 2185861 5242880,
  q 273233 655360,
  q 2185867 5242880,
  q 218587 524288,
  q 2185873 5242880,
  q 546469 1310720,
  q 2185879 5242880,
  q 1092941 2621440,
  q 437177 1048576,
  q 68309 163840,
  q 2185891 5242880,
  q 1092947 2621440,
  q 2185897 5242880,
  q 109295 262144,
  q 2185903 5242880,
  q 1092953 2621440,
  q 2185909 5242880,
  q 273239 655360,
  q 437183 1048576,
  q 1092959 2621440,
  q 2185921 5242880,
  q 546481 1310720,
  q 2185927 5242880,
  q 218593 524288,
  q 2185933 5242880,
  q 136621 327680,
  q 2185939 5242880,
  q 1092971 2621440,
  q 437189 1048576,
  q 546487 1310720,
  q 2185951 5242880,
  q 1092977 2621440,
  q 2185957 5242880,
  q 54649 131072,
  q 2185963 5242880,
  q 1092983 2621440,
  q 2185969 5242880,
  q 546493 1310720,
  q 437195 1048576,
  q 1092989 2621440,
  q 2185981 5242880,
  q 8539 20480,
  q 2185987 5242880,
  q 218599 524288,
  q 2185993 5242880,
  q 546499 1310720,
  q 2185999 5242880,
  q 1093001 2621440,
  q 437201 1048576,
  q 273251 655360,
  q 2186011 5242880,
  q 1093007 2621440,
  q 2186017 5242880,
  q 109301 262144,
  q 2186023 5242880,
  q 1093013 2621440,
  q 2186029 5242880,
  q 136627 327680,
  q 437207 1048576,
  q 1093019 2621440,
  q 2186041 5242880,
  q 546511 1310720,
  q 2186047 5242880,
  q 218605 524288,
  q 2186053 5242880,
  q 273257 655360,
  q 2186059 5242880,
  q 1093031 2621440,
  q 437213 1048576,
  q 546517 1310720,
  q 2186071 5242880,
  q 1093037 2621440,
  q 2186077 5242880,
  q 13663 32768,
  q 2186083 5242880,
  q 1093043 2621440,
  q 2186089 5242880,
  q 546523 1310720,
  q 437219 1048576,
  q 1093049 2621440,
  q 2186101 5242880,
  q 273263 655360,
  q 2186107 5242880,
  q 218611 524288,
  q 2186113 5242880,
  q 546529 1310720,
  q 2186119 5242880,
  q 1093061 2621440,
  q 437225 1048576,
  q 136633 327680,
  q 2186131 5242880,
  q 1093067 2621440,
  q 2186137 5242880,
  q 109307 262144,
  q 2186143 5242880,
  q 1093073 2621440,
  q 2186149 5242880,
  q 273269 655360,
  q 437231 1048576,
  q 1093079 2621440,
  q 2186161 5242880,
  q 546541 1310720,
  q 2186167 5242880,
  q 218617 524288,
  q 2186173 5242880,
  q 34159 81920,
  q 2186179 5242880,
  q 1093091 2621440,
  q 437237 1048576,
  q 546547 1310720,
  q 2186191 5242880,
  q 1093097 2621440,
  q 2186197 5242880,
  q 54655 131072,
  q 2186203 5242880,
  q 1093103 2621440,
  q 2186209 5242880,
  q 546553 1310720,
  q 437243 1048576,
  q 1093109 2621440,
  q 2186221 5242880,
  q 136639 327680,
  q 2186227 5242880,
  q 218623 524288,
  q 2186233 5242880,
  q 546559 1310720,
  q 2186239 5242880,
  q 1093121 2621440,
  q 437249 1048576,
  q 273281 655360,
  q 2186251 5242880,
  q 1093127 2621440,
  q 2186257 5242880,
  q 109313 262144,
  q 2186263 5242880,
  q 1093133 2621440,
  q 2186269 5242880,
  q 68321 163840,
  q 437255 1048576,
  q 1093139 2621440,
  q 2186281 5242880,
  q 546571 1310720,
  q 2186287 5242880,
  q 218629 524288,
  q 2186293 5242880,
  q 273287 655360,
  q 2186299 5242880,
  q 1093151 2621440,
  q 437261 1048576,
  q 546577 1310720,
  q 2186311 5242880,
  q 1093157 2621440,
  q 2186317 5242880,
  q 27329 65536,
  q 2186323 5242880,
  q 1093163 2621440,
  q 2186329 5242880,
  q 546583 1310720,
  q 437267 1048576,
  q 1093169 2621440,
  q 2186341 5242880,
  q 273293 655360,
  q 2186347 5242880,
  q 218635 524288,
  q 2186353 5242880,
  q 546589 1310720,
  q 2186359 5242880,
  q 1093181 2621440,
  q 437273 1048576,
  q 17081 40960,
  q 2186371 5242880,
  q 1093187 2621440,
  q 2186377 5242880,
  q 109319 262144,
  q 2186383 5242880,
  q 1093193 2621440,
  q 2186389 5242880,
  q 273299 655360,
  q 437279 1048576,
  q 1093199 2621440,
  q 2186401 5242880,
  q 546601 1310720,
  q 2186407 5242880,
  q 218641 524288,
  q 2186413 5242880,
  q 136651 327680,
  q 2186419 5242880,
  q 1093211 2621440,
  q 437285 1048576,
  q 546607 1310720,
  q 2186431 5242880,
  q 1093217 2621440,
  q 2186437 5242880,
  q 54661 131072,
  q 2186443 5242880,
  q 1093223 2621440,
  q 2186449 5242880,
  q 546613 1310720,
  q 437291 1048576,
  q 1093229 2621440,
  q 2186461 5242880,
  q 68327 163840,
  q 2186467 5242880,
  q 218647 524288,
  q 2186473 5242880,
  q 546619 1310720,
  q 2186479 5242880,
  q 1093241 2621440,
  q 437297 1048576,
  q 273311 655360,
  q 2186491 5242880,
  q 1093247 2621440,
  q 2186497 5242880,
  q 109325 262144,
  q 2186503 5242880,
  q 1093253 2621440,
  q 2186509 5242880,
  q 136657 327680,
  q 437303 1048576,
  q 1093259 2621440,
  q 2186521 5242880,
  q 546631 1310720,
  q 2186527 5242880,
  q 218653 524288,
  q 2186533 5242880,
  q 273317 655360,
  q 2186539 5242880,
  q 1093271 2621440,
  q 437309 1048576,
  q 546637 1310720,
  q 2186551 5242880,
  q 1093277 2621440,
  q 2186557 5242880,
  q 6833 16384,
  q 2186563 5242880,
  q 1093283 2621440,
  q 2186569 5242880,
  q 546643 1310720,
  q 437315 1048576,
  q 1093289 2621440,
  q 2186581 5242880,
  q 273323 655360,
  q 2186587 5242880,
  q 218659 524288,
  q 2186593 5242880,
  q 546649 1310720,
  q 2186599 5242880,
  q 1093301 2621440,
  q 437321 1048576,
  q 136663 327680,
  q 2186611 5242880,
  q 1093307 2621440,
  q 2186617 5242880,
  q 109331 262144,
  q 2186623 5242880,
  q 1093313 2621440,
  q 2186629 5242880,
  q 273329 655360,
  q 437327 1048576,
  q 4373273 10485760,
  q 1093319 2621440,
  q 4373279 10485760,
  q 2186641 5242880,
  q 874657 2097152,
  q 546661 1310720,
  q 4373291 10485760,
  q 2186647 5242880,
  q 4373297 10485760,
  q 218665 524288,
  q 4373303 10485760,
  q 2186653 5242880,
  q 4373309 10485760,
  q 68333 163840,
  q 874663 2097152,
  q 2186659 5242880,
  q 4373321 10485760,
  q 1093331 2621440,
  q 4373327 10485760,
  q 437333 1048576,
  q 4373333 10485760,
  q 546667 1310720,
  q 4373339 10485760,
  q 2186671 5242880,
  q 874669 2097152,
  q 1093337 2621440,
  q 4373351 10485760,
  q 2186677 5242880,
  q 4373357 10485760,
  q 54667 131072,
  q 4373363 10485760,
  q 2186683 5242880,
  q 4373369 10485760,
  q 1093343 2621440,
  q 874675 2097152
]

theorem cover5_ok :
    checkCover (q 8030906143 10000000000) (q 874675 2097152) (q 54631 131072) cover5 = true := by
  decide +kernel

theorem cover5_sound : ∀ σ ∈ Set.Icc (((q 54631 131072) : ℚ) : ℝ) (((q 874675 2097152) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover5_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover6.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 6 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [874675/2097152, 874975/2097152] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `874675/2097152`. -/
def cover6 : List ℚ := [
  q 2186689 5242880,
  q 4373381 10485760,
  q 546673 1310720,
  q 4373387 10485760,
  q 437339 1048576,
  q 4373393 10485760,
  q 1093349 2621440,
  q 4373399 10485760,
  q 2186701 5242880,
  q 874681 2097152,
  q 136669 327680,
  q 4373411 10485760,
  q 2186707 5242880,
  q 4373417 10485760,
  q 218671 524288,
  q 4373423 10485760,
  q 2186713 5242880,
  q 4373429 10485760,
  q 546679 1310720,
  q 874687 2097152,
  q 2186719 5242880,
  q 4373441 10485760,
  q 1093361 2621440,
  q 4373447 10485760,
  q 437345 1048576,
  q 4373453 10485760,
  q 273341 655360,
  q 4373459 10485760,
  q 2186731 5242880,
  q 874693 2097152,
  q 1093367 2621440,
  q 4373471 10485760,
  q 2186737 5242880,
  q 4373477 10485760,
  q 109337 262144,
  q 4373483 10485760,
  q 2186743 5242880,
  q 4373489 10485760,
  q 1093373 2621440,
  q 874699 2097152,
  q 2186749 5242880,
  q 4373501 10485760,
  q 4271 10240,
  q 4373507 10485760,
  q 437351 1048576,
  q 4373513 10485760,
  q 1093379 2621440,
  q 4373519 10485760,
  q 2186761 5242880,
  q 874705 2097152,
  q 546691 1310720,
  q 4373531 10485760,
  q 2186767 5242880,
  q 4373537 10485760,
  q 218677 524288,
  q 4373543 10485760,
  q 2186773 5242880,
  q 4373549 10485760,
  q 273347 655360,
  q 874711 2097152,
  q 2186779 5242880,
  q 4373561 10485760,
  q 1093391 2621440,
  q 4373567 10485760,
  q 437357 1048576,
  q 4373573 10485760,
  q 546697 1310720,
  q 4373579 10485760,
  q 2186791 5242880,
  q 874717 2097152,
  q 1093397 2621440,
  q 4373591 10485760,
  q 2186797 5242880,
  q 4373597 10485760,
  q 27335 65536,
  q 4373603 10485760,
  q 2186803 5242880,
  q 4373609 10485760,
  q 1093403 2621440,
  q 874723 2097152,
  q 2186809 5242880,
  q 4373621 10485760,
  q 546703 1310720,
  q 4373627 10485760,
  q 437363 1048576,
  q 4373633 10485760,
  q 1093409 2621440,
  q 4373639 10485760,
  q 2186821 5242880,
  q 874729 2097152,
  q 273353 655360,
  q 4373651 10485760,
  q 2186827 5242880,
  q 4373657 10485760,
  q 218683 524288,
  q 4373663 10485760,
  q 2186833 5242880,
  q 4373669 10485760,
  q 546709 1310720,
  q 874735 2097152,
  q 2186839 5242880,
  q 4373681 10485760,
  q 1093421 2621440,
  q 4373687 10485760,
  q 437369 1048576,
  q 4373693 10485760,
  q 68339 163840,
  q 4373699 10485760,
  q 2186851 5242880,
  q 874741 2097152,
  q 1093427 2621440,
  q 4373711 10485760,
  q 2186857 5242880,
  q 4373717 10485760,
  q 109343 262144,
  q 4373723 10485760,
  q 2186863 5242880,
  q 4373729 10485760,
  q 1093433 2621440,
  q 874747 2097152,
  q 2186869 5242880,
  q 4373741 10485760,
  q 273359 655360,
  q 4373747 10485760,
  q 437375 1048576,
  q 4373753 10485760,
  q 1093439 2621440,
  q 4373759 10485760,
  q 2186881 5242880,
  q 874753 2097152,
  q 546721 1310720,
  q 4373771 10485760,
  q 2186887 5242880,
  q 4373777 10485760,
  q 218689 524288,
  q 4373783 10485760,
  q 2186893 5242880,
  q 4373789 10485760,
  q 136681 327680,
  q 874759 2097152,
  q 2186899 5242880,
  q 4373801 10485760,
  q 1093451 2621440,
  q 4373807 10485760,
  q 437381 1048576,
  q 4373813 10485760,
  q 546727 1310720,
  q 4373819 10485760,
  q 2186911 5242880,
  q 874765 2097152,
  q 1093457 2621440,
  q 4373831 10485760,
  q 2186917 5242880,
  q 4373837 10485760,
  q 54673 131072,
  q 4373843 10485760,
  q 2186923 5242880,
  q 4373849 10485760,
  q 1093463 2621440,
  q 874771 2097152,
  q 2186929 5242880,
  q 4373861 10485760,
  q 546733 1310720,
  q 4373867 10485760,
  q 437387 1048576,
  q 4373873 10485760,
  q 1093469 2621440,
  q 4373879 10485760,
  q 2186941 5242880,
  q 874777 2097152,
  q 34171 81920,
  q 4373891 10485760,
  q 2186947 5242880,
  q 4373897 10485760,
  q 218695 524288,
  q 4373903 10485760,
  q 2186953 5242880,
  q 4373909 10485760,
  q 546739 1310720,
  q 874783 2097152,
  q 2186959 5242880,
  q 4373921 10485760,
  q 1093481 2621440,
  q 4373927 10485760,
  q 437393 1048576,
  q 4373933 10485760,
  q 273371 655360,
  q 4373939 10485760,
  q 2186971 5242880,
  q 874789 2097152,
  q 1093487 2621440,
  q 4373951 10485760,
  q 2186977 5242880,
  q 4373957 10485760,
  q 109349 262144,
  q 4373963 10485760,
  q 2186983 5242880,
  q 4373969 10485760,
  q 1093493 2621440,
  q 874795 2097152,
  q 2186989 5242880,
  q 4373981 10485760,
  q 136687 327680,
  q 4373987 10485760,
  q 437399 1048576,
  q 4373993 10485760,
  q 1093499 2621440,
  q 4373999 10485760,
  q 2187001 5242880,
  q 874801 2097152,
  q 546751 1310720,
  q 4374011 10485760,
  q 2187007 5242880,
  q 4374017 10485760,
  q 218701 524288,
  q 4374023 10485760,
  q 2187013 5242880,
  q 4374029 10485760,
  q 273377 655360,
  q 874807 2097152,
  q 2187019 5242880,
  q 4374041 10485760,
  q 1093511 2621440,
  q 4374047 10485760,
  q 437405 1048576,
  q 4374053 10485760,
  q 546757 1310720,
  q 4374059 10485760,
  q 2187031 5242880,
  q 874813 2097152,
  q 1093517 2621440,
  q 4374071 10485760,
  q 2187037 5242880,
  q 4374077 10485760,
  q 13669 32768,
  q 4374083 10485760,
  q 2187043 5242880,
  q 4374089 10485760,
  q 1093523 2621440,
  q 874819 2097152,
  q 2187049 5242880,
  q 4374101 10485760,
  q 546763 1310720,
  q 4374107 10485760,
  q 437411 1048576,
  q 4374113 10485760,
  q 1093529 2621440,
  q 4374119 10485760,
  q 2187061 5242880,
  q 874825 2097152,
  q 273383 655360,
  q 4374131 10485760,
  q 2187067 5242880,
  q 4374137 10485760,
  q 218707 524288,
  q 4374143 10485760,
  q 2187073 5242880,
  q 4374149 10485760,
  q 546769 1310720,
  q 874831 2097152,
  q 2187079 5242880,
  q 4374161 10485760,
  q 1093541 2621440,
  q 4374167 10485760,
  q 437417 1048576,
  q 4374173 10485760,
  q 136693 327680,
  q 4374179 10485760,
  q 2187091 5242880,
  q 874837 2097152,
  q 1093547 2621440,
  q 4374191 10485760,
  q 2187097 5242880,
  q 4374197 10485760,
  q 109355 262144,
  q 4374203 10485760,
  q 2187103 5242880,
  q 4374209 10485760,
  q 1093553 2621440,
  q 874843 2097152,
  q 2187109 5242880,
  q 4374221 10485760,
  q 273389 655360,
  q 4374227 10485760,
  q 437423 1048576,
  q 4374233 10485760,
  q 1093559 2621440,
  q 4374239 10485760,
  q 2187121 5242880,
  q 874849 2097152,
  q 546781 1310720,
  q 4374251 10485760,
  q 2187127 5242880,
  q 4374257 10485760,
  q 218713 524288,
  q 4374263 10485760,
  q 2187133 5242880,
  q 4374269 10485760,
  q 17087 40960,
  q 874855 2097152,
  q 2187139 5242880,
  q 4374281 10485760,
  q 1093571 2621440,
  q 4374287 10485760,
  q 437429 1048576,
  q 4374293 10485760,
  q 546787 1310720,
  q 4374299 10485760,
  q 2187151 5242880,
  q 874861 2097152,
  q 1093577 2621440,
  q 4374311 10485760,
  q 2187157 5242880,
  q 4374317 10485760,
  q 54679 131072,
  q 4374323 10485760,
  q 2187163 5242880,
  q 4374329 10485760,
  q 1093583 2621440,
  q 874867 2097152,
  q 2187169 5242880,
  q 4374341 10485760,
  q 546793 1310720,
  q 4374347 10485760,
  q 437435 1048576,
  q 4374353 10485760,
  q 1093589 2621440,
  q 4374359 10485760,
  q 2187181 5242880,
  q 874873 2097152,
  q 136699 327680,
  q 4374371 10485760,
  q 2187187 5242880,
  q 4374377 10485760,
  q 218719 524288,
  q 4374383 10485760,
  q 2187193 5242880,
  q 4374389 10485760,
  q 546799 1310720,
  q 874879 2097152,
  q 2187199 5242880,
  q 4374401 10485760,
  q 1093601 2621440,
  q 4374407 10485760,
  q 437441 1048576,
  q 4374413 10485760,
  q 273401 655360,
  q 4374419 10485760,
  q 2187211 5242880,
  q 874885 2097152,
  q 1093607 2621440,
  q 4374431 10485760,
  q 2187217 5242880,
  q 4374437 10485760,
  q 109361 262144,
  q 4374443 10485760,
  q 2187223 5242880,
  q 4374449 10485760,
  q 1093613 2621440,
  q 874891 2097152,
  q 2187229 5242880,
  q 4374461 10485760,
  q 68351 163840,
  q 4374467 10485760,
  q 437447 1048576,
  q 4374473 10485760,
  q 1093619 2621440,
  q 4374479 10485760,
  q 2187241 5242880,
  q 874897 2097152,
  q 546811 1310720,
  q 4374491 10485760,
  q 2187247 5242880,
  q 4374497 10485760,
  q 218725 524288,
  q 4374503 10485760,
  q 2187253 5242880,
  q 4374509 10485760,
  q 273407 655360,
  q 874903 2097152,
  q 2187259 5242880,
  q 4374521 10485760,
  q 1093631 2621440,
  q 4374527 10485760,
  q 437453 1048576,
  q 4374533 10485760,
  q 546817 1310720,
  q 4374539 10485760,
  q 2187271 5242880,
  q 874909 2097152,
  q 1093637 2621440,
  q 4374551 10485760,
  q 2187277 5242880,
  q 4374557 10485760,
  q 27341 65536,
  q 4374563 10485760,
  q 2187283 5242880,
  q 4374569 10485760,
  q 1093643 2621440,
  q 874915 2097152,
  q 2187289 5242880,
  q 4374581 10485760,
  q 546823 1310720,
  q 4374587 10485760,
  q 437459 1048576,
  q 4374593 10485760,
  q 1093649 2621440,
  q 4374599 10485760,
  q 2187301 5242880,
  q 874921 2097152,
  q 273413 655360,
  q 4374611 10485760,
  q 2187307 5242880,
  q 4374617 10485760,
  q 218731 524288,
  q 4374623 10485760,
  q 2187313 5242880,
  q 4374629 10485760,
  q 546829 1310720,
  q 874927 2097152,
  q 2187319 5242880,
  q 4374641 10485760,
  q 1093661 2621440,
  q 4374647 10485760,
  q 437465 1048576,
  q 4374653 10485760,
  q 34177 81920,
  q 4374659 10485760,
  q 2187331 5242880,
  q 874933 2097152,
  q 1093667 2621440,
  q 4374671 10485760,
  q 2187337 5242880,
  q 4374677 10485760,
  q 109367 262144,
  q 4374683 10485760,
  q 2187343 5242880,
  q 4374689 10485760,
  q 1093673 2621440,
  q 874939 2097152,
  q 2187349 5242880,
  q 4374701 10485760,
  q 273419 655360,
  q 4374707 10485760,
  q 437471 1048576,
  q 4374713 10485760,
  q 1093679 2621440,
  q 4374719 10485760,
  q 2187361 5242880,
  q 874945 2097152,
  q 546841 1310720,
  q 4374731 10485760,
  q 2187367 5242880,
  q 4374737 10485760,
  q 218737 524288,
  q 4374743 10485760,
  q 2187373 5242880,
  q 4374749 10485760,
  q 136711 327680,
  q 874951 2097152,
  q 2187379 5242880,
  q 4374761 10485760,
  q 1093691 2621440,
  q 4374767 10485760,
  q 437477 1048576,
  q 4374773 10485760,
  q 546847 1310720,
  q 4374779 10485760,
  q 2187391 5242880,
  q 874957 2097152,
  q 1093697 2621440,
  q 4374791 10485760,
  q 2187397 5242880,
  q 4374797 10485760,
  q 54685 131072,
  q 4374803 10485760,
  q 2187403 5242880,
  q 4374809 10485760,
  q 1093703 2621440,
  q 874963 2097152,
  q 2187409 5242880,
  q 4374821 10485760,
  q 546853 1310720,
  q 4374827 10485760,
  q 437483 1048576,
  q 4374833 10485760,
  q 1093709 2621440,
  q 4374839 10485760,
  q 2187421 5242880,
  q 874969 2097152,
  q 68357 163840,
  q 4374851 10485760,
  q 2187427 5242880,
  q 4374857 10485760,
  q 218743 524288,
  q 4374863 10485760,
  q 2187433 5242880,
  q 4374869 10485760,
  q 546859 1310720,
  q 874975 2097152
]

theorem cover6_ok :
    checkCover (q 8030906143 10000000000) (q 874975 2097152) (q 874675 2097152) cover6 = true := by
  decide +kernel

theorem cover6_sound : ∀ σ ∈ Set.Icc (((q 874675 2097152) : ℚ) : ℝ) (((q 874975 2097152) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover6_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover7.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 7 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [874975/2097152, 875275/2097152] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `874975/2097152`. -/
def cover7 : List ℚ := [
  q 2187439 5242880,
  q 4374881 10485760,
  q 1093721 2621440,
  q 4374887 10485760,
  q 437489 1048576,
  q 4374893 10485760,
  q 273431 655360,
  q 4374899 10485760,
  q 2187451 5242880,
  q 874981 2097152,
  q 1093727 2621440,
  q 4374911 10485760,
  q 2187457 5242880,
  q 4374917 10485760,
  q 109373 262144,
  q 4374923 10485760,
  q 2187463 5242880,
  q 4374929 10485760,
  q 1093733 2621440,
  q 874987 2097152,
  q 2187469 5242880,
  q 4374941 10485760,
  q 136717 327680,
  q 4374947 10485760,
  q 437495 1048576,
  q 4374953 10485760,
  q 1093739 2621440,
  q 4374959 10485760,
  q 2187481 5242880,
  q 874993 2097152,
  q 546871 1310720,
  q 4374971 10485760,
  q 2187487 5242880,
  q 4374977 10485760,
  q 218749 524288,
  q 4374983 10485760,
  q 2187493 5242880,
  q 4374989 10485760,
  q 273437 655360,
  q 874999 2097152,
  q 2187499 5242880,
  q 4375001 10485760,
  q 1093751 2621440,
  q 4375007 10485760,
  q 437501 1048576,
  q 4375013 10485760,
  q 546877 1310720,
  q 4375019 10485760,
  q 2187511 5242880,
  q 875005 2097152,
  q 1093757 2621440,
  q 4375031 10485760,
  q 2187517 5242880,
  q 4375037 10485760,
  q 1709 4096,
  q 4375043 10485760,
  q 2187523 5242880,
  q 4375049 10485760,
  q 1093763 2621440,
  q 875011 2097152,
  q 2187529 5242880,
  q 4375061 10485760,
  q 546883 1310720,
  q 4375067 10485760,
  q 437507 1048576,
  q 4375073 10485760,
  q 1093769 2621440,
  q 4375079 10485760,
  q 2187541 5242880,
  q 875017 2097152,
  q 273443 655360,
  q 4375091 10485760,
  q 2187547 5242880,
  q 4375097 10485760,
  q 218755 524288,
  q 4375103 10485760,
  q 2187553 5242880,
  q 4375109 10485760,
  q 546889 1310720,
  q 875023 2097152,
  q 2187559 5242880,
  q 4375121 10485760,
  q 1093781 2621440,
  q 4375127 10485760,
  q 437513 1048576,
  q 4375133 10485760,
  q 136723 327680,
  q 4375139 10485760,
  q 2187571 5242880,
  q 875029 2097152,
  q 1093787 2621440,
  q 4375151 10485760,
  q 2187577 5242880,
  q 4375157 10485760,
  q 109379 262144,
  q 4375163 10485760,
  q 2187583 5242880,
  q 4375169 10485760,
  q 1093793 2621440,
  q 875035 2097152,
  q 2187589 5242880,
  q 4375181 10485760,
  q 273449 655360,
  q 4375187 10485760,
  q 437519 1048576,
  q 4375193 10485760,
  q 1093799 2621440,
  q 4375199 10485760,
  q 2187601 5242880,
  q 875041 2097152,
  q 546901 1310720,
  q 4375211 10485760,
  q 2187607 5242880,
  q 4375217 10485760,
  q 218761 524288,
  q 4375223 10485760,
  q 2187613 5242880,
  q 4375229 10485760,
  q 68363 163840,
  q 875047 2097152,
  q 2187619 5242880,
  q 4375241 10485760,
  q 1093811 2621440,
  q 4375247 10485760,
  q 437525 1048576,
  q 4375253 10485760,
  q 546907 1310720,
  q 4375259 10485760,
  q 2187631 5242880,
  q 875053 2097152,
  q 1093817 2621440,
  q 4375271 10485760,
  q 2187637 5242880,
  q 4375277 10485760,
  q 54691 131072,
  q 4375283 10485760,
  q 2187643 5242880,
  q 4375289 10485760,
  q 1093823 2621440,
  q 875059 2097152,
  q 2187649 5242880,
  q 4375301 10485760,
  q 546913 1310720,
  q 4375307 10485760,
  q 437531 1048576,
  q 4375313 10485760,
  q 1093829 2621440,
  q 4375319 10485760,
  q 2187661 5242880,
  q 875065 2097152,
  q 136729 327680,
  q 4375331 10485760,
  q 2187667 5242880,
  q 4375337 10485760,
  q 218767 524288,
  q 4375343 10485760,
  q 2187673 5242880,
  q 4375349 10485760,
  q 546919 1310720,
  q 875071 2097152,
  q 2187679 5242880,
  q 4375361 10485760,
  q 1093841 2621440,
  q 4375367 10485760,
  q 437537 1048576,
  q 4375373 10485760,
  q 273461 655360,
  q 4375379 10485760,
  q 2187691 5242880,
  q 875077 2097152,
  q 1093847 2621440,
  q 4375391 10485760,
  q 2187697 5242880,
  q 4375397 10485760,
  q 109385 262144,
  q 4375403 10485760,
  q 2187703 5242880,
  q 4375409 10485760,
  q 1093853 2621440,
  q 875083 2097152,
  q 2187709 5242880,
  q 4375421 10485760,
  q 34183 81920,
  q 4375427 10485760,
  q 437543 1048576,
  q 4375433 10485760,
  q 1093859 2621440,
  q 4375439 10485760,
  q 2187721 5242880,
  q 875089 2097152,
  q 546931 1310720,
  q 4375451 10485760,
  q 2187727 5242880,
  q 4375457 10485760,
  q 218773 524288,
  q 4375463 10485760,
  q 2187733 5242880,
  q 4375469 10485760,
  q 273467 655360,
  q 875095 2097152,
  q 2187739 5242880,
  q 4375481 10485760,
  q 1093871 2621440,
  q 4375487 10485760,
  q 437549 1048576,
  q 4375493 10485760,
  q 546937 1310720,
  q 4375499 10485760,
  q 2187751 5242880,
  q 875101 2097152,
  q 1093877 2621440,
  q 4375511 10485760,
  q 2187757 5242880,
  q 4375517 10485760,
  q 27347 65536,
  q 4375523 10485760,
  q 2187763 5242880,
  q 4375529 10485760,
  q 1093883 2621440,
  q 875107 2097152,
  q 2187769 5242880,
  q 4375541 10485760,
  q 546943 1310720,
  q 4375547 10485760,
  q 437555 1048576,
  q 4375553 10485760,
  q 1093889 2621440,
  q 4375559 10485760,
  q 2187781 5242880,
  q 875113 2097152,
  q 273473 655360,
  q 4375571 10485760,
  q 2187787 5242880,
  q 4375577 10485760,
  q 218779 524288,
  q 4375583 10485760,
  q 2187793 5242880,
  q 4375589 10485760,
  q 546949 1310720,
  q 875119 2097152,
  q 2187799 5242880,
  q 4375601 10485760,
  q 1093901 2621440,
  q 4375607 10485760,
  q 437561 1048576,
  q 4375613 10485760,
  q 68369 163840,
  q 4375619 10485760,
  q 2187811 5242880,
  q 875125 2097152,
  q 1093907 2621440,
  q 4375631 10485760,
  q 2187817 5242880,
  q 4375637 10485760,
  q 109391 262144,
  q 4375643 10485760,
  q 2187823 5242880,
  q 4375649 10485760,
  q 1093913 2621440,
  q 875131 2097152,
  q 2187829 5242880,
  q 4375661 10485760,
  q 273479 655360,
  q 4375667 10485760,
  q 437567 1048576,
  q 4375673 10485760,
  q 1093919 2621440,
  q 4375679 10485760,
  q 2187841 5242880,
  q 875137 2097152,
  q 546961 1310720,
  q 4375691 10485760,
  q 2187847 5242880,
  q 4375697 10485760,
  q 218785 524288,
  q 4375703 10485760,
  q 2187853 5242880,
  q 4375709 10485760,
  q 136741 327680,
  q 875143 2097152,
  q 2187859 5242880,
  q 4375721 10485760,
  q 1093931 2621440,
  q 4375727 10485760,
  q 437573 1048576,
  q 4375733 10485760,
  q 546967 1310720,
  q 4375739 10485760,
  q 2187871 5242880,
  q 875149 2097152,
  q 1093937 2621440,
  q 4375751 10485760,
  q 2187877 5242880,
  q 4375757 10485760,
  q 54697 131072,
  q 4375763 10485760,
  q 2187883 5242880,
  q 4375769 10485760,
  q 1093943 2621440,
  q 875155 2097152,
  q 2187889 5242880,
  q 4375781 10485760,
  q 546973 1310720,
  q 4375787 10485760,
  q 437579 1048576,
  q 4375793 10485760,
  q 1093949 2621440,
  q 4375799 10485760,
  q 2187901 5242880,
  q 875161 2097152,
  q 17093 40960,
  q 4375811 10485760,
  q 2187907 5242880,
  q 4375817 10485760,
  q 218791 524288,
  q 4375823 10485760,
  q 2187913 5242880,
  q 4375829 10485760,
  q 546979 1310720,
  q 875167 2097152,
  q 2187919 5242880,
  q 4375841 10485760,
  q 1093961 2621440,
  q 4375847 10485760,
  q 437585 1048576,
  q 4375853 10485760,
  q 273491 655360,
  q 4375859 10485760,
  q 2187931 5242880,
  q 875173 2097152,
  q 1093967 2621440,
  q 4375871 10485760,
  q 2187937 5242880,
  q 4375877 10485760,
  q 109397 262144,
  q 4375883 10485760,
  q 2187943 5242880,
  q 4375889 10485760,
  q 1093973 2621440,
  q 875179 2097152,
  q 2187949 5242880,
  q 4375901 10485760,
  q 136747 327680,
  q 4375907 10485760,
  q 437591 1048576,
  q 4375913 10485760,
  q 1093979 2621440,
  q 4375919 10485760,
  q 2187961 5242880,
  q 875185 2097152,
  q 546991 1310720,
  q 4375931 10485760,
  q 2187967 5242880,
  q 4375937 10485760,
  q 218797 524288,
  q 4375943 10485760,
  q 2187973 5242880,
  q 4375949 10485760,
  q 273497 655360,
  q 875191 2097152,
  q 2187979 5242880,
  q 4375961 10485760,
  q 1093991 2621440,
  q 4375967 10485760,
  q 437597 1048576,
  q 4375973 10485760,
  q 546997 1310720,
  q 4375979 10485760,
  q 2187991 5242880,
  q 875197 2097152,
  q 1093997 2621440,
  q 4375991 10485760,
  q 2187997 5242880,
  q 4375997 10485760,
  q 13675 32768,
  q 4376003 10485760,
  q 2188003 5242880,
  q 4376009 10485760,
  q 1094003 2621440,
  q 875203 2097152,
  q 2188009 5242880,
  q 4376021 10485760,
  q 547003 1310720,
  q 4376027 10485760,
  q 437603 1048576,
  q 4376033 10485760,
  q 1094009 2621440,
  q 4376039 10485760,
  q 2188021 5242880,
  q 875209 2097152,
  q 273503 655360,
  q 4376051 10485760,
  q 2188027 5242880,
  q 4376057 10485760,
  q 218803 524288,
  q 4376063 10485760,
  q 2188033 5242880,
  q 4376069 10485760,
  q 547009 1310720,
  q 875215 2097152,
  q 2188039 5242880,
  q 4376081 10485760,
  q 1094021 2621440,
  q 4376087 10485760,
  q 437609 1048576,
  q 4376093 10485760,
  q 136753 327680,
  q 4376099 10485760,
  q 2188051 5242880,
  q 875221 2097152,
  q 1094027 2621440,
  q 4376111 10485760,
  q 2188057 5242880,
  q 4376117 10485760,
  q 109403 262144,
  q 4376123 10485760,
  q 2188063 5242880,
  q 4376129 10485760,
  q 1094033 2621440,
  q 875227 2097152,
  q 2188069 5242880,
  q 4376141 10485760,
  q 273509 655360,
  q 4376147 10485760,
  q 437615 1048576,
  q 4376153 10485760,
  q 1094039 2621440,
  q 4376159 10485760,
  q 2188081 5242880,
  q 875233 2097152,
  q 547021 1310720,
  q 4376171 10485760,
  q 2188087 5242880,
  q 4376177 10485760,
  q 218809 524288,
  q 4376183 10485760,
  q 2188093 5242880,
  q 4376189 10485760,
  q 34189 81920,
  q 875239 2097152,
  q 2188099 5242880,
  q 4376201 10485760,
  q 1094051 2621440,
  q 4376207 10485760,
  q 437621 1048576,
  q 4376213 10485760,
  q 547027 1310720,
  q 4376219 10485760,
  q 2188111 5242880,
  q 875245 2097152,
  q 1094057 2621440,
  q 4376231 10485760,
  q 2188117 5242880,
  q 4376237 10485760,
  q 54703 131072,
  q 4376243 10485760,
  q 2188123 5242880,
  q 4376249 10485760,
  q 1094063 2621440,
  q 875251 2097152,
  q 2188129 5242880,
  q 4376261 10485760,
  q 547033 1310720,
  q 4376267 10485760,
  q 437627 1048576,
  q 4376273 10485760,
  q 1094069 2621440,
  q 4376279 10485760,
  q 2188141 5242880,
  q 875257 2097152,
  q 136759 327680,
  q 4376291 10485760,
  q 2188147 5242880,
  q 4376297 10485760,
  q 218815 524288,
  q 4376303 10485760,
  q 2188153 5242880,
  q 4376309 10485760,
  q 547039 1310720,
  q 875263 2097152,
  q 2188159 5242880,
  q 4376321 10485760,
  q 1094081 2621440,
  q 4376327 10485760,
  q 437633 1048576,
  q 4376333 10485760,
  q 273521 655360,
  q 4376339 10485760,
  q 2188171 5242880,
  q 875269 2097152,
  q 1094087 2621440,
  q 4376351 10485760,
  q 2188177 5242880,
  q 4376357 10485760,
  q 109409 262144,
  q 4376363 10485760,
  q 2188183 5242880,
  q 4376369 10485760,
  q 1094093 2621440,
  q 875275 2097152
]

theorem cover7_ok :
    checkCover (q 8030906143 10000000000) (q 875275 2097152) (q 874975 2097152) cover7 = true := by
  decide +kernel

theorem cover7_sound : ∀ σ ∈ Set.Icc (((q 874975 2097152) : ℚ) : ℝ) (((q 875275 2097152) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover7_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover8.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 8 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [875275/2097152, 875575/2097152] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `875275/2097152`. -/
def cover8 : List ℚ := [
  q 2188189 5242880,
  q 4376381 10485760,
  q 68381 163840,
  q 4376387 10485760,
  q 437639 1048576,
  q 4376393 10485760,
  q 1094099 2621440,
  q 4376399 10485760,
  q 2188201 5242880,
  q 875281 2097152,
  q 547051 1310720,
  q 4376411 10485760,
  q 2188207 5242880,
  q 4376417 10485760,
  q 218821 524288,
  q 4376423 10485760,
  q 2188213 5242880,
  q 4376429 10485760,
  q 273527 655360,
  q 875287 2097152,
  q 2188219 5242880,
  q 4376441 10485760,
  q 1094111 2621440,
  q 4376447 10485760,
  q 437645 1048576,
  q 4376453 10485760,
  q 547057 1310720,
  q 4376459 10485760,
  q 2188231 5242880,
  q 875293 2097152,
  q 1094117 2621440,
  q 4376471 10485760,
  q 2188237 5242880,
  q 4376477 10485760,
  q 27353 65536,
  q 4376483 10485760,
  q 2188243 5242880,
  q 4376489 10485760,
  q 1094123 2621440,
  q 875299 2097152,
  q 2188249 5242880,
  q 4376501 10485760,
  q 547063 1310720,
  q 4376507 10485760,
  q 437651 1048576,
  q 4376513 10485760,
  q 1094129 2621440,
  q 4376519 10485760,
  q 2188261 5242880,
  q 875305 2097152,
  q 273533 655360,
  q 4376531 10485760,
  q 2188267 5242880,
  q 4376537 10485760,
  q 218827 524288,
  q 4376543 10485760,
  q 2188273 5242880,
  q 4376549 10485760,
  q 547069 1310720,
  q 875311 2097152,
  q 2188279 5242880,
  q 4376561 10485760,
  q 1094141 2621440,
  q 4376567 10485760,
  q 437657 1048576,
  q 4376573 10485760,
  q 2137 5120,
  q 4376579 10485760,
  q 2188291 5242880,
  q 875317 2097152,
  q 1094147 2621440,
  q 4376591 10485760,
  q 2188297 5242880,
  q 4376597 10485760,
  q 109415 262144,
  q 4376603 10485760,
  q 2188303 5242880,
  q 4376609 10485760,
  q 1094153 2621440,
  q 875323 2097152,
  q 2188309 5242880,
  q 4376621 10485760,
  q 273539 655360,
  q 4376627 10485760,
  q 437663 1048576,
  q 4376633 10485760,
  q 1094159 2621440,
  q 4376639 10485760,
  q 2188321 5242880,
  q 875329 2097152,
  q 547081 1310720,
  q 4376651 10485760,
  q 2188327 5242880,
  q 4376657 10485760,
  q 218833 524288,
  q 4376663 10485760,
  q 2188333 5242880,
  q 4376669 10485760,
  q 136771 327680,
  q 875335 2097152,
  q 2188339 5242880,
  q 4376681 10485760,
  q 1094171 2621440,
  q 4376687 10485760,
  q 437669 1048576,
  q 4376693 10485760,
  q 547087 1310720,
  q 4376699 10485760,
  q 2188351 5242880,
  q 875341 2097152,
  q 1094177 2621440,
  q 4376711 10485760,
  q 2188357 5242880,
  q 4376717 10485760,
  q 54709 131072,
  q 4376723 10485760,
  q 2188363 5242880,
  q 4376729 10485760,
  q 1094183 2621440,
  q 875347 2097152,
  q 2188369 5242880,
  q 4376741 10485760,
  q 547093 1310720,
  q 4376747 10485760,
  q 437675 1048576,
  q 4376753 10485760,
  q 1094189 2621440,
  q 4376759 10485760,
  q 2188381 5242880,
  q 875353 2097152,
  q 68387 163840,
  q 4376771 10485760,
  q 2188387 5242880,
  q 4376777 10485760,
  q 218839 524288,
  q 4376783 10485760,
  q 2188393 5242880,
  q 4376789 10485760,
  q 547099 1310720,
  q 875359 2097152,
  q 2188399 5242880,
  q 4376801 10485760,
  q 1094201 2621440,
  q 4376807 10485760,
  q 437681 1048576,
  q 4376813 10485760,
  q 273551 655360,
  q 4376819 10485760,
  q 2188411 5242880,
  q 875365 2097152,
  q 1094207 2621440,
  q 4376831 10485760,
  q 2188417 5242880,
  q 4376837 10485760,
  q 109421 262144,
  q 4376843 10485760,
  q 2188423 5242880,
  q 4376849 10485760,
  q 1094213 2621440,
  q 875371 2097152,
  q 2188429 5242880,
  q 4376861 10485760,
  q 136777 327680,
  q 4376867 10485760,
  q 437687 1048576,
  q 4376873 10485760,
  q 1094219 2621440,
  q 4376879 10485760,
  q 2188441 5242880,
  q 875377 2097152,
  q 547111 1310720,
  q 4376891 10485760,
  q 2188447 5242880,
  q 4376897 10485760,
  q 218845 524288,
  q 4376903 10485760,
  q 2188453 5242880,
  q 4376909 10485760,
  q 273557 655360,
  q 875383 2097152,
  q 2188459 5242880,
  q 4376921 10485760,
  q 1094231 2621440,
  q 4376927 10485760,
  q 437693 1048576,
  q 4376933 10485760,
  q 547117 1310720,
  q 4376939 10485760,
  q 2188471 5242880,
  q 875389 2097152,
  q 1094237 2621440,
  q 4376951 10485760,
  q 2188477 5242880,
  q 4376957 10485760,
  q 6839 16384,
  q 4376963 10485760,
  q 2188483 5242880,
  q 4376969 10485760,
  q 1094243 2621440,
  q 875395 2097152,
  q 2188489 5242880,
  q 4376981 10485760,
  q 547123 1310720,
  q 4376987 10485760,
  q 437699 1048576,
  q 4376993 10485760,
  q 1094249 2621440,
  q 4376999 10485760,
  q 2188501 5242880,
  q 875401 2097152,
  q 273563 655360,
  q 4377011 10485760,
  q 2188507 5242880,
  q 4377017 10485760,
  q 218851 524288,
  q 4377023 10485760,
  q 2188513 5242880,
  q 4377029 10485760,
  q 547129 1310720,
  q 875407 2097152,
  q 2188519 5242880,
  q 4377041 10485760,
  q 1094261 2621440,
  q 4377047 10485760,
  q 437705 1048576,
  q 4377053 10485760,
  q 136783 327680,
  q 4377059 10485760,
  q 2188531 5242880,
  q 875413 2097152,
  q 1094267 2621440,
  q 4377071 10485760,
  q 2188537 5242880,
  q 4377077 10485760,
  q 109427 262144,
  q 4377083 10485760,
  q 2188543 5242880,
  q 4377089 10485760,
  q 1094273 2621440,
  q 875419 2097152,
  q 2188549 5242880,
  q 4377101 10485760,
  q 273569 655360,
  q 4377107 10485760,
  q 437711 1048576,
  q 4377113 10485760,
  q 1094279 2621440,
  q 4377119 10485760,
  q 2188561 5242880,
  q 875425 2097152,
  q 547141 1310720,
  q 4377131 10485760,
  q 2188567 5242880,
  q 4377137 10485760,
  q 218857 524288,
  q 4377143 10485760,
  q 2188573 5242880,
  q 4377149 10485760,
  q 68393 163840,
  q 875431 2097152,
  q 2188579 5242880,
  q 4377161 10485760,
  q 1094291 2621440,
  q 4377167 10485760,
  q 437717 1048576,
  q 4377173 10485760,
  q 547147 1310720,
  q 4377179 10485760,
  q 2188591 5242880,
  q 875437 2097152,
  q 1094297 2621440,
  q 4377191 10485760,
  q 2188597 5242880,
  q 4377197 10485760,
  q 54715 131072,
  q 4377203 10485760,
  q 2188603 5242880,
  q 4377209 10485760,
  q 1094303 2621440,
  q 875443 2097152,
  q 2188609 5242880,
  q 4377221 10485760,
  q 547153 1310720,
  q 4377227 10485760,
  q 437723 1048576,
  q 4377233 10485760,
  q 1094309 2621440,
  q 4377239 10485760,
  q 2188621 5242880,
  q 875449 2097152,
  q 136789 327680,
  q 4377251 10485760,
  q 2188627 5242880,
  q 4377257 10485760,
  q 218863 524288,
  q 4377263 10485760,
  q 2188633 5242880,
  q 4377269 10485760,
  q 547159 1310720,
  q 875455 2097152,
  q 2188639 5242880,
  q 4377281 10485760,
  q 1094321 2621440,
  q 4377287 10485760,
  q 437729 1048576,
  q 4377293 10485760,
  q 273581 655360,
  q 4377299 10485760,
  q 2188651 5242880,
  q 875461 2097152,
  q 1094327 2621440,
  q 4377311 10485760,
  q 2188657 5242880,
  q 4377317 10485760,
  q 109433 262144,
  q 4377323 10485760,
  q 2188663 5242880,
  q 4377329 10485760,
  q 1094333 2621440,
  q 875467 2097152,
  q 2188669 5242880,
  q 4377341 10485760,
  q 17099 40960,
  q 4377347 10485760,
  q 437735 1048576,
  q 4377353 10485760,
  q 1094339 2621440,
  q 4377359 10485760,
  q 2188681 5242880,
  q 875473 2097152,
  q 547171 1310720,
  q 4377371 10485760,
  q 2188687 5242880,
  q 4377377 10485760,
  q 218869 524288,
  q 4377383 10485760,
  q 2188693 5242880,
  q 4377389 10485760,
  q 273587 655360,
  q 875479 2097152,
  q 2188699 5242880,
  q 4377401 10485760,
  q 1094351 2621440,
  q 4377407 10485760,
  q 437741 1048576,
  q 4377413 10485760,
  q 547177 1310720,
  q 4377419 10485760,
  q 2188711 5242880,
  q 875485 2097152,
  q 1094357 2621440,
  q 4377431 10485760,
  q 2188717 5242880,
  q 4377437 10485760,
  q 27359 65536,
  q 4377443 10485760,
  q 2188723 5242880,
  q 4377449 10485760,
  q 1094363 2621440,
  q 875491 2097152,
  q 2188729 5242880,
  q 4377461 10485760,
  q 547183 1310720,
  q 4377467 10485760,
  q 437747 1048576,
  q 4377473 10485760,
  q 1094369 2621440,
  q 4377479 10485760,
  q 2188741 5242880,
  q 875497 2097152,
  q 273593 655360,
  q 4377491 10485760,
  q 2188747 5242880,
  q 4377497 10485760,
  q 218875 524288,
  q 4377503 10485760,
  q 2188753 5242880,
  q 4377509 10485760,
  q 547189 1310720,
  q 875503 2097152,
  q 2188759 5242880,
  q 4377521 10485760,
  q 1094381 2621440,
  q 4377527 10485760,
  q 437753 1048576,
  q 4377533 10485760,
  q 68399 163840,
  q 4377539 10485760,
  q 2188771 5242880,
  q 875509 2097152,
  q 1094387 2621440,
  q 4377551 10485760,
  q 2188777 5242880,
  q 4377557 10485760,
  q 109439 262144,
  q 4377563 10485760,
  q 2188783 5242880,
  q 4377569 10485760,
  q 1094393 2621440,
  q 875515 2097152,
  q 2188789 5242880,
  q 4377581 10485760,
  q 273599 655360,
  q 4377587 10485760,
  q 437759 1048576,
  q 4377593 10485760,
  q 1094399 2621440,
  q 4377599 10485760,
  q 2188801 5242880,
  q 875521 2097152,
  q 547201 1310720,
  q 4377611 10485760,
  q 2188807 5242880,
  q 4377617 10485760,
  q 218881 524288,
  q 4377623 10485760,
  q 2188813 5242880,
  q 4377629 10485760,
  q 136801 327680,
  q 875527 2097152,
  q 2188819 5242880,
  q 4377641 10485760,
  q 1094411 2621440,
  q 4377647 10485760,
  q 437765 1048576,
  q 4377653 10485760,
  q 547207 1310720,
  q 4377659 10485760,
  q 2188831 5242880,
  q 875533 2097152,
  q 1094417 2621440,
  q 4377671 10485760,
  q 2188837 5242880,
  q 4377677 10485760,
  q 54721 131072,
  q 4377683 10485760,
  q 2188843 5242880,
  q 4377689 10485760,
  q 1094423 2621440,
  q 875539 2097152,
  q 2188849 5242880,
  q 4377701 10485760,
  q 547213 1310720,
  q 4377707 10485760,
  q 437771 1048576,
  q 4377713 10485760,
  q 1094429 2621440,
  q 4377719 10485760,
  q 2188861 5242880,
  q 875545 2097152,
  q 34201 81920,
  q 4377731 10485760,
  q 2188867 5242880,
  q 4377737 10485760,
  q 218887 524288,
  q 4377743 10485760,
  q 2188873 5242880,
  q 4377749 10485760,
  q 547219 1310720,
  q 875551 2097152,
  q 2188879 5242880,
  q 4377761 10485760,
  q 1094441 2621440,
  q 4377767 10485760,
  q 437777 1048576,
  q 4377773 10485760,
  q 273611 655360,
  q 4377779 10485760,
  q 2188891 5242880,
  q 875557 2097152,
  q 1094447 2621440,
  q 4377791 10485760,
  q 2188897 5242880,
  q 4377797 10485760,
  q 109445 262144,
  q 4377803 10485760,
  q 2188903 5242880,
  q 4377809 10485760,
  q 1094453 2621440,
  q 875563 2097152,
  q 2188909 5242880,
  q 4377821 10485760,
  q 136807 327680,
  q 4377827 10485760,
  q 437783 1048576,
  q 4377833 10485760,
  q 1094459 2621440,
  q 4377839 10485760,
  q 2188921 5242880,
  q 875569 2097152,
  q 547231 1310720,
  q 4377851 10485760,
  q 2188927 5242880,
  q 4377857 10485760,
  q 218893 524288,
  q 4377863 10485760,
  q 2188933 5242880,
  q 4377869 10485760,
  q 273617 655360,
  q 875575 2097152
]

theorem cover8_ok :
    checkCover (q 8030906143 10000000000) (q 875575 2097152) (q 875275 2097152) cover8 = true := by
  decide +kernel

theorem cover8_sound : ∀ σ ∈ Set.Icc (((q 875275 2097152) : ℚ) : ℝ) (((q 875575 2097152) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover8_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSCover9.lean <==
import MaxLeafFormal.RSCheck

/-!
# RS closed-form rate: cover 1, chunk 9 (generated)

Generated by `formal/scripts/export_rs_cover.py` (bisection as in
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py`,
SHA-256 `6ea21466e9a6f7153bafd754cbc8d0cdea78ef1c6f83ec9b25309d6aec87643e`).
500 intervals covering [875575/2097152, 875875/2097152] for the target 8030906143/10000000000.
Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSRate

/-- The right ends of the intervals, starting from `875575/2097152`. -/
def cover9 : List ℚ := [
  q 2188939 5242880,
  q 4377881 10485760,
  q 1094471 2621440,
  q 4377887 10485760,
  q 437789 1048576,
  q 4377893 10485760,
  q 547237 1310720,
  q 4377899 10485760,
  q 2188951 5242880,
  q 875581 2097152,
  q 1094477 2621440,
  q 4377911 10485760,
  q 2188957 5242880,
  q 4377917 10485760,
  q 13681 32768,
  q 4377923 10485760,
  q 2188963 5242880,
  q 4377929 10485760,
  q 1094483 2621440,
  q 875587 2097152,
  q 2188969 5242880,
  q 4377941 10485760,
  q 547243 1310720,
  q 4377947 10485760,
  q 437795 1048576,
  q 4377953 10485760,
  q 1094489 2621440,
  q 4377959 10485760,
  q 2188981 5242880,
  q 875593 2097152,
  q 273623 655360,
  q 4377971 10485760,
  q 2188987 5242880,
  q 4377977 10485760,
  q 218899 524288,
  q 4377983 10485760,
  q 2188993 5242880,
  q 4377989 10485760,
  q 547249 1310720,
  q 875599 2097152,
  q 2188999 5242880,
  q 4378001 10485760,
  q 1094501 2621440,
  q 4378007 10485760,
  q 437801 1048576,
  q 4378013 10485760,
  q 136813 327680,
  q 4378019 10485760,
  q 2189011 5242880,
  q 875605 2097152,
  q 1094507 2621440,
  q 4378031 10485760,
  q 2189017 5242880,
  q 4378037 10485760,
  q 109451 262144,
  q 4378043 10485760,
  q 2189023 5242880,
  q 4378049 10485760,
  q 1094513 2621440,
  q 875611 2097152,
  q 2189029 5242880,
  q 4378061 10485760,
  q 273629 655360,
  q 4378067 10485760,
  q 437807 1048576,
  q 4378073 10485760,
  q 1094519 2621440,
  q 4378079 10485760,
  q 2189041 5242880,
  q 875617 2097152,
  q 547261 1310720,
  q 4378091 10485760,
  q 2189047 5242880,
  q 4378097 10485760,
  q 218905 524288,
  q 4378103 10485760,
  q 2189053 5242880,
  q 4378109 10485760,
  q 8551 20480,
  q 875623 2097152,
  q 2189059 5242880,
  q 4378121 10485760,
  q 1094531 2621440,
  q 4378127 10485760,
  q 437813 1048576,
  q 4378133 10485760,
  q 547267 1310720,
  q 4378139 10485760,
  q 2189071 5242880,
  q 875629 2097152,
  q 1094537 2621440,
  q 4378151 10485760,
  q 2189077 5242880,
  q 4378157 10485760,
  q 54727 131072,
  q 4378163 10485760,
  q 2189083 5242880,
  q 4378169 10485760,
  q 1094543 2621440,
  q 875635 2097152,
  q 2189089 5242880,
  q 4378181 10485760,
  q 547273 1310720,
  q 4378187 10485760,
  q 437819 1048576,
  q 4378193 10485760,
  q 1094549 2621440,
  q 4378199 10485760,
  q 2189101 5242880,
  q 875641 2097152,
  q 136819 327680,
  q 4378211 10485760,
  q 2189107 5242880,
  q 4378217 10485760,
  q 218911 524288,
  q 4378223 10485760,
  q 2189113 5242880,
  q 4378229 10485760,
  q 547279 1310720,
  q 875647 2097152,
  q 2189119 5242880,
  q 4378241 10485760,
  q 1094561 2621440,
  q 4378247 10485760,
  q 437825 1048576,
  q 4378253 10485760,
  q 273641 655360,
  q 4378259 10485760,
  q 2189131 5242880,
  q 875653 2097152,
  q 1094567 2621440,
  q 4378271 10485760,
  q 2189137 5242880,
  q 4378277 10485760,
  q 109457 262144,
  q 4378283 10485760,
  q 2189143 5242880,
  q 4378289 10485760,
  q 1094573 2621440,
  q 875659 2097152,
  q 2189149 5242880,
  q 4378301 10485760,
  q 68411 163840,
  q 4378307 10485760,
  q 437831 1048576,
  q 4378313 10485760,
  q 1094579 2621440,
  q 4378319 10485760,
  q 2189161 5242880,
  q 875665 2097152,
  q 547291 1310720,
  q 4378331 10485760,
  q 2189167 5242880,
  q 4378337 10485760,
  q 218917 524288,
  q 4378343 10485760,
  q 2189173 5242880,
  q 4378349 10485760,
  q 273647 655360,
  q 875671 2097152,
  q 2189179 5242880,
  q 4378361 10485760,
  q 1094591 2621440,
  q 4378367 10485760,
  q 437837 1048576,
  q 4378373 10485760,
  q 547297 1310720,
  q 4378379 10485760,
  q 2189191 5242880,
  q 875677 2097152,
  q 1094597 2621440,
  q 4378391 10485760,
  q 2189197 5242880,
  q 4378397 10485760,
  q 27365 65536,
  q 4378403 10485760,
  q 2189203 5242880,
  q 4378409 10485760,
  q 1094603 2621440,
  q 875683 2097152,
  q 2189209 5242880,
  q 4378421 10485760,
  q 547303 1310720,
  q 4378427 10485760,
  q 437843 1048576,
  q 4378433 10485760,
  q 1094609 2621440,
  q 4378439 10485760,
  q 2189221 5242880,
  q 875689 2097152,
  q 273653 655360,
  q 4378451 10485760,
  q 2189227 5242880,
  q 4378457 10485760,
  q 218923 524288,
  q 4378463 10485760,
  q 2189233 5242880,
  q 4378469 10485760,
  q 547309 1310720,
  q 875695 2097152,
  q 2189239 5242880,
  q 4378481 10485760,
  q 1094621 2621440,
  q 4378487 10485760,
  q 437849 1048576,
  q 4378493 10485760,
  q 34207 81920,
  q 4378499 10485760,
  q 2189251 5242880,
  q 875701 2097152,
  q 1094627 2621440,
  q 4378511 10485760,
  q 2189257 5242880,
  q 4378517 10485760,
  q 109463 262144,
  q 4378523 10485760,
  q 2189263 5242880,
  q 4378529 10485760,
  q 1094633 2621440,
  q 875707 2097152,
  q 2189269 5242880,
  q 4378541 10485760,
  q 273659 655360,
  q 4378547 10485760,
  q 437855 1048576,
  q 4378553 10485760,
  q 1094639 2621440,
  q 4378559 10485760,
  q 2189281 5242880,
  q 875713 2097152,
  q 547321 1310720,
  q 4378571 10485760,
  q 2189287 5242880,
  q 4378577 10485760,
  q 218929 524288,
  q 4378583 10485760,
  q 2189293 5242880,
  q 4378589 10485760,
  q 136831 327680,
  q 875719 2097152,
  q 2189299 5242880,
  q 4378601 10485760,
  q 1094651 2621440,
  q 4378607 10485760,
  q 437861 1048576,
  q 4378613 10485760,
  q 547327 1310720,
  q 4378619 10485760,
  q 2189311 5242880,
  q 875725 2097152,
  q 1094657 2621440,
  q 4378631 10485760,
  q 2189317 5242880,
  q 4378637 10485760,
  q 54733 131072,
  q 4378643 10485760,
  q 2189323 5242880,
  q 4378649 10485760,
  q 1094663 2621440,
  q 875731 2097152,
  q 2189329 5242880,
  q 4378661 10485760,
  q 547333 1310720,
  q 4378667 10485760,
  q 437867 1048576,
  q 4378673 10485760,
  q 1094669 2621440,
  q 4378679 10485760,
  q 2189341 5242880,
  q 875737 2097152,
  q 68417 163840,
  q 4378691 10485760,
  q 2189347 5242880,
  q 4378697 10485760,
  q 218935 524288,
  q 4378703 10485760,
  q 2189353 5242880,
  q 4378709 10485760,
  q 547339 1310720,
  q 875743 2097152,
  q 2189359 5242880,
  q 4378721 10485760,
  q 1094681 2621440,
  q 4378727 10485760,
  q 437873 1048576,
  q 4378733 10485760,
  q 273671 655360,
  q 4378739 10485760,
  q 2189371 5242880,
  q 875749 2097152,
  q 1094687 2621440,
  q 4378751 10485760,
  q 2189377 5242880,
  q 4378757 10485760,
  q 109469 262144,
  q 4378763 10485760,
  q 2189383 5242880,
  q 4378769 10485760,
  q 1094693 2621440,
  q 875755 2097152,
  q 2189389 5242880,
  q 4378781 10485760,
  q 136837 327680,
  q 4378787 10485760,
  q 437879 1048576,
  q 4378793 10485760,
  q 1094699 2621440,
  q 4378799 10485760,
  q 2189401 5242880,
  q 875761 2097152,
  q 547351 1310720,
  q 4378811 10485760,
  q 2189407 5242880,
  q 4378817 10485760,
  q 218941 524288,
  q 4378823 10485760,
  q 2189413 5242880,
  q 4378829 10485760,
  q 273677 655360,
  q 875767 2097152,
  q 2189419 5242880,
  q 4378841 10485760,
  q 1094711 2621440,
  q 4378847 10485760,
  q 437885 1048576,
  q 4378853 10485760,
  q 547357 1310720,
  q 4378859 10485760,
  q 2189431 5242880,
  q 875773 2097152,
  q 1094717 2621440,
  q 4378871 10485760,
  q 2189437 5242880,
  q 4378877 10485760,
  q 3421 8192,
  q 4378883 10485760,
  q 2189443 5242880,
  q 4378889 10485760,
  q 1094723 2621440,
  q 875779 2097152,
  q 2189449 5242880,
  q 4378901 10485760,
  q 547363 1310720,
  q 4378907 10485760,
  q 437891 1048576,
  q 4378913 10485760,
  q 1094729 2621440,
  q 4378919 10485760,
  q 2189461 5242880,
  q 875785 2097152,
  q 273683 655360,
  q 4378931 10485760,
  q 2189467 5242880,
  q 4378937 10485760,
  q 218947 524288,
  q 4378943 10485760,
  q 2189473 5242880,
  q 4378949 10485760,
  q 547369 1310720,
  q 875791 2097152,
  q 2189479 5242880,
  q 4378961 10485760,
  q 1094741 2621440,
  q 4378967 10485760,
  q 437897 1048576,
  q 4378973 10485760,
  q 136843 327680,
  q 4378979 10485760,
  q 2189491 5242880,
  q 875797 2097152,
  q 1094747 2621440,
  q 4378991 10485760,
  q 2189497 5242880,
  q 4378997 10485760,
  q 109475 262144,
  q 4379003 10485760,
  q 2189503 5242880,
  q 4379009 10485760,
  q 1094753 2621440,
  q 875803 2097152,
  q 2189509 5242880,
  q 4379021 10485760,
  q 273689 655360,
  q 4379027 10485760,
  q 437903 1048576,
  q 4379033 10485760,
  q 1094759 2621440,
  q 4379039 10485760,
  q 2189521 5242880,
  q 875809 2097152,
  q 547381 1310720,
  q 4379051 10485760,
  q 2189527 5242880,
  q 4379057 10485760,
  q 218953 524288,
  q 4379063 10485760,
  q 2189533 5242880,
  q 4379069 10485760,
  q 68423 163840,
  q 875815 2097152,
  q 2189539 5242880,
  q 4379081 10485760,
  q 1094771 2621440,
  q 4379087 10485760,
  q 437909 1048576,
  q 4379093 10485760,
  q 547387 1310720,
  q 4379099 10485760,
  q 2189551 5242880,
  q 875821 2097152,
  q 1094777 2621440,
  q 4379111 10485760,
  q 2189557 5242880,
  q 4379117 10485760,
  q 54739 131072,
  q 4379123 10485760,
  q 2189563 5242880,
  q 4379129 10485760,
  q 1094783 2621440,
  q 875827 2097152,
  q 2189569 5242880,
  q 4379141 10485760,
  q 547393 1310720,
  q 4379147 10485760,
  q 437915 1048576,
  q 4379153 10485760,
  q 1094789 2621440,
  q 4379159 10485760,
  q 2189581 5242880,
  q 875833 2097152,
  q 136849 327680,
  q 4379171 10485760,
  q 2189587 5242880,
  q 4379177 10485760,
  q 218959 524288,
  q 4379183 10485760,
  q 2189593 5242880,
  q 4379189 10485760,
  q 547399 1310720,
  q 875839 2097152,
  q 2189599 5242880,
  q 4379201 10485760,
  q 1094801 2621440,
  q 4379207 10485760,
  q 437921 1048576,
  q 4379213 10485760,
  q 273701 655360,
  q 4379219 10485760,
  q 2189611 5242880,
  q 875845 2097152,
  q 1094807 2621440,
  q 4379231 10485760,
  q 2189617 5242880,
  q 4379237 10485760,
  q 109481 262144,
  q 4379243 10485760,
  q 2189623 5242880,
  q 4379249 10485760,
  q 1094813 2621440,
  q 875851 2097152,
  q 2189629 5242880,
  q 4379261 10485760,
  q 34213 81920,
  q 4379267 10485760,
  q 437927 1048576,
  q 4379273 10485760,
  q 1094819 2621440,
  q 4379279 10485760,
  q 2189641 5242880,
  q 875857 2097152,
  q 547411 1310720,
  q 4379291 10485760,
  q 2189647 5242880,
  q 4379297 10485760,
  q 218965 524288,
  q 4379303 10485760,
  q 2189653 5242880,
  q 4379309 10485760,
  q 273707 655360,
  q 875863 2097152,
  q 2189659 5242880,
  q 4379321 10485760,
  q 1094831 2621440,
  q 4379327 10485760,
  q 437933 1048576,
  q 4379333 10485760,
  q 547417 1310720,
  q 4379339 10485760,
  q 2189671 5242880,
  q 875869 2097152,
  q 1094837 2621440,
  q 4379351 10485760,
  q 2189677 5242880,
  q 4379357 10485760,
  q 27371 65536,
  q 4379363 10485760,
  q 2189683 5242880,
  q 4379369 10485760,
  q 1094843 2621440,
  q 875875 2097152
]

theorem cover9_ok :
    checkCover (q 8030906143 10000000000) (q 875875 2097152) (q 875575 2097152) cover9 = true := by
  decide +kernel

theorem cover9_sound : ∀ σ ∈ Set.Icc (((q 875575 2097152) : ℚ) : ℝ) (((q 875875 2097152) : ℚ) : ℝ),
    rsF σ ≤ (((q 8030906143 10000000000) : ℚ) : ℝ) :=
  checkCover_sound cover9_ok

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSRate.lean <==
import MaxLeafFormal.RSCover0
import MaxLeafFormal.RSCover1
import MaxLeafFormal.RSCover2
import MaxLeafFormal.RSCover3
import MaxLeafFormal.RSCover4
import MaxLeafFormal.RSCover5
import MaxLeafFormal.RSCover6
import MaxLeafFormal.RSCover7
import MaxLeafFormal.RSCover8
import MaxLeafFormal.RSCover9
import MaxLeafFormal.RSCover10
import MaxLeafFormal.RSCover11
import MaxLeafFormal.RSCover12
import MaxLeafFormal.RSCover13
import MaxLeafFormal.RSCover14
import MaxLeafFormal.RSCover15
import MaxLeafFormal.RSCover16
import MaxLeafFormal.RSCover17
import MaxLeafFormal.RSCover18
import MaxLeafFormal.RSCover19
import MaxLeafFormal.RSCover20
import MaxLeafFormal.RSCover21

/-!
# RS: the closed-form rate (`prop:rs-rate`(c)) and the constants of `thm:rs`

`F*(1) = 0` and the identification of `eq:rs-F` with `F*` of `eq:co-Fstar` for `β = 1`,
`ρ = 1/σ`; (c) `F*(σ) ≤ log 1.744835` on `(0, 1]`, `F*(σ) ≤ 0.7807` on `(0, 0.31]`,
`F*(σ) ≤ 0.7802` on `[0.54, 1]`; and `ω_RS = 0.80309062 > log 1.744835`,
`2^{ω_RS} = 1.744835… < 1.7449` (proof of `thm:rs`).

The interval covers are the generated modules `RSCover0` … `RSCover21`
(`formal/scripts/export_rs_cover.py`): chunks 0–19 cover `[1/5, 4/5]` for the target
`0.8030906143 < log 1.744835`, chunk 20 covers `[0.15, 0.31]` for `0.7807`, chunk 21 covers
`[0.54, 0.8]` for `0.7802`. Outside `[1/5, 4/5]`, `F* ≤ H ≤ H(1/5) < 0.73` (proof of (c)), with
`H(1/5)` enclosed by `Enclose.H2Q`.
-/

namespace MaxLeafFormal.RSRate

open Enclose

theorem rsF_one : rsF 1 = 0 := by
  simp [rsF, MLS.H2]

/-- `x < 2 ^ x` for `x ≥ 0`. -/
theorem lt_two_rpow {x : ℝ} (hx : 0 ≤ x) : x < (2:ℝ) ^ x := by
  set n := ⌊x⌋₊ with hn
  have h1 : x < (n : ℝ) + 1 := Nat.lt_floor_add_one x
  have h2 : ((n + 1 : ℕ) : ℝ) ≤ ((2 ^ n : ℕ) : ℝ) := by exact_mod_cast Nat.lt_two_pow_self
  have h3 : (2:ℝ) ^ (n : ℝ) ≤ (2:ℝ) ^ x :=
    Real.rpow_le_rpow_of_exponent_le (by norm_num) (Nat.floor_le hx)
  rw [Real.rpow_natCast] at h3
  push_cast at h2
  linarith

theorem rsF_eq_Fstar {σ : ℝ} (hσ : σ ∈ Set.Ioo (0:ℝ) 1) : rsF σ = MLS.Fstar σ 1 σ⁻¹ := by
  obtain ⟨h0, h1⟩ := hσ
  have hlt : (2:ℝ) ^ (-σ⁻¹) < σ := by
    have hpos : (0:ℝ) < (2:ℝ) ^ σ⁻¹ := Real.rpow_pos_of_pos (by norm_num) _
    have key := lt_two_rpow (inv_pos.mpr h0).le
    rw [Real.rpow_neg (by norm_num), inv_lt_comm₀ hpos h0]
    exact key
  unfold MLS.Fstar rsF
  rw [show -1 / σ = -σ⁻¹ by ring]
  split_ifs with h
  · exact absurd h (not_le.mpr hlt)
  · rw [mul_inv_cancel₀ h0.ne']
    ring

/-- `F* ≤ H` on `(0, 1)`. -/
theorem rsF_le_H2 {σ : ℝ} (h0 : 0 < σ) (h1 : σ < 1) : rsF σ ≤ MLS.H2 σ := by
  have hp0 : (0:ℝ) ≤ (2:ℝ) ^ (-1 / σ) := Real.rpow_nonneg (by norm_num) _
  have hp1 : (2:ℝ) ^ (-1 / σ) ≤ 1 :=
    Real.rpow_le_one_of_one_le_of_nonpos (by norm_num) (by rw [neg_div]; exact neg_nonpos.mpr (by positivity))
  have hl : Real.logb 2 (1 - (2:ℝ) ^ (-1 / σ)) ≤ 0 :=
    Real.logb_nonpos (by norm_num) (by linarith) (by linarith)
  unfold rsF
  nlinarith

/-- `H(1/5) < 0.73`. -/
theorem H2_fifth : MLS.H2 (1 / 5) < 73 / 100 := by
  have h := (H2Q_sound (x := 1 / 5) (by norm_num) (by norm_num) 40 48).2
  have hc : (H2Q (1 / 5) 40 48).hi < 73 / 100 := by decide +kernel
  have hc' : (((H2Q (1 / 5) 40 48).hi : ℚ) : ℝ) < ((73 / 100 : ℚ) : ℝ) := by exact_mod_cast hc
  push_cast at h hc'
  linarith

/-- Outside `[1/5, 4/5]`: `F*(σ) ≤ H(σ) ≤ H(1/5) < 0.73`. -/
theorem rsF_outside {σ : ℝ} (h0 : 0 < σ) (h1 : σ < 1) (h : σ ≤ 1 / 5 ∨ 4 / 5 ≤ σ) :
    rsF σ < 73 / 100 := by
  have hH : MLS.H2 σ ≤ MLS.H2 (1 / 5) := by
    unfold MLS.H2
    have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
    apply div_le_div_of_nonneg_right _ hlog2.le
    rcases h with h | h
    · exact Real.binEntropy_strictMonoOn.monotoneOn ⟨h0.le, by linarith⟩
        ⟨by norm_num, by norm_num⟩ h
    · rw [← Real.binEntropy_one_sub σ]
      exact Real.binEntropy_strictMonoOn.monotoneOn ⟨by linarith, by linarith⟩
        ⟨by norm_num, by norm_num⟩ (by linarith)
  linarith [rsF_le_H2 h0 h1, H2_fifth]

/-- Constants for the proof of `thm:rs`. -/
theorem rs_constants :
    Real.logb 2 (1744835/10^6) < 80309062/10^8 ∧
    (1744835/10^6 : ℝ) ≤ (2:ℝ) ^ (80309062/10^8 : ℝ) ∧ (2:ℝ) ^ (80309062/10^8 : ℝ) < 1744836/10^6 := by
  have hL := (log2Q_sound (q := 1744835 / 10 ^ 6) (by norm_num) 50 64).2
  have hc1 : (log2Q (1744835 / 10 ^ 6) 50 64).hi < 80309062 / 10 ^ 8 := by decide +kernel
  have hP := pow2Q_sound (80309062 / 10 ^ 8) 50 64
  have hc2 : 1744835 / 10 ^ 6 ≤ (pow2Q (80309062 / 10 ^ 8) 50 64).lo := by decide +kernel
  have hc3 : (pow2Q (80309062 / 10 ^ 8) 50 64).hi < 1744836 / 10 ^ 6 := by decide +kernel
  have hc1' : (((log2Q (1744835 / 10 ^ 6) 50 64).hi : ℚ) : ℝ) < ((80309062 / 10 ^ 8 : ℚ) : ℝ) := by
    exact_mod_cast hc1
  have hc2' : ((1744835 / 10 ^ 6 : ℚ) : ℝ) ≤ (((pow2Q (80309062 / 10 ^ 8) 50 64).lo : ℚ) : ℝ) := by
    exact_mod_cast hc2
  have hc3' : (((pow2Q (80309062 / 10 ^ 8) 50 64).hi : ℚ) : ℝ) < ((1744836 / 10 ^ 6 : ℚ) : ℝ) := by
    exact_mod_cast hc3
  obtain ⟨hP1, hP2⟩ := hP
  push_cast at hL hc1' hc2' hc3' hP1 hP2
  exact ⟨by linarith, by linarith, by linarith⟩

/-- The target of cover 1 lies below `log 1.744835`. -/
theorem T1_lt : ((q 8030906143 10000000000 : ℚ) : ℝ) < Real.logb 2 (1744835/10^6) := by
  have hL := (log2Q_sound (q := 1744835 / 10 ^ 6) (by norm_num) 50 64).1
  have hc : q 8030906143 10000000000 < (log2Q (1744835 / 10 ^ 6) 50 64).lo := by
    unfold q; decide +kernel
  have hc' : ((q 8030906143 10000000000 : ℚ) : ℝ) < (((log2Q (1744835 / 10 ^ 6) 50 64).lo : ℚ) : ℝ) := by
    exact_mod_cast hc
  push_cast at hL hc' ⊢
  linarith


theorem Icc_join {P : ℝ → Prop} {a b c : ℝ} (h1 : ∀ σ ∈ Set.Icc a b, P σ)
    (h2 : ∀ σ ∈ Set.Icc b c, P σ) : ∀ σ ∈ Set.Icc a c, P σ := by
  intro σ hσ
  rcases le_total σ b with h | h
  · exact h1 σ ⟨hσ.1, h⟩
  · exact h2 σ ⟨h, hσ.2⟩

/-- Cover 1: `F* ≤ 0.8030906143` on `[1/5, 4/5]`. -/
theorem cover_one : ∀ σ ∈ Set.Icc ((q 1 5 : ℚ) : ℝ) ((q 4 5 : ℚ) : ℝ),
    rsF σ ≤ ((q 8030906143 10000000000 : ℚ) : ℝ) :=
  Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (Icc_join (cover0_sound) cover1_sound) cover2_sound) cover3_sound) cover4_sound) cover5_sound) cover6_sound) cover7_sound) cover8_sound) cover9_sound) cover10_sound) cover11_sound) cover12_sound) cover13_sound) cover14_sound) cover15_sound) cover16_sound) cover17_sound) cover18_sound) cover19_sound

theorem rs_rate_c :
    (∀ σ ∈ Set.Ioc (0:ℝ) 1, rsF σ ≤ Real.logb 2 (1744835/10^6)) ∧
    (∀ σ ∈ Set.Ioc (0:ℝ) (31/100), rsF σ ≤ 7807/10^4) ∧
    (∀ σ ∈ Set.Icc (54/100 : ℝ) 1, rsF σ ≤ 7802/10^4) := by
  have hT1 := T1_lt
  have hq : ∀ a b : ℕ, ((q a b : ℚ) : ℝ) = (a : ℝ) / b := fun a b => by unfold q; push_cast; rfl
  have c1 := cover_one
  have c2 := cover20_sound
  have c3 := cover21_sound
  simp only [hq] at c1 c2 c3 hT1
  norm_num at c1 c2 c3 hT1
  refine ⟨?_, ?_, ?_⟩
  · rintro σ ⟨h0, h1⟩
    rcases h1.lt_or_eq with h1 | rfl
    · by_cases hin : 1 / 5 ≤ σ ∧ σ ≤ 4 / 5
      · linarith [c1 σ (by linarith [hin.1]) (by linarith [hin.2])]
      · have := rsF_outside h0 h1 (by
          rcases not_and_or.mp hin with h | h
          · exact Or.inl (by linarith [not_le.mp h])
          · exact Or.inr (by linarith [not_le.mp h]))
        linarith
    · rw [rsF_one]; linarith
  · rintro σ ⟨h0, h1⟩
    by_cases hin : 15 / 100 ≤ σ
    · exact (c2 σ (by linarith) (by linarith)).trans (by norm_num)
    · have := rsF_outside h0 (by linarith) (Or.inl (by linarith [not_le.mp hin]))
      linarith
  · rintro σ ⟨h0, h1⟩
    rcases h1.lt_or_eq with h1 | rfl
    · by_cases hin : σ ≤ 4 / 5
      · exact (c3 σ (by linarith) (by linarith)).trans (by norm_num)
      · have := rsF_outside (by linarith) h1 (Or.inr (by linarith [not_le.mp hin]))
        linarith
    · rw [rsF_one]; norm_num

end MaxLeafFormal.RSRate


==> anc/formal/MaxLeafFormal/RSRateAB.lean <==
import MaxLeafFormal.RSRate

/-!
# RS: parts (a) and (b) of `prop:rs-rate`

The function `f_σ` and the minimiser `τ*` of `sec:rs`, parts (a) and (b) of `prop:rs-rate`, the
minimum value of `f_σ` and the base `2^{F*(σ)}` in closed form, with the denominator of the base as in
`sec:aprime`.

The link lemmas `rsfσ_eq_fσ` and `rsTau_eq_τstar` come before `rs_rate_a`, whose proof uses them.
-/

namespace MaxLeafFormal.RSRateAB

open MaxLeafFormal.RSRate

/-- `f_σ(τ) = H(τ) - σ H(τ/σ) + 1 - τ/σ`. -/
noncomputable def rsfσ (σ τ : ℝ) : ℝ := MLS.H2 τ - σ * MLS.H2 (τ / σ) + 1 - τ / σ

/-- `τ*(σ) = (σ - 2^{-1/σ}) / (1 - 2^{-1/σ})` (`prop:rs-rate`(a)). -/
noncomputable def rsTau (σ : ℝ) : ℝ := (σ - (2:ℝ) ^ (-1 / σ)) / (1 - (2:ℝ) ^ (-1 / σ))

/-- `0 < 2^{-1/σ} < σ < 1` on `(0, 1)`. -/
theorem two_rpow_bounds {σ : ℝ} (hσ : σ ∈ Set.Ioo (0:ℝ) 1) :
    0 < (2:ℝ) ^ (-1 / σ) ∧ (2:ℝ) ^ (-1 / σ) < σ := by
  obtain ⟨h0, _⟩ := hσ
  refine ⟨Real.rpow_pos_of_pos (by norm_num) _, ?_⟩
  have hpos : (0:ℝ) < (2:ℝ) ^ σ⁻¹ := Real.rpow_pos_of_pos (by norm_num) _
  have key := lt_two_rpow (inv_pos.mpr h0).le
  rw [show -1 / σ = -σ⁻¹ by ring, Real.rpow_neg (by norm_num), inv_lt_comm₀ hpos h0]
  exact key

/-! Further lemmas, needed by the proofs of the main theorems. -/

theorem rsfσ_eq_fσ (σ : ℝ) : rsfσ σ = MLS.fσ σ 1 σ⁻¹ := by
  funext τ
  simp only [rsfσ, MLS.fσ]
  ring

theorem rsTau_eq_τstar {σ : ℝ} (hσ : σ ∈ Set.Ioo (0:ℝ) 1) : rsTau σ = MLS.τstar σ σ⁻¹ := by
  have hlt := (two_rpow_bounds hσ).2
  unfold MLS.τstar rsTau
  rw [show -1 / σ = -σ⁻¹ by ring] at hlt ⊢
  split_ifs with h
  · exact absurd h (not_le.mpr hlt)
  · rfl

/-- `prop:rs-rate`(a). -/
theorem rs_rate_a {σ : ℝ} (hσ : σ ∈ Set.Ioo (0:ℝ) 1) :
    rsF σ < MLS.H2 σ ∧ MLS.H2 σ ≤ 1 ∧
    rsTau σ ∈ Set.Ioo 0 σ ∧
    (∀ τ ∈ Set.Icc 0 σ, rsfσ σ (rsTau σ) ≤ rsfσ σ τ) ∧
    (∀ τ ∈ Set.Icc 0 σ, rsfσ σ τ = rsfσ σ (rsTau σ) → τ = rsTau σ) := by
  obtain ⟨hp0, hpσ⟩ := two_rpow_bounds hσ
  obtain ⟨h0, h1⟩ := hσ
  obtain ⟨-, hmem, hiff, hle, -⟩ :=
    MLS.one_sample_size σ 1 σ⁻¹ ⟨h0, h1⟩ zero_le_one (inv_nonneg.mpr h0.le)
  have hval : MLS.fσ σ 1 σ⁻¹ (MLS.τstar σ σ⁻¹) = MLS.Fstar σ 1 σ⁻¹ := (hiff _ hmem).mpr rfl
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · have hl : Real.logb 2 (1 - (2:ℝ) ^ (-1 / σ)) < 0 :=
      Real.logb_neg (by norm_num) (by linarith) (by linarith)
    have : (1 - σ) * Real.logb 2 (1 - (2:ℝ) ^ (-1 / σ)) < 0 :=
      mul_neg_of_pos_of_neg (by linarith) hl
    unfold rsF
    linarith
  · unfold MLS.H2
    rw [div_le_one (Real.log_pos one_lt_two)]
    exact Real.binEntropy_le_log_two
  · unfold rsTau
    constructor
    · exact div_pos (by linarith) (by linarith)
    · rw [div_lt_iff₀ (by linarith)]
      nlinarith [mul_pos hp0 (sub_pos.mpr h1)]
  · intro τ hτ
    rw [rsfσ_eq_fσ σ, rsTau_eq_τstar ⟨h0, h1⟩, hval]
    exact hle τ hτ
  · intro τ hτ heq
    rw [rsfσ_eq_fσ σ, rsTau_eq_τstar ⟨h0, h1⟩, hval] at heq
    rw [rsTau_eq_τstar ⟨h0, h1⟩]
    exact (hiff τ hτ).mp heq

/-- The minimum of `f_σ` over `[0, σ]` is `F*(σ)` (from `rem:co-fsigma`). -/
theorem rsfσ_min_eq {σ : ℝ} (hσ : σ ∈ Set.Ioo (0:ℝ) 1) : rsfσ σ (rsTau σ) = rsF σ := by
  obtain ⟨-, hmem, hiff, -, -⟩ :=
    MLS.one_sample_size σ 1 σ⁻¹ hσ zero_le_one (inv_nonneg.mpr hσ.1.le)
  rw [rsfσ_eq_fσ σ, rsTau_eq_τstar hσ, rsF_eq_Fstar hσ]
  exact (hiff _ hmem).mpr rfl

/-- `2^{-1/(1/2)} = 1/4`. -/
theorem two_rpow_half : (2:ℝ) ^ (-1 / (1 / 2) : ℝ) = 1 / 4 := by
  rw [show (-1 / (1 / 2) : ℝ) = -2 by norm_num, Real.rpow_neg (by norm_num), Real.rpow_two]
  norm_num

/-- `H(1/2) = 1`. -/
theorem H2_half : MLS.H2 (1 / 2) = 1 := by
  unfold MLS.H2
  rw [one_div, Real.binEntropy_two_inv, div_self (Real.log_pos one_lt_two).ne']

/-- `prop:rs-rate`(b). -/
theorem rs_rate_b :
    rsTau (1 / 2) = 1 / 3 ∧ rsF (1 / 2) = Real.logb 2 3 / 2 ∧
    (2:ℝ) ^ rsF (1 / 2) = Real.sqrt 3 := by
  have hF : rsF (1 / 2) = Real.logb 2 3 / 2 := by
    have h4 : Real.logb 2 4 = 2 := by
      rw [show (4:ℝ) = (2:ℝ) ^ (2:ℝ) by rw [Real.rpow_two]; norm_num,
        Real.logb_rpow (by norm_num) (by norm_num)]
    unfold rsF
    rw [two_rpow_half, H2_half, show (1:ℝ) - 1 / 4 = 3 / 4 by norm_num,
      Real.logb_div (by norm_num) (by norm_num), h4]
    ring
  refine ⟨?_, hF, ?_⟩
  · unfold rsTau
    rw [two_rpow_half]
    norm_num
  · rw [hF, div_eq_mul_one_div, Real.rpow_mul (by norm_num),
      Real.rpow_logb (by norm_num) (by norm_num) (by norm_num), Real.sqrt_eq_rpow]

theorem rs_rate_b_argmin :
    (1 / 3 : ℝ) ∈ Set.Icc (0:ℝ) (1 / 2) ∧
    (∀ τ ∈ Set.Icc (0:ℝ) (1 / 2), rsfσ (1 / 2) (1 / 3) ≤ rsfσ (1 / 2) τ) ∧
    (∀ τ ∈ Set.Icc (0:ℝ) (1 / 2), rsfσ (1 / 2) τ = rsfσ (1 / 2) (1 / 3) → τ = 1 / 3) := by
  have h := rs_rate_a (σ := 1 / 2) ⟨by norm_num, by norm_num⟩
  rw [rs_rate_b.1] at h
  exact ⟨⟨by norm_num, by norm_num⟩, h.2.2.2.1, h.2.2.2.2⟩

/-- The denominator of the base is `2^{-H(σ)}` (as in `sec:aprime`, at `x = σ`). -/
theorem rs_base_denom {σ : ℝ} (hσ : σ ∈ Set.Ioo (0:ℝ) 1) :
    σ ^ σ * (1 - σ) ^ (1 - σ) = (2:ℝ) ^ (-MLS.H2 σ) := by
  obtain ⟨h0, h1⟩ := hσ
  have hl2 : Real.log 2 ≠ 0 := (Real.log_pos one_lt_two).ne'
  rw [Real.rpow_def_of_pos h0, Real.rpow_def_of_pos (sub_pos.mpr h1),
    Real.rpow_def_of_pos (by norm_num : (0:ℝ) < 2), ← Real.exp_add]
  congr 1
  unfold MLS.H2 Real.binEntropy
  rw [Real.log_inv, Real.log_inv]
  field_simp
  ring

/-- The base `2^{F*(σ)}` in closed form. -/
theorem rs_base {σ : ℝ} (hσ : σ ∈ Set.Ioo (0:ℝ) 1) :
    (2:ℝ) ^ rsF σ = (1 - (2:ℝ) ^ (-1 / σ)) ^ (1 - σ) / (σ ^ σ * (1 - σ) ^ (1 - σ)) := by
  have hq : 0 < 1 - (2:ℝ) ^ (-1 / σ) := by
    have := (two_rpow_bounds hσ).2
    linarith [hσ.2]
  rw [rs_base_denom hσ, Real.rpow_neg (by norm_num), div_inv_eq_mul]
  unfold rsF
  rw [Real.rpow_add (by norm_num), mul_comm (1 - σ), Real.rpow_mul (by norm_num),
    Real.rpow_logb (by norm_num) (by norm_num) hq]
  ring

end MaxLeafFormal.RSRateAB


==> anc/formal/MaxLeafFormal/RSThetaCert.lean <==
import Mathlib

/-!
# RS-θ certificate data (generated)

Generated by `formal/scripts/export_rstheta_cert.py`; do not edit by hand.
This file is data, not proof: every condition is re-checked in `MaxLeafFormal.Antinorm3`.
-/

set_option maxRecDepth 100000

namespace MaxLeafFormal.RSThetaCert

/-- The rational `a / b`. -/
def q (a b : ℕ) : ℚ := (a : ℚ) / b
/-! Certificate 0: `cert_final_0.json`, SHA-256 `bd32cd942d4b0c75357971e3ff396ce8c503e4f37082e84472f887be85514adc`, |Z| = 27, m0 = 30. -/

def y0 : ℚ := q 69 200
def e1_0 : ℚ := q 747593601 960952792
def e2_0 : ℚ := q 512099210 652701491
def m0_0 : ℕ := 30

def Z0 : List (ℚ × ℚ × ℚ) := [
  (q 128040762017 577469484191, q 0 1, q 532610461747 414361676322),
  (q 147474930118 521841350857, q 0 1, q 811709416651 990923139693),
  (q 157071868619 436072000907, q 0 1, q 441797843065 846315849361),
  (q 231045969018 503266114315, q 0 1, q 291841477865 877254078553),
  (q 237584263284 862460218393, q 16042069339 34649642314, q 114122217707 340163456303),
  (q 158109955513 461977930515, q 242453182118 593604410645, q 86868892850 992040274543),
  (q 383708236139 902409680538, q 9321542664 32676950917, q 15086998323 660108650264),
  (q 112948291927 353918789655, q 347860182733 729471960454, q 68031610073 683490086896),
  (q 249551062564 971499908707, q 68708588413 125716483600, q 262454118494 688220014709),
  (q 104031094364 262378189673, q 98562008513 296802610639, q 23890546025 919591844368),
  (q 219131417696 736360596315, q 506859851048 910499867247, q 93881172512 829767516321),
  (q 366979293061 992585813371, q 210190107755 543741843736, q 4882434556 165333903413),
  (q 179835362700 521631175159, q 313167498147 695980224911, q 5543011865 165130672682),
  (q 423286379949 988242097048, q 281836662589 966490673969, q 5127373699 585227165875),
  (q 78670535833 196971369103, q 52529135519 154909974594, q 9242621365 928070827734),
  (q 353453765603 886116580288, q 93392279572 274451921875, q 3505017239 352781107751),
  (q 103958953549 209504572658, q 213142325619 994915041601, q 2379550977 915437158981),
  (q 233181022762 908957961793, q 453687033083 824069796297, q 284235263005 747104005299),
  (q 132431445578 384633244255, q 260495506538 576746260909, q 32710194499 976774402778),
  (q 106635102375 358800745751, q 444372993893 794668619542, q 88477931682 783866469383),
  (q 339174459348 733021458449, q 167277000725 671740191079, q 1463452506 495300321653),
  (q 29382508713 63584267875, q 75221462248 301041473733, q 2237333073 759014061284),
  (q 413766595373 895398221265, q 158525885127 634431512726, q 2237333073 759014061284),
  (q 321602405357 696862900609, q 217646557091 868072483190, q 2643916347 899075349961),
  (q 71540329403 241030131010, q 171968746466 306152478289, q 103290320345 917267385179),
  (q 344832894053 865633771459, q 148254674024 434150485867, q 7134500799 719793555320),
  (q 255500961907 743045643732, q 196968970853 434458030874, q 29440381417 881218847831)
]

/-- Convex coefficients for the pair conditions, row-major: entry `i * 27 + j` is for `(i, j)`. -/
def pairs0 : List (List (ℕ × ℚ)) := [
  [(1, q 2911004402263 5280193223130), (4, q 2369188820867 5280193223130)],
  [(1, q 96950982736830461273304535125 333668437674656521466063539957), (4, q 236717454937826060192759004832 333668437674656521466063539957)],
  [(4, q 1 1)],
  [(4, q 1 1)],
  [(0, q 407053965500587024392091701066648656288379 1108876059569950861244127297937887319929917), (4, q 600677759341663916078384583852315665845238 1108876059569950861244127297937887319929917), (8, q 101144334727699920773651013018922997796300 1108876059569950861244127297937887319929917)],
  [(0, q 10068813831376157252202819648263114260884581 49280784772139420654853741824565227751204696), (4, q 19598924308403515742356341924741400357966085 147842354316418261964561225473695683253614088), (8, q 24509247128471568616399106151041235028248565 36960588579104565491140306368423920813403522)],
  [(8, q 1 1)],
  [(0, q 10557104492967213074261532413510775191209245 37637875401242202964869530598016505519713073), (4, q 5722336296248145979937088809333514115608695 37637875401242202964869530598016505519713073), (8, q 21358434612026843910670909375172216212895133 37637875401242202964869530598016505519713073)],
  [(0, q 31422875355238248238186550297786501453105709 72834874037889762290188232333661319074633385), (1, q 116947794707117521787527934949316586444099 20809964010825646368625209238188948307038110), (4, q 82005362802353205451490668527104419137946659 145669748075779524580376464667322638149266770)],
  [(0, q 29499827805614454931946993394951523057873871 432745258281491083411472709273153541402579661), (4, q 4009338657082923138660568009653472871119256 432745258281491083411472709273153541402579661), (8, q 399236091818793705340865147868548545473586534 432745258281491083411472709273153541402579661)],
  [(0, q 8517956412765894183943580429520619499100789 23907281394009511232756390713998303434235413), (4, q 4077472539844597634314192281693629636562976 23907281394009511232756390713998303434235413), (8, q 11311852441399019414498618002784054298571648 23907281394009511232756390713998303434235413)],
  [(0, q 163469346611656095379716952923883457278620 1159676099775523110048187831516590184879481), (4, q 43877012466718412387239921461756773557795 2319352199551046220096375663033180369758962), (8, q 1948536493861015616949701835723656681643927 2319352199551046220096375663033180369758962)],
  [(0, q 11167889268882374139710629403833119006153692 51478109030352888654581288020306207534284911), (4, q 1478842923851263945653874209248115131372460 51478109030352888654581288020306207534284911), (8, q 38831376837619250569216784407224973396758759 51478109030352888654581288020306207534284911)],
  [(17, q 1 1)],
  [(0, q 284324409589278457982537668579352486067424 4203867120635842976699590839089850441365373), (8, q 176894895131622284751529479077582137685215 1401289040211947658899863613029950147121791), (17, q 3388858025651697664462464733277751542242304 4203867120635842976699590839089850441365373)],
  [(0, q 24603529169681098175995196247833345115657 355782916565069560419145840383440253953425), (8, q 1782992282330831005264543838011761798048 14231316662602782416765833615337610158137), (17, q 286604580337117687111537048185312863886568 355782916565069560419145840383440253953425)],
  [(4, q 37955009228248610079495848935 142356659243037307343255498053), (8, q 104401650014788697263759649118 142356659243037307343255498053)],
  [(0, q 20135820824063319305627582110653232335582215 46433471395055192072308760042926062041265081), (1, q 385450652201071992132537222156782283875 72045727533056931066421660268310414338658), (4, q 52098455251296563735503515385185567047450857 92866942790110384144617520085852124082530162)],
  [(0, q 47034975830803288085349524421215846982322383 215114551050164940844078273959617570476157623), (4, q 6151707333446189124803536694176826942357625 215114551050164940844078273959617570476157623), (8, q 161927867885915463633925212844224896551477615 215114551050164940844078273959617570476157623)],
  [(0, q 160124730523041799152407299861377492168557881 447143639445051056345831460250442397344630536), (4, q 37978316788839408699310489394301608781075537 223571819722525528172915730125221198672315268), (8, q 211062275344330439794803181600461687613921581 447143639445051056345831460250442397344630536)],
  [(4, q 870156546158203734884990292 6553459650256539356383800317), (8, q 5683303104098335621498810025 6553459650256539356383800317)],
  [(4, q 31329436962626223643834486169 241484079627684457411643040597), (8, q 210154642665058233767808554428 241484079627684457411643040597)],
  [(4, q 983336455707114944350521249 7579456319437127777582550224), (8, q 6596119863730012833232028975 7579456319437127777582550224)],
  [(4, q 13493186998004542408932712115 106506161313139190437416448463), (8, q 93012974315134648028483736348 106506161313139190437416448463)],
  [(0, q 27700726222804473620230299154791747770275545 76963908394283444637903854577944558617709927), (4, q 13021507632377237564462954649877566321760880 76963908394283444637903854577944558617709927), (8, q 36241674539101733453210600773275244525673502 76963908394283444637903854577944558617709927)],
  [(0, q 40609055531168745448554094994134931910913100 574592974136014927707459659329742583064076713), (8, q 71444161727811583569429330133571461177534192 574592974136014927707459659329742583064076713), (17, q 27208220992766741099380954953060952351507613 33799586713883231041615274078220151944945689)],
  [(0, q 5896207760732229651768190204525817543748756 26757443876387161165246995209842357887719101), (4, q 1523432574201501051896614958070365695696585 53514887752774322330493990419684715775438202), (8, q 40199039657108361975060995052562714992244105 53514887752774322330493990419684715775438202)],
  [(2, q 243764664231469 359835351712883), (5, q 116070687481414 359835351712883)],
  [(2, q 384044298923975 781524017369496), (5, q 397479718445521 781524017369496)],
  [(2, q 265711460078656406849266986816 931274908526184758616234474967), (5, q 665563448447528351766967488151 931274908526184758616234474967)],
  [(2, q 34840992173045359488306915841 335862521430312518306136610819), (5, q 301021529257267158817829694978 335862521430312518306136610819)],
  [(1, q 761878056334963066362594782070219439260593 1951676547119961710314027302653898904210993), (2, q 280655330268803578796451795507074933945960 1951676547119961710314027302653898904210993), (5, q 909143160516195065154980725076604531004440 1951676547119961710314027302653898904210993)],
  [(1, q 16847763225324325105044999110150009529159699 46561041446369227393137685747892519149265779), (5, q 275444542295701060154700335599489203105041340 512171455910061501324514543226817710641923569), (7, q 51401518135792865014319217415678402716125540 512171455910061501324514543226817710641923569)],
  [(1, q 10377167249506171828187176391848365247168512 50851690081853526159806294239024327271914789), (5, q 183618978679992170752709274067607717033279488 355961830572974683118644059673170290903403523), (7, q 99702681146439309568624550862624017139944451 355961830572974683118644059673170290903403523)],
  [(1, q 16273797694985875894818839787321444784399065 38600145939634507797246702102217882527687733), (5, q 19973035904760564424805260929538635364045908 38600145939634507797246702102217882527687733), (7, q 2353312339888067477622601385357802379242760 38600145939634507797246702102217882527687733)],
  [(1, q 64093612098656410395104347384260761014781459 149462398185246222759324781963748352473527865), (2, q 24954110111736332275711892750782214421377583 149462398185246222759324781963748352473527865), (5, q 60414675974853480088508541828705377037368823 149462398185246222759324781963748352473527865)],
  [(1, q 1756356936083596455510737367755642726913294 6820620156957877757711606469942895153791557), (5, q 3341245520427947086907783649234839134365407 6820620156957877757711606469942895153791557), (7, q 1723017700446334215293085452952413292512856 6820620156957877757711606469942895153791557)],
  [(1, q 39389086964088173361833530156913722987401 81858674775926447791080294341100623148914), (5, q 507849846414470096271807980230092884480521 1023233434699080597388503679263757789361425), (7, q 46040002467016668187553144144486735076783 2046466869398161194777007358527515578722850)],
  [(1, q 886766354358901927754049718767748229113201 2818098080392544944357864372423865633783776), (5, q 1301609008008221582362551468330648957566625 2818098080392544944357864372423865633783776), (7, q 314861359012710717120631592662734223551975 1409049040196272472178932186211932816891888)],
  [(1, q 47016305908152388293079968282967629858125135 125563119374226505880509872166153579647090749), (5, q 54286579057487664395757289595538226446888165 125563119374226505880509872166153579647090749), (7, q 24260234408586453191672614287647723342077449 125563119374226505880509872166153579647090749)],
  [(1, q 31505623882337539794331314919880211522499227 155410197767438503410957624581498599921216493), (5, q 3312207093839740900199087185459195045365676 6756965120323413191780766286152113040052891), (7, q 47723810726786922912047304396056902355306718 155410197767438503410957624581498599921216493)],
  [(1, q 12202350419263254481828469615890241734953054 47624824727692212000792948401042037732467831), (5, q 43876352075037669346178907217397786121308105 95249649455384424001585896802084075464935662), (7, q 26968596541820245691750050352905805873721449 95249649455384424001585896802084075464935662)],
  [(1, q 981295570187332993498841712821466198600264 3812104330889480932107166514460410582604421), (5, q 1753127548846838801680417604100570715849512 3812104330889480932107166514460410582604421), (7, q 1077681211855309136927907197538373668154645 3812104330889480932107166514460410582604421)],
  [(1, q 263984955675288477477064559526739680883450 2494419015189570589917945603257542879369049), (5, q 1337184462249256813828837642430784381706845 2494419015189570589917945603257542879369049), (7, q 893249597265025298612043401300018816778754 2494419015189570589917945603257542879369049)],
  [(1, q 146643311629574612633855348860557636607302500 340203477200832834647117542211848503026446037), (2, q 4347661610234860329568089481677050609730105 26169498246217910357470580170142192540495849), (5, q 137040564638205037728877030089489208492652172 340203477200832834647117542211848503026446037)],
  [(1, q 24608566993261178478350295926877386975084289 65483838337674261301909262581423343505176080), (5, q 28246249609869006367850940690582045103481517 65483838337674261301909262581423343505176080), (7, q 6314510867272038227854012981981955713305137 32741919168837130650954631290711671752588040)],
  [(1, q 1277059919385191539021210303872421260663972 2645987075860416314406297223762136141963017), (5, q 1309069178668176676939058222416001184241995 2645987075860416314406297223762136141963017), (7, q 59857977807048098446028697473713697057050 2645987075860416314406297223762136141963017)],
  [(1, q 154604387992581876201897105012963817387953 1036728447563849126970461234702997091626580), (5, q 4768828325536564156138865954360337749118811 9330556028074642142734151112326973824639220), (7, q 792572052651210275194552803212490429757208 2332639007018660535683537778081743456159805)],
  [(1, q 1911133048590764065203254031370366520131584 12732011735731509306527808197126772164951887), (5, q 6499756531629852252975604910782001585094479 12732011735731509306527808197126772164951887), (7, q 4321122155510892988348949254974404059725824 12732011735731509306527808197126772164951887)],
  [(1, q 40496348614171980214324401634615642246975432 269787593380851220306462372868519244115763131), (5, q 137727934016009559309323357946654647558831664 269787593380851220306462372868519244115763131), (7, q 91563310750669680782814613287248954309956035 269787593380851220306462372868519244115763131)],
  [(1, q 57672595154029191038313206018045609831400977 381724772719834079033734933473692114590818122), (5, q 97322793011770866565160516218333793102282433 190862386359917039516867466736846057295409061), (7, q 129406591542263154865100695018978918554852279 381724772719834079033734933473692114590818122)],
  [(1, q 15046368264531269252681273620562840605895449 31081435720144431495383629159501273379253049), (5, q 15328093295832939534987307421045234086722480 31081435720144431495383629159501273379253049), (7, q 706974159780222707715048117893198686635120 31081435720144431495383629159501273379253049)],
  [(1, q 27786716964583948024174668963621342049865895 107444400552487258427553838568160274346823547), (5, q 49330104526026005910241357249127427451113747 107444400552487258427553838568160274346823547), (7, q 365392518817798849314913401872427769227035 1294510850029966969006672753833256317431609)],
  [(1, q 241515735394576159913533779712158746837266077 640372430033816996689165149784565828589162295), (5, q 275583572845370181990795957028744839508256724 640372430033816996689165149784565828589162295), (7, q 17610445970552950683547916149094606034805642 91481775719116713812737878540652261227023185)],
  [(3, q 485683473325710 686648886877969), (6, q 200965413552259 686648886877969)],
  [(3, q 225494468378390 417564022123661), (6, q 192069553745271 417564022123661)],
  [(3, q 269290193941717538391808301965 756550555890799123137537531789), (6, q 487260361949081584745729229824 756550555890799123137537531789)],
  [(3, q 65421409015464658392027405950 335779942794903024824318315957), (6, q 270358533779438366432290910007 335779942794903024824318315957)],
  [(2, q 7845320051457463922280120679544232157086445 20261080981200575285630733571949233213032318), (3, q 1291168966799291951288666623597323054510105 6753693660400191761876911190649744404344106), (6, q 4271127014672617754742306510806515946207779 10130540490600287642815366785974616606516159)],
  [(2, q 236931019285777122610419879377716522670239847 615131907852603260918299724872174729153897751), (3, q 14893699138203925867421755497416995482851316 615131907852603260918299724872174729153897751), (6, q 363307189428622212440458089997041211000806588 615131907852603260918299724872174729153897751)],
  [(2, q 4969813364031455832373790418663427757461608 19230308063253407161822977035848850221765393), (6, q 12639355058320633912895941438595113210799505 19230308063253407161822977035848850221765393), (14, q 1621139640901317416553245178590309253504280 19230308063253407161822977035848850221765393)],
  [(2, q 3238203418851915097347188927867648460503205 7461836501338193771054970997824500015826206), (3, q 257850436170946024455512801914689463654821 7461836501338193771054970997824500015826206), (6, q 1982891323157666324626134634021081045834090 3730918250669096885527485498912250007913103)],
  [(2, q 3253666162092565537945209247599452045180928 7641076634470293506227294384810845893933195), (3, q 1588972405664327658743151814510530019721216 7641076634470293506227294384810845893933195), (6, q 2798438066713400309538933322700863829031051 7641076634470293506227294384810845893933195)],
  [(2, q 20103208655628995883972144305360450667158706 65447560786223760146092264554441022487742851), (6, q 40770268269886882979590601755801292472294759 65447560786223760146092264554441022487742851), (14, q 4574083860707881282529518493279279348289386 65447560786223760146092264554441022487742851)],
  [(2, q 3877722542351350953349442934757294507344045 8028846978700363054362899735608366645079704), (3, q 2861862184421315383288521258005674681964067 64230775829602904434903197884866933160637632), (6, q 30347133306370781424819133148802902419921205 64230775829602904434903197884866933160637632)],
  [(2, q 510879975238216729810749383608166453476785 1421455529529826882271829990274023970746847), (6, q 832862082838491155644922155956961793151422 1421455529529826882271829990274023970746847), (14, q 77713471453118996816158450708895724118640 1421455529529826882271829990274023970746847)],
  [(2, q 15774546027221394380701987252410771867713 38087327332230194272887089273722792542673), (6, q 20828179323617232277610090125140327898770 38087327332230194272887089273722792542673), (14, q 1484601981391567614575011896171692776190 38087327332230194272887089273722792542673)],
  [(2, q 713493244653185968648066373727531092731949 2762235945876581410666534584706215618794105), (6, q 348190663091167015290937386743838033063746 552447189175316282133306916941243123758821), (14, q 307789385767560365563781277259494360743426 2762235945876581410666534584706215618794105)],
  [(2, q 99922462964883562792295882245605211980693504 325240923497268735215347068047941995379606183), (6, q 192582680765670604698691337905856117437628416 325240923497268735215347068047941995379606183), (14, q 2975979978792233429487258899680060541934933 29567356681569885019577006186176545034509653)],
  [(2, q 27302558540850133878629098373099608125097890 88550825052623157286994133767602808183361067), (6, q 52347915685692668450385382718029245469383748 88550825052623157286994133767602808183361067), (14, q 8900350826080354957979652676473954588879429 88550825052623157286994133767602808183361067)],
  [(2, q 78971235391312960222683271041575051225271932 463849279061260359036062438108434660808979821), (6, q 320563777293780115589479504871364505285730245 463849279061260359036062438108434660808979821), (14, q 64314266376167283223899662195495104297977644 463849279061260359036062438108434660808979821)],
  [(2, q 52437474585070278309048911862168424315368612 122510155939386106267881614042468229342586697), (3, q 25358667860192691389840276553071029732502445 122510155939386106267881614042468229342586697), (6, q 44714013494123136568992425627228775294715640 122510155939386106267881614042468229342586697)],
  [(2, q 105118085630025996721712218250804192778205741 253039290112119571415387385237480371830491377), (6, q 138062720557480564737171335733959022672897596 253039290112119571415387385237480371830491377), (14, q 9858483924613009956503831252717156379388040 253039290112119571415387385237480371830491377)],
  [(2, q 39537413582205635823006556821427729667989034 81610817846542270575320524988119597890766967), (3, q 3619683686991361439496915224621629196230230 81610817846542270575320524988119597890766967), (6, q 38453720577345273312817052942070239026547703 81610817846542270575320524988119597890766967)],
  [(2, q 150332120464411153163861218461007380361728 716748620606520723800154801795459605570711), (6, q 472489083992755339597270238790190517491177 716748620606520723800154801795459605570711), (14, q 93927416149354231039023344544261707717806 716748620606520723800154801795459605570711)],
  [(2, q 43533902010279255422671092329831812688935776 206679179090742102830158794390954294090479851), (6, q 136090077188195068858637663524999864845989664 206679179090742102830158794390954294090479851), (14, q 27055199892267778548850038536122616555554411 206679179090742102830158794390954294090479851)],
  [(2, q 18036720818856859022030060801952652984320 85630152138671619370566362693733064416079), (6, q 169152220346380074562756733153639164137965 256890456416014858111699088081199193248237), (14, q 4804010516152029497550310360243152879616 36698636630859265444528441154457027606891)],
  [(2, q 10289456148217328739196016081127387412037632 48642854903646521417455513125640494151437997), (6, q 31992773095629687758861050169920322897252013 48642854903646521417455513125640494151437997), (14, q 6360625659799504919398446874592783842148352 48642854903646521417455513125640494151437997)],
  [(2, q 2944131803964134877204878232575032202764212 6058504061328539454031507028039898298071743), (3, q 267487072141602959055558131042807246693659 6058504061328539454031507028039898298071743), (6, q 2846885185222801617771070664422058848613872 6058504061328539454031507028039898298071743)],
  [(2, q 150065890894659235688236017222513918786600 484977690021897086238439951776365551942613), (6, q 286233984569176303285464632072017442095031 484977690021897086238439951776365551942613), (14, q 48677814558061547264739302481834191060982 484977690021897086238439951776365551942613)],
  [(2, q 1790979374831723695407366144 4298248543342189900543173047), (6, q 4679779473423753431759373039 8596497086684379801086346094), (14, q 334758863597178978512240767 8596497086684379801086346094)],
  [(3, q 165452124774805227296280452938 375994493194018561500259769925), (16, q 210542368419213334203979316987 375994493194018561500259769925)],
  [(3, q 107583155524985029209899401216 311803752068946454565564388469), (16, q 204220596543961425355664987253 311803752068946454565564388469)],
  [(3, q 22848624208588060143651109159 95234713290559498978171493764), (16, q 72386089081971438834520384605 95234713290559498978171493764)],
  [(3, q 95559063349216177750760243163 648241431815455238491643457413), (16, q 552682368466239060740883214250 648241431815455238491643457413)],
  [(3, q 219747197171298 429091614135053), (16, q 209344416963755 429091614135053)],
  [(3, q 202777438208929 490246600990557), (16, q 287469162781628 490246600990557)],
  [(3, q 228738352380022 826531491781241), (16, q 597793139401219 826531491781241)],
  [(3, q 2480206396795167562451333937 5317267685151705193144591765), (16, q 2837061288356537630693257828 5317267685151705193144591765)],
  [(3, q 214924138148643 384590062609106), (16, q 169665924460463 384590062609106)],
  [(3, q 29023688586557947277047109068 89723841185627565929122444289), (16, q 60700152599069618652075335221 89723841185627565929122444289)],
  [(3, q 53206842975348 102437727309865), (16, q 49230884334517 102437727309865)],
  [(3, q 31503164478489631451826934488 84296011381818383816206408993), (16, q 52792846903328752364379474505 84296011381818383816206408993)],
  [(3, q 76815207494815404544363485809 180086974165610284590144612945), (16, q 103271766670794880045781127136 180086974165610284590144612945)],
  [(3, q 3296179023862056237485368913 11942310767167943603821894932), (16, q 8646131743305887366336526019 11942310767167943603821894932)],
  [(3, q 308823859323837 956544048224014), (16, q 647720188900177 956544048224014)],
  [(3, q 159011607336485 490917873700149), (16, q 331906266363664 490917873700149)],
  [(3, q 127020981454968 662067539803205), (16, q 535046558348237 662067539803205)],
  [(3, q 33935210968693 60553888886236), (16, q 26618677917543 60553888886236)],
  [(3, q 371432892986320 868342174603059), (16, q 496909281616739 868342174603059)],
  [(3, q 504239579718598 968342181194713), (16, q 464102601476115 968342181194713)],
  [(3, q 180519671667265612626428150513 786784854372019406895422600195), (16, q 606265182704753794268994449682 786784854372019406895422600195)],
  [(3, q 25009163058699399591224458817 108598415085643483625177543866), (16, q 83589252026944084033953085049 108598415085643483625177543866)],
  [(3, q 51431545877818327489043762623 223333517984031751189049421191), (16, q 171901972106213423700005658568 223333517984031751189049421191)],
  [(3, q 50878466497901651291038301379 220116832492221280693180545515), (16, q 169238365994319629402142244136 220116832492221280693180545515)],
  [(3, q 413903972215489 792856784090824), (16, q 378952811875335 792856784090824)],
  [(3, q 310205394408567 954591815947909), (16, q 644386421539342 954591815947909)],
  [(3, q 179595272637927933134485480248 418681547556826184602092653567), (16, q 239086274918898251467607173319 418681547556826184602092653567)],
  [(2, q 147011175190999336226125820498 930132320626538302328136010673), (5, q 783121145435538966102010190175 930132320626538302328136010673)],
  [(2, q 892699787292302637452823485 10686668655742636088236886423), (5, q 9793968868450333450784062938 10686668655742636088236886423)],
  [(5, q 1 1)],
  [(5, q 23915405543656351458243041227637313736557021 80531524973366009354078001954810806866891106), (7, q 7017276304871895433028513006440497024174527 80531524973366009354078001954810806866891106), (12, q 24799421562418881231403223860366498053079779 40265762486683004677039000977405403433445553)],
  [(1, q 790025844079614664266926412390319894415688 7306853435143187626687066748401912954184345), (7, q 5930192500323552775433275597792347986833008 7306853435143187626687066748401912954184345), (10, q 586635090740020186986864738219245072935649 7306853435143187626687066748401912954184345)],
  [(1, q 1455283038452686100985634597325889313364124 24026844329121150371224752017167924344259627), (7, q 17760785720068354057409018460312239531058245 24026844329121150371224752017167924344259627), (10, q 4810775570600110212830098959529795499837258 24026844329121150371224752017167924344259627)],
  [(7, q 1 1)],
  [(1, q 5767748384139932881131206629846326442672119 69383395151174498592774877554415083170566559), (7, q 42643191966682811354024112579323813536277510 69383395151174498592774877554415083170566559), (10, q 20972454800351754357619558345244943191616930 69383395151174498592774877554415083170566559)],
  [(1, q 4851243171665066921069419590565565408207098 37886919836563128432208287633901473186134643), (7, q 190392882848964380963242475892330450613557140 265208438855941899025458013437310312302942501), (10, q 13618951268440683204909866803673634610645225 88402812951980633008486004479103437434314167)],
  [(1, q 3894902282795739984740326856735799882692623 192188436332618524412035252297334500095458872), (7, q 21155256751082179219743881576407866160218111 24023554541577315551504406537166812511932359), (10, q 19051480041165350669343872829335770931021361 192188436332618524412035252297334500095458872)],
  [(1, q 803548394224127533773976575866014166378983 7612525965412355954373077914362939720444413), (7, q 3729714769234516199513484064912421104546600 7612525965412355954373077914362939720444413), (10, q 3079262801953712221085617273584504449518830 7612525965412355954373077914362939720444413)],
  [(1, q 1708566237993388657631972145713669467931440 40786335152479417925098952587984542126833479), (7, q 30711511933822402340193040816032768538729614 40786335152479417925098952587984542126833479), (10, q 8366256980663626927273939626238104120172425 40786335152479417925098952587984542126833479)],
  [(1, q 8378269353903530870372163678603896731287288 130004652644375760082591742399307744320958661), (7, q 80554680217701561136880239407202722757791649 130004652644375760082591742399307744320958661), (10, q 41071703072770668075339339313501124831879724 130004652644375760082591742399307744320958661)],
  [(7, q 745514604967934 760932192061507), (10, q 15417587093573 760932192061507)],
  [(1, q 3037393791033937051414646685165887373219603 155740736984926208005862487635500177197170675), (7, q 133302418847352430854534732676014650183108976 155740736984926208005862487635500177197170675), (10, q 19400924346539840099913108274319639640842096 155740736984926208005862487635500177197170675)],
  [(1, q 121029482261579298043956993345572963352576 6065128039604471086933843400609810493344999), (7, q 5174081750632902327046745044216670163304448 6065128039604471086933843400609810493344999), (10, q 770016806709989461843141363047567366687975 6065128039604471086933843400609810493344999)],
  [(7, q 153258746935879 202290780073179), (26, q 49032033137300 202290780073179)],
  [(1, q 12569723482892650705142833585818734392323200 97699671059931246688142886419648193075568343), (7, q 69527696872955403819930087439967682530376990 97699671059931246688142886419648193075568343), (10, q 15602250704083192163069965393861776152868153 97699671059931246688142886419648193075568343)],
  [(1, q 60836346557257001636117220611725220074468 936625436064087117325329175788122060392527), (7, q 192417631940790464385750870139405314675560 312208478688029039108443058596040686797509), (10, q 298536193684458722531959344758180896291379 936625436064087117325329175788122060392527)],
  [(1, q 9917810949267629191115074129237520598353440 93480848049788719303473955263124257143289103), (7, q 45424305865963553275916957359624831284487023 93480848049788719303473955263124257143289103), (10, q 38138731234557536836441923774261905260448640 93480848049788719303473955263124257143289103)],
  [(7, q 18771127635826 21348791483237), (26, q 2577663847411 21348791483237)],
  [(7, q 350617192569827 397514250178044), (26, q 46897057608217 397514250178044)],
  [(7, q 807526842935363 915538183154451), (26, q 108011340219088 915538183154451)],
  [(7, q 650392094209341 735076565862323), (26, q 84684471652982 735076565862323)],
  [(1, q 4614828062526497780956581357962998157003118 43277873205981199498728022435220720137986665), (7, q 62567184144822154246911121871654514785462203 129833619617943598496184067305662160413959995), (10, q 53421951285541950906403201360118651157488438 129833619617943598496184067305662160413959995)],
  [(1, q 975225251580980305694645353791576657168500 47787165934701778092013847523477537152272571), (7, q 40630799742331146366403579596515912940857736 47787165934701778092013847523477537152272571), (10, q 6181140940789651419915622573170047554246335 47787165934701778092013847523477537152272571)],
  [(1, q 4912052714710123078590815331346486170828074 75039463091167622735458568069385654485685127), (7, q 45998670293773310429787012395004839689009609 75039463091167622735458568069385654485685127), (10, q 24128740082684189227080740343034328625847444 75039463091167622735458568069385654485685127)],
  [(3, q 10800067328630446720758311312 188273650120024514566177057563), (6, q 177473582791394067845418746251 188273650120024514566177057563)],
  [(3, q 419218440032233072866841560 13803531618866551987691353129), (6, q 13384313178834318914824511569 13803531618866551987691353129)],
  [(6, q 1 1)],
  [(6, q 56549636472614787431725251809168081320470480 142826033040828262097549014102448841101060369), (13, q 73876555623310187297721336827471252099087864 142826033040828262097549014102448841101060369), (14, q 12399840944903287368102425465809507681502025 142826033040828262097549014102448841101060369)],
  [(2, q 836276820837761980899010338714286603941555 21095905447311221449750573025184153053976164), (9, q 15259579054254854008518663044589679203507659 21095905447311221449750573025184153053976164), (11, q 2500024786109302730166449820940093623263475 10547952723655610724875286512592076526988082)],
  [(2, q 4524632819037137851765471350147238730872959 203579756257345137311182791238641565953881359), (9, q 140430090829969908211721520182422081663516080 203579756257345137311182791238641565953881359), (11, q 58625032608338091247695799706072245559492320 203579756257345137311182791238641565953881359)],
  [(9, q 1 1)],
  [(2, q 29191784805243019163082888761657962687634858 957373254330592711861194915245858593712318387), (9, q 74812607036286768358350014569825112859849024 136767607761513244551599273606551227673188341), (11, q 36772110933758392199060174954129531000521851 87033932211872064714654083204168963064756217)],
  [(2, q 15632146391089293273473454911586492768724746 333091375808249800247637036937118907294702547), (9, q 204394826373241774195911947528469787630171815 333091375808249800247637036937118907294702547), (11, q 113064403043918732778251634497062626895805986 333091375808249800247637036937118907294702547)],
  [(2, q 770647644130330327278825709321516017778832 103558485593034066126838706524114011946677507), (9, q 29825326283231587241917531491500717688036850 34519495197678022042279568841371337315559169), (11, q 13311859099208974073807286340290342864788125 103558485593034066126838706524114011946677507)],
  [(2, q 1667726530941012888659830576361462464152288 43090481628514035575986163170002159282496733), (9, q 69698172846107487160146510567992348097710195 172361926514056142303944652680008637129986932), (11, q 95992847544184603589158819806570439175667585 172361926514056142303944652680008637129986932)],
  [(2, q 19962266246688106964151504266527965708288 1298238150515471828365711212432566121227351), (9, q 933169551876622047802299109161166041867351 1298238150515471828365711212432566121227351), (11, q 345106332392161673599260599004872113651712 1298238150515471828365711212432566121227351)],
  [(2, q 3507646057391456362334485981585520733933 148337666184068786495853315419991328101029), (9, q 588961719844408953075825881482373495290289 1038363663288481505470973207939939296707203), (11, q 424848421042332357858805924586467156279383 1038363663288481505470973207939939296707203)],
  [(9, q 362699103633595998841328656653441124508179713 374006800267907194964991566642385140091406819), (11, q 8040076900886525092365388225889275566036778 374006800267907194964991566642385140091406819), (14, q 3267619733424671031297521763054740017190328 374006800267907194964991566642385140091406819)],
  [(2, q 1103603681368285617707199301639685836673493 154101787901700311033684697054704879618269393), (9, q 129440459487597604693555791736629634461762784 154101787901700311033684697054704879618269393), (11, q 23557724732734420722421706016435559319833116 154101787901700311033684697054704879618269393)],
  [(2, q 1368159568107209120114198836375706222182241 186716354965454950893695907226086402154637123), (9, q 156236827022468008331931320689293464351892573 186716354965454950893695907226086402154637123), (11, q 29111368374879733441650387700417231580562309 186716354965454950893695907226086402154637123)],
  [(2, q 261659941999972614430412435559207762907812 21574015437627996763327267046254779502670273), (6, q 3723010215189895767903633114405357141754911 21574015437627996763327267046254779502670273), (14, q 17589345280438128380993221496290214598007550 21574015437627996763327267046254779502670273)],
  [(2, q 489748731861808902763759204482170669236224 10386131222040630350138550943965162710903689), (9, q 6303292741913177180018954869321677902326665 10386131222040630350138550943965162710903689), (11, q 3593089748265644267355836870161314139340800 10386131222040630350138550943965162710903689)],
  [(2, q 2739840167829799787282796888059835022573568 114964289173782529788894527932638074156500007), (9, q 64779600975397121660110207471175839588024320 114964289173782529788894527932638074156500007), (11, q 47444848030555608341501523573402399545902119 114964289173782529788894527932638074156500007)],
  [(2, q 4911270607264096427515199562809286000172365 126253807675109408689998085155442318599808427), (9, q 50491323909934363383618413541160669751269640 126253807675109408689998085155442318599808427), (11, q 70851213157910948878864472051472362848366422 126253807675109408689998085155442318599808427)],
  [(2, q 6690122032559212690576066106483118689551176 305829842502198502777025539110627691091262649), (6, q 14218159803720790453672133760603369902641792 305829842502198502777025539110627691091262649), (14, q 284921560665918499632777339243541202499069681 305829842502198502777025539110627691091262649)],
  [(2, q 3631430959434277909716973450553937924094992 164350535022378876766972206053252971027538749), (6, q 7168994775231439264518003127686848845075141 164350535022378876766972206053252971027538749), (14, q 153550109287713159592737229475012184258368616 164350535022378876766972206053252971027538749)],
  [(2, q 137773065990434140590251976412029511278586 6235304308450616799381484031930395910687671), (6, q 271984901072414434073800249467360593594740 6235304308450616799381484031930395910687671), (14, q 5825546341387768224717431806051005805814345 6235304308450616799381484031930395910687671)],
  [(2, q 28097140670649660238959647857083995770200 1259031532312554698578452791138518678505893), (6, q 51297355842937405014168034526823949721115 1259031532312554698578452791138518678505893), (14, q 1179637035798967633325325108754610733014578 1259031532312554698578452791138518678505893)],
  [(2, q 22433795342270590024899916452541691642485479 573800574858156557587370899115379282398136439), (9, q 226922738298293149008479972088722645914500510 573800574858156557587370899115379282398136439), (11, q 324444041217592818553991010574114944841150450 573800574858156557587370899115379282398136439)],
  [(2, q 661374373624212475333392662782355400828488 88257965812547152009120503419193092216407947), (9, q 73567343346701170359104396188264799729356963 88257965812547152009120503419193092216407947), (11, q 275083295925917042640837540551881119337696 1730548349265630431551382419984178278753097)],
  [(2, q 138273342792130760122970032944227877955781 5757101360909657771471348160050240654560597), (9, q 9667602893157717133284244997606662984319492 17271304082728973314414044480150721963681791), (11, q 7188881161194863900760889383711375345494956 17271304082728973314414044480150721963681791)],
  [(3, q 1059561240848801441668134538 44344103443022169305836339323), (16, q 43284542202173367864168204785 44344103443022169305836339323)],
  [(3, q 16801740673555269830436841064 966141431352865595116482452489), (16, q 949339690679310325286045611425 966141431352865595116482452489)],
  [(3, q 2448179267792283981690634939 243571912087551857062264927699), (16, q 241123732819759573080574292760 243571912087551857062264927699)],
  [(3, q 336984729954479481735937945 97292490318027222644551841512), (16, q 96955505588072743162815903567 97292490318027222644551841512)],
  [(3, q 10487934078770069608315973157049113716900 370014368591187439030103796162717329549547), (16, q 1886500454563952713131166152951201362478200 3330129317320686951270934165464455965945923), (20, q 1349237456047803611664924254099812580015623 3330129317320686951270934165464455965945923)],
  [(3, q 82251842160390031021026146572622350569605 3797267057569459854782488057154931112254279), (16, q 2764290747158409624659131647699401842089425 5063022743425946473043317409539908149672372), (20, q 6567188620161050421068452699231029520470421 15189068230277839419129952228619724449017116)],
  [(3, q 5984578092469501960315931548828307060375 477785032758609391927311294262826388683502), (16, q 139639244099232297002409219225134309685125 159261677586203130642437098087608796227834), (20, q 26441361184221499479883852519297576283876 238892516379304695963655647131413194341751)],
  [(3, q 260252330522881397110482457485148527001600 10369094541004592674652271330084405308776387), (16, q 4100316157363945032859876949091539025395712 10369094541004592674652271330084405308776387), (20, q 6008526053117766244681911923507717756379075 10369094541004592674652271330084405308776387)],
  [(3, q 9365511507781266862577919291493025658805626 298785660223648993707019010569240923509506361), (16, q 10346180394418734111662573302196818968355850 22983512324896076439001462351480071039192797), (20, q 154919803588424183392827638349189251262074685 298785660223648993707019010569240923509506361)],
  [(3, q 4699281284166257923710965146806320874458344 300450663661079718412947315526367825101563059), (16, q 220366545791954075167862046500960713417538773 300450663661079718412947315526367825101563059), (20, q 75384836584959385321374303878600790809565942 300450663661079718412947315526367825101563059)],
  [(3, q 16659076661397416736525450196449976598562 584277800170578155308310687661661962704447), (16, q 1003027749269529114221088109495272494991795 4089944601194047087158174813631633738931129), (20, q 2970303315294736055781408552761211407749400 4089944601194047087158174813631633738931129)],
  [(3, q 12964821683341903943167529584416056127383066 683808190169952148685966260578861464597697069), (16, q 132323629333261064509188608381848741531957796 227936063389984049561988753526287154865899023), (20, q 273872480486827051215232905848899183874440615 683808190169952148685966260578861464597697069)],
  [(3, q 357181021420025164280902306486563298054364 15934140051921050792240732052026718677567231), (16, q 20127107685357062996067139766557639007514817 47802420155763152376722196156080156032701693), (20, q 26603769406146013887812349470062827131023784 47802420155763152376722196156080156032701693)],
  [(3, q 646957686527461466920227167692305311458946 51953344041474777920396718031236267923459891), (16, q 44477956498997149258990047950731222947299125 51953344041474777920396718031236267923459891), (20, q 6828429855950167194486442912812739664701820 51953344041474777920396718031236267923459891)],
  [(3, q 827026961489586072824627083027031918571879 53107603311943324966972030525434361728232729), (16, q 37672006710920915528451376952802752158129410 53107603311943324966972030525434361728232729), (20, q 14608569639532823365696026489604577651531440 53107603311943324966972030525434361728232729)],
  [(3, q 66176050430697720153125693620565935469345 4230557130882952017646043650356104890959379), (16, q 20906856592170017790879707001409485291702656 29613899916180664123522305552492734236715653), (20, q 8243810970995762291570718695739287396727582 29613899916180664123522305552492734236715653)],
  [(3, q 2191413895472914865160693406 329849214096723980260256666191), (16, q 327657800201251065395095972785 329849214096723980260256666191)],
  [(3, q 21620319887547403268118216071851425243249 687606807995417991634794066835623870509512), (16, q 76184926701173241789116148381518408556399 171901701998854497908698516708905967627378), (20, q 361246781303177621210211257237698811040667 687606807995417991634794066835623870509512)],
  [(3, q 11358415734648488935310418235028221022611547 504948405275816453866210889326419335605854705), (16, q 70211962019955806183789786082745720494052168 168316135091938817955403629775473111868618235), (20, q 282954103481300546379531112843153953101086654 504948405275816453866210889326419335605854705)],
  [(3, q 2363415315896269173054957387607964839788663 82648890470014635534306109554776982054548287), (16, q 19885456291513158922410572351461166739909880 82648890470014635534306109554776982054548287), (20, q 60400018862605207438840579815707850474849744 82648890470014635534306109554776982054548287)],
  [(3, q 1429578709063731652699579040 153536288524719745750828492237), (16, q 152106709815656014098128913197 153536288524719745750828492237)],
  [(3, q 532623263226727652898131403 56836482169617928268953857730), (16, q 56303858906391200616055726327 56836482169617928268953857730)],
  [(3, q 532623263226727652898131403 56836482169617928268953857730), (16, q 56303858906391200616055726327 56836482169617928268953857730)],
  [(3, q 1634045116921437614442789948745191681837555 173262723335571837812346051365807331580018511), (16, q 171562328734605360219844930568954438516469486 173262723335571837812346051365807331580018511), (20, q 66349484045039978058330848107701381711470 173262723335571837812346051365807331580018511)],
  [(3, q 618335972081054655112920526568378424630300 21560317098304544351887999590526221954214721), (16, q 5087522603109499634534395043012774938940035 21560317098304544351887999590526221954214721), (20, q 15854458523113990062240684020945068590644386 21560317098304544351887999590526221954214721)],
  [(3, q 154301817648222309977186195908722549775077 9820498348843803570594511045192804323045163), (16, q 6899937356197601974862216004458307695493624 9820498348843803570594511045192804323045163), (20, q 2766259174997979285755108844825774077776462 9820498348843803570594511045192804323045163)],
  [(3, q 1417420492465693300937487880886671682190060 62794540960217478076885906156006511854621973), (16, q 25949119196753617921636653271656524319446567 62794540960217478076885906156006511854621973), (20, q 35428001270998166854311765003463315852985346 62794540960217478076885906156006511854621973)],
  [(2, q 51840811828648391192192691856381819023572630 745806457564558324290914806930817481330138103), (6, q 33121158648772657803282960097416879980064485 745806457564558324290914806930817481330138103), (14, q 660844487087137275295439154977018782326500988 745806457564558324290914806930817481330138103)],
  [(2, q 13084732770593525351647863832764743680000 276162880475414682602911217821233353046679), (9, q 41750590291249205944348044559809777762304 276162880475414682602911217821233353046679), (14, q 221327557413571951306915309428658831604375 276162880475414682602911217821233353046679)],
  [(9, q 1 1)],
  [(9, q 1560337405133151834383869027022806591962965 5254201124834732377029551295385923065844766), (11, q 228917688237793981716555895963531186843095 2627100562417366188514775647692961532922383), (14, q 3236028343225992579212570476436054100195611 5254201124834732377029551295385923065844766)],
  [(2, q 2745395677562861433041785906355759912845312 177380655448209502592375892170831071954343539), (5, q 47812733304399519925652209612835339334844416 177380655448209502592375892170831071954343539), (11, q 6674869814013006380720099823770524879297569 9335823970958394873282941693201635366018081)],
  [(5, q 483806745758985721933474795273834665212282 2100115038500001931776046120356940444009727), (11, q 1461571206009970848820151052137625655726410 2100115038500001931776046120356940444009727), (12, q 154737086731045361022420272945480123071035 2100115038500001931776046120356940444009727)],
  [(11, q 1 1)],
  [(5, q 164103837039766167878351369442953314632472915 519350856489343141516588100114223827086750033), (11, q 288528535806185303733993643243506852293071795 519350856489343141516588100114223827086750033), (12, q 66718483643391669904243087427763660161205323 519350856489343141516588100114223827086750033)],
  [(2, q 305581594405406835530148143168498595229441 25372569293876195582780763466021704999521921), (5, q 28642559131426390980267717841349693564340656 76117707881628586748342290398065114998565763), (11, q 46558403966985975261484128127209925648536784 76117707881628586748342290398065114998565763)],
  [(5, q 640339820741291478251596818432652671111975 8298098224403679023508564125999830211596168), (11, q 28745788698055181692261048412319963091158907 33192392897614716094034256503999320846384672), (12, q 1885244916594368488766820817948747070777865 33192392897614716094034256503999320846384672)],
  [(5, q 2325595039434090879031929279855651103105603 5799798943405530339489746456816476124368941), (11, q 2409109812361331070894737305605552677073818 5799798943405530339489746456816476124368941), (12, q 355031363870036129854359957118424114729840 1933266314468510113163248818938825374789647)],
  [(5, q 5674170236965670124010721003712714691160960 35594478790232420120313369429959603458896103), (11, q 25736090500565972163220106637150261267410375 35594478790232420120313369429959603458896103), (12, q 4184218052700777833082541789096627500324768 35594478790232420120313369429959603458896103)],
  [(5, q 191618307663019185962123799726464632520865 781825902568662952203582355881810814769474), (11, q 224313960269834953245252241193548870714090 390912951284331476101791177940905407384737), (12, q 141579674365973859750954073768248440820429 781825902568662952203582355881810814769474)],
  [(11, q 515931980402907 526601692557725), (12, q 10669712154818 526601692557725)],
  [(5, q 37279388411889285247393186658438182250772859 501993504483436664009313169379306624694633565), (11, q 84527427118727892743584979607791594181710361 100398700896687332801862633875861324938926713), (12, q 42076980477907915043995084681910471535308901 501993504483436664009313169379306624694633565)],
  [(5, q 644759994112671991996517450173504812517775 8485560085560657969136036905671441781256916), (11, q 3558658807436019978275401530040955673847919 4242780042780328984568018452835720890628458), (12, q 723482476575946020588716395416025621043303 8485560085560657969136036905671441781256916)],
  [(11, q 472515793722739 623687655159165), (25, q 151171861436426 623687655159165)],
  [(2, q 4071485933473266656197297800247253545407703 351621744451717780249559261736141135359444286), (5, q 22435975267203684983121048342317699224396452 58603624075286296708259876956023522559907381), (11, q 212934406915022403694635673881987686467657871 351621744451717780249559261736141135359444286)],
  [(5, q 107917772497438085923134964519343525978073155 436888246768950337804171779898177379271314789), (11, q 249091520497120919209398461008272418460643694 436888246768950337804171779898177379271314789), (12, q 79878953774391332671638354370561434832597940 436888246768950337804171779898177379271314789)],
  [(5, q 108442077644883275841036083046538398526263851 269074911725945177886569119343250859621736921), (11, q 110586348502153059879014051982026966350353778 269074911725945177886569119343250859621736921), (12, q 50046485578908842166518984314685494745119292 269074911725945177886569119343250859621736921)],
  [(11, q 18771127635826 21348791483237), (25, q 2577663847411 21348791483237)],
  [(11, q 292649861808416 331793456928991), (25, q 39143595120575 331793456928991)],
  [(11, q 768751926152573 871576899175039), (25, q 102824973022466 871576899175039)],
  [(11, q 848804710753786 959323548708189), (25, q 110518837954403 959323548708189)],
  [(5, q 5265078217161105186610069996753606011870873 12998409857536317952342245500289901203780806), (11, q 5285180047189915531102672771320909272213053 12998409857536317952342245500289901203780806), (12, q 1224075796592648617314751366107692959848440 6499204928768158976171122750144950601890403)],
  [(5, q 30857955306745358452435929729749922864123183 397111588179997837868046454666037686949259343), (11, q 331822906931404758634433973722043830665463520 397111588179997837868046454666037686949259343), (12, q 34430725941847720781176551214243933419672640 397111588179997837868046454666037686949259343)],
  [(5, q 9142884850903132524608011613541407982268280 36727435544275408852733594281216900541907171), (11, q 6935087313603011827129955860840231333898332 12242478514758469617577864760405633513969057), (12, q 6779288752563240846735715085154798557943895 36727435544275408852733594281216900541907171)],
  [(1, q 3790948641257376422101033708877010672441471 33520906023450428589101000893161116870635903), (5, q 9582715879961077543976211384010705729725688 33520906023450428589101000893161116870635903), (7, q 20147241502231974623023755800273400468468744 33520906023450428589101000893161116870635903)],
  [(1, q 5059186979239303614277602230816925864206907 84621837309764410094961865322186566634046907), (5, q 12788553998866303158423912454135755637521320 84621837309764410094961865322186566634046907), (7, q 66774096331658803322260350637233885132318680 84621837309764410094961865322186566634046907)],
  [(7, q 1 1)],
  [(7, q 1 1)],
  [(1, q 43302294255150006202021713089829323148965 806386867915250544322063337554168134577817), (4, q 744823241663950817958201440411370036715879 3225547471661002177288253350216672538311268), (10, q 2307515052976451334521965057445985208999529 3225547471661002177288253350216672538311268)],
  [(4, q 5869150282102219762571411456 21869530768899269281874372051), (24, q 16000380486797049519302960595 21869530768899269281874372051)],
  [(10, q 1 1)],
  [(4, q 361859333505200 890988229267527), (24, q 529128895762327 890988229267527)],
  [(1, q 534157223873643743637275333379130069127155 12784780567435323533027928941892333342530224), (4, q 2213563061858828174271970244213500287083517 6392390283717661766513964470946166671265112), (10, q 7823497219844023440846713120086202699236035 12784780567435323533027928941892333342530224)],
  [(4, q 1773680428530447624826498538 18772125137925605680214163091), (24, q 16998444709395158055387664553 18772125137925605680214163091)],
  [(4, q 538076734432754 989713333742087), (24, q 451636599309333 989713333742087)],
  [(4, q 44508750149705058036121665000 190160558952211050192764699233), (24, q 145651808802505992156643034233 190160558952211050192764699233)],
  [(4, q 15186368376237639191288802141 39991165745435940145111242245), (24, q 24804797369198300953822440104 39991165745435940145111242245)],
  [(19, q 1 1)],
  [(4, q 5932345978175229476940593245 51304756919134790583452381588), (24, q 45372410940959561106511788343 51304756919134790583452381588)],
  [(4, q 22588844528001629283743793449 190300648709166660360994185935), (24, q 167711804181165031077250392486 190300648709166660360994185935)],
  [(7, q 80208221223151 300834452403613), (10, q 220626231180462 300834452403613)],
  [(1, q 703331822790364638273891927635115224656051 17509651632520773514036616055622505838714840), (4, q 774784327640318620795541591343226291700204 2188706454065096689254577006952813229839355), (10, q 10608045188607859909398391397241580280457157 17509651632520773514036616055622505838714840)],
  [(4, q 201484777662456 525654935827241), (24, q 324170158164785 525654935827241)],
  [(4, q 475801079445615 868423753577752), (24, q 392622674132137 868423753577752)],
  [(7, q 17246828438112980447814438001 129892023180298516735124669341), (10, q 112645194742185536287310231340 129892023180298516735124669341)],
  [(7, q 127838026122878 985362364364543), (10, q 857524338241665 985362364364543)],
  [(7, q 48007161337591177704389364570 370034264738797920105695355773), (10, q 322027103401206742401305991203 370034264738797920105695355773)],
  [(7, q 102897202435198821966404515625 812201449728266121092882753199), (10, q 709304247293067299126478237574 812201449728266121092882753199)],
  [(4, q 527346350789302 955153829044805), (24, q 427807478255503 955153829044805)],
  [(4, q 36325586680743671285371677307 298298054905856224281647665363), (24, q 261972468225112552996275988056 298298054905856224281647665363)],
  [(4, q 209392088751129 541257656365427), (24, q 331865567614298 541257656365427)],
  [(3, q 4661025252003874371852208208690583753381092 163997670077468728330954635558513138225227799), (16, q 148060999199600761310960523923508222711720866 163997670077468728330954635558513138225227799), (20, q 11275645625864092648141903426314331760125841 163997670077468728330954635558513138225227799)],
  [(3, q 4160274573568185845740402342460534186506402 198553734850526379571674490843391256331617595), (16, q 176830498494978779875137762920777601118760808 198553734850526379571674490843391256331617595), (20, q 3512592356395882770159265116030624205270077 39710746970105275914334898168678251266323519)],
  [(3, q 5984578092469501960315931548828307060375 477785032758609391927311294262826388683502), (16, q 139639244099232297002409219225134309685125 159261677586203130642437098087608796227834), (20, q 26441361184221499479883852519297576283876 238892516379304695963655647131413194341751)],
  [(3, q 64381832589143155092657034988949801872991 12973023218029583871986325218807809309605665), (16, q 11213950008786214203283562757522491328458981 12973023218029583871986325218807809309605665), (20, q 1694691376654226513610105426296368179273693 12973023218029583871986325218807809309605665)],
  [(3, q 1146084144467901660670963306068980943001215 43988229936513698972822256851770290836793163), (13, q 16817656478857325534334872734864037620777610 43988229936513698972822256851770290836793163), (20, q 26024489313188471777816420810837272273014338 43988229936513698972822256851770290836793163)],
  [(3, q 1489153763937126179963721755223497712054721 81992870839797235065028128125018693434739703), (13, q 10939042275193753255107148189883301514314278 27330956946599078355009376041672897811579901), (20, q 47686590250278849119742961800145291179742148 81992870839797235065028128125018693434739703)],
  [(3, q 328246885939404852142309964066161610973366 26301904885432387533459532242520703245415015), (13, q 571819571754655770859043453687345169247510 5260380977086477506691906448504140649083003), (20, q 23114560140719703827022005010017815788204099 26301904885432387533459532242520703245415015)],
  [(3, q 311460225407893513677863081794553851431375 15625786312491638376880463897129172922515973), (13, q 24987242522390998308235571488501761515891650 46877358937474915130641391691387518767547919), (20, q 20955735738860236281372230957502095697362144 46877358937474915130641391691387518767547919)],
  [(3, q 158927065714676424634941405625265931041895 5713666904692300743461169348536664109144241), (13, q 2770737266559779476744981393610217406889796 5713666904692300743461169348536664109144241), (20, q 2784002572417844842081246549301180771212550 5713666904692300743461169348536664109144241)],
  [(3, q 520993954005363108598989913870049318859280 37260289214659050394303751164614782550598107), (13, q 8754369573421605295510776219336171883373920 37260289214659050394303751164614782550598107), (20, q 27984925687232081990193985031408561348364907 37260289214659050394303751164614782550598107)],
  [(3, q 6188790772482978621270862418315946258328335 285448146881414030543155379925749880380079793), (13, q 189996278525812702397523103561025812074990970 285448146881414030543155379925749880380079793), (20, q 89263077583118349524361413946408122046760488 285448146881414030543155379925749880380079793)],
  [(3, q 455502818440898010013683182214518321250700 29233401171554337289244207642463045120211951), (13, q 10808500937574355524592299883032691064795550 29233401171554337289244207642463045120211951), (20, q 17969397415539083754638224577215835734165701 29233401171554337289244207642463045120211951)],
  [(3, q 99742628384316715325784807033511649633688 5783949731010829784288981571794083674928853), (13, q 2952054012003936389346173470590688571156777 5783949731010829784288981571794083674928853), (20, q 2732153090622576679617023294169883454138388 5783949731010829784288981571794083674928853)],
  [(3, q 982878463048520831405452144215200201715856 81209640816808125021253571809143397883383939), (13, q 10305322728495854565663740037538435559244960 81209640816808125021253571809143397883383939), (20, q 69921439625263749624184379627389762122423123 81209640816808125021253571809143397883383939)],
  [(3, q 377542106651420242324510430691792208789504 27837411739304650843134744250631655123677183), (13, q 7131186346285649617161140043996687230828544 27837411739304650843134744250631655123677183), (20, q 20328683286367580983649093775943175684059135 27837411739304650843134744250631655123677183)],
  [(3, q 173600541975783001947303575720962295313300 12770632411995517796588957884152216030621157), (13, q 9928268966492420633842527115043792277221327 38311897235986553389766873652456648091863471), (20, q 27862826643566783750082435810249968928702244 38311897235986553389766873652456648091863471)],
  [(3, q 2574584357971908221969135281527948448890880 333844229484414606952228924109627341735547707), (16, q 42059415634867774525380056375401829369905152 333844229484414606952228924109627341735547707), (20, q 289210229491574924204879732452697563916751675 333844229484414606952228924109627341735547707)],
  [(3, q 1127418477603831017874206751038764248015735 40514766082848712014174853324085252377213192), (13, q 19895860974211642766953333739172737547551185 40514766082848712014174853324085252377213192), (20, q 2436435828879154778668414104234218822705784 5064345760356089001771856665510656547151649)],
  [(3, q 842191792325082505902829002133668215755758 48743390198119496198428370206805641273639777), (13, q 25045909039456701601380994381775981897655631 48743390198119496198428370206805641273639777), (20, q 22855289366337712091144546822895991160228388 48743390198119496198428370206805641273639777)],
  [(3, q 6873428061718776032110866114745068158738756 316600220628391879941419889557231276051799305), (13, q 212028488662463944691386957147707819473881332 316600220628391879941419889557231276051799305), (20, q 97698303904209159217922066294778388419179217 316600220628391879941419889557231276051799305)],
  [(3, q 258457661762504896247667803554514163490745 24559924407731349874509643984060202120206643), (13, q 98982736527497931775124250297714609080886 24559924407731349874509643984060202120206643), (20, q 24202484009441347046486851930207973347635012 24559924407731349874509643984060202120206643)],
  [(3, q 1514156824431743107279136192850981430797966 143526568313749178678824572989747682678016655), (13, q 925242758267597433419272281286096027378781 143526568313749178678824572989747682678016655), (20, q 141087168731049838138126164515610605219839908 143526568313749178678824572989747682678016655)],
  [(3, q 387681734518702526833188417094945939461 36748260190469387515596910524924794517502), (13, q 253243251747673283653529555154302527723561 39283890143611775254173097351144605339209638), (20, q 19308107558831804484667444689057902801101134 19641945071805887627086548675572302669604819)],
  [(3, q 2570230600802935670006986919679917386748705 243028694116190914266646619090738438704778027), (13, q 2155232529823998704113346127047122776478542 243028694116190914266646619090738438704778027), (20, q 238303230985563979892526286044011398541550780 243028694116190914266646619090738438704778027)],
  [(3, q 141218402165380899277230730133956608736797 6496009700828202254512397645996664340615547), (13, q 21884928255498392564350058318763147090256411 32480048504141011272561988229983321703077735), (20, q 9889028237815714211825776260550391569137339 32480048504141011272561988229983321703077735)],
  [(3, q 4193793784148446115245286864757939410018633 307798991379188042286221448628714688910881748), (13, q 26893178129410705037746299863447073169870235 102599663793062680762073816209571562970293916), (20, q 111462831603403740528868631086807764995626205 153899495689594021143110724314357344455440874)],
  [(3, q 1128889788875564387420301817655439944887441 65210664232457530986359975170405559519740154), (13, q 33731978723202072158775949928469132499647499 65210664232457530986359975170405559519740154), (20, q 15174897860189947220081861712140493537602607 32605332116228765493179987585202779759870077)],
  [(2, q 407778570886622992365160344279688040641032 8687568774408916902613664850804897826408099), (9, q 539526753296077275058070189104086170675892 8687568774408916902613664850804897826408099), (11, q 7740263450226216635190434317421123615091175 8687568774408916902613664850804897826408099)],
  [(2, q 111323591866513527363508140900927121293343 4476994466382803461452262497173512522770211), (9, q 147290859238645376329552572224682878553378 4476994466382803461452262497173512522770211), (11, q 4218380015277644557759201784047902522923490 4476994466382803461452262497173512522770211)],
  [(11, q 1 1)],
  [(11, q 1 1)],
  [(5, q 66123769158748163263365934322076672716331552 400127329853715913510545872225354901529552807), (7, q 106103938562795756415262670041408890840110875 400127329853715913510545872225354901529552807), (12, q 227899622132171993831917267861869337973110380 400127329853715913510545872225354901529552807)],
  [(7, q 164271253187395 612104828356961), (26, q 447833575169566 612104828356961)],
  [(12, q 1 1)],
  [(7, q 114316153822417 281474976710656), (26, q 167158822888239 281474976710656)],
  [(5, q 4623651536498605933931278601371572390670475 35951290759797080906622691839388932909203927), (7, q 13404397244227131615990816540798580763549352 35951290759797080906622691839388932909203927), (12, q 17923241979071343356700596697218779754984100 35951290759797080906622691839388932909203927)],
  [(7, q 2242239919518089187593864909 23731224453618297978275333594), (26, q 21488984534100208790681468685 23731224453618297978275333594)],
  [(7, q 473304313936426 870573954315943), (26, q 397269640379517 870573954315943)],
  [(7, q 142064952394843083506504245817 606962690798040407847297036262), (26, q 464897738403197324340792790445 606962690798040407847297036262)],
  [(7, q 323595429849624483264591292401 852143063369306226409892741359), (26, q 528547633519681743145301448958 852143063369306226409892741359)],
  [(18, q 1 1)],
  [(7, q 9807958281825465087313022276 84822246944682713408267332877), (26, q 75014288662857248320954310601 84822246944682713408267332877)],
  [(7, q 17424471315123850872709535292 146793174417216253008702753319), (26, q 129368703102092402135993218027 146793174417216253008702753319)],
  [(11, q 42860214812466382207933682069 160754459535226506222386801729), (12, q 117894244722760124014453119660 160754459535226506222386801729)],
  [(5, q 15609619333601502706482851298698783265433720 126241123748204054733169326788597912518393653), (7, q 47912177254777976919277440858813956301779017 126241123748204054733169326788597912518393653), (12, q 62719327159824575107409034631085172951180916 126241123748204054733169326788597912518393653)],
  [(7, q 1494904175125468260396932909 3900065143183675635226451926), (26, q 2405160968058207374829519017 3900065143183675635226451926)],
  [(7, q 256602576924668 468346505834515), (26, q 211743928909847 468346505834515)],
  [(11, q 66276797126237271252749156383 499154224182624702279089725657), (12, q 432877427056387431026340569274 499154224182624702279089725657)],
  [(11, q 92437406596256 712498028026987), (12, q 620060621430731 712498028026987)],
  [(11, q 4346056369398556858335827555 33498955746514816715500664387), (12, q 29152899377116259857164836832 33498955746514816715500664387)],
  [(11, q 72723049055069 574026936333715), (12, q 501303887278646 574026936333715)],
  [(7, q 310808159467485 562949953421312), (26, q 252141793953827 562949953421312)],
  [(7, q 5152922619914196263976847157 42314713540899913733814108931), (26, q 37161790920985717469837261774 42314713540899913733814108931)],
  [(7, q 244193842154952910702494934453 631216716409712099830447253733), (26, q 387022874254759189127952319280 631216716409712099830447253733)],
  [(3, q 218911023641672091476922094587001742938606 7081627592858455731223137315913832600399281), (13, q 4883002744016672411473881076128182263394175 56653020742867645849785098527310660803194248), (20, q 50018729809717596706495840694486464596291225 56653020742867645849785098527310660803194248)],
  [(3, q 769949039951066847882490207500963804389469 34600258214254573580560927864574063779679317), (13, q 3348185404669948282413052695915104420150886 34600258214254573580560927864574063779679317), (20, q 30482123769633558450265384961157995555138962 34600258214254573580560927864574063779679317)],
  [(3, q 2251262913351028953797872401086014331721615 180390143990553169166296415363307185154050926), (13, q 19608962798464460874418128774470628660651819 180390143990553169166296415363307185154050926), (20, q 79264959139368839669040207093875271080838746 90195071995276584583148207681653592577025463)],
  [(3, q 25901283408910779296663552223469741306512 6984266269076991935583653675769406448000651), (13, q 834030596628831318998135652382134022083534 6984266269076991935583653675769406448000651), (20, q 6124334389039249837288854471163802684610605 6984266269076991935583653675769406448000651)],
  [(6, q 139596861529692778781383144657282185929344176 299306196139456539300267047187591122932889701), (13, q 80648942030629282709638291541840406087259085 299306196139456539300267047187591122932889701), (14, q 79060392579134477809245610988468530916286440 299306196139456539300267047187591122932889701)],
  [(6, q 49150224449214182413402490488519486907483097 187826737975351292373466974680656794899055577), (13, q 81737602373012927614313421417201403391115264 187826737975351292373466974680656794899055577), (14, q 56938911153124182345751062774935904600457216 187826737975351292373466974680656794899055577)],
  [(13, q 1 1)],
  [(6, q 44585258371797333418528452749349212072775 124233968998115862938247742517735651643793), (13, q 1155959371663205997454509735238614393843110 5838996542911445558097643898333575627258271), (14, q 2587530027773764889972296883875548265994736 5838996542911445558097643898333575627258271)],
  [(6, q 9255129042883510360981500739509705014809779 16766769831715635926481157577962162833518584), (13, q 321320811831911607199573513643280760250695 4191692457928908981620289394490540708379646), (14, q 6226357541504479136701362783879334777706025 16766769831715635926481157577962162833518584)],
  [(6, q 1037087492136429734453750874416000451693754 11829366596665622028197042721648705536212525), (13, q 20264113147102037299689347987897417065599309 26024606512664368462033493987627152179667555), (14, q 17394504414310928732729470380072670601709936 130123032563321842310167469938135760898337775)],
  [(2, q 16459685630426406865826641954970504429127 14684678538124558443136799622477490481684936), (6, q 6085983179064074359249039344651432925214895 14684678538124558443136799622477490481684936), (14, q 4291117836715028838510966817935543526020457 7342339269062279221568399811238745240842468)],
  [(6, q 70006094978085604876615042709527620046724664 386579274624675230273348602555198117784560223), (13, q 209744926765351807497209690032505910822779106 386579274624675230273348602555198117784560223), (14, q 106828252881237817899523869813164586915056453 386579274624675230273348602555198117784560223)],
  [(6, q 19408364960377067541305599596987206726800870 69715716621631077145698368650322058829278347), (13, q 20665743033330273622948511382520468358592713 69715716621631077145698368650322058829278347), (14, q 29641608627923735981444257670814383743884764 69715716621631077145698368650322058829278347)],
  [(13, q 97603866464087 99622359598697), (14, q 2018493134610 99622359598697)],
  [(6, q 254166556703991902967637838704690910090550 3012480118112424488461723551473011512289567), (13, q 20546393311011745023165354968002964003884528 27112321063011820396155511963257103610606103), (14, q 4278428741664148246281416446911921415906625 27112321063011820396155511963257103610606103)],
  [(6, q 56351675472446574176701106200357913386464021 652779726050882216836219202441861298829743427), (13, q 491357758806964827330100922932588025271998282 652779726050882216836219202441861298829743427), (14, q 105070291771470815329417173308915360171281124 652779726050882216836219202441861298829743427)],
  [(13, q 714870610426419 943578988643650), (23, q 228708378217231 943578988643650)],
  [(6, q 32676329715245366169960367197045180595618500 58916901359643072506718316659466447963456103), (13, q 15879623904468312750185371098484794232415787 235667605438572290026873266637865791853824412), (14, q 89082662673122512596846426751200275238934625 235667605438572290026873266637865791853824412)],
  [(6, q 19031180022341528154570521638230054333481667 67828597286393806631487716861035349486296157), (13, q 19709750001444266363610676747457317064107550 67828597286393806631487716861035349486296157), (14, q 29087667262608012113306518475347978088706940 67828597286393806631487716861035349486296157)],
  [(2, q 81796466037619327315831418797944599413286 62111906726530716357970832448867510175455213), (6, q 8480362639626863844223519062403204555990389 20703968908843572119323610816289170058485071), (14, q 36589022341612505497984443842859951908070760 62111906726530716357970832448867510175455213)],
  [(13, q 494979092214709 562949953421312), (23, q 67970861206603 562949953421312)],
  [(13, q 639080140631897 724560769667259), (23, q 85480629035362 724560769667259)],
  [(13, q 158339864655078 179518728418091), (23, q 21178863763013 179518728418091)],
  [(13, q 612274023781622 691995322168289), (23, q 79721298386667 691995322168289)],
  [(2, q 30908395848930527489244481358611639591404 20432264442515368790742293368928091785817473), (6, q 8270235801705400353864855741629636188668285 20432264442515368790742293368928091785817473), (14, q 12131120244961037909388193145939843957557784 20432264442515368790742293368928091785817473)],
  [(6, q 771715283660020167720309918889763417548810 8741396917668094274425611666836462784997883), (13, q 6535071819251834903861522664424109148194715 8741396917668094274425611666836462784997883), (14, q 1434609814756239202843779083522590219254358 8741396917668094274425611666836462784997883)],
  [(6, q 23514268789560523797494034418718670836392883 83159065770654404542846811852442437320749826), (13, q 23678197579220356355645987731324386835908219 83159065770654404542846811852442437320749826), (14, q 17983299700936762194853394851199689824224362 41579532885327202271423405926221218660374913)],
  [(3, q 1594533364716850560262318615659469315816296 76098140462376919007769140484801886754974511), (13, q 74267682395122460549004309140774018746323815 76098140462376919007769140484801886754974511), (20, q 235924702537607898502512728368398692834400 76098140462376919007769140484801886754974511)],
  [(3, q 114242967163735497176769218946556336173805 10284497218491374934982760362866505462700157), (13, q 3384450345911516453846794829519953395223800 3428165739497124978327586787622168487566719), (20, q 16903213593090076265606655360088940854952 10284497218491374934982760362866505462700157)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(9, q 18174731473330721204572415830163289647983585 109978709135185134323514294628660097844852709), (11, q 29163651984385751206510343002295206398843750 109978709135185134323514294628660097844852709), (14, q 62640325677468661912431535796201601798025374 109978709135185134323514294628660097844852709)],
  [(11, q 98509796868986404455564336945 367065576806574141211009792459), (25, q 268555779937587736755445455514 367065576806574141211009792459)],
  [(14, q 1 1)],
  [(11, q 110128756514565 271164556701802), (25, q 161035800187237 271164556701802)],
  [(9, q 1224841324659868115323469881023940781414500 9523777094760563780260105321132444180461797), (11, q 10652787875955705535481444861437940316706835 28571331284281691340780315963397332541385391), (14, q 14244019434346381459328461458887569880435056 28571331284281691340780315963397332541385391)],
  [(11, q 15842791564858314218561108837 167675563763197897776693206229), (25, q 151832772198339583558132097392 167675563763197897776693206229)],
  [(11, q 129514939103714 238223758707709), (25, q 108708819603995 238223758707709)],
  [(11, q 2342975563657911488331719358 10010201169387677562669970205), (25, q 7667225605729766074338250847 10010201169387677562669970205)],
  [(11, q 3660343278770837393903652204 9638999339405090572234450675), (25, q 5978656060634253178330798471 9638999339405090572234450675)],
  [(15, q 1 1)],
  [(11, q 19671677705022012897391648919 170126733430704323611398028459), (25, q 150455055725682310714006379540 170126733430704323611398028459)],
  [(11, q 103582245354306504359598715850 872632881298616078347528850363), (25, q 769050635944309573987930134513 872632881298616078347528850363)],
  [(13, q 5557794908174643258830540984 20845446542451301163391105709), (14, q 15287651634276657904560564725 20845446542451301163391105709)],
  [(9, q 3269858020120953502137434342894476380595949 26444626363729671040632589016520242067653524), (11, q 110401551172246118468354317084811951742899475 290890890001026381446958479181722662744188764), (14, q 72260450303724887227546192162535735407366925 145445445000513190723479239590861331372094382)],
  [(11, q 4043217135069 10548375258556), (25, q 6505158123487 10548375258556)],
  [(11, q 540225539211681 986010143330074), (25, q 445784604118393 986010143330074)],
  [(13, q 37373739465219 281474976710656), (14, q 244101237245437 281474976710656)],
  [(13, q 57957161118465970709540982531 446727840248840365888765032695), (14, q 388770679130374395179224050164 446727840248840365888765032695)],
  [(13, q 128751555683636 992403756313441), (14, q 863652200629805 992403756313441)],
  [(13, q 119607201678272 944098967726667), (14, q 824491766048395 944098967726667)],
  [(11, q 212474660992393 384843823642893), (25, q 172369162650500 384843823642893)],
  [(11, q 68678668603963994429493996893 563974738746518953619762171213), (25, q 495296070142554959190268174320 563974738746518953619762171213)],
  [(11, q 1305638362125873775281490231 3374944890038197822712333494), (25, q 2069306527912324047430843263 3374944890038197822712333494)],
  [(3, q 102278418566137552637526016 23824947018314931307653608289), (16, q 23722668599748793755016082273 23824947018314931307653608289)],
  [(3, q 1649836420705575851552421256 913394356377599631751217623897), (16, q 911744519956894055899665202641 913394356377599631751217623897)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(3, q 345654746148791486960377221752059065990795 59131342264004897296826734329389741621020676), (16, q 40120326540790210875810548490949476378990751 59131342264004897296826734329389741621020676), (20, q 9332680488532947467027904308344103088019565 29565671132002448648413367164694870810510338)],
  [(3, q 1887694975552202114628901206652085573721360 575436784774861921375070725058563364661689899), (16, q 6482697520306645774904442520913656900884485 9753165843641727480933402119636667197655761), (20, q 191069936101217618541079715118005521935783924 575436784774861921375070725058563364661689899)],
  [(16, q 1 1)],
  [(3, q 922420953403071400861536367800033455763575 205050205218091145190290082407775238485453508), (16, q 52573352539467706526380996635190293232257475 102525102609045572595145041203887619242726754), (20, q 98981079185752660736666552769594618565174983 205050205218091145190290082407775238485453508)],
  [(3, q 285147593340859846466182978805872087281575 41220582663656155209836453003218575947282471), (16, q 23118043944537231213292181378311050540128496 41220582663656155209836453003218575947282471), (20, q 17817391125778064150078088646101653319872400 41220582663656155209836453003218575947282471)],
  [(3, q 45432696257802746441525809874069921136048 41329714138395033311898098932619451619747369), (16, q 35358519933647738617632047408784984140524297 41329714138395033311898098932619451619747369), (20, q 5925761508489491947824525713960397558087024 41329714138395033311898098932619451619747369)],
  [(3, q 751455896148779924924558930476897147463384 131663344276299750286312509005794655517809803), (16, q 47564154989019774873793572815471990218569896 131663344276299750286312509005794655517809803), (20, q 83347733391131195487594377259845768151776523 131663344276299750286312509005794655517809803)],
  [(3, q 465880205558691433704187191135443407119392 205196992963255983825905592957057085578636317), (16, q 143921427161211545341141728704237580233168592 205196992963255983825905592957057085578636317), (20, q 60809685596485747051059677061684061938348333 205196992963255983825905592957057085578636317)],
  [(3, q 135237232008900366452288525400321296030110 38750755851544380543378927782566037595821341), (16, q 20949739988293008618223856667108400073768565 38750755851544380543378927782566037595821341), (20, q 17665778631242471558702782590057316226022666 38750755851544380543378927782566037595821341)],
  [(16, q 175908749831918 179546624198137), (20, q 3637874366219 179546624198137)],
  [(3, q 4114912215631713758791965857552997612186 3889667889718749338194881411926554691989421), (16, q 3235445980447532655574075709874836702652048 3889667889718749338194881411926554691989421), (20, q 650106997055584968862013736194164991725187 3889667889718749338194881411926554691989421)],
  [(3, q 136493111104231782337956352672492137676951 126100755184982633689022837761264248135059482), (16, q 208926356786641901767152384081052114458837447 252201510369965267378045675522528496270118964), (20, q 43002167361114902046217378736131397535927615 252201510369965267378045675522528496270118964)],
  [(16, q 1 1)],
  [(3, q 724932105536072189270140597339263134641701 104299626247327141318210483383743835369775637), (16, q 57768337118762320675626872232243829264383872 104299626247327141318210483383743835369775637), (20, q 45806357023028748453313470554160742970750064 104299626247327141318210483383743835369775637)],
  [(3, q 294520580054558139485762517998066574113798 83734803483708026104685253560027862013182473), (16, q 44940331966600901681102417204322760293027375 83734803483708026104685253560027862013182473), (20, q 38499950937052566284097073837707035146041300 83734803483708026104685253560027862013182473)],
  [(3, q 1376782629589775312433267772097687841582327 240007901807191514155718183529258927729149557), (16, q 85585471022616011876902216330458863760728330 240007901807191514155718183529258927729149557), (20, q 153045648154985726966382699426702376126838900 240007901807191514155718183529258927729149557)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(3, q 1347152281604674253898470520825889008134741 233662553948654309887234044470100979592034671), (16, q 82234973016031907957656463864008808843239198 233662553948654309887234044470100979592034671), (20, q 150080428651017727675679110085266281740660732 233662553948654309887234044470100979592034671)],
  [(3, q 209050433823462404033586255173297329915400 188852575015333220639280622629985864466611653), (16, q 51935164574157178134552833927823872095039000 62950858338444406879760207543328621488870551), (20, q 32838030859038223831588534591340950851579253 188852575015333220639280622629985864466611653)],
  [(3, q 125349872511214877105343201144872678457344 35362775249123926536313445850886945759536701), (16, q 18840168296925529834045197158727072026699325 35362775249123926536313445850886945759536701), (20, q 16397257079687181825162905491015001054380032 35362775249123926536313445850886945759536701)],
  [(3, q 53682769504737556958313 8844975384826605923071073), (16, q 8791292615321868366112760 8844975384826605923071073)],
  [(3, q 246473704165207374217402745 76563993322874111837451715481), (16, q 76317519618708904463234312736 76563993322874111837451715481)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(3, q 68262257473263375664017672671451554580000 33073564498775121848672705653850428709821139), (13, q 9363567929619987964957236492218525554778499 33073564498775121848672705653850428709821139), (20, q 23641734311681870508051451488960451600462640 33073564498775121848672705653850428709821139)],
  [(13, q 207884860929693 774617132628917), (23, q 566732271699224 774617132628917)],
  [(20, q 1 1)],
  [(13, q 114316153822417 281474976710656), (23, q 167158822888239 281474976710656)],
  [(3, q 12943028683047119247528372363776261898590 8057692542184682822209989095252099339011341), (13, q 56100407470954750960680453206846480493339605 145038465759324290799779803714537788102204138), (20, q 88705083772074691692643839805143334894689913 145038465759324290799779803714537788102204138)],
  [(13, q 18969667615199594741304302465 200769523398543951221261179916), (23, q 181799855783344356479956877451 200769523398543951221261179916)],
  [(13, q 127414511727109 234360330225943), (23, q 106945818498834 234360330225943)],
  [(13, q 11914932546273585280773387699 50905725846186179378563695224), (23, q 38990793299912594097790307525 50905725846186179378563695224)],
  [(13, q 337935853772384 889906553345765), (23, q 551970699573381 889906553345765)],
  [(21, q 1 1)],
  [(13, q 32070197016360792552386854912 277352950810067698183489988947), (23, q 245282753793706905631103134035 277352950810067698183489988947)],
  [(13, q 110589067916119 931662145821197), (23, q 821073077905078 931662145821197)],
  [(16, q 53997878766865455362448916423 202528145395374062363339172847), (20, q 148530266628508607000890256424 202528145395374062363339172847)],
  [(3, q 805448835492122006654831317655573776957293 521542784746538105430917781685574714136479821), (13, q 204934201383763399570688850937197313259441760 521542784746538105430917781685574714136479821), (20, q 315803134527282583853574099430721827100080768 521542784746538105430917781685574714136479821)],
  [(13, q 113534539073638 296200991178151), (23, q 182666452104513 296200991178151)],
  [(13, q 127086516463906 231956072452167), (23, q 104869555988261 231956072452167)],
  [(16, q 23493442606105285975796191843 176937504917344009839712705645), (20, q 153444062311238723863916513802 176937504917344009839712705645)],
  [(16, q 109087995877395032878393707912 840839058624200248983360523613), (20, q 731751062746805216104966815701 840839058624200248983360523613)],
  [(16, q 109087995877395032878393707912 840839058624200248983360523613), (20, q 731751062746805216104966815701 840839058624200248983360523613)],
  [(16, q 594370406027064756014075451 4691561033982163617762412868), (20, q 4097190627955098861748337417 4691561033982163617762412868)],
  [(13, q 513051309168168 929261995868479), (23, q 416210686700311 929261995868479)],
  [(13, q 56069436375037010017139811834 460430383611871370066241342451), (23, q 404360947236834360049101530617 460430383611871370066241342451)],
  [(13, q 15640230892545 40428436281442), (23, q 24788205388897 40428436281442)],
  [(3, q 2540577525653700528218447545777794616647551 421306313921812611360370878276932724705014963), (16, q 416963509114766899553107288316578214175508109 421306313921812611360370878276932724705014963), (20, q 1802227281392011279045142414576715912859303 421306313921812611360370878276932724705014963)],
  [(3, q 1468177032761141147233991651205782656388028 461803216520880316729374553054302260930022293), (16, q 454869784420499733882371746525256527647936305 461803216520880316729374553054302260930022293), (20, q 5465255067619441699768814877839950625697960 461803216520880316729374553054302260930022293)],
  [(16, q 175908749831918 179546624198137), (20, q 3637874366219 179546624198137)],
  [(16, q 97603866464087 99622359598697), (20, q 2018493134610 99622359598697)],
  [(3, q 57007650884510363062799329696095651495936 33549834032414870882664294508488647725575697), (13, q 10118228379610974836434516152809542905757696 33549834032414870882664294508488647725575697), (20, q 23374598001919385683166979025983009168322065 33549834032414870882664294508488647725575697)],
  [(13, q 163017978386855 567863529580471), (23, q 404845551193616 567863529580471)],
  [(21, q 1 1)],
  [(13, q 258944349157772600558931180672 609149135520064077417006507277), (23, q 350204786362291476858075326605 609149135520064077417006507277)],
  [(3, q 656087316973906192319288797471006689565072 531587597973892462953207999296651689343420479), (13, q 215543161883487447945060784118796460298394759 531587597973892462953207999296651689343420479), (20, q 315388348773431108815827926380384222355460648 531587597973892462953207999296651689343420479)],
  [(13, q 68326168895050421652072494521 605473657608019691330186185345), (23, q 537147488712969269678113690824 605473657608019691330186185345)],
  [(13, q 320917268257060 570137453133567), (23, q 249220184876507 570137453133567)],
  [(13, q 13546334910386354521762850866 53607566123276659971188042145), (23, q 40061231212890305449425191279 53607566123276659971188042145)],
  [(13, q 276187160375173 692799720509875), (23, q 416612560134702 692799720509875)],
  [(23, q 1 1)],
  [(13, q 4825325037441793760866336768 36000704756315912389483644421), (23, q 31175379718874118628617307653 36000704756315912389483644421)],
  [(13, q 27105595350570686349797234321 197690113805704273335756885925), (23, q 170584518455133586985959651604 197690113805704273335756885925)],
  [(16, q 217181197876295 886181146376072), (20, q 668999948499777 886181146376072)],
  [(3, q 78490783070707623460234997745568222240208 66975962949596587055713050741448587184697107), (13, q 27568893816833839986312205245949097089922774 66975962949596587055713050741448587184697107), (20, q 39328578349692039445940610497753921872534125 66975962949596587055713050741448587184697107)],
  [(13, q 250713784052428 623325696424357), (23, q 372611912371929 623325696424357)],
  [(13, q 380330751409956 670652357526515), (23, q 290321606116559 670652357526515)],
  [(16, q 68156093689476159846088371996 613873842992369276959197874181), (20, q 545717749302893117113109502185 613873842992369276959197874181)],
  [(16, q 2563244124656156524016152764 23738037224095896697550345479), (20, q 21174793099439740173534192715 23738037224095896697550345479)],
  [(16, q 16769481059034918414767197725 155301074048705777823705768527), (20, q 138531592989670859408938570802 155301074048705777823705768527)],
  [(16, q 67687307550588188851465047025 645083338681410385965396942634), (20, q 577396031130822197113931895609 645083338681410385965396942634)],
  [(13, q 541176151326859 947223518836045), (23, q 406047367509186 947223518836045)],
  [(13, q 131675701133723 939246354156601), (23, q 807570653022878 939246354156601)],
  [(13, q 271753399631447036510457248476 669696496324242676399541836761), (23, q 397943096692795639889084588285 669696496324242676399541836761)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(1, q 4064758640178887338514292073947224918113816 36290394843252118750581044590527083394821283), (5, q 9472131613967686603427477133896734673891312 36290394843252118750581044590527083394821283), (7, q 7584501529701848269546425127561041267605385 12096798281084039583527014863509027798273761)],
  [(1, q 2391771246553378904243146872708614228882861 40642608129877935460855030839797185531832436), (5, q 20600630838999271970098867912868056457923945 162570432519511741843420123359188742127329744), (7, q 4012203536190877401707535392590491780420435 4926376743015507328588488586642083094767568)],
  [(7, q 369417004665078 377056719306905), (10, q 7639714641827 377056719306905)],
  [(7, q 959596296249727 979441191807116), (10, q 19844895557389 979441191807116)],
  [(1, q 198575761588668803840505061938555276759281 4492717091295512488477909506426386092994656), (4, q 12782025318917620090379024618518500108247525 49419888004250637373257004570690247022941216), (10, q 1076672790870551888769763258463988714698175 1544371500132832417914281392834070219466913)],
  [(4, q 238677544703069 831419174178731), (24, q 592741629475662 831419174178731)],
  [(19, q 1 1)],
  [(4, q 207767725705640 488759576774729), (24, q 280991851069089 488759576774729)],
  [(1, q 67670160687061793361013741481556370682251 2108410026307357195838634020430350407051161), (4, q 789305573280314296278281422167083429622884 2108410026307357195838634020430350407051161), (10, q 417144764113327035399779618927236868915342 702803342102452398612878006810116802350387)],
  [(4, q 4788582101497357513170078997 42434112238948477541103129793), (24, q 37645530137451120027933050796 42434112238948477541103129793)],
  [(4, q 220010629325113 390868028221082), (24, q 170857398895969 390868028221082)],
  [(4, q 9149854830408 36209162927413), (24, q 27059308097005 36209162927413)],
  [(4, q 376509607668543 944452850768716), (24, q 567943243100173 944452850768716)],
  [(24, q 1 1)],
  [(4, q 83793647239515179940990054432 625166249178517217322678078847), (24, q 541372601939002037381688024415 625166249178517217322678078847)],
  [(4, q 1276586081286336857024465740 9310566487408376862164352167), (24, q 8033980406122040005139886427 9310566487408376862164352167)],
  [(7, q 37245886775371894917355388630 151977256609446314414860164419), (10, q 114731369834074419497504775789 151977256609446314414860164419)],
  [(1, q 11019811462297525876195910505423684800061 361605544011514658077716103523401105946989), (4, q 967158016343628750311542431970008363999968 2531238808080602606544012724663807741628923), (10, q 1486942111500891175099098919155833584028528 2531238808080602606544012724663807741628923)],
  [(4, q 276585216198935 687647363145499), (24, q 411062146946564 687647363145499)],
  [(4, q 319252107873881 562949953421312), (24, q 243697845547431 562949953421312)],
  [(7, q 75446099280900236564375308269 679534057737552038962243717346), (10, q 604087958456651802397868409077 679534057737552038962243717346)],
  [(7, q 6305512314133352874924861749 58394939674336236069896630573), (10, q 52089427360202883194971768824 58394939674336236069896630573)],
  [(7, q 1899054271508125276864619847 17587018167333489260159806117), (10, q 15687963895825363983295186270 17587018167333489260159806117)],
  [(7, q 10256178737051392705874143848 97744913503402958379028813807), (10, q 87488734766351565673154669959 97744913503402958379028813807)],
  [(4, q 105857042625063 185282149191250), (24, q 79425106566187 185282149191250)],
  [(4, q 385881032723717299149877163 2752499891805119942717064875), (24, q 2366618859081402643567187712 2752499891805119942717064875)],
  [(4, q 158107115611516858578258567576 389631855618236680420993877785), (24, q 231524740006719821842735310209 389631855618236680420993877785)],
  [(3, q 36478947369197744081890143475895971641939 2374016438718688622135360306052994567753021), (6, q 2655006402807320290297472455626252978690823 21366147948468197599218242754476951109777189), (13, q 18382831019338097612183759007567634386308915 21366147948468197599218242754476951109777189)],
  [(3, q 47518477168724139648357325591840832269543 9326468615915709217023931627776104595633502), (6, q 1261280191468054973242909291735624330808505 9326468615915709217023931627776104595633502), (13, q 4008834973639465052066332505224319716277727 4663234307957854608511965813888052297816751)],
  [(13, q 669560096218551 683406908915498), (14, q 13846812696947 683406908915498)],
  [(13, q 381686302695347 389579752099308), (14, q 7893449403961 389579752099308)],
  [(9, q 4179966027851704611366253737625430045761590 30724277727516604793413812665168749930047253), (11, q 8812426556481322302513756398493498693587604 30724277727516604793413812665168749930047253), (14, q 17731885143183577879533802529049821190698059 30724277727516604793413812665168749930047253)],
  [(11, q 238677544703069 831419174178731), (25, q 592741629475662 831419174178731)],
  [(15, q 1 1)],
  [(11, q 58825125280948 138382143994639), (25, q 79557018713691 138382143994639)],
  [(9, q 22139133476092808505732785054356012469137833 224047499218604402986462534687914750005269633), (11, q 88444017050973217836433264082709169506425100 224047499218604402986462534687914750005269633), (14, q 113464348691538376644296485550849568029706700 224047499218604402986462534687914750005269633)],
  [(11, q 78563234702092637098865916919 696189612821089257636604489979), (25, q 617626378118996620537738573060 696189612821089257636604489979)],
  [(11, q 19804474366715 35184372088832), (25, q 15379897722117 35184372088832)],
  [(11, q 9635231850019798386006686281 38129968875714720787054294669), (25, q 28494737025694922401047608388 38129968875714720787054294669)],
  [(11, q 224422072448789 562949953421312), (25, q 338527880972523 562949953421312)],
  [(25, q 1 1)],
  [(11, q 119525976515974495341437493513 891757416935231953882225905478), (25, q 772231440419257458540788411965 891757416935231953882225905478)],
  [(11, q 27105595350570686349797234321 197690113805704273335756885925), (25, q 170584518455133586985959651604 197690113805704273335756885925)],
  [(13, q 962165649812046958645398819 3925998506739025451431139615), (14, q 2963832856926978492785740796 3925998506739025451431139615)],
  [(9, q 154661357502886251265194657014348454640169 1648353520397909636813927181706418534787009), (11, q 661731475184980689994438233496539563928695 1648353520397909636813927181706418534787009), (14, q 831960687710042695554294291195530516218145 1648353520397909636813927181706418534787009)],
  [(11, q 298301155271209 741637624976909), (25, q 443336469705700 741637624976909)],
  [(11, q 474436645383403 836593027368390), (25, q 362156381984987 836593027368390)],
  [(13, q 6221674893148879369835297559 56037886999622108816262298643), (14, q 49816212106473229446427001084 56037886999622108816262298643)],
  [(13, q 47292651843887500275781349253 437974174639722660753923602237), (14, q 390681522795835160478142252984 437974174639722660753923602237)],
  [(13, q 4158437477090466169549099075 38511019171257726598093700969), (14, q 34352581694167260428544601894 38511019171257726598093700969)],
  [(13, q 64531547344636468680269496797 615007857717554261779434405207), (14, q 550476310372917793099164908410 615007857717554261779434405207)],
  [(11, q 389415085019297 681595310908353), (25, q 292180225889056 681595310908353)],
  [(11, q 21126033927962899745051763261 150692574057202872907233895961), (25, q 129566540129239973162182132700 150692574057202872907233895961)],
  [(11, q 894411905394725592251524195 2204147289880761459810361288), (25, q 1309735384486035867558837093 2204147289880761459810361288)],
  [(2, q 779880519876343846866513889065141465303680 16775386336559661457396905987396925278368777), (9, q 662419606289647532253902435485767179975097 16775386336559661457396905987396925278368777), (11, q 15333086210393670078276489662846016633090000 16775386336559661457396905987396925278368777)],
  [(2, q 1341785269113170762628374154748108958681469 54818429893446533858444634135098596145646269), (9, q 569933449373816887304960165639901555505440 54818429893446533858444634135098596145646269), (11, q 52906711174959546208511299814710585631459360 54818429893446533858444634135098596145646269)],
  [(11, q 840623952414790 858008444835101), (12, q 17384492420311 858008444835101)],
  [(11, q 568075665029875 579823732717579), (12, q 11748067687704 579823732717579)],
  [(5, q 1815161540537927442871062269443575970143925 13342100610433687437109319073067356390972256), (7, q 956705010133816275379351975526719152427389 3335525152608421859277329768266839097743064), (12, q 7700119029360494892720848901516903811118775 13342100610433687437109319073067356390972256)],
  [(7, q 185853690093530364850281758820 647410386795576814216988083279), (26, q 461556696702046449366706324459 647410386795576814216988083279)],
  [(18, q 1 1)],
  [(7, q 30622629264819 72037672205198), (26, q 41415042940379 72037672205198)],
  [(5, q 6040670272881125124226050862828269089062912 61131438125373057616478585342502152599174801), (7, q 24131980828920646134701324339191416499470336 61131438125373057616478585342502152599174801), (12, q 30958787023571286357551210140482467010641553 61131438125373057616478585342502152599174801)],
  [(7, q 46268669860639536242351510827 410010706384113109776223750216), (26, q 363742036523473573533872239389 410010706384113109776223750216)],
  [(7, q 562332364257553 999032379010428), (26, q 436700014752875 999032379010428)],
  [(7, q 202249574480777 800372020115192), (26, q 598122445634415 800372020115192)],
  [(7, q 89179335017967121970855775253 223701269428229146416467237550), (26, q 134521934410262024445611462297 223701269428229146416467237550)],
  [(26, q 1 1)],
  [(7, q 13563238186956876187158183936 101192381802138966050767588637), (26, q 87629143615182089863609404701 101192381802138966050767588637)],
  [(7, q 12447606127779821443543560230 90784527702970322113127345741), (26, q 78336921575190500669583785511 90784527702970322113127345741)],
  [(11, q 233652241690534 953389213336031), (12, q 719736971645497 953389213336031)],
  [(5, q 3287399392157503704693942307627662038794240 35036523980566586402812480913665798655134809), (7, q 4688470527733544796801167755949510758570355 11678841326855528800937493637888599551711603), (12, q 17683713005208448307715035338189604340629504 35036523980566586402812480913665798655134809)],
  [(7, q 50878880662686228812425725525 126495293596337476772012224669), (26, q 75616412933651247959586499144 126495293596337476772012224669)],
  [(7, q 61471270996843 108394739739956), (26, q 46923468743113 108394739739956)],
  [(11, q 3280685110896033564265037322 29548741244608207306531231849), (12, q 26268056133712173742266194527 29548741244608207306531231849)],
  [(11, q 93929266787059947172332444295 869872834185220876034587279759), (12, q 775943567398160928862254835464 869872834185220876034587279759)],
  [(11, q 4649935724485605360302296085 43062752492332278885456489098), (12, q 38412816767846673525154193013 43062752492332278885456489098)],
  [(11, q 91506930736611205868784139674 872092546271611022723282754583), (12, q 780585615534999816854498614909 872092546271611022723282754583)],
  [(7, q 508919831797862 890765109842887), (26, q 381845278045025 890765109842887)],
  [(7, q 106480988584544 759531784937731), (26, q 653050796353187 759531784937731)],
  [(7, q 22495886869865472850985408595 55437822080191977446892952009), (26, q 32941935210326504595907543414 55437822080191977446892952009)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(2, q 1401803476004794226806000687058859063246848 30446849596670813801062599905996075406114295), (9, q 512758175572437873003488261812720523804672 30446849596670813801062599905996075406114295), (11, q 5706457589018716340250622191424899163812555 6089369919334162760212519981199215081222859)],
  [(2, q 1806194272904161150547865451004568490528359 78879022546468473800480945797696679401288765), (5, q 860573898229663623079649824102118555514021 78879022546468473800480945797696679401288765), (11, q 15242450875066929805370686104517998471049277 15775804509293694760096189159539335880257753)],
  [(11, q 13845335340489 14430665191154), (12, q 585329850665 14430665191154)],
  [(11, q 596381081519408 621593879967443), (12, q 25212798448035 621593879967443)],
  [(5, q 5971537068658782422669599557330149746479315 55916335958141988376657733257198833419730907), (7, q 155255813445028927657658743938758314330444508 503247023623277895389919599314789500777578163), (12, q 294247376560319925928234459360059838728819820 503247023623277895389919599314789500777578163)],
  [(7, q 111247417260978 363780291555167), (26, q 252532874294189 363780291555167)],
  [(26, q 1 1)],
  [(7, q 235173330546271 529567117568113), (26, q 294393787021842 529567117568113)],
  [(5, q 1083367729256326052593224285288592859725824 15706210723426340800600988237764637916878543), (7, q 32723847060812424405640022265776459336384512 78531053617131704003004941188823189584392715), (12, q 40390367910037649334398797496603765949379083 78531053617131704003004941188823189584392715)],
  [(7, q 63870093888212371021737155330 486641926403163891382793368237), (26, q 422771832514951520361056212907 486641926403163891382793368237)],
  [(7, q 525268783911137 902339616986018), (26, q 377070833074881 902339616986018)],
  [(7, q 223646974538184399722811322139 824152926242161071044495661749), (26, q 600505951703976671321684339610 824152926242161071044495661749)],
  [(7, q 37673253033165708617007997688 90213895609377919846663672623), (26, q 52540642576212211229655674935 90213895609377919846663672623)],
  [(7, q 826432326004654107427145703 45477000754261827755772430603), (26, q 44650568428257173648345284900 45477000754261827755772430603)],
  [(7, q 149480952515757 980362633232560), (26, q 830881680716803 980362633232560)],
  [(7, q 39039660256924878718899274591 250964366267846444269436082941), (26, q 211924706010921565550536808350 250964366267846444269436082941)],
  [(11, q 17602987133532975834731114853 78761412045903526295233777423), (12, q 61158424912370550460502662570 78761412045903526295233777423)],
  [(5, q 1171265872523820309965743152337643300111097 18311538031973303167118824477357712716362929), (7, q 7753248219349748482571814613522057905388304 18311538031973303167118824477357712716362929), (12, q 9387023940099734374581266711498011510863528 18311538031973303167118824477357712716362929)],
  [(7, q 164402395748877 390345335951309), (26, q 225942940202432 390345335951309)],
  [(7, q 581502247818541 991724162644431), (26, q 410221914825890 991724162644431)],
  [(11, q 6766297590472599060661472901 75820370182072054654821022562), (12, q 69054072591599455594159549661 75820370182072054654821022562)],
  [(11, q 76740960978863 890361642062655), (12, q 813620681083792 890361642062655)],
  [(11, q 743019239138947121269173211 8620635204530634193220741611), (12, q 7877615965391687071951568400 8620635204530634193220741611)],
  [(11, q 54542279259584987188274369459 656079051950836694581748255139), (12, q 601536772691251707393473885680 656079051950836694581748255139)],
  [(7, q 446646537388974 756277552182911), (26, q 309631014793937 756277552182911)],
  [(7, q 103729402982410124883690297196 653841739757119308630360733473), (26, q 550112336774709183746670436277 653841739757119308630360733473)],
  [(7, q 2088017573398477652759994055 4915936925664581171805142147), (26, q 2827919352266103519045148092 4915936925664581171805142147)],
  [(3, q 2452512553793618709633837459960201994123 410512390171980530593075576045167521591043), (16, q 795808594586486385350056052840821148944225 821024780343961061186151152090335043182086), (20, q 6770386883295812805609141443197830083205 273674926781320353728717050696778347727362)],
  [(3, q 47034422558566951449596587045092545965803 15025863182883091132801585319245187786529113), (16, q 14493926488917477811949732501455454079372842 15025863182883091132801585319245187786529113), (20, q 484902271407046369402256230744641161190468 15025863182883091132801585319245187786529113)],
  [(16, q 941777446338309 981592332613603), (20, q 39814886275294 981592332613603)],
  [(16, q 682660066174856 711520422732677), (20, q 28860356557821 711520422732677)],
  [(3, q 15072089604539644482928281431730190953493 11299595107914979189516077101762037710133389), (13, q 3616962506724934638885244703623956582406684 11299595107914979189516077101762037710133389), (20, q 7667560511585504906147904116706350936773212 11299595107914979189516077101762037710133389)],
  [(13, q 111247417260978 363780291555167), (23, q 252532874294189 363780291555167)],
  [(23, q 1 1)],
  [(13, q 130200642592847 293187917368223), (23, q 162987274775376 293187917368223)],
  [(3, q 81074120039870388376448150501855826927853 94102204183605703655235292314130696201426468), (13, q 19958034771274812709020983220970269919797885 47051102091802851827617646157065348100713234), (20, q 54105060521016207848816877721688300534902845 94102204183605703655235292314130696201426468)],
  [(13, q 63352903739170997633098047067 482701327679650872380038429000), (23, q 419348423940479874746940381933 482701327679650872380038429000)],
  [(13, q 411163380301609 706322207722886), (23, q 295158827421277 706322207722886)],
  [(13, q 241619778457963215249688910925 890383819702040160281088218872), (23, q 648764041244076945031399307947 890383819702040160281088218872)],
  [(13, q 204300684617897 489226683419610), (23, q 284925998801713 489226683419610)],
  [(13, q 13121639228461074890246915465 722058876828619526304152282628), (23, q 708937237600158451413905367163 722058876828619526304152282628)],
  [(13, q 48267840498039942266181139133 316561986090627738940169981957), (23, q 268294145592587796673988842824 316561986090627738940169981957)],
  [(13, q 5526391844412480738214019072 35526114158095350343557894647), (23, q 29999722313682869605343875575 35526114158095350343557894647)],
  [(16, q 1770146684860178958500023350 7920204188661477637584420311), (20, q 6150057503801298679084396961 7920204188661477637584420311)],
  [(3, q 120694024412913171448350298220615550553126 151068934494117809910748576852979739285276151), (13, q 325056730508836951279246836283548382504332492 755344672470589049553742884264898696426380755), (20, q 429684471839687532417254296490247236169282633 755344672470589049553742884264898696426380755)],
  [(13, q 329184535427258 781592308834747), (23, q 452407773407489 781592308834747)],
  [(13, q 390137948630295 665361538794827), (23, q 275223590164532 665361538794827)],
  [(16, q 495872171201497530018605579 5556541237031164954217013021), (20, q 5060669065829667424198407442 5556541237031164954217013021)],
  [(16, q 1566085680898752287555053997 18169991627285849866901362939), (20, q 16603905946387097579346308942 18169991627285849866901362939)],
  [(16, q 72898556200827757403114354627 845781410280244722022768459249), (20, q 772882854079416964619654104622 845781410280244722022768459249)],
  [(16, q 173406821532022798963188587 2085878782789286676252208703), (20, q 1912471961257263877289020116 2085878782789286676252208703)],
  [(13, q 27225104078063 46098499252780), (23, q 18873395174717 46098499252780)],
  [(13, q 145602707689629 917783434319756), (23, q 772180726630127 917783434319756)],
  [(13, q 409521987448268 964160592140901), (23, q 554638604692633 964160592140901)],
  [(3, q 5005894622810738003622876734939827835068853 569235761596714828371844734124584252883591885), (6, q 31015281730527899545040944466509735812061156 113847152319342965674368946824916850576718377), (13, q 409153458321264592643017135057095745988217252 569235761596714828371844734124584252883591885)],
  [(6, q 4283231210896025416110284439880037925126144 17154069763257314735505073837633264147180009), (13, q 12791720508552522763706084187200080345825280 17154069763257314735505073837633264147180009), (14, q 79118043808766555688705210553145876228585 17154069763257314735505073837633264147180009)],
  [(13, q 540115842325035 562949953421312), (14, q 22834111096277 562949953421312)],
  [(13, q 219344132175939 228617195267111), (14, q 9273063091172 228617195267111)],
  [(9, q 1283657857024001883263257699097146042413608 12019927727717535914374207375535313134726603), (11, q 25957720533285376442943967542300203340537345 84139494094022751400619451628747191943086221), (14, q 49196168561569361774832680192766966305653620 84139494094022751400619451628747191943086221)],
  [(11, q 2559449711021845132400389029 8369429017053783935876040295), (25, q 5809979306031938803475651266 8369429017053783935876040295)],
  [(25, q 1 1)],
  [(11, q 2799914909660563650288483675 6304893776436073484443846256), (25, q 3504978866775509834155362581 6304893776436073484443846256)],
  [(9, q 319942314503291842786047170838849400298852 4638389417763858637726909345721360038243561), (11, q 13529700321962535547979925605203031429680044 32468725924347010464088365420049520267704927), (14, q 16699429400861432016606109618974543035932919 32468725924347010464088365420049520267704927)],
  [(11, q 125947867131129 959627721768131), (25, q 833679854637002 959627721768131)],
  [(11, q 529974740433509 910423803855703), (25, q 380449063422194 910423803855703)],
  [(11, q 27601069595711 101711647661189), (25, q 74110578065478 101711647661189)],
  [(11, q 34620872695352754861735149568 82904542182607278853463127209), (25, q 48283669487254523991727977641 82904542182607278853463127209)],
  [(11, q 8381256026981557074616080775 461204595545476599064649319247), (25, q 452823339518495041990033238472 461204595545476599064649319247)],
  [(11, q 79938445348500508597003690703 524271911968930692117497233495), (25, q 444333466620430183520493542792 524271911968930692117497233495)],
  [(11, q 69070717035095 444017407280164), (25, q 374946690245069 444017407280164)],
  [(13, q 35542072874769347061744966189 159026637094029861626083478369), (14, q 123484564219260514564338512180 159026637094029861626083478369)],
  [(9, q 13299668966859346393483776741479596222455828 207926654239933779250667877429694914556875239), (11, q 88037769352102152903091950337894786559609192 207926654239933779250667877429694914556875239), (14, q 106589215920972279954092150350320531774810219 207926654239933779250667877429694914556875239)],
  [(11, q 42619424264108159302197455995 101192524638366346064710881964), (25, q 58573100374258186762513425969 101192524638366346064710881964)],
  [(11, q 524617982156607 894710778873592), (25, q 370092796716985 894710778873592)],
  [(13, q 14115176104708084303331707916 158168904505622800046058253201), (14, q 144053728400914715742726545285 158168904505622800046058253201)],
  [(13, q 33618564183556295706664481008 390048282279183495995791595551), (14, q 356429718095627200289127114543 390048282279183495995791595551)],
  [(13, q 4150538214464282994548867903 48155248161304101741288881106), (14, q 44004709946839818746740013203 48155248161304101741288881106)],
  [(13, q 26460390917283397527998155809 318287178734080219533258786644), (14, q 291826787816796822005260630835 318287178734080219533258786644)],
  [(11, q 551295188700426 933472311859607), (25, q 382177123159181 933472311859607)],
  [(11, q 146350281232626 922495644858871), (25, q 776145363626245 922495644858871)],
  [(11, q 276353806857064153844257122939 650635272894493474936971945095), (25, q 374281466037429321092714822156 650635272894493474936971945095)]
]

/-- Convex coefficients for `Init(j)`, `j = 0, …, 30`. -/
def inits0 : List (List (ℕ × ℚ)) := [
  [(0, q 1 1)],
  [(1, q 1 1)],
  [(2, q 1 1)],
  [(3, q 1 1)],
  [(3, q 558565926615448 923196093292759), (16, q 364630166677311 923196093292759)],
  [(3, q 288509245508172 859346411327549), (16, q 570837165819377 859346411327549)],
  [(3, q 65861125538868511760128991967 376319941870042959806995888174), (16, q 310458816331174448046866896207 376319941870042959806995888174)],
  [(3, q 20122597297152870755609377061 232314513630468816870768493139), (16, q 212191916333315946115159116078 232314513630468816870768493139)],
  [(3, q 314979292554168573173619191 7840698115315808429990839199), (16, q 7525718822761639856817220008 7840698115315808429990839199)],
  [(3, q 7913845206422760609380808068 483907973338497255100727464889), (16, q 475994128132074494491346656821 483907973338497255100727464889)],
  [(3, q 780898868524873582416486970 181963770273256819304403230887), (16, q 181182871404731945721986743917 181963770273256819304403230887)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)],
  [(16, q 1 1)]
]

/-- Convex coefficients for the tail vector `(y/2, 0, 0)` at scale `e1 * e2 ^ 31`. -/
def tail0 : List (ℕ × ℚ) := [(16, q 1 1)]

/-! Certificate 1: `cert_final_1.json`, SHA-256 `ffd523e62af339d250687dea8826094f154717b526b0918e71341f4ccb33b643`, |Z| = 29, m0 = 30. -/

def y1 : ℚ := q 17 50
def e1_1 : ℚ := q 248231700 312721579
def e2_1 : ℚ := q 568097827 739289481
def m0_1 : ℕ := 30

def Z1 : List (ℚ × ℚ × ℚ) := [
  (q 196660301659 918276641144, q 0 1, q 993106421105 788318189112),
  (q 226502959809 812716953119, q 0 1, q 205466644243 250660373595),
  (q 194314847727 535772015684, q 0 1, q 419920143273 787317056155),
  (q 387996998068 822074177117, q 0 1, q 148301517009 427333699765),
  (q 183234787211 679742460179, q 222351760663 486663813788, q 51992565794 154763534969),
  (q 45066057890 132820672833, q 404914710965 989086772728, q 13296076658 148413201877),
  (q 73038122762 171019386001, q 286293034788 986757705571, q 4390644696 183780298225),
  (q 31961265755 80638134239, q 183664926274 545392045357, q 22643006304 836698856171),
  (q 184499622523 585911938984, q 276334494287 579792301195, q 71727174653 706801037878),
  (q 56812610438 227092073443, q 466297949848 866709765093, q 264962443673 696267528007),
  (q 276297521695 751128515961, q 368074925957 941717788903, q 27545453598 898564892047),
  (q 266874038902 913195902133, q 101036283959 182111832154, q 35502176911 308839519523),
  (q 167013354008 489225649157, q 401102224820 884219793847, q 19815522233 570649538456),
  (q 177109804550 412173683137, q 245220314695 822666230012, q 3823189682 412868193207),
  (q 229940841102 576599857735, q 92867787498 268726623043, q 6558595209 625260277048),
  (q 286565082985 615151492444, q 250970808798 978597941045, q 1620760007 511510774883),
  (q 76300317831 165851620808, q 118974792333 451973799407, q 1050412780 285445252431),
  (q 201757238869 816621706334, q 407190225697 810532069813, q 291725088053 660073584165),
  (q 287332896190 923967677803, q 28041578496 58854638869, q 44260889643 375543583183),
  (q 314791271441 804217918385, q 116016547269 338635807807, q 3538532867 112586177420),
  (q 377540364066 958641814913, q 257224056174 726860034109, q 12156568001 997901665410),
  (q 98108066441 339935800667, q 344706845189 621040677174, q 127525018584 955212577339),
  (q 329123931497 976229766240, q 27997375822 60636756871, q 12529203961 310680631534),
  (q 321386715995 884707574188, q 295163501638 742108988943, q 15373705608 431822065763),
  (q 316600414350 746077077947, q 105940298137 347106184471, q 3124091372 290493260479),
  (q 60509092747 155577999401, q 325945279873 899928035745, q 5836414791 412524422930),
  (q 161598743173 485361277640, q 259572275296 553101483231, q 34300886677 732356936383),
  (q 222585036028 780949076677, q 28833431932 52156576957, q 88076061227 568053544134),
  (q 428532389483 943216932453, q 130654165993 483671426301, q 1634913283 382546560740)
]

/-- Convex coefficients for the pair conditions, row-major: entry `i * 29 + j` is for `(i, j)`. -/
def pairs1 : List (List (ℕ × ℚ)) := [
  [(1, q 1822581764554640014572017748 3304925089833211567700008121), (4, q 1482343325278571553127990373 3304925089833211567700008121)],
  [(1, q 685797472139519360106871528119882411332190 2359117141668904835882095938013556036487641), (4, q 3346639339058675862654451905237583735438185 4718234283337809671764191876027112072975282), (11, q 95088895996914549763514872717 4718234283337809671764191876027112072975282)],
  [(4, q 1 1)],
  [(4, q 1 1)],
  [(0, q 246076394231388379108683359150985609278014175 674811868076692971669908237188142083689879101), (4, q 367309356715793168002104631534109794677185051 674811868076692971669908237188142083689879101), (17, q 61426117129511424559120246503046679734679875 674811868076692971669908237188142083689879101)],
  [(0, q 47344525178735851038411644369237051607630330 297381089031930194426286985271373673712888177), (4, q 44524679005204200656590709611047783728177402 297381089031930194426286985271373673712888177), (17, q 205511884847990142731284631291088838377080445 297381089031930194426286985271373673712888177)],
  [(9, q 1 1)],
  [(0, q 1084524872717051006790486270669716060202750 332283959136547845381581597123752293161203601), (4, q 10553277318135987517542732152607057928416827 332283959136547845381581597123752293161203601), (17, q 320646156945694806857248378700475519172584024 332283959136547845381581597123752293161203601)],
  [(0, q 101475458281273491259270597408673558087310540 416379622658533508559521188624141401433477171), (4, q 69537212962435843742306954921477317158029896 416379622658533508559521188624141401433477171), (17, q 245366951414824173557943636293990526188136735 416379622658533508559521188624141401433477171)],
  [(0, q 8943328526635360391193482250071028322533600 20571437841567293510194063270260814813120459), (1, q 161504043548183966562567189432875148022515 20571437841567293510194063270260814813120459), (4, q 11466605271383749152438013830756911342564344 20571437841567293510194063270260814813120459)],
  [(0, q 189650048788562980566233184872513319661025 2263780101834155387622666719490537454917092), (4, q 179414254872631564004185375598840875888159 4527560203668310775245333438981074909834184), (17, q 3968845851218553250108681693637207394623975 4527560203668310775245333438981074909834184)],
  [(0, q 23907513037662090468942414190550265254969375 73000428206252480115835035596127962703663923), (4, q 13379895815970872492816764315343771211969528 73000428206252480115835035596127962703663923), (17, q 35713019352619517154075857090233926236725020 73000428206252480115835035596127962703663923)],
  [(0, q 54555421101036599911602480473425603343470 325556953316328930636681719511348825489437), (4, q 510796987716825192772738742917123024068946 10743379459438854711010496743874511241151421), (17, q 8432253575387821721154876145334343306747965 10743379459438854711010496743874511241151421)],
  [(9, q 227853874366370902224982351425 265106514803082702398431856981), (17, q 37252640436711800173449505556 265106514803082702398431856981)],
  [(9, q 24343781769570250 346757217388054049119711152181), (17, q 346757217388029705337941581931 346757217388054049119711152181)],
  [(4, q 33163711416503409591738957824 265625759224122410500027432259), (9, q 232462047807619000908288474435 265625759224122410500027432259)],
  [(4, q 327980643828508536340726751 3273679232959910007991806539), (9, q 2945698589131401471651079788 3273679232959910007991806539)],
  [(0, q 9721836079551025474139288740603749623140908 24074050114846488418448487422311215259846805), (1, q 1169279850478560285021152984615558747674433 24074050114846488418448487422311215259846805), (4, q 13182934184816902659288045697091906889031464 24074050114846488418448487422311215259846805)],
  [(0, q 7984429698489943897395896073978288347975230 31365694949717531494292358026320796279658713), (4, q 18387108054192614278489618893896984174645680 94097084849152594482877074078962388838976139), (17, q 51756687699490148512199766963130539620404769 94097084849152594482877074078962388838976139)],
  [(0, q 213849385024531378384008095516567481090048 13319777308295153890766794153787139620022719), (4, q 9124206862146273983660636362344044318162944 226436214241017616143035500614381373540386223), (17, q 213676567833454308726846726628255682043692463 226436214241017616143035500614381373540386223)],
  [(0, q 316634539846705914085485152932377784742015 23164401479313234383626057733998352163157889), (4, q 80499326823713756260075442552273993086560 23164401479313234383626057733998352163157889), (17, q 22767267612642814713280497138513700385329314 23164401479313234383626057733998352163157889)],
  [(0, q 96363469205500250550387671973474315677882344 285166408479791081846045182250919136938380875), (4, q 60878909953081506365792012582635528429637709 285166408479791081846045182250919136938380875), (17, q 127924029321209324929865497694809292830860822 285166408479791081846045182250919136938380875)],
  [(0, q 64418621354390955292692088841307410863031 355287801232606010869834126557679086010485), (4, q 68440333182652882280956440874520336888089 1184292670775353369566113755192263620034950), (17, q 2703370799234191908928551054540155740810273 3552878012326060108698341265576790860104850)],
  [(0, q 965277084816054638228048284324723241261951 9931056927427125549398107005744855685406117), (4, q 1461024187214461791623880928641807194242118 29793170782281376648194321017234567056218351), (17, q 25436315340618750941886295235618590138190380 29793170782281376648194321017234567056218351)],
  [(9, q 18034162630339408785102424729 24700978907946825709822256781), (17, q 6666816277607416924719832052 24700978907946825709822256781)],
  [(0, q 11115866588241703848397729252005758283355995 405645757979966111284601716366352756311333147), (4, q 3023602304166191917977707971978371590526210 405645757979966111284601716366352756311333147), (17, q 391506289087558215518226279142368626437450942 405645757979966111284601716366352756311333147)],
  [(0, q 51388355096429564503793221069199163063060884 263754396690299674987681701196053748874410837), (4, q 18346264788662213927610504148257711171391404 263754396690299674987681701196053748874410837), (17, q 194019776805207896556277975978596874639958549 263754396690299674987681701196053748874410837)],
  [(0, q 26135924279073010714631437816424828504924125 75193765267865370961817195791965800001755568), (4, q 18668776842359567864230500362487238780446983 75193765267865370961817195791965800001755568), (17, q 2532422012202732698579604801087811059698705 6266147105655447580151432982663816666812964)],
  [(4, q 38575611780857549875073210229 512274783597689414475577294888), (9, q 473699171816831864600504084659 512274783597689414475577294888)],
  [(2, q 350115343645338186830725545451 517670129052346027815332739979), (5, q 167554785407007840984607194528 517670129052346027815332739979)],
  [(2, q 334886980225835495437852760537 683439564318097345647217810053), (5, q 348552584092261850209365049516 683439564318097345647217810053)],
  [(2, q 36640484738489535913512899243 129070979966467006860829815887), (5, q 92430495227977470947316916644 129070979966467006860829815887)],
  [(2, q 49088606398896253133502372925 478860354108163280067943604528), (5, q 429771747709267026934441231603 478860354108163280067943604528)],
  [(1, q 199009189734533251018216237419889951991801325 507064483677519959407513894243032634347914033), (2, q 72955836432262248321616376172014147120717075 507064483677519959407513894243032634347914033), (5, q 235099457510724460067681280651128535235395633 507064483677519959407513894243032634347914033)],
  [(1, q 127122155250336559923746058234454549244142536 348534327576610074695031859893372198661812547), (5, q 186746344633530986185527481533042230522591107 348534327576610074695031859893372198661812547), (8, q 34665827692742528585758320125875418895078904 348534327576610074695031859893372198661812547)],
  [(1, q 85969398331821775619439124408089924520750393 417368241407211278877579240958600318686370770), (5, q 213702236124236158206480626443220392264443569 417368241407211278877579240958600318686370770), (8, q 19616101158525557508609915017881666983529468 69561373567868546479596540159766719781061795)],
  [(1, q 1205863356663705089845085818693664960316981 4631843868157657581322708086912104235688991), (5, q 60771084226985797543650795426438497970603821 125059784440256754695713118346626814363602757), (8, q 31730389583350919726245005815459362464440449 125059784440256754695713118346626814363602757)],
  [(1, q 4802149191993637176460202466849100818614755 11293552496218309368675935660413492885260771), (5, q 5821698489898752516011614305699191161094144 11293552496218309368675935660413492885260771), (8, q 223234938108639892068039629288400301850624 3764517498739436456225311886804497628420257)],
  [(1, q 24403559114384622422409181455182044494295943 56572489897807777779911613630135724358926754), (2, q 4723830274168421715829116050543631610157715 28286244948903888889955806815067862179463377), (5, q 22721270235086311925844200073866416644315381 56572489897807777779911613630135724358926754)],
  [(1, q 57830582762975465152600743316065504235400179 181623440841308825287904224117744092038294351), (5, q 83153138900689539906580684207807922295520473 181623440841308825287904224117744092038294351), (8, q 40639719177643820228722796593870665507373699 181623440841308825287904224117744092038294351)],
  [(1, q 4007402140258561513352032555021125356557150 8255968305581361796031459607330666847599261), (5, q 4081953440759325758686458403196902569343000 8255968305581361796031459607330666847599261), (8, q 166612724563474523992968649112638921699111 8255968305581361796031459607330666847599261)],
  [(1, q 6368170771935514927734689813611266942173105 16801736656861586057733166266720993190707383), (5, q 114937360548041046037785351021579587587874 268398349151143547248133646433242702726955), (8, q 16192435573093508240165567395794220327666828 84008683284307930288665831333604965953536915)],
  [(1, q 52073882600402692952194371428750345341448395 252837028112581416183895827943740343907506761), (5, q 122627941213130303644339741197096498664566230 252837028112581416183895827943740343907506761), (8, q 26045068099682806529120571772631166633830712 84279009370860472061298609314580114635835587)],
  [(1, q 56777817546893801522441897533782360815430041 217970860840703797807241049550307654026327551), (5, q 99219959123389266011370190672644546632728220 217970860840703797807241049550307654026327551), (8, q 61973084170420730273428961343880746578169290 217970860840703797807241049550307654026327551)],
  [(1, q 5872137064388555810720598995461316196737080 38523779444340206695811647187944310779717591), (5, q 19463652783994474443656612019111763639180344 38523779444340206695811647187944310779717591), (8, q 13187989595957176441434436173371230943800167 38523779444340206695811647187944310779717591)],
  [(1, q 7669502017018903179187603083442687543050855 47686671225829877442265803724341767459777276), (5, q 23902121461599760618227870360139930386374021 47686671225829877442265803724341767459777276), (8, q 4028761936802803411212582570189787382588100 11921667806457469360566450931085441864944319)],
  [(1, q 460214313456614298644132183145863408451741 1148387095895184120338125991709379633749491), (2, q 234995980405535300494010413664553319863875 1148387095895184120338125991709379633749491), (5, q 453176802033034521199983394898962905433875 1148387095895184120338125991709379633749491)],
  [(1, q 1038041792732726786362514265410956555190272 2409076419540627911055661159969879204040339), (5, q 1299703008383153460839011579607411197742739 2409076419540627911055661159969879204040339), (8, q 71331618424747663854135314951511451107328 2409076419540627911055661159969879204040339)],
  [(1, q 27203981584235174587026039871350794595591825 101137561494752599688852707803932125648605688), (5, q 49442372058515403861518604887162327608451215 101137561494752599688852707803932125648605688), (8, q 3061400981500252655038507880677375430570331 12642195186844074961106588475491515706075711)],
  [(1, q 20526079789802796444897083094672086752843948 75976629199515549243721728017262592419654223), (5, q 34386631727305889463650518056784433947816200 75976629199515549243721728017262592419654223), (8, q 21063917682406863335174126865806071718994075 75976629199515549243721728017262592419654223)],
  [(1, q 19616045983039143637778971047175194012504553 40234082610407710845097048970884043224371958), (2, q 33949118860665137951598110966987986267665 6997231758331775799147312864501572734673384), (5, q 81691316775678970656385555142594673163313325 160936330441630843380388195883536172897487832)],
  [(1, q 1038989326711818189107637699168539368247643 2676056041653816443711425136427369108326545), (5, q 1157315684124900928730660871644085111476092 2676056041653816443711425136427369108326545), (8, q 95950206163419465174625313122948925720562 535211208330763288742285027285473821665309)],
  [(1, q 7224380878667323358174247454392739305305 22062008778139710233476163249969960757958), (5, q 71250469233892537103513033349224148034121 154434061446977971634333142749789725305706), (8, q 16306463031207085511800188609908201067225 77217030723488985817166571374894862652853)],
  [(1, q 84384466787521982984500840259563916070168 392598904014913625512642089002357790436879), (5, q 189422712595614294830494977073773950963041 392598904014913625512642089002357790436879), (8, q 118791724631777347697646271669019923403670 392598904014913625512642089002357790436879)],
  [(1, q 470120982772972246838155178859430137955316 1679881087253636248521758313585135188078111), (5, q 756739575855314462486384635604618198664505 1679881087253636248521758313585135188078111), (8, q 453020528625349539197218499121086851458290 1679881087253636248521758313585135188078111)],
  [(1, q 6978304097531804464648932929936650505948700 17568259603710579649192882091171136537544061), (5, q 7701143003807929124962053660139405817941080 17568259603710579649192882091171136537544061), (8, q 2888812502370846059581895501095080213654281 17568259603710579649192882091171136537544061)],
  [(1, q 89085368832250465115132664896899187563482144 184802058143329540408475111624270005434689209), (2, q 3752476514403950930464712091738329279208369 184802058143329540408475111624270005434689209), (5, q 91964212796675124362877734635632488591998696 184802058143329540408475111624270005434689209)],
  [(1, q 5612733936972300240134168389230420581495280 33139661727423468128926939363574237788920481), (5, q 16480455667869086570272629189190956464196416 33139661727423468128926939363574237788920481), (8, q 298553300610326522122165994193320560627805 895666533173607246727755117934438859160013)],
  [(2, q 1761848252142745614459241154207471982639446 20257342272361160522380538675243699116190861), (3, q 11911288647253464020527495296808824962937735 20257342272361160522380538675243699116190861), (16, q 6584205372964950887393802224227402170613680 20257342272361160522380538675243699116190861)],
  [(2, q 23150931770556509527704093925729984620580936 169677556056630417072613979057398124470398349), (3, q 60009247339757252163339098132028801346322592 169677556056630417072613979057398124470398349), (16, q 86517376946316655381570786999639338503494821 169677556056630417072613979057398124470398349)],
  [(2, q 35832486355611145645563997748984524130523270 187937591918570803266868726113389177859792221), (3, q 18195474638517544907884930090748367912405255 187937591918570803266868726113389177859792221), (16, q 133909630924442112713419798273656285816863696 187937591918570803266868726113389177859792221)],
  [(2, q 854213931446322094362999500992054695439296 5960169231791503839815045980434482951950457), (6, q 1913671316608149914245883380282376402626380 5960169231791503839815045980434482951950457), (16, q 3192283983737031831206163099160051853884781 5960169231791503839815045980434482951950457)],
  [(2, q 575933375111151196820579720730061410862072 1124064454389107866081778026175002816477967), (3, q 132497642304130656819658719630551728685688 5620322271945539330408890130875014082389835), (16, q 2608157754085652689486332807594155299393787 5620322271945539330408890130875014082389835)],
  [(2, q 8501794777841233557754717399177406580334113 21004885958142543919401067051429788688174679), (6, q 11073587033345769316128471215044065853812612 21004885958142543919401067051429788688174679), (16, q 1429504146955541045517878437208316254027954 21004885958142543919401067051429788688174679)],
  [(2, q 33230806207615169032813054460932570144603975 127893754174456520619946027516338940744398298), (6, q 42022601671019049601463635908929783973993474 63946877087228260309973013758169470372199149), (14, q 10617744624803252384205701237546802651807375 127893754174456520619946027516338940744398298)],
  [(2, q 6687962230660304836227646402311631236410290 21630762905318747638290005909014067234454031), (6, q 13460519918405163193713881020836645197788796 21630762905318747638290005909014067234454031), (14, q 1482280756253279608348478485865790800254945 21630762905318747638290005909014067234454031)],
  [(2, q 22114614157027374932495628549255442186110090 47894796694257076257422724956317013848394027), (6, q 21133892669583806817419767673947908976728732 47894796694257076257422724956317013848394027), (16, q 4646289867645894507507328733113662685555205 47894796694257076257422724956317013848394027)],
  [(2, q 1096411264895380422804027383918227579438923 2049334359646903114240653729863657565161291), (3, q 127914196254800629792415452578458583957504 2049334359646903114240653729863657565161291), (16, q 825008898496722061644210893366971401764864 2049334359646903114240653729863657565161291)],
  [(2, q 72532994195395471936904159575061335949752777 200330487354544586993546207231489828987993281), (6, q 117132093745601895014316432201962761149808164 200330487354544586993546207231489828987993281), (14, q 10665399413547220042325615454465731888432340 200330487354544586993546207231489828987993281)],
  [(2, q 149244135211979025092744164444523629786415808 287777513619507138711979125005506653730745899), (6, q 102575514362360153912361521965569100679995008 287777513619507138711979125005506653730745899), (16, q 35957864045167959706873438595413923264335083 287777513619507138711979125005506653730745899)],
  [(2, q 1095611493487728318940416161162797095568632 2624615561580247703086780766681587499249117), (6, q 1430585688526998519396633425676042675363104 2624615561580247703086780766681587499249117), (14, q 98418379565520864749731179842747728317381 2624615561580247703086780766681587499249117)],
  [(2, q 7541529003600229941458769192778156769889444 28902752595357853826481610778190668016509477), (6, q 18186047364080548626860350942330864814261696 28902752595357853826481610778190668016509477), (14, q 3175176227677075258162490643081646432358337 28902752595357853826481610778190668016509477)],
  [(2, q 197545438030652359213416752672698024774978 636041724604035464042215699666317914913181), (6, q 375540995058732126964938951821695075805025 636041724604035464042215699666317914913181), (14, q 62955291514650977863859995171924814333178 636041724604035464042215699666317914913181)],
  [(2, q 4917315408017401027192087104624970395374961 23120590215625979411117997458477463732597161), (6, q 15209944650135931108116441778500839212490370 23120590215625979411117997458477463732597161), (14, q 2993330157472647275809468575351654124731830 23120590215625979411117997458477463732597161)],
  [(2, q 60352372554982998500419682162181768158730092 273980418282067827652670323022009619752007867), (6, q 19863766894083243860821253495512768086896275 30442268698007536405852258113556624416889763), (14, q 34854143680335634404859359400212938811211300 273980418282067827652670323022009619752007867)],
  [(2, q 100398048052428707458556358037728565751638082 199645556994113924219321146395388517147131307), (3, q 20265299678811664713401448457704621065938425 199645556994113924219321146395388517147131307), (16, q 78982209262873552047363339899955330329554800 199645556994113924219321146395388517147131307)],
  [(2, q 1504144717300000615315801224812655164102382 3213770051534481971390485017260380039697153), (6, q 1293106485774371640177278264761500179864621 3213770051534481971390485017260380039697153), (16, q 416518848460109715897405527686224695730150 3213770051534481971390485017260380039697153)],
  [(2, q 1080430630989361318464341584599450223060820 3410991313158182566503760433743061395136351), (6, q 2128669559731884581371625422082876070670713 3410991313158182566503760433743061395136351), (14, q 201891122436936666667793427060735101404818 3410991313158182566503760433743061395136351)],
  [(2, q 99914437867301058141384377119635918567042627 312913118702751312124848838000848442691753545), (6, q 183468398480201882621709055954903443559577712 312913118702751312124848838000848442691753545), (14, q 29530282355248371361755404926309080565133206 312913118702751312124848838000848442691753545)],
  [(2, q 363305342053144179305796222002994011347138812 692552442537254295337906559048511773491952957), (6, q 218718948971144906425880843320572167594774215 692552442537254295337906559048511773491952957), (16, q 110528151512965209606229493724945594550039930 692552442537254295337906559048511773491952957)],
  [(2, q 1261625327207840513370104938991708722886375 2964869686414172064169713980759910416022689), (6, q 1625052969151018311973545282781762000699546 2964869686414172064169713980759910416022689), (14, q 78191390055313238826063758986439692436768 2964869686414172064169713980759910416022689)],
  [(2, q 39500558033942397250089420001484145147510784 106760457237904293417189616934352739016118573), (6, q 62671949498721127223640271212871965095231488 106760457237904293417189616934352739016118573), (14, q 4587949705240768943459925719996628773376301 106760457237904293417189616934352739016118573)],
  [(2, q 30564093812415352873200858580942382288209531 113622003574902204207211828295274202561633043), (6, q 71048196215863718343960297958197218789467360 113622003574902204207211828295274202561633043), (14, q 12009713546623132990050671756134601483956152 113622003574902204207211828295274202561633043)],
  [(2, q 12002231637750134619296058299966484614174250 36590307232172379547773851581631923920278233), (6, q 21321443120982696937119928208239805709644971 36590307232172379547773851581631923920278233), (14, q 3266632473439547991357865073425633596459012 36590307232172379547773851581631923920278233)],
  [(2, q 298143942533717613395810489153789596840887 688080300153103318354860195613038253749175), (6, q 76087350517854205814621862966415427895296 137616060030620663670972039122607650749835), (14, q 9499605030114675885940391627171517431808 688080300153103318354860195613038253749175)],
  [(2, q 313375760179537973466381021047931045709968944 591423094411783087886080369896158389832355719), (6, q 160199365537855084140328808463270634814361232 591423094411783087886080369896158389832355719), (16, q 117847968694390030279370540384956709308025543 591423094411783087886080369896158389832355719)],
  [(2, q 146166023733856107156553157426275591891510556 641090062449111807306301056978518617613713135), (6, q 82984684284513779068808117199405092651008867 128218012489822361461260211395703723522742627), (14, q 80000617292686804805707313555217562467158244 641090062449111807306301056978518617613713135)],
  [(3, q 222485951555554430812690992949 508058078135867183963631319869), (15, q 285572126580312753150940326920 508058078135867183963631319869)],
  [(3, q 147102337770796 428487355444037), (15, q 281385017673241 428487355444037)],
  [(3, q 14585071886940378345814882906 61157299901124424673192559127), (15, q 46572228014184046327377676221 61157299901124424673192559127)],
  [(3, q 43115483618019757384282428713 295084786601406696193220818576), (15, q 251969302983386938808938389863 295084786601406696193220818576)],
  [(3, q 476034736322828 933376726844753), (15, q 457341990521925 933376726844753)],
  [(3, q 266786398113547631150018681 647338032095816363858153298), (15, q 380551633982268732708134617 647338032095816363858153298)],
  [(3, q 26326294843949636208233606743 95556218431014396238662254845), (15, q 69229923587064760030428648102 95556218431014396238662254845)],
  [(3, q 148525203830694 460335167683915), (15, q 311809963853221 460335167683915)],
  [(3, q 37134911319541014317270524515 79796507798489676167935053263), (15, q 42661596478948661850664528748 79796507798489676167935053263)],
  [(3, q 209880329324857 376760816105145), (15, q 166880486780288 376760816105145)],
  [(3, q 249380085983630 667956283411133), (15, q 418576197427503 667956283411133)],
  [(3, q 147044094681556 283457843495103), (15, q 136413748813547 283457843495103)],
  [(3, q 16521183820891500520663334221 38722203087144424481208759221), (15, q 22201019266252923960545425000 38722203087144424481208759221)],
  [(3, q 1938481097644127143700987904 7024590968659129807477145039), (15, q 5086109871015002663776157135 7024590968659129807477145039)],
  [(3, q 218319905865461 675242574438165), (15, q 456922668572704 675242574438165)],
  [(3, q 229572736124657 998508009365865), (15, q 768935273241208 998508009365865)],
  [(3, q 76949711638388300782293516777 324494423629906574106692311273), (15, q 247544711991518273324398794496 324494423629906574106692311273)],
  [(3, q 479607062596521 873388871315216), (15, q 393781808718695 873388871315216)],
  [(3, q 107571956855523 228939868377343), (15, q 121367911521820 228939868377343)],
  [(3, q 56514745925241167471045325613 171237593710185763958518983353), (15, q 114722847784944596487473657740 171237593710185763958518983353)],
  [(3, q 178748774957194584699523216309 538864824128114594757648197550), (15, q 360116049170920010058124981241 538864824128114594757648197550)],
  [(3, q 458136773637598 876264858511715), (15, q 418128084874117 876264858511715)],
  [(3, q 294817335959633 678291753412606), (15, q 383474417452973 678291753412606)],
  [(3, q 168834059966333 442979614937569), (15, q 274145554971236 442979614937569)],
  [(3, q 24775643144926580085627475654 87332451468017721660227862779), (15, q 62556808323091141574600387125 87332451468017721660227862779)],
  [(3, q 90961571010141 267442216765225), (15, q 176480645755084 267442216765225)],
  [(3, q 438639764542535 991576972676941), (15, q 552937208134406 991576972676941)],
  [(3, q 74025493937769 140737488355328), (15, q 66711994417559 140737488355328)],
  [(3, q 12284029424339756604653531450 50245974089399216492502010889), (15, q 37961944665059459887848479439 50245974089399216492502010889)],
  [(2, q 102397902238476375676387354169 650020031949141280457514801555), (5, q 547622129710664904781127447386 650020031949141280457514801555)],
  [(2, q 29673641600488356280142823036 356044523933480400799675621351), (5, q 326370882332992044519532798315 356044523933480400799675621351)],
  [(5, q 1 1)],
  [(5, q 366665096976481686939774012634109997771640 1029172350932586084946980490420721066542333), (12, q 207924771565784629080876082828781138515533 1029172350932586084946980490420721066542333), (22, q 454582482390319768926330394957829930255160 1029172350932586084946980490420721066542333)],
  [(1, q 6226561783979357810428216363450700328259 63642993475441500039913631831112157770663), (8, q 245847391340403661649494494482667571723762 700072928229856500439049950142233735477293), (18, q 128577785755226634291615025220536153380894 233357642743285500146349983380744578492431)],
  [(1, q 12068508748806810877097513332774016227668835 278309813242302273180727034624850260167701433), (11, q 23352174944561046609707539746559555223133058 278309813242302273180727034624850260167701433), (18, q 242889129548934415693921981545516688716899540 278309813242302273180727034624850260167701433)],
  [(8, q 1 1)],
  [(1, q 1365071137195663344051700247856174692707400 281055240312084346083045995342817912074889989), (8, q 62060027338546343707511237053932914931836640 281055240312084346083045995342817912074889989), (18, q 217630141836342339031483058041028822450345949 281055240312084346083045995342817912074889989)],
  [(1, q 5718573279794510719386699451758979475041335 82512540581840898895880246824379239959331427), (11, q 16846975488315015987330051882616765762460708 82512540581840898895880246824379239959331427), (18, q 59946991813731372189163495490003494721829384 82512540581840898895880246824379239959331427)],
  [(1, q 88438718412901496913790475993420608717118256 791260830413140057078286058141513659736964501), (11, q 27205402108712852441743298552343361226114421 791260830413140057078286058141513659736964501), (18, q 675616709891525707722752283595749689793731824 791260830413140057078286058141513659736964501)],
  [(1, q 5156771445173218410892094047043287999923345 208705323432565408056717899607266172549189526), (11, q 9601279366999726666902210696309493417689150 104352661716282704028358949803633086274594763), (18, q 184345993253392736312021384167603897713887881 208705323432565408056717899607266172549189526)],
  [(1, q 20569576518408461522549084762801148385129506 216396782981840832772383032054607949412711383), (11, q 70199563707085294479551635780622259569053882 216396782981840832772383032054607949412711383), (18, q 125627642756347076770282311511184541458527995 216396782981840832772383032054607949412711383)],
  [(1, q 1133585192610794082572898978378943201764360 22262276540181339776537271858966105703426001), (11, q 4958211091003187402403830450706603587040386 22262276540181339776537271858966105703426001), (18, q 16170480256567358291560542429880558914621255 22262276540181339776537271858966105703426001)],
  [(8, q 701123758898136990108234815290 718870927559973552604452748389), (11, q 17747168661836562496217933099 718870927559973552604452748389)],
  [(18, q 1 1)],
  [(8, q 1591439976510058112263873001 1900575155526221509789615456), (26, q 309135179016163397525742455 1900575155526221509789615456)],
  [(8, q 4433773664659821347688246093 5099401881148170448262194696), (26, q 665628216488349100573948603 5099401881148170448262194696)],
  [(1, q 26793266659787145258045196095961282198548304 223995247896486188658867229866409251172982389), (8, q 111084450089047122681805391833781768273546140 223995247896486188658867229866409251172982389), (18, q 86117531147651920719016641936666200700887945 223995247896486188658867229866409251172982389)],
  [(1, q 549094706135067644698352879571222896240214 7693360025649559471154379322908729351330847), (11, q 1443680501820901034636942861531115988615209 7693360025649559471154379322908729351330847), (18, q 5700584817693590791819083581806390466475424 7693360025649559471154379322908729351330847)],
  [(1, q 922043553889864739736798363222758346525787 136617593393219166101477693401361076923018971), (8, q 20181175228567353291022573504762415856556224 136617593393219166101477693401361076923018971), (18, q 115514374610761948070718321533375902719936960 136617593393219166101477693401361076923018971)],
  [(1, q 1489560046662370803230706987590679538176825 356746290878341117968333346436777476696175302), (11, q 6660969080544539397325289031248043934791949 356746290878341117968333346436777476696175302), (18, q 174297880875567103883888675208969376611603264 178373145439170558984166673218388738348087651)],
  [(1, q 2396662705573512022098840826618235731368 24736148934612919088767597447848307188611), (11, q 7542727877921514908186300494612805140598 24736148934612919088767597447848307188611), (18, q 14796758351117892158482456126617266316645 24736148934612919088767597447848307188611)],
  [(1, q 3250461218606890063184657126104549202770 59330698290698249867595927775653016144453), (11, q 96851319424790167706543871970026744243810 415314888034887749073171494429571113011171), (18, q 295710340079849350924335022576812524347971 415314888034887749073171494429571113011171)],
  [(1, q 3337780069961533959749845428230790338998405 117040883857185109945675701340107988957688167), (11, q 12054911604090887190814695570000144143677855 117040883857185109945675701340107988957688167), (18, q 101648192183132688795111160341877054475011907 117040883857185109945675701340107988957688167)],
  [(8, q 657293406664941352442578184439790263042350 797339226314908605484675016152564919298749), (11, q 80089195979914822666772811632909100617922 3986696131574543027423375080762824596493745), (18, q 620139902269921442543711346930964180664073 3986696131574543027423375080762824596493745)],
  [(1, q 989557378007323835570659370462145375835767 118552381714802202477313711858498199841501467), (11, q 4366821212963461260945130529929678996051134 118552381714802202477313711858498199841501467), (18, q 113196003123831417380797921958106375469614566 118552381714802202477313711858498199841501467)],
  [(1, q 20428852030342979413827692546632639352367513 349164249469875507147863978159615818206594215), (11, q 84305851656041081624895213315960299553905463 349164249469875507147863978159615818206594215), (18, q 244429545783491446109141072297022879300321239 349164249469875507147863978159615818206594215)],
  [(1, q 1004549926169371706456324989798019577244623 10223557557833139659844019049624876051913410), (11, q 1424112817500520289573971331113721397375871 5111778778916569829922009524812438025956705), (18, q 1274156399332545474847950279519882735983409 2044711511566627931968803809924975210382682)],
  [(8, q 788678323598836003887429519084 874478809413642044963164728557), (26, q 85800485814806041075735209473 874478809413642044963164728557)],
  [(2, q 2973552833273724070203430724124921455092320 70005888788569837666995242266545374621044267), (6, q 55919867831083484626124768050644864724593360 70005888788569837666995242266545374621044267), (16, q 11112468124212628970667043491775588441358587 70005888788569837666995242266545374621044267)],
  [(2, q 12137912092021027042568142576527790092780488 538873923970955355904689848316752677630366489), (6, q 481375404961928756486821163153647084845314001 538873923970955355904689848316752677630366489), (16, q 45360606917005572375300542586577802692272000 538873923970955355904689848316752677630366489)],
  [(6, q 1 1)],
  [(6, q 79820652770789077951734529704587574764023451 224044256032241553629173410438023565211262207), (13, q 45263896483347196312932912124698322556157482 224044256032241553629173410438023565211262207), (24, q 98959706778105279364505968608737667891081274 224044256032241553629173410438023565211262207)],
  [(2, q 15853821179171971037710853754957633011305 475149416419434552249801962236353414654828), (10, q 10483164497000288145979822208447468289550 118787354104858638062450490559088353663707), (19, q 417362937252261428628171819647605908485323 475149416419434552249801962236353414654828)],
  [(2, q 687250049836813587622053579717871146483815 42394877843221648871506251614111341791874161), (10, q 6460809536976964051737220963368233554358461 42394877843221648871506251614111341791874161), (19, q 11748939418802623744048992357008412363677295 14131625947740549623835417204703780597291387)],
  [(7, q 1 1)],
  [(2, q 350738213465107101492444038335858168681462 241891639028939633728705795808660644016949593), (7, q 43571697508847180697784585135336268308183663 241891639028939633728705795808660644016949593), (19, q 197969203306627345929428766634988517540084468 241891639028939633728705795808660644016949593)],
  [(2, q 490936388469467433332663398298102943683438 18958111866057004769181012418415638883306663), (10, q 23767742896893688908444049593213184036189775 75832447464228019076724049673662555533226652), (19, q 50100959013456460434949346487256959722303125 75832447464228019076724049673662555533226652)],
  [(2, q 6743249033108434879040508479926083501686784 161597226663772878845498260165516145970351799), (10, q 34062752482559435693766678640670074174701568 161597226663772878845498260165516145970351799), (19, q 120791225148105008272691073044919988293963447 161597226663772878845498260165516145970351799)],
  [(2, q 59571741526134178888785355859793227012004 6447120097790442129680738964909900231067265), (10, q 168969603185961735978757492385766089210153 1289424019558088425936147792981980046213453), (19, q 5542700340334499270898166147121276558004496 6447120097790442129680738964909900231067265)],
  [(2, q 376335542656462492740115478794127256425235 10601088883371626281301253114382804377733241), (10, q 5024405756567373431670352919282052733927758 10601088883371626281301253114382804377733241), (19, q 5200347584147790356890784716306624387380248 10601088883371626281301253114382804377733241)],
  [(2, q 346159787491828941084104865261344478418116 18187710484546986250706509809498050168556853), (10, q 16532366065128501982137445577062820699909920 54563131453640958752119529428494150505670559), (19, q 36992286026036969946729769255647296370506291 54563131453640958752119529428494150505670559)],
  [(7, q 5044126106223008619882425482751705366482831 6394622812944111247456493070773521839902607), (14, q 808454602218907174891869964216511737364480 19183868438832333742369479212320565519707821), (19, q 3243035517944400707830332799848937682894848 19183868438832333742369479212320565519707821)],
  [(19, q 1 1)],
  [(2, q 8551795655792737225994211208348048726694925 388374532911917090937880197150799589678511079), (6, q 25024280688276194278990071259808530850820300 388374532911917090937880197150799589678511079), (14, q 354798456567848159432895914682643010100995854 388374532911917090937880197150799589678511079)],
  [(2, q 15616379925852498314871604425099875363942397 654191769854227624648458399614529367226712934), (6, q 13712303330578661033955086669988245946970187 327095884927113812324229199807264683613356467), (14, q 611150783267217804265676621849452999968830163 654191769854227624648458399614529367226712934)],
  [(2, q 508037637910810636953494879236371013707125 12645855729751556436238339251922911064064109), (10, q 401690145204761539792437850330853739627030 4215285243250518812079446417307637021354703), (19, q 10932747656226461179907530821693978831475894 12645855729751556436238339251922911064064109)],
  [(2, q 349947386939330972715515095706790247176825 13122790109169928105254750620479656569494981), (10, q 3939184211036065317924616369590213606720156 13122790109169928105254750620479656569494981), (19, q 8833658511194531814614619155182652715598000 13122790109169928105254750620479656569494981)],
  [(2, q 118808496220832760356734544640110611900802 58968951808428523884288764734996695751227179), (7, q 5378205195426396773297365613087349530023596 58968951808428523884288764734996695751227179), (19, q 53471938116781294350634664577269235609302781 58968951808428523884288764734996695751227179)],
  [(2, q 35932917086480640174538527139613356094176 23003521104559347324407242325955764263844905), (10, q 581441823584353969117523477554573359982464 23003521104559347324407242325955764263844905), (19, q 4477229272777702543023036064252315509553653 4600704220911869464881448465191152852768981)],
  [(2, q 5655005547367962771524901191859110347023835 156287090197234482527963279307493367892549599), (10, q 71484669519192045732550315869126450233930340 156287090197234482527963279307493367892549599), (19, q 79147415130674474023888062246507807311595424 156287090197234482527963279307493367892549599)],
  [(2, q 4396189965597042052379349893501117207951725 214698399192556711283270236895603804490164856), (10, q 68607826527332397426189861178574644784813447 214698399192556711283270236895603804490164856), (19, q 1311985024996548813006490979847481874975923 1987948140671821400771020711996331523057082)],
  [(2, q 1407990578239820739177649002044498181420672 132032508161681621532418216507689238994577031), (10, q 19546294675552427491797200501641031428001836 132032508161681621532418216507689238994577031), (19, q 111078222907889373301443367004003709385154523 132032508161681621532418216507689238994577031)],
  [(7, q 24164028988927885054668392699813756243517051 35675410019036619244462139946629662013857013), (14, q 1122768349757335599995244202590496888882080 35675410019036619244462139946629662013857013), (19, q 10388612680351398589798503044225408881457882 35675410019036619244462139946629662013857013)],
  [(2, q 180997641123047201464404467869889742241792 57966494284925820077314174189154697507231505), (10, q 2900302144021462019754601878799157303443456 57966494284925820077314174189154697507231505), (19, q 54885194499781310856095167842485650461546257 57966494284925820077314174189154697507231505)],
  [(2, q 1938788043046962811266245138669622160409623 88667551490492018000674926312449154365983657), (10, q 29584528251418163109420151469734617475464502 88667551490492018000674926312449154365983657), (19, q 57144235196026892079988529704044914730109532 88667551490492018000674926312449154365983657)],
  [(2, q 441102182879940429708724832656211377895111 12021147030249402191177904195965268769374763), (10, q 5208283705101151173498523590503007793193832 12021147030249402191177904195965268769374763), (19, q 148180491680658385766759436576884874378740 279561558843009353283207074324773692311041)],
  [(2, q 10525473501824485900896122273342605207307142 408814597647461814423492836467576896809472787), (6, q 7857937371863733509314069854780589540235455 408814597647461814423492836467576896809472787), (14, q 390431186773773595013282644339453702061930190 408814597647461814423492836467576896809472787)],
  [(3, q 22274105098182 965066438890777), (15, q 942792333792595 965066438890777)],
  [(3, q 11563330942272401990255352005 699840332598406608764685888049), (15, q 688277001656134206774430536044 699840332598406608764685888049)],
  [(3, q 7441000465724069661006359813 818639456614714242766487145847), (15, q 811198456148990173105480786034 818639456614714242766487145847)],
  [(3, q 241084239443413521084819 100969357392930124563454478), (15, q 100728273153486711042369659 100969357392930124563454478)],
  [(3, q 851759492406079490074083328 30437142593442914777117072677), (15, q 29585383101036835287042989349 30437142593442914777117072677)],
  [(3, q 8032427551108 376984452190635), (15, q 368952024639527 376984452190635)],
  [(3, q 625344898840296045863098500 53287332714978728547691688383), (15, q 52661987816138432501828589883 53287332714978728547691688383)],
  [(3, q 9049786034786258846979411923 600443062067170614813230522723), (15, q 591393276032384355966251110800 600443062067170614813230522723)],
  [(3, q 14655310180681427346945740061 587217729955306958753823984877), (15, q 572562419774625531406878244816 587217729955306958753823984877)],
  [(3, q 8877465128407430800344173924 285065558507960525528477040801), (15, q 276188093379553094728132866877 285065558507960525528477040801)],
  [(3, q 904069468389999907314022929 48552553695607932682948838104), (15, q 47648484227217932775634815175 48552553695607932682948838104)],
  [(3, q 20975369662309807568945235845 734094534501581204898005226527), (15, q 713119164839271397329059990682 734094534501581204898005226527)],
  [(3, q 22089708969384227910362398224 990231276208855434647054837455), (15, q 968141567239471206736692439231 990231276208855434647054837455)],
  [(3, q 1662090639074270976403441 141245308393867378291974277), (15, q 139583217754793107315570836 141245308393867378291974277)],
  [(3, q 4068975939447467900543468036 269123649180379161668352954081), (15, q 265054673240931693767809486045 269123649180379161668352954081)],
  [(3, q 1187083125482887832716083833 140088099357955091341932153425), (15, q 138901016232472203509216069592 140088099357955091341932153425)],
  [(3, q 4338105502348229809582414587 482400196095147017521963665787), (15, q 478062090592798787712381251200 482400196095147017521963665787)],
  [(3, q 1622452003989264247871858775 53000745783571355372256925567), (15, q 51378293779582091124385066792 53000745783571355372256925567)],
  [(3, q 7510765067133740009548820608 297294897125780147871549879961), (15, q 289784132058646407862001059353 297294897125780147871549879961)],
  [(3, q 11996819924066131772280439341 769435338175357235303971878113), (15, q 757438518251291103531691438772 769435338175357235303971878113)],
  [(3, q 1276204372332193900121475111 81237647836650825596224157621), (15, q 79961443464318631696102682510 81237647836650825596224157621)],
  [(3, q 9277960871652625419058792737 321620222161084487902217791907), (15, q 312342261289431862483158999170 321620222161084487902217791907)],
  [(3, q 667581244190659961876910545 29207832079521256225821461301), (15, q 28540250835330596263944550756 29207832079521256225821461301)],
  [(3, q 9442792441944426034939489167 492796307672679610801683274637), (15, q 483353515230735184766743785470 492796307672679610801683274637)],
  [(3, q 1946156060163652090742595164 157999928578001632451266344909), (15, q 156053772517837980360523749745 157999928578001632451266344909)],
  [(3, q 8082712389159125605309871834 495894121877684962972714091039), (15, q 487811409488525837367404219205 495894121877684962972714091039)],
  [(3, q 85313852623162880463330000 3648156932521837776889717807), (15, q 3562843079898674896426387807 3648156932521837776889717807)],
  [(3, q 4714700838152227037516568556 162242228566693286944476430471), (15, q 157527527728541059906959861915 162242228566693286944476430471)],
  [(3, q 2092828345115181237155565369 219850004755165853615180508634), (15, q 217757176410050672378024943265 219850004755165853615180508634)],
  [(3, q 19453982294054118405159839083 700834894778130737750054106233), (15, q 681380912484076619344894267150 700834894778130737750054106233)],
  [(3, q 1022003135734651099581251584 50476118740334870931796837277), (15, q 49454115604600219832215585693 50476118740334870931796837277)],
  [(3, q 11543237866009 983630565972267), (15, q 972087328106258 983630565972267)],
  [(3, q 405451303575086568810596399 99787373468518241543854618909), (15, q 99381922164943154975044022510 99787373468518241543854618909)],
  [(2, q 4612117606658555946744928821759071968555200 341621990582418010602222652161427152948557191), (6, q 62053247810742607967123771253659997857356791 341621990582418010602222652161427152948557191), (16, q 274956625165016846688353952086008083122645200 341621990582418010602222652161427152948557191)],
  [(2, q 3031484378240042731725665936127266706038032 445339598229261061191114831477273285138787795), (6, q 101665540957435677376425018927023305948329587 445339598229261061191114831477273285138787795), (16, q 340642572893585341082964146614122712484420176 445339598229261061191114831477273285138787795)],
  [(3, q 150833213838807799939208887787383340442961 11027839394590948791494673151467540799574753), (15, q 9007054832073621159392182658998977041930129 22055678789181897582989346302935081599149506), (16, q 12746957529430660823718745868361337876333455 22055678789181897582989346302935081599149506)],
  [(2, q 22338463407153425664892472621813384380985 2375941879064530010454111714701237401095929), (6, q 94964040556380504020024649703732246570916 2375941879064530010454111714701237401095929), (16, q 2258639375100996080769194592375691770144028 2375941879064530010454111714701237401095929)],
  [(2, q 895356402334319402286111976812001882038300 261004908197369626219005850347402773869981279), (6, q 101071890242953215220718923539610153736764198 261004908197369626219005850347402773869981279), (16, q 159037661552082091596000814830980618251178781 261004908197369626219005850347402773869981279)],
  [(2, q 6438876469978639532143528730404830403142883 575760463783957457357765380982680120567146809), (6, q 174643294637531267903185499637155114283647610 575760463783957457357765380982680120567146809), (16, q 394678292676447549922436352615120175880356316 575760463783957457357765380982680120567146809)],
  [(2, q 275495806784346549472771753137891070313533 47446975119730313193187503596711888533849503), (6, q 3205607325944165119071844975411919654779218 15815658373243437731062501198903962844616501), (16, q 37554657335113471286499196917338238499198316 47446975119730313193187503596711888533849503)],
  [(2, q 12217546131257212310196202638810107597187 228099745345444602569572748137990591125660031), (6, q 124439429470062528772020641614979296006592640 228099745345444602569572748137990591125660031), (16, q 103648098329250816585241910320372485011470204 228099745345444602569572748137990591125660031)],
  [(2, q 1796050995926448435661249549103353568285 871856014885634369715366781449077195788103), (6, q 324365871698663186514672376291535150403726 871856014885634369715366781449077195788103), (16, q 545694092191044734765033155608438691816092 871856014885634369715366781449077195788103)],
  [(3, q 6738778110703592633469301404214162467036696 499171325518236629617843425852383709892065665), (15, q 26449774867219406203266900052784242570876085 99834265103647325923568685170476741978413133), (16, q 360183673071436005968039624184248334570648544 499171325518236629617843425852383709892065665)],
  [(2, q 117636292376250001225245129509126631737375 14327720221093041293568823684292325278945861), (6, q 1033317817529977707975171459182646716724630 14327720221093041293568823684292325278945861), (16, q 454371245213338399460979555020708687258064 494059317968725561847200816699735354446409)],
  [(3, q 2152145151574426327572767429 198478767404813329196332203261), (15, q 196326622253238902868759435832 198478767404813329196332203261)],
  [(3, q 1594246529091338370681285254892000558950799 140599375862181552138497712408418655447744548), (15, q 130515973581670664232132958357231720725588243 140599375862181552138497712408418655447744548), (16, q 4244577875709774767841734398147467081602753 70299687931090776069248856204209327723872274)],
  [(2, q 393719852106948195211658900322189425932506 26289900935632642701208306231731057414335993), (6, q 5091337675229559680932639760620998130839107 26289900935632642701208306231731057414335993), (16, q 20804843408296134825064007570787869857564380 26289900935632642701208306231731057414335993)],
  [(2, q 832214509271727997262638327484719699935 202608330923958083355390697226712944878702), (6, q 38030075295801620860552185859740262143686 101304165461979041677695348613356472439351), (16, q 125715965823083113637023687179747700891395 202608330923958083355390697226712944878702)],
  [(2, q 23616332085883347091689131475533111398983 2583845858627795027519730149774803893099184), (6, q 36732637685224447674900132939803409215619 645961464656948756879932537443700973274796), (16, q 2413298975801013889728440486540057144837725 2583845858627795027519730149774803893099184)],
  [(2, q 633430972046413450552337224381338637338864 82365812857518389016478536357041825867096693), (6, q 8000639314511397577937938700798818483078877 82365812857518389016478536357041825867096693), (16, q 73731742570960577987988260431861668746678952 82365812857518389016478536357041825867096693)],
  [(2, q 2262719642466268716606784266784766374762 2731525525760328481081589755367074454975297), (6, q 1449160138273865341253843787910130543487220 2731525525760328481081589755367074454975297), (16, q 1280102667843996871111139183190159145113315 2731525525760328481081589755367074454975297)],
  [(2, q 92409873798094372872001578251628143346195 50581522363392418222461713304628677961057661), (6, q 2808987787264981157464990017581374849199963 7225931766198916888923101900661239708722523), (16, q 30826197978739455747334781603307425873311725 50581522363392418222461713304628677961057661)],
  [(2, q 1428683032238891525883748673529392392414905 257324068109073863070044009644791991307278979), (6, q 56558506526323576993307228433264586916142584 257324068109073863070044009644791991307278979), (16, q 199336878550511394550853032537998011998721490 257324068109073863070044009644791991307278979)],
  [(3, q 1455245677010923215911051820904150485061695 104441691145030717981554113097878915268747497), (15, q 14307219877152186855691411223842242640711440 104441691145030717981554113097878915268747497), (16, q 88679225590867607909951650053132522142974362 104441691145030717981554113097878915268747497)],
  [(2, q 284432367006679669953048687724501977572591 39565066533400379796750302072665828979972378), (6, q 4813453189109742475554072025333056672270915 39565066533400379796750302072665828979972378), (16, q 17233590488641978825621590679804135165064436 19782533266700189898375151036332914489986189)],
  [(2, q 120048930246105183472165831837353579325438 71913913280970729431876932419867799106673577), (6, q 28987127665234812144009857048910906709179099 71913913280970729431876932419867799106673577), (16, q 42806736685489812104394909539119538818169040 71913913280970729431876932419867799106673577)],
  [(2, q 313721232683183789360104492172650611614080 171084594983553921612183141326708881823575043), (6, q 86956602580035754856542167358289958014610720 171084594983553921612183141326708881823575043), (16, q 11973467310119283280897267068035181885335749 24440656426221988801740448760958411689082149)],
  [(3, q 570939050263955199520488435229316642914454 48621094839972048070150215011846699450898759), (15, q 12933963383196541024797841825968748172063274 16207031613324016023383405003948899816966253), (16, q 9248265640118469796236201098711138291794483 48621094839972048070150215011846699450898759)],
  [(2, q 304133547977749397814942790814813389449594 4360138246652350041830145440197429705369987), (6, q 5120183756248532705898465875796120074031960 74122350193089950711112472483356304991289779), (14, q 63831896121219678242359979163708357296614721 74122350193089950711112472483356304991289779)],
  [(2, q 183489002293584654618172704159544878122957 3499792805288397293407322404301552196471739), (6, q 54168985301576451847575863970139985980621 3499792805288397293407322404301552196471739), (14, q 3262134817693236186941573836171867332368161 3499792805288397293407322404301552196471739)],
  [(7, q 1 1)],
  [(14, q 154913491195339245112779515306108408252021301 294325925693693794195663014813068026551417397), (19, q 89447335639510944966705133480675050617044992 294325925693693794195663014813068026551417397), (20, q 49965098858843604116178366026284567682351104 294325925693693794195663014813068026551417397)],
  [(2, q 30370702509567463998066714946921039023155 1892693328531316384155736316267126326210529), (5, q 505105343310598025568928324956262304265475 1892693328531316384155736316267126326210529), (10, q 1357217282711150894588741276363942982921899 1892693328531316384155736316267126326210529)],
  [(5, q 147676628389839080263601040586973068617938 880895107490458006640527699996523224932131), (12, q 673566993712371612119854314866967977227 880895107490458006640527699996523224932131), (23, q 732544912106906554764806805094683188336966 880895107490458006640527699996523224932131)],
  [(10, q 8590408243160361379109057015 8590408243160466932225323511), (25, q 105553116266496 8590408243160466932225323511)],
  [(5, q 4319482107351593136906236604698103812118473 159267240344368431026344707690466608691412689), (10, q 49342654266927710463814574428849325459042122 159267240344368431026344707690466608691412689), (23, q 105605103970089127425623896656919179420252094 159267240344368431026344707690466608691412689)],
  [(5, q 1680814102608370337020586657482944613974016 6279082496086550513158479937001007311528521), (12, q 446546479698478457522836335314089656975360 6279082496086550513158479937001007311528521), (23, q 4151721913779701718615056944203973040579145 6279082496086550513158479937001007311528521)],
  [(2, q 2292910468063602512234513361899306012160426 184221800280845591419806537266555973434492893), (5, q 69237105793041135351079963361532609928088089 184221800280845591419806537266555973434492893), (10, q 112691784019740853556492060543124057494244378 184221800280845591419806537266555973434492893)],
  [(5, q 940670451614211451718489193339923846705058 9840971020849981943191604792818378573034339), (12, q 438854000436951214871092283505603993997629 9840971020849981943191604792818378573034339), (23, q 8461446568798819276602023315972850732331652 9840971020849981943191604792818378573034339)],
  [(5, q 10870824624178298999835934631369092232687028 29637085905892762849736040029915798880231965), (12, q 4198553365508039130958783478149935772723913 29637085905892762849736040029915798880231965), (23, q 14567707916206424718941321920396770874821024 29637085905892762849736040029915798880231965)],
  [(5, q 14456964949128609777651042729353109692890605 73459599827936767935345484683894010995233647), (12, q 9172141281815756737452746673483490188385810 73459599827936767935345484683894010995233647), (23, q 49830493596992401420241695281057411113957232 73459599827936767935345484683894010995233647)],
  [(10, q 870713894749141230652803748136 892753807318386333979769015159), (12, q 22039912569245103326965267023 892753807318386333979769015159)],
  [(12, q 95314277827947 15818561420553524939124057407), (23, q 15818561420553429624846229460 15818561420553524939124057407)],
  [(10, q 752629433098756005159690708036 898826737406814075546134691517), (25, q 146197304308058070386443983481 898826737406814075546134691517)],
  [(10, q 20121360958671244718924190480 23142116328975826299008552899), (25, q 3020755370304581580084362419 23142116328975826299008552899)],
  [(2, q 542426814766349453071126663998902375129137 24264702785866262914833063854163486169681201), (5, q 6757818367384266497535944501570810043028506 24264702785866262914833063854163486169681201), (10, q 16964457603715646964225992688593773751523558 24264702785866262914833063854163486169681201)],
  [(5, q 3850787526056751409733490292680104980224325 13969954253328884229827943759729199768700527), (12, q 707981582982524933161274624067223121744025 13969954253328884229827943759729199768700527), (23, q 9411185144289607886933178842981871666732177 13969954253328884229827943759729199768700527)],
  [(5, q 497906806972948458461077311812635354726400 13212634467283973510842409559515610955418297), (10, q 3585914640277664718341996129494898843844608 13212634467283973510842409559515610955418297), (23, q 9128813020033360334039336118208076756847289 13212634467283973510842409559515610955418297)],
  [(5, q 1857768115318759455673431947081924128525 114925224236727620921984490842908704463357), (12, q 1225597489514807273623119426690178302657 114925224236727620921984490842908704463357), (23, q 111841858631894054192687939469136602032175 114925224236727620921984490842908704463357)],
  [(5, q 14453919280977327354484095564991615967832931 38662245067504968106125269491534948873277044), (12, q 9181900828821124676051103726108728002188737 77324490135009936212250538983069897746554088), (23, q 39234750744234156827231244126977937808699489 77324490135009936212250538983069897746554088)],
  [(5, q 5687370457373954666726650947618910407405795 26863501989913141810476445373428327615200121), (12, q 3435993889272543198516188571645617692598832 26863501989913141810476445373428327615200121), (23, q 17740137643266643945233605854163799515195494 26863501989913141810476445373428327615200121)],
  [(5, q 27134944303894678784955879233766310082919430 245987710253939637925365738666138692375586343), (12, q 11873766849866191656806698407728981190291860 245987710253939637925365738666138692375586343), (23, q 206978999100178767483603161024643401102375053 245987710253939637925365738666138692375586343)],
  [(10, q 1928393643791904197833213711136504416874709 2339265661849798340951944906051401973926283), (12, q 93987552528366722947637350917040603162349 4678531323699596681903889812102803947852566), (23, q 727756483587421563289825038912754510940799 4678531323699596681903889812102803947852566)],
  [(5, q 5215086531445174450366557877841624957976576 161405654580505961438427010321476776655960847), (12, q 3361187384731080980673254010856337632657408 161405654580505961438427010321476776655960847), (23, q 152829380664329706007387198432778814065326863 161405654580505961438427010321476776655960847)],
  [(5, q 16717235908438082650807358009095935523553280 73947803142814615743119059330115053227066221), (12, q 9539257443896035848030198719986213081579520 73947803142814615743119059330115053227066221), (23, q 47691309790480497244281502601032904621933421 73947803142814615743119059330115053227066221)],
  [(5, q 24131445638008194275795392702751164649062285 63651929171514848073888137805316412095149693), (12, q 40048800588474254160763221093365519528738816 445563504200603936517216964637214884666047851), (23, q 78864861382024107475295331541530404197957680 148521168066867978839072321545738294888682617)],
  [(10, q 46635939187885237827748043525 51709473123104825122131470129), (25, q 5073533935219587294383426604 51709473123104825122131470129)],
  [(1, q 441816131636669852094963058909869975677716 3859325122530978458070049097005195446941755), (5, q 1098263999965204201854913771874579111798799 3859325122530978458070049097005195446941755), (8, q 463848998185820880824034453244149271893048 771865024506195691614009819401039089388351)],
  [(1, q 415299986861520504284612793681031522783280 6850673312057034529475811203053507492819479), (5, q 1032350319727708435534038918119855284954079 6850673312057034529475811203053507492819479), (8, q 5403023005467805589657159491252620685082120 6850673312057034529475811203053507492819479)],
  [(8, q 1 1)],
  [(8, q 1 1)],
  [(1, q 15076847964871199138444950069847714854409756 270262334478078785325767129427637988071764539), (4, q 61233251594406346468013883168824359665309852 270262334478078785325767129427637988071764539), (11, q 193952234918801239719308296188965913552044931 270262334478078785325767129427637988071764539)],
  [(4, q 6557695275226549206183885145120648063916968 39328957706692286959695647304247444656863061), (21, q 32441269187838426255295831865575631503338440 39328957706692286959695647304247444656863061), (27, q 109997747875770499405310097850388363202551 13109652568897428986565215768082481552287687)],
  [(11, q 1 1)],
  [(4, q 1871839337899037534022607981793312361152512 69018155025598028205719879664861951656442235), (11, q 21382545175032783016386008889139557350506496 69018155025598028205719879664861951656442235), (21, q 45763770512666207655311262793929081944783227 69018155025598028205719879664861951656442235)],
  [(4, q 131702498578567068842528436135706808210187264 717376725262887621143871974088702394116813085), (21, q 25775103127732981235630353560863277269745618 717376725262887621143871974088702394116813085), (27, q 559899123556587571065713184392132308636880203 717376725262887621143871974088702394116813085)],
  [(1, q 5458842630889316409019340627936694086295351 126177054026274728809016959347613632582491479), (4, q 43486542223540641347186446366618531274844012 126177054026274728809016959347613632582491479), (11, q 77231669171844771052811172353058407221352116 126177054026274728809016959347613632582491479)],
  [(4, q 4932835882468572013671413051109416164918778 115139282382665382870292164953421561173834471), (21, q 107717404630229716843600416441812147384834835 230278564765330765740584329906843122347668942), (27, q 112695488370163904869641087362812142632996551 230278564765330765740584329906843122347668942)],
  [(4, q 185252402205283920468358578845 498012416752971909997380160799), (27, q 312760014547687989529021581954 498012416752971909997380160799)],
  [(4, q 84575079793123879978904428228 582567605012259924121306326809), (27, q 497992525219136044142401898581 582567605012259924121306326809)],
  [(11, q 6045871920513351916900021193 7034333027031910662944688853), (21, q 988461106518558746044667660 7034333027031910662944688853)],
  [(21, q 1 1)],
  [(8, q 4199766702351381509695340544 33638159639780975744054173379), (11, q 29438392937429594234358832835 33638159639780975744054173379)],
  [(8, q 33404916342356299218173929743 333425105921397637110891082715), (11, q 300020189579041337892717152972 333425105921397637110891082715)],
  [(1, q 822993678960908456055989214618689797005820 10586346138022486085129249120682615485236571), (4, q 2353918745544752273084171195945559759625299 10586346138022486085129249120682615485236571), (11, q 7409433713516825355989088710118365928605452 10586346138022486085129249120682615485236571)],
  [(4, q 7547237369186246151812073718684375627935555 34985813915268475751239554880235403390754966), (21, q 3990366437831678567960118760989813464856193 17492906957634237875619777440117701695377483), (27, q 19457843670418872463507243639571400833107025 34985813915268475751239554880235403390754966)],
  [(4, q 31375470956717610623270876951851844181115 832590804512252109943718062094112917833289), (11, q 225965500117098918359704231785279669501719 832590804512252109943718062094112917833289), (21, q 575249833438435580960742953356981404150455 832590804512252109943718062094112917833289)],
  [(4, q 57857478483800487724853972492484375693130 16293728993554398851930283758509468894461337), (21, q 229265724407517360764089456394428552190344917 260699663896870381630884540136151502311381392), (27, q 30508219833612213063197420181843200109946395 260699663896870381630884540136151502311381392)],
  [(4, q 81483778286014058076487117291 228662832247311501955362533733), (27, q 147179053961297443878875416442 228662832247311501955362533733)],
  [(4, q 845236836600877107545899008 5069316615817627353109563077), (27, q 4224079779216750245563664069 5069316615817627353109563077)],
  [(4, q 8026438901141383957338470696521630635971951 150817912725905010651651359637682774121787803), (21, q 62899736309481290956335158142795787844960268 150817912725905010651651359637682774121787803), (27, q 6145518270406333518305979292181950433911968 11601377901992693127050104587514059547829831)],
  [(11, q 4225371182631604246445817856 5787393992156165439219196501), (21, q 1562022809524561192773378645 5787393992156165439219196501)],
  [(4, q 83454104370990607347673906452471804102315 10868291918389210263080467914832507257485737), (21, q 8301205759480162202131995325357291238762092 10868291918389210263080467914832507257485737), (27, q 2483632054538057453600798683022744214621330 10868291918389210263080467914832507257485737)],
  [(4, q 4872609243951483271065657455 26261509907193515943408895283), (27, q 21388900663242032672343237828 26261509907193515943408895283)],
  [(4, q 21806180016195102163312423357 65637737457440736628469364931), (27, q 43831557441245634465156941574 65637737457440736628469364931)],
  [(8, q 64417138925709577575959142570 855444006710343075272237559467), (11, q 791026867784633497696278416897 855444006710343075272237559467)],
  [(3, q 2551677978821352328596020179370404904432640 79591951461504621263401354138822186306441337), (15, q 127846865458418774827673535149735487221976892 238775854384513863790204062416466558919324011), (16, q 103273954989631031976742466728619856984049199 238775854384513863790204062416466558919324011)],
  [(3, q 2918299896956218011685324576767699475637640 124486985657604338295068803734109025205065969), (15, q 59239643914389454568723756490025604113858601 124486985657604338295068803734109025205065969), (16, q 62329041846258665714659722667315721615569728 124486985657604338295068803734109025205065969)],
  [(3, q 1879543859233917772686897342294209204710531 137418724213308017442033049540415306853930651), (15, q 56118788987347353605644985065821590212411420 137418724213308017442033049540415306853930651), (16, q 79420391366726746063701167132299507436808700 137418724213308017442033049540415306853930651)],
  [(3, q 233966425671385219586067583374147276767232 47985584508366024116157374547829051377065933), (15, q 16677120914112040967219342412911049923624960 47985584508366024116157374547829051377065933), (16, q 31074497168582597929351964551543854176673741 47985584508366024116157374547829051377065933)],
  [(6, q 99511118848068458876713652634610504151392016 228095594632501236726884326446480475723399691), (14, q 47029867227773473305539325244779595307483135 228095594632501236726884326446480475723399691), (24, q 81554608556659304544631348567090376264524540 228095594632501236726884326446480475723399691)],
  [(6, q 1400755214723410280350620844674919086447000 6602247659060235141289551264168949086880991), (14, q 1384426171671739497540443652160553647447550 6602247659060235141289551264168949086880991), (24, q 3817066272665085363398486767333476352986441 6602247659060235141289551264168949086880991)],
  [(13, q 1 1)],
  [(6, q 477112948864802093119299459420234623804 29374976387591180379101863323080042359845), (13, q 4607509456370698931435933137367832212083 29374976387591180379101863323080042359845), (24, q 8096784660785226451515543575430658507986 9791658795863726793033954441026680786615)],
  [(6, q 1292475280928569097657498981880253612134375 3815567525785787205826737540850139898768434), (14, q 3088057460004965953925628369455896825675125 7631135051571574411653475081700279797536868), (24, q 1958127029709470262412848748483875747592993 7631135051571574411653475081700279797536868)],
  [(6, q 111068596280784038213372614947337610744735 203661384919280047502587957490623923228593), (14, q 72895318278898424476214816754373409914545 203661384919280047502587957490623923228593), (24, q 19697470359597584813000525788912902569313 203661384919280047502587957490623923228593)],
  [(6, q 9495197208448552480961892787333618168375974 78485677786280078949978720667406829718854967), (14, q 12849996565323876100410310513178867461218672 78485677786280078949978720667406829718854967), (24, q 56140484012507650368606517366894344089260321 78485677786280078949978720667406829718854967)],
  [(2, q 35443025775273914224311738821616038288561 25979758748692910042117207103051928819449703), (6, q 10643695148768783870097418747417634034865835 25979758748692910042117207103051928819449703), (14, q 15300620574148852257795476616812678746295307 25979758748692910042117207103051928819449703)],
  [(6, q 24094206506660698661456800202726110446203164 96741719143831684259920524064767515981147923), (14, q 35803283538527874727619247030833224552656195 96741719143831684259920524064767515981147923), (24, q 36844229098643110870844476831208180982288564 96741719143831684259920524064767515981147923)],
  [(13, q 54718884685321738288497844423 56103954386889152525756115308), (14, q 1385069701567414237258270885 56103954386889152525756115308)],
  [(14, q 354320467577803 43181829192082374740237550598), (24, q 43181829192082020419769972795 43181829192082374740237550598)],
  [(13, q 136361535300138354569837403813 162849589042745819617808090617), (28, q 26488053742607465047970686804 162849589042745819617808090617)],
  [(13, q 239540783262179492755213737193 275502272593469736337458080272), (28, q 35961489331290243582244343079 275502272593469736337458080272)],
  [(6, q 75634355542452625935949527964038272138521228 144041057284858241514099948325656346932139333), (14, q 34169581552334255062735056947604197167170255 144041057284858241514099948325656346932139333), (24, q 34237120190071360515415363414013877626447850 144041057284858241514099948325656346932139333)],
  [(6, q 881285878216160802457849928234616623602569 2526539394072088901859753812419730765817710), (14, q 1991687712026663487487388841542979145694187 5053078788144177803719507624839461531635420), (24, q 259763863937038542263283785365449827747219 1010615757628835560743901524967892306327084)],
  [(6, q 3889208849045233905412744766693128555314276 172333475043564758627353616769248641716171085), (13, q 4058171554102397379364459725036152550589271 68933390017425903450941446707699456686468434), (24, q 316597674618527062547059445379930263568767263 344666950087129517254707233538497283432342170)],
  [(6, q 5429585292318566479285419579604202568864124 265364082212825566421104735917698259462263389), (14, q 8176603488762030286545991055878561722213645 265364082212825566421104735917698259462263389), (24, q 251757893431744969655273325282215495171185620 265364082212825566421104735917698259462263389)],
  [(2, q 2323847619502691388640314451341813618028 1857515550606137922014932715805412999646563), (6, q 785968370089185599545913310269493064307688 1857515550606137922014932715805412999646563), (14, q 1069223332897449631080379091084578121720847 1857515550606137922014932715805412999646563)],
  [(6, q 792354648808387717937624272969230042182739 2957378496915257696867357420650055843886163), (14, q 105313495303746450350570984492395445354496 268852590628659790624305220059095985807833), (24, q 1006575399765659025073452318264475902803968 2957378496915257696867357420650055843886163)],
  [(6, q 70439619012861176010657091409449340399680669 504537921853695915446127145313509264774102099), (14, q 93715906925397162503468207894422405751720640 504537921853695915446127145313509264774102099), (24, q 340382395915437576932001846009637518622700790 504537921853695915446127145313509264774102099)],
  [(13, q 91614119175907990834462376075607492150088644 111133825720050600650892281325499319280525709), (14, q 2232580175243134887140242475934433521977964 111133825720050600650892281325499319280525709), (24, q 17287126368899474929289662773957393608459101 111133825720050600650892281325499319280525709)],
  [(6, q 9033682104846535511702707110328135245793495 220892330818982299489639168526889129242067247), (14, q 13495639523150616939252305760214171153027895 220892330818982299489639168526889129242067247), (24, q 198363009190985147038684155656346822843245857 220892330818982299489639168526889129242067247)],
  [(6, q 69551594861665037618035083581360758939800690 243114183032070953674837109622301365467789791), (14, q 99844827645059706347544394622010695039896930 243114183032070953674837109622301365467789791), (24, q 73717760525346209709257631418929911488092171 243114183032070953674837109622301365467789791)],
  [(2, q 6155737905682574173485065408006547662812 6755953333312900738853534730108278928794019), (6, q 2995227841565229602815692007894574877404942 6755953333312900738853534730108278928794019), (14, q 1251523251280662853954785885601899167908755 2251984444437633579617844910036092976264673)],
  [(13, q 10325915334471952378629421091 11449273902433593237858626792), (28, q 1123358567961640859229205701 11449273902433593237858626792)],
  [(2, q 1993885263980915273803237800598498915123200 42656899040258256544376178402446960914849249), (10, q 37511458898453564332926866352113179582782945 42656899040258256544376178402446960914849249), (19, q 3151554877823776937646074249735282416943104 42656899040258256544376178402446960914849249)],
  [(2, q 507650137465565733319596392807168751406128 20463429268158976369691038748878209715425511), (10, q 19153382274736296313261481778359633699180992 20463429268158976369691038748878209715425511), (19, q 802396855957114323109960577711407264838391 20463429268158976369691038748878209715425511)],
  [(10, q 1 1)],
  [(10, q 1 1)],
  [(5, q 98315870103096014267966861772907203965728 433249747763306847410691911899589807699451), (8, q 2654766520480988083114676756980745730465 16046286954196549904099700440725548433313), (22, q 263255181607224154898628777688202469011168 433249747763306847410691911899589807699451)],
  [(8, q 1676664535227162327664305203430755212673050 10055585968346457724654135675270129453026973), (22, q 8294549112474120711415583251273624519899225 10055585968346457724654135675270129453026973), (26, q 84372320645174685574247220565749720454698 10055585968346457724654135675270129453026973)],
  [(12, q 1 1)],
  [(5, q 142423784636890284049602525013157773924000 8768773349564457459641292542715385261769397), (12, q 1375395356776193614873966611214002339621145 8768773349564457459641292542715385261769397), (22, q 7250954208151373560717723406488225148224252 8768773349564457459641292542715385261769397)],
  [(8, q 18024961997791291181461282362291674513846877 98181039467897811899275124902106552610231377), (22, q 3527611544060260568711894574449965883361600 98181039467897811899275124902106552610231377), (26, q 76628465926046260149101947965364912213022900 98181039467897811899275124902106552610231377)],
  [(5, q 330067592218126961672857159541670423476049 1814153970464393013464535708400141375229165), (8, q 521089921315759012648271432689103273301724 1814153970464393013464535708400141375229165), (22, q 962996456930507039143407116169367678451392 1814153970464393013464535708400141375229165)],
  [(8, q 35100954668644724532594461513147875523739 819305330196979070641755416005870370826971), (22, q 383246455693702260532029465566111862902292 819305330196979070641755416005870370826971), (26, q 400957919834632085577131488926610632400940 819305330196979070641755416005870370826971)],
  [(8, q 175976367418915829424817438063 473075733358554930439071346444), (26, q 297099365939639101014253908381 473075733358554930439071346444)],
  [(8, q 45941632785572553313329412081 316453818875601557825001031066), (26, q 270512186090029004511671618985 316453818875601557825001031066)],
  [(12, q 152884657196871929017999486085 177880313639715436371324103813), (22, q 24995656442843507353324617728 177880313639715436371324103813)],
  [(22, q 1 1)],
  [(10, q 5420828927305585532134752256 43418294814941856196585339677), (12, q 37997465887636270664450587421 43418294814941856196585339677)],
  [(10, q 12692427602511587862336862002 126687161087194180488852127315), (12, q 113994733484682592626515265313 126687161087194180488852127315)],
  [(5, q 68162285318488216304275935478735747151760977 239800883058958531373251784695033858388310809), (8, q 45646746830849598256717901143703958009865968 239800883058958531373251784695033858388310809), (22, q 125991850909620716812257948072594153226683864 239800883058958531373251784695033858388310809)],
  [(8, q 15310014721224921359727345614929529670372 70970780416103089079469332882181348233069), (22, q 501870961109289790185310314456500987034633 2200094192899195761463549319347621795225139), (26, q 1223612775431933409126691290828305388408974 2200094192899195761463549319347621795225139)],
  [(5, q 339803300776735766363551241018783674391628 15056914124970736085507577349904159559717887), (12, q 886414270050958339262575003402491848515463 15056914124970736085507577349904159559717887), (22, q 13830696554143041979881451105482884036810796 15056914124970736085507577349904159559717887)],
  [(8, q 811916348343539077034445229376508185507590 228650561555035674126201361897515240876197411), (22, q 201080952109775108958720189351953574969938035 228650561555035674126201361897515240876197411), (26, q 26757693096917026090446727316185157720751786 228650561555035674126201361897515240876197411)],
  [(8, q 25060905762393737443548193071 70326852912943443869347733807), (26, q 45265947150549706425799540736 70326852912943443869347733807)],
  [(8, q 4124787094346225566462234684 24738452997588562197307925491), (26, q 20613665903242336630845690807 24738452997588562197307925491)],
  [(8, q 9959269133478380406691527374191993857534221 187136063886628652838649351937243637107167101), (22, q 78046492354395453530293195785557278855670624 187136063886628652838649351937243637107167101), (26, q 99130302398754818901664628777494364393962256 187136063886628652838649351937243637107167101)],
  [(12, q 110984127518797590001117357823 152012413836503215777672543613), (22, q 41028286317705625776555185790 152012413836503215777672543613)],
  [(8, q 3045868416451913022622603128178601124278112 396665776292123021387884087404199054649064737), (22, q 302973480236820698495403204328228353969908960 396665776292123021387884087404199054649064737), (26, q 90646427638850409869858279947792099554877665 396665776292123021387884087404199054649064737)],
  [(8, q 12145367207995025927801618525 65458908213354242769361547153), (26, q 53313541005359216841559928628 65458908213354242769361547153)],
  [(8, q 26104014527335278052389620481 78574443155931019653585242881), (26, q 52470428628595741601195622400 78574443155931019653585242881)],
  [(10, q 26635768803268165445475494682 353716560016174134054406415117), (12, q 327080791212905968608930920435 353716560016174134054406415117)],
  [(6, q 53656042030311750257047794897785920488930741 104495797258609321940195077084249382921903971), (13, q 41753592068224707146133128816513134555469205 104495797258609321940195077084249382921903971), (28, q 1298023308581837791002021909992903982500575 14927971036944188848599296726321340417414853)],
  [(6, q 6788643052476989290163578957752504845238504 24884865859588333674431257429471771533095587), (13, q 50839883378143915359428771666484666613297526 74654597578765001023293772288415314599286761), (28, q 3448785043190117793374263748673133450273723 74654597578765001023293772288415314599286761)],
  [(13, q 1 1)],
  [(13, q 1 1)],
  [(10, q 7549624405189303834878793162816311774212505 60453473931662431064005846703550145940911262), (19, q 12954033738626743130329382492765918985285807 60453473931662431064005846703550145940911262), (20, q 19974907893923192049398835523983957590706475 30226736965831215532002923351775072970455631)],
  [(10, q 2275154611653332616605679695661672659614504 13644955390948617303901519533696008970802601), (20, q 11255311523765213956576502873513138996974155 13644955390948617303901519533696008970802601), (25, q 114489255530070730719336964521197314213942 13644955390948617303901519533696008970802601)],
  [(14, q 1 1)],
  [(14, q 132011952178549652867655710893904244119628 769134181594309483973439743587224305954995), (19, q 10656784480623690139918531718939223076584 769134181594309483973439743587224305954995), (20, q 626465444935136140965865500974380838758783 769134181594309483973439743587224305954995)],
  [(10, q 67442814246780879317546970226833582204609455 367357534967352823117921612942198915554221231), (20, q 13199031994112656679421549523401406713483256 367357534967352823117921612942198915554221231), (25, q 286715688726459287120953093191963926636128520 367357534967352823117921612942198915554221231)],
  [(10, q 6344665131938361616068761034661999468619060 24909710517610369706789805364073957233200063), (19, q 1426534077946210920995520016622360221932489 8303236839203456568929935121357985744400021), (20, q 14285443151833375327734484279544877098783536 24909710517610369706789805364073957233200063)],
  [(10, q 6920088352205302417586476420422079629316212 161524531908459101772371468964691625905827247), (20, q 75556330564381847203264879357969686803857717 161524531908459101772371468964691625905827247), (25, q 79048112991871952151520113186299859472653318 161524531908459101772371468964691625905827247)],
  [(10, q 185453441814507909810026911316 498552869780596150827778476073), (25, q 313099427966088241017751564757 498552869780596150827778476073)],
  [(10, q 130605079113119829228335625384 899630107680347622838601672549), (25, q 769025028567227793610266047165 899630107680347622838601672549)],
  [(14, q 17096673134412200374267306429 19891869041041990151247623341), (20, q 2795195906629789776980316912 19891869041041990151247623341)],
  [(14, q 14828925602317485 769740359531052065567160337187), (20, q 769740359531037236641558019702 769740359531052065567160337187)],
  [(13, q 72718522562641602703488415491 582441226880971198432047863476), (14, q 509722704318329595728559447985 582441226880971198432047863476)],
  [(13, q 43442885684942183233156587937 433617273954149443306066910857), (14, q 390174388269207260072910322920 433617273954149443306066910857)],
  [(10, q 7854258054632717337987662264971353269032095 56284844414259931464008575900985734746354226), (19, q 30213684383900396340990159116970226045075685 112569688828519862928017151801971469492708452), (20, q 66647488335354031911051668155058536909568577 112569688828519862928017151801971469492708452)],
  [(10, q 913838980423176244236271789494863294270754 4236172648833605332077132190103943097157155), (20, q 9663277352195283667069544746259807859663643 42361726488336053320771321901039430971571550), (25, q 23560059331909007211339059259830990169200367 42361726488336053320771321901039430971571550)],
  [(14, q 19164634061561935286950274552928025052928289 241321704217572542437998948571377225489231589), (19, q 4645879797453089988491565482806377797459100 241321704217572542437998948571377225489231589), (20, q 217511190358557517162557108535642822638844200 241321704217572542437998948571377225489231589)],
  [(10, q 13785486402282443427519699701428465546315 3882246260493140751085230158224987074747151), (20, q 3414143263307478517031485824351825450028596 3882246260493140751085230158224987074747151), (25, q 454317510783379790626224634171733159172240 3882246260493140751085230158224987074747151)],
  [(10, q 35784082517810295919476916663 100418633377208310703309636023), (25, q 64634550859398014783832719360 100418633377208310703309636023)],
  [(10, q 4991893598076565765323050645 29938933166817557896006333209), (25, q 24947039568740992130683282564 29938933166817557896006333209)],
  [(10, q 307462717353644342010314232744447578740554 5777267583225091812098672640421450580914795), (20, q 481890514205269137483209986629237328029497 1155453516645018362419734528084290116182959), (25, q 3060352294845101782672308474530816362026756 5777267583225091812098672640421450580914795)],
  [(14, q 105256190352630194502265958191 144166989680828109206614708029), (20, q 38910799328197914704348749838 144166989680828109206614708029)],
  [(10, q 341117779869833794142454783958665443702112 44424029688344585531972819494565961550887799), (20, q 33931091829078930251076276924085957722814363 44424029688344585531972819494565961550887799), (25, q 1450260011342260212393441112360191197767332 6346289955477797933138974213509423078698257)],
  [(10, q 20775617826439129639878562292 111972675431452992209020549117), (25, q 91197057605013862569141986825 111972675431452992209020549117)],
  [(10, q 78308922624629549200937316297 235713935223565855852659376252), (25, q 157405012598936306651722059955 235713935223565855852659376252)],
  [(13, q 6359600156361554054980075331 84453950137562602324171788087), (14, q 78094349981201048269191712756 84453950137562602324171788087)],
  [(3, q 30208416660786510227852820 9191243939138631213721576397), (15, q 9161035522477844703493723577 9191243939138631213721576397)],
  [(3, q 331859965845733758166457965 440475254836854428365985795681), (15, q 440143394871008694607819337716 440475254836854428365985795681)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(3, q 205100688639782010682698924 39413521173753565152920672053), (15, q 39208420485113783142237973129 39413521173753565152920672053)],
  [(3, q 737916613625737286936124085 281410803574692379295808576539), (15, q 280672886961066642008872452454 281410803574692379295808576539)],
  [(15, q 1 1)],
  [(3, q 103773238106855071032885715 503044916339164050370041859877), (15, q 502941143101057195299008974162 503044916339164050370041859877)],
  [(3, q 2539193387402605881449767424 629017815209431754037045693901), (15, q 626478621822029148155595926477 629017815209431754037045693901)],
  [(3, q 198130671560888964800699401 30830856606214264083272327271), (15, q 30632725934653375118471627870 30830856606214264083272327271)],
  [(3, q 612290812500439110839295374 387012680888114074948366193447), (15, q 386400390075613635837526898073 387012680888114074948366193447)],
  [(3, q 3164100734049795226310983099 581866284957830637668037208435), (15, q 578702184223780842441726225336 581866284957830637668037208435)],
  [(3, q 30460308043362987036395792 10114816749925941100773538867), (15, q 10084356441882578113737143075 10114816749925941100773538867)],
  [(15, q 1 1)],
  [(3, q 1704132296911898270263505 7572216213989280575384978036), (15, q 7570512081692368677114714531 7572216213989280575384978036)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(3, q 309034244321649560799242771 49687598826934054335965155973), (15, q 49378564582612404775165913202 49687598826934054335965155973)],
  [(3, q 274075131687551288820036689 65960848127969493803787180254), (15, q 65686772996281942514967143565 65960848127969493803787180254)],
  [(3, q 1008153362021419737829941 2472307330171580203632796316), (15, q 2471299176809558783894966375 2472307330171580203632796316)],
  [(3, q 241043192846932851823820639 531099507513958735373996692592), (15, q 530858464321111802522172871953 531099507513958735373996692592)],
  [(3, q 4106357845259567255961871400 740724653077724705698756048313), (15, q 736618295232465138442794176913 740724653077724705698756048313)],
  [(3, q 11716860962098707567315877 3634280242460113840012633323), (15, q 3622563381498015132445317446 3634280242460113840012633323)],
  [(3, q 18015244000190546071562619 10054202337744380246611474244), (15, q 10036187093744189700539911625 10054202337744380246611474244)],
  [(15, q 1 1)],
  [(3, q 106106277696045366111045137 155469022693292977745017967527), (15, q 155362916415596932378906922390 155469022693292977745017967527)],
  [(3, q 648384065372075618052576898 189090178301696790698322276175), (15, q 188441794236324715080269699277 189090178301696790698322276175)],
  [(3, q 13143456232222174294086616 2336487919835443782459490903), (15, q 2323344463603221608165404287 2336487919835443782459490903)],
  [(15, q 1 1)],
  [(3, q 1676797585147857345293761170 328127583958156347011335366823), (15, q 326450786373008489666041605653 328127583958156347011335366823)],
  [(3, q 304864016097838490315191686 138141820647745048724399580527), (15, q 137836956631647210234084388841 138141820647745048724399580527)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(6, q 35283008011356737583379394624113256866257010 401613442273284296083348885577227453526255413), (16, q 254149204051606389454354802978349866391917735 401613442273284296083348885577227453526255413), (28, q 112181230210321169045614687974764330268080668 401613442273284296083348885577227453526255413)],
  [(6, q 4559768532755172304271532986520978706463109 189526550904106011659645312182031333232003493), (16, q 41648385188668018657093531701376821162782256 189526550904106011659645312182031333232003493), (28, q 143318397182682820698280247494133533362758128 189526550904106011659645312182031333232003493)],
  [(15, q 1 1)],
  [(3, q 25782439450959336298410633604739220846815 115953649299001172600673466132017018888787884), (15, q 18957039278053946176895038371110866576163179 115953649299001172600673466132017018888787884), (16, q 16161804596916044514580002854550235515296315 19325608216500195433445577688669503148131314)],
  [(6, q 7484561770968925512733070642570255906130 5239253634362410286965091111499197459759231), (13, q 909997452169869458147353287648666952742891 5239253634362410286965091111499197459759231), (28, q 4321771620421571903305004753207960251110210 5239253634362410286965091111499197459759231)],
  [(6, q 21650602195770309679115759062221396155481012 234443789403623366375188931929135888159602401), (13, q 635554609062734128226577312891071071128740 234443789403623366375188931929135888159602401), (28, q 212157632598790322567846595554023420932992649 234443789403623366375188931929135888159602401)],
  [(6, q 573196771237867170374449871747700174930760 92723409201281548531632353116806876654705793), (16, q 28956495556856639227256523318728010450672165 92723409201281548531632353116806876654705793), (28, q 63193716873187042134001379926331166029102868 92723409201281548531632353116806876654705793)],
  [(13, q 14594833855070674163321422805 39235164530914348081317288261), (28, q 24640330675843673917995865456 39235164530914348081317288261)],
  [(13, q 96936589763244 667715798490065), (28, q 570779208726821 667715798490065)],
  [(15, q 149886243098871035489474816391 174391678154933656351697047339), (16, q 24505435056062620862222230948 174391678154933656351697047339)],
  [(15, q 12 788951759539357), (16, q 788951759539345 788951759539357)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(6, q 18425016403887613469647300854372509282395450 171235425361520318273408102256436301238696469), (16, q 105862073327025267816356423147973546022236087 171235425361520318273408102256436301238696469), (28, q 46948335630607436987404378254090245934064932 171235425361520318273408102256436301238696469)],
  [(6, q 5681832893608037506867395389073383694123687 626465183568910570947955056533256193420980437), (13, q 95764479007577077450241197675294182193773215 626465183568910570947955056533256193420980437), (28, q 40386067051363496614680497189914509810237195 48189629505300813149842696656404322570844649)],
  [(3, q 38748486980768776407150144499127918281238 125420846134660339414731839537615787261364433), (15, q 8540427005216497611200984504344769939927130 125420846134660339414731839537615787261364433), (16, q 116841670642463073027123704888771889403156065 125420846134660339414731839537615787261364433)],
  [(6, q 70590436030941264947577541169740733921 137772758622505347286260780045727693852630), (16, q 2268320469174440122681497472225431747477447 2617682413827601598438954820868826183199970), (28, q 174010363184286795861726687680584680889012 1308841206913800799219477410434413091599985)],
  [(13, q 631693524198945569581669169 1772682040449652546990453344), (28, q 1140988516250706977408784175 1772682040449652546990453344)],
  [(13, q 144756250951986366795218944 868177103053709993596433033), (28, q 723420852101723626801214089 868177103053709993596433033)],
  [(6, q 101298733022492490943229062132222321623270 13191477676003645645565849612657959230379171), (16, q 2953798345440985946425249306371366088792501 13191477676003645645565849612657959230379171), (28, q 10136380597540167208197371244154370819963400 13191477676003645645565849612657959230379171)],
  [(15, q 442602794652628841811237922263 606222895922965264910901117649), (16, q 163620101270336423099663195386 606222895922965264910901117649)],
  [(6, q 411905619192467549859766198462963139483007 371764619743927830213330821183955748660617590), (16, q 273593826580131960269729499885659042704310559 371764619743927830213330821183955748660617590), (28, q 48879443772301701196870777549916871408412012 185882309871963915106665410591977874330308795)],
  [(13, q 167129922457955650961700375401 900766692890024958960567880991), (28, q 733636770432069307998867505590 900766692890024958960567880991)],
  [(13, q 227642271529555903181908667830 685215092316776251822985620503), (28, q 457572820787220348641076952673 685215092316776251822985620503)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(1, q 915997831060219704105402101746664112350661 5960103942056919585669617780179293424831651), (5, q 5700596032236627288698242926866107391997504 29800519710284597928348088900896467124158255), (8, q 19519934522746872119122835465297039170407446 29800519710284597928348088900896467124158255)],
  [(1, q 11979004918668272369349738803790457664577 131723252146582379925347363230570873955249), (5, q 33409757002016464064587807719465715057856 922062765026076659477431542613996117686743), (8, q 804799973593382288827395563267997198976848 922062765026076659477431542613996117686743)],
  [(18, q 1 1)],
  [(8, q 149110608455645949004752093184 180884219400930575407672516795), (11, q 31773610945284626402920423611 180884219400930575407672516795)],
  [(1, q 5940717244810010965567128001733770489575723 117026813213122611698110562581719243513936977), (4, q 45802850011976390212009313214769349011768860 117026813213122611698110562581719243513936977), (11, q 65283245956336210520534121365216124012592394 117026813213122611698110562581719243513936977)],
  [(4, q 2546922017455528138438923843215316199671918 11277309751341348137882877745301709377203717), (21, q 2347184626343135880984247140828395475924920 33831929254024044413648633235905128131611151), (27, q 23843978575314324117347614565430784056670477 33831929254024044413648633235905128131611151)],
  [(21, q 1 1)],
  [(4, q 11460685683864648074705770313064177155074933 312329027814824942341825805354376322802132004), (21, q 201300397612155765198973244325222603714563471 624658055629649884683651610708752645604264008), (27, q 400436286649764823335266825757401687579550671 624658055629649884683651610708752645604264008)],
  [(4, q 154176553914327619374540903904 375757532953190715742867651679), (27, q 221580979038863096368326747775 375757532953190715742867651679)],
  [(1, q 5392845634402284300514749545123777409781997 124470150288088802912742539877392855270634397), (4, q 62951231075264547441255166891042133604722400 124470150288088802912742539877392855270634397), (11, q 56126073578421971170972623441226944256130000 124470150288088802912742539877392855270634397)],
  [(4, q 57905201374617904773803530051 346374122771660787420072413075), (27, q 288468921397042882646268883024 346374122771660787420072413075)],
  [(4, q 190485727474502280369164704679 312424510517941420994467396103), (27, q 121938783043439140625302691424 312424510517941420994467396103)],
  [(4, q 144387725069430948264173784793 380282149622156835067543358593), (27, q 235894424552725886803369573800 380282149622156835067543358593)],
  [(21, q 743879792048954722127246568386 865499345362843792716159685415), (27, q 121619553313889070588913117029 865499345362843792716159685415)],
  [(27, q 1 1)],
  [(11, q 51129549127474297042532007431 76292443380772728198962819981), (21, q 25162894253298431156430812550 76292443380772728198962819981)],
  [(11, q 49803566049238747768834610603 92586067262008544902180049291), (21, q 42782501212769797133345438688 92586067262008544902180049291)],
  [(1, q 778657912501658589283626022236027453702144 10049380746635359692157273907086175796688129), (4, q 3845966260268300679974829028100755632947200 10049380746635359692157273907086175796688129), (11, q 5424756573865400422898818856749392710038785 10049380746635359692157273907086175796688129)],
  [(4, q 256403926852199159808210680776 643790800194069029727582753979), (27, q 387386873341869869919372073203 643790800194069029727582753979)],
  [(4, q 23592093232134991049684114482031094977836488 462724102861705024013051427923386018362542767), (21, q 133586901709976803253622055470756428440236043 462724102861705024013051427923386018362542767), (27, q 305545107919593229709745257970598494944470236 462724102861705024013051427923386018362542767)],
  [(4, q 7811825793044634917775060971 246990468617967369454530295319), (27, q 239178642824922734536755234348 246990468617967369454530295319)],
  [(4, q 40962244502444294008866748390 68977308573990315360582950191), (27, q 28015064071546021351716201801 68977308573990315360582950191)],
  [(4, q 54903703912523230488701151668 136727045918699823887961966413), (27, q 81823342006176593399260814745 136727045918699823887961966413)],
  [(4, q 64950414767471784508829607780 342762555171699002900554001443), (27, q 277812140404227218391724393663 342762555171699002900554001443)],
  [(21, q 266101293404867813201092699239 364472838051865394688597772564), (27, q 98371544646997581487505073325 364472838051865394688597772564)],
  [(4, q 6619781245938272918657452125 105596109255898626355459456303), (27, q 98976328009960353436802004178 105596109255898626355459456303)],
  [(4, q 187430482424625599785182909025 445590611730310012352392396569), (27, q 258160129305684412567209487544 445590611730310012352392396569)],
  [(4, q 3008495752164660228325880763 5283743898955126998451099718), (27, q 2275248146790466770125218955 5283743898955126998451099718)],
  [(11, q 108797259276991505392050995865 269029076074332775341797202914), (21, q 160231816797341269949746207049 269029076074332775341797202914)],
  [(2, q 4805697854080546361241129329264258330861300 88903701968869961151026988559602241242668819), (7, q 60168569445329528889665505972393390986469816 88903701968869961151026988559602241242668819), (19, q 23929434669459885900120353257944591925337703 88903701968869961151026988559602241242668819)],
  [(2, q 10653924849791754818353077083543369729732849 371444233375500772212651192901274279334209964), (7, q 133389871076825472965756418542852247758136097 371444233375500772212651192901274279334209964), (19, q 37900072908147257404756949545813110307723503 61907372229250128702108532150212379889034994)],
  [(19, q 1 1)],
  [(10, q 9801994145599928530539829400595850522268711 112398886008575146378627469974120666734706011), (19, q 11901621156972679124908605358762096437343819 37466295336191715459542489991373555578235337), (20, q 66892028392057180473361824497238526900405843 112398886008575146378627469974120666734706011)],
  [(2, q 7115211400135620525126926295499899051873575 487252571002629142872862693011611208593843091), (5, q 208517840302016978779090638202316144404197280 487252571002629142872862693011611208593843091), (10, q 30179946588941838174293903168199462793085804 54139174555847682541429188112401245399315899)],
  [(5, q 152719191102328589016003630986557033824730282 506062239101952177231643783701692724642168387), (12, q 32498952195100098735800575278280282037885062 506062239101952177231643783701692724642168387), (23, q 320844095804523489479839577436855408779553043 506062239101952177231643783701692724642168387)],
  [(23, q 1 1)],
  [(5, q 113898904351300812013929888670738320369885 1076716016951913808163093222915527066486621), (12, q 4838012566493643071666808473393014105600 82824308996301062166391786378117466652817), (23, q 899922949236195636217494824090679562743936 1076716016951913808163093222915527066486621)],
  [(5, q 1303176240405604109615656102156280977745133 3123449507573147528551102170185527304275870), (12, q 106507171618728472156884213595342048355011 892414145020899293871743477195864944078820), (23, q 2894996333003987532772702640891098314576397 6246899015146295057102204340371054608551740)],
  [(2, q 1144716818160031492705629915397881454714215 91837444191525635483011092598139840245754941), (5, q 49306575588591788180906250408633921170460928 91837444191525635483011092598139840245754941), (10, q 41386151784773815809399212274108037620579798 91837444191525635483011092598139840245754941)],
  [(5, q 3400852962698847052062983968247002161977298 15583366535100678933456743665137542401829983), (12, q 1881749082106357142312914854367685715670600 15583366535100678933456743665137542401829983), (23, q 10300764490295474739080844842522854524182085 15583366535100678933456743665137542401829983)],
  [(5, q 154574165681827620910924576767380495357129758 290805868007330825964419756419863928421615347), (12, q 50833393716166628705155049427666149933560818 290805868007330825964419756419863928421615347), (23, q 85398308609336576348340130224817283130924771 290805868007330825964419756419863928421615347)],
  [(5, q 24563468798943823727583633809932925821330943 73319178969560268738514301228633566470662468), (12, q 6810150843241812208026664470310033034823375 36659589484780134369257150614316783235331234), (23, q 35135408484132820594877338478080574579684775 73319178969560268738514301228633566470662468)],
  [(5, q 4087395820842598016908472080379781879858 2819204163840841138367685554332138287024923), (12, q 2185658493082532420371577718406616978554907 76118512423702710735927509966967733749672921), (23, q 73822494243457428169099403502390862660361848 76118512423702710735927509966967733749672921)],
  [(5, q 580394305548995377513273831425681429364736 5385233475029743358675536185857513308009889), (12, q 490678002010501601636331762839475053395968 5385233475029743358675536185857513308009889), (23, q 4314161167470246379525930591592356825249185 5385233475029743358675536185857513308009889)],
  [(10, q 231342334332420628454925812079 245571584825492393962402386919), (12, q 14229250493071765507476574840 245571584825492393962402386919)],
  [(10, q 259942316452090564070872160007 282907976702592743099883832787), (12, q 22965660250502179029011672780 282907976702592743099883832787)],
  [(2, q 135322524687808339451060797140707829209960 6073588379308758109096884191773000747176773), (5, q 2663245858611780581899103676691889138834190 6073588379308758109096884191773000747176773), (10, q 3275019996009169187746719717940403779132623 6073588379308758109096884191773000747176773)],
  [(5, q 21546651054369350390278900639092728917970820 50517618933304242790704255743994030276919963), (12, q 4911503260548565830042166964726200915526980 50517618933304242790704255743994030276919963), (23, q 24059464618386326570383188140175100443422163 50517618933304242790704255743994030276919963)],
  [(5, q 18056270863534631679196336793497470436566596 147821054518012529374101572933863125024582467), (12, q 8894185873955230181000623326093353100098802 147821054518012529374101572933863125024582467), (23, q 120870597780522667513904612814272301487917069 147821054518012529374101572933863125024582467)],
  [(5, q 7142940799390329606255566115669433302613680 56489486214891703745875528133270160944466313), (12, q 5609938773221166145129649800977015842633833 56489486214891703745875528133270160944466313), (23, q 43736606642280207994490312216623711799218800 56489486214891703745875528133270160944466313)],
  [(5, q 14332687490349325163943891632169286172310215 26552326360353197345343405925196869518774369), (12, q 43901279095439277542964581949212958407683354 292075589963885170798777465177165564706518059), (23, q 90514748474603316452430075274090458403422340 292075589963885170798777465177165564706518059)],
  [(5, q 81271063893173978570601653870183075343959761 230715209507465979539615195420140405354601403), (12, q 43006523915804848300401794205871894154718134 230715209507465979539615195420140405354601403), (23, q 11826402410943016963179083038231715095102612 25635023278607331059957243935571156150511267)],
  [(5, q 146683584591578682392169682934765579009450204 623500078815016012541054660412202593452733721), (12, q 76107800620569638648493087426127190440618081 623500078815016012541054660412202593452733721), (23, q 400708693602867691500391890051309824002665436 623500078815016012541054660412202593452733721)],
  [(5, q 1985195223137654997324414897200616178771468 105241872523740251827887773252361116218499611), (12, q 3838667121504452722261513856690629143213276 105241872523740251827887773252361116218499611), (23, q 99418010179098144108301844498469870896514867 105241872523740251827887773252361116218499611)],
  [(5, q 7479237401479484412184233320446353520301000 51546431634443919959520360495438280292625841), (12, q 5515082315344489838262343457442352470987625 51546431634443919959520360495438280292625841), (23, q 38552111917619945709073783717549574301337216 51546431634443919959520360495438280292625841)],
  [(5, q 6342760488219034267983572681666068313513075 17195806291762951223602777748591954006172461), (12, q 3183776395124522846615041661982579174882390 17195806291762951223602777748591954006172461), (23, q 7669269408419394109004163404943306517776996 17195806291762951223602777748591954006172461)],
  [(5, q 45325514677468479040060429145758900224126195 83013489389528235316372404310085783276521621), (12, q 9966598423357373075484175574552863094583336 83013489389528235316372404310085783276521621), (23, q 27721376288702383200827799589774019957812090 83013489389528235316372404310085783276521621)],
  [(10, q 45072755516420702827695563751107753697807279 60347858407855997415173836197602477867780656), (12, q 629208164729358004586409643789168563913871 8621122629693713916453405171086068266825808), (23, q 1358830717291223569421675617496318027822035 7543482300981999676896729524700309733472582)],
  [(3, q 5605922953781683376208787467 166126951942298488505490263723), (15, q 160521028988516805129281476256 166126951942298488505490263723)],
  [(3, q 13340648883242237179093174255 533364278874494696752052293339), (15, q 520023629991252459572959119084 533364278874494696752052293339)],
  [(3, q 5169558926403720684540729168 341916635446035802748492471711), (15, q 336747076519632082063951742543 341916635446035802748492471711)],
  [(3, q 492356012223754709973860352 79342891316402410688978673485), (15, q 78850535304178655979004813133 79342891316402410688978673485)],
  [(2, q 2166216990717641417235308502870816397468660 195619584787528247228064656451800197936318579), (6, q 70610188793642682419249112789035558095881537 195619584787528247228064656451800197936318579), (16, q 122843179003167923391580235159893823442968382 195619584787528247228064656451800197936318579)],
  [(2, q 208218307946339708722670395216890727235584 61221224583400557379230204185250500041321309), (6, q 25246454685556133381163715545122525958635520 61221224583400557379230204185250500041321309), (16, q 35766551589898084289343818244911083355450205 61221224583400557379230204185250500041321309)],
  [(2, q 4863806806197986531254576580511478087775073 592395949591497597822721941799415144671656335), (6, q 42723704839260260765252008449557877746262944 592395949591497597822721941799415144671656335), (16, q 544808437946039350526215356769345788837618318 592395949591497597822721941799415144671656335)],
  [(2, q 1166749330557317835970790591199969853057129 223481112525308252920834380043147667892105999), (6, q 16771225063403695958010025906630369340538380 74493704175102750973611460014382555964035333), (16, q 172000688004539847210833511732056590017433730 223481112525308252920834380043147667892105999)],
  [(2, q 14431485345584488648484233150482537989780 32049176618566123361916749667676579330642679), (6, q 18310974906241744180425030006661032616561979 32049176618566123361916749667676579330642679), (16, q 13723770226978794692843235427865064176090920 32049176618566123361916749667676579330642679)],
  [(2, q 105876665189196367635112265756939434740390 11593831663747784317698826873749617583130183), (6, q 5593528161826588355516494193750546998567845 11593831663747784317698826873749617583130183), (16, q 5894426836731999594547220414242131149821948 11593831663747784317698826873749617583130183)],
  [(2, q 142063216639509054221782376065278294986591 69871582379487826618436258506806666664595368), (6, q 40671588247925860751277860978566913651676131 104807373569231739927654387760209999996893052), (16, q 127845380992693231190087706435090337805474069 209614747138463479855308775520419999993786104)],
  [(6, q 612941168552189350088776954556526425777208 942633069805977169242827441327768336609633), (13, q 13363676954682902644473385190460647355375 942633069805977169242827441327768336609633), (28, q 316328224299104916509577101580781263477050 942633069805977169242827441327768336609633)],
  [(6, q 151417141026008235800874744881432906793689013 292430309710314401084024552164352931076674500), (16, q 80978776713029058472011267356040157890080943 292430309710314401084024552164352931076674500), (28, q 15008597992819276702784634981719966598226136 73107577427578600271006138041088232769168625)],
  [(2, q 1479964631991964046099655910576107734515680 206824975065834886829401117515607421798194391), (6, q 20778618881211846619205030646618041231521911 206824975065834886829401117515607421798194391), (16, q 184566391552631076164096430958413272832156800 206824975065834886829401117515607421798194391)],
  [(2, q 26647913725016439807984329680254585057206 6634446152466152376221992729572879431232105), (6, q 569981612592916207343099593294506522984051 2211482050822050792073997576524293143744035), (16, q 4897853400962387314384709620009105277222746 6634446152466152376221992729572879431232105)],
  [(3, q 11903830975082414015167485305130287161525 936238109043906794555601367388134889482451), (15, q 4327151940320905667463430255250495871459843 63664191414985662029780892982393172484806668), (16, q 58527578968359152209286073726393817086363125 63664191414985662029780892982393172484806668)],
  [(2, q 102452204138943269826105774735188045615760 32666788492939641048378682790043842033547059), (3, q 3592042713756349654755780806704971380714387 424668250408215333628922876270569946436111767), (16, q 419744329040652721466427720392307530462392500 424668250408215333628922876270569946436111767)],
  [(2, q 71922054362085030237999609976281708363776 5568341545511656792615392828317220451965761), (6, q 26894864621684292426575660665629332283064320 72388440091651538304000106768123865875554893), (16, q 44558588763260140484330451172802871383761485 72388440091651538304000106768123865875554893)],
  [(2, q 683405507875588088362713066856882634752 580250014355665472139335364362797284713349), (6, q 757044682695292890682776710109668802761441 1353916700163219434991782516846526997664481), (16, q 1785832213848650516308478428742576406265856 4061750100489658304975347550539580992993443)],
  [(2, q 71504065191648164204222865256751257785388 14236153253249787088838574914398327589571233), (6, q 449300696166957653130781081885219729222787 1856889554771711359413727162747607946465813), (16, q 32160031552334390751895091264064675223233434 42708459759749361266515724743194982768713699)],
  [(2, q 438451087706154671780457789163866928619513 122963473566399489570946209021677911328657363), (6, q 69538212418334639314197576737491201367972325 245926947132798979141892418043355822657314726), (16, q 175511832539052030484133925727536887432103375 245926947132798979141892418043355822657314726)],
  [(6, q 3522382981867688694224308944001958975909318 5318492887151166155658345123518217864999805), (16, q 370382918806591975954276682616505361057304 5318492887151166155658345123518217864999805), (28, q 129611544225171407770887226990886684366653 483499353377378741423485920319837987727255)],
  [(6, q 1279635055362589253258784154536937550235329 2417627773705763679163834076551994737936065), (16, q 192720780568962316099026983769145524355072 805875924568587893054611358850664912645355), (28, q 111966075327257495521593794141524122927104 483525554741152735832766815310398947587213)],
  [(2, q 138720289087292422466403798083721085583360 75154840448427965412853879014455318899422359), (6, q 30443985654477570169266021091574032159997952 75154840448427965412853879014455318899422359), (16, q 44572134504863102821121454124797565653841047 75154840448427965412853879014455318899422359)],
  [(2, q 561250318915510531534668623156862088886646 83384223812323060988557353736967544620249221), (6, q 10331944995908426046212225057473594870208910 83384223812323060988557353736967544620249221), (16, q 72491028497499124410810460056337087661153665 83384223812323060988557353736967544620249221)],
  [(2, q 61893766162847373269122270972735438583715 19752086858009768202451929525754674593027843), (6, q 6069451364788190452529710953259096227633920 19752086858009768202451929525754674593027843), (16, q 13620741727058730376653096301522842926810208 19752086858009768202451929525754674593027843)],
  [(6, q 9483450045923581839718555942341513109228671 17538818766228227733570454334176536174185599), (16, q 3740491599963192480548926698468160303005696 17538818766228227733570454334176536174185599), (28, q 4314877120341453413302971693366862761951232 17538818766228227733570454334176536174185599)],
  [(6, q 35231053705258791741411004046193144844360 52430584345428036897250473774563980212161), (16, q 11905410666553051545178043058933037571441 52430584345428036897250473774563980212161), (28, q 5294119973616193610661426669437797796360 52430584345428036897250473774563980212161)],
  [(2, q 278442145627497782411052802914419315785527 31046332872054805405541997847055457427759991), (6, q 81621435270773322982475551988952470278928 31046332872054805405541997847055457427759991), (16, q 30686269291156534300148469492152085641695536 31046332872054805405541997847055457427759991)],
  [(3, q 1031437941471949734431046037 138899817992074636136255293693), (15, q 137868380050602686401824247656 138899817992074636136255293693)],
  [(3, q 3241207664351326751370511777 799836031269994586647194482057), (15, q 796594823605643259895823970280 799836031269994586647194482057)],
  [(3, q 187412829099818296660087468 832758387240451587744197871533), (15, q 832570974411351769447537784065 832758387240451587744197871533)],
  [(15, q 1 1)],
  [(6, q 4492480412628236351754235960654462455037084 47359348925160079341847615508454772312356641), (13, q 3729503673397867831309668223428937637524623 47359348925160079341847615508454772312356641), (28, q 39137364839133975158783711324371372219794934 47359348925160079341847615508454772312356641)],
  [(6, q 906305245720591603232114130015668931773320 328556997419566500234254922571875063380460987), (13, q 67921676631600963636048858540489295715419546 328556997419566500234254922571875063380460987), (28, q 259729015542244944994973949901370098733268121 328556997419566500234254922571875063380460987)],
  [(15, q 12 788951759539357), (16, q 788951759539345 788951759539357)],
  [(6, q 1743957937529821309618526560774248166197 329379220544252588003263906654905167951594), (16, q 62281896521079102742180819032370337663547 329379220544252588003263906654905167951594), (28, q 132676683042821831975732280530880291060925 164689610272126294001631953327452583975797)],
  [(13, q 206407167416912050861820446434 503053454259576527677625980351), (28, q 296646286842664476815805533917 503053454259576527677625980351)],
  [(6, q 94207118884694183209247780811981151001177 1194535579296879288540404551427292658542201), (13, q 100579840684994999662302013301002109101425 398178526432293096180134850475764219514067), (28, q 798588938357200106344250730712305180236749 1194535579296879288540404551427292658542201)],
  [(13, q 11930640044928607658111347305 71366041073422046030846700137), (28, q 59435401028493438372735352832 71366041073422046030846700137)],
  [(13, q 508564647009363425441943840704 834120555987075745015141496117), (28, q 325555908977712319573197655413 834120555987075745015141496117)],
  [(13, q 66966453065758574102605412265 176373349688637642114533918179), (28, q 109406896622879068011928505914 176373349688637642114533918179)],
  [(16, q 208062063879124804990381563889 242078870816215281269089175965), (28, q 34016806937090476278707612076 242078870816215281269089175965)],
  [(28, q 1 1)],
  [(15, q 25399087150905030411602474325 37898992880866818970914594272), (16, q 12499905729961788559312119947 37898992880866818970914594272)],
  [(15, q 482750970445598 897446053888857), (16, q 414695083443259 897446053888857)],
  [(6, q 7770929496086931628128095294200000169838881 65577665047506076208409263889908273174029010), (13, q 5111084607389887626679842956540521075530003 65577665047506076208409263889908273174029010), (28, q 26347825472014628476800662819583875964330063 32788832523753038104204631944954136587014505)],
  [(13, q 37629529300842081074250657120 94481956953331856014881885529), (28, q 56852427652489774940631228409 94481956953331856014881885529)],
  [(6, q 4698649491673386846415889191190926135313650 638686851874341393923572723356106228169935423), (16, q 66209666349228619735103758711788292511134590 638686851874341393923572723356106228169935423), (28, q 567778536033439387342053075453127009523487183 638686851874341393923572723356106228169935423)],
  [(13, q 2895456486552064751753501906 91547120151399976593359597623), (28, q 88651663664847911841606095717 91547120151399976593359597623)],
  [(13, q 455993986676319078290880257736 767859239866109659200778043201), (28, q 311865253189790580909897785465 767859239866109659200778043201)],
  [(13, q 67029542507021969269423204715 166924099526488609503072394523), (28, q 99894557019466640233649189808 166924099526488609503072394523)],
  [(13, q 5534060648861168649754029181 29204875369457324693701228721), (28, q 23670814720596156043947199540 29204875369457324693701228721)],
  [(16, q 102968927949489844008855503244 141034178829833217580896180325), (28, q 38065250880343373572040677081 141034178829833217580896180325)],
  [(13, q 11235865418045034508474284528 179230042230817668878438115119), (28, q 167994176812772634369963830591 179230042230817668878438115119)],
  [(13, q 8355573659864777338626536 19864245827539420835775603), (28, q 11508672167674643497149067 19864245827539420835775603)],
  [(13, q 292379546161419078112193903831 513498695186187303632686540786), (28, q 221119149024768225520492636955 513498695186187303632686540786)],
  [(15, q 303852145539359 751352217150619), (16, q 447500071611260 751352217150619)],
  [(2, q 1140534747708577942770717603792257531289645 21679931729560875154703092907968020081367774), (5, q 17228967181463174684761597357693933831282055 173439453836487001237624743263744160650942192), (10, q 147086208673355203010697405075712166569342977 173439453836487001237624743263744160650942192)],
  [(2, q 17096714668453450848489118812855930097328 729228918742668206029219588501117546516521), (5, q 8260151700034568803225193389438537617823111 63442915930612133924542104199597226546937327), (10, q 53695350054422114897498357473440223010646680 63442915930612133924542104199597226546937327)],
  [(12, q 257348550135457 37432841566682877457165252945), (23, q 37432841566682620108615117488 37432841566682877457165252945)],
  [(10, q 400343547360049095972847385344 485651764193283265071080107039), (12, q 85308216833234169098232721695 485651764193283265071080107039)],
  [(5, q 1544156201120367230269995111766925140540637 7860767857270953055452068618974021923254532), (8, q 11079601398836703880078913442487099294640341 31443071429083812221808274475896087693018128), (22, q 4728948408588546473549793528780429278738413 10481023809694604073936091491965362564339376)],
  [(8, q 18083182024439683093948120454035658437273004 80069057309896312455115617804134129377585935), (22, q 5555014582607482534282295849447473426434326 80069057309896312455115617804134129377585935), (26, q 11286172140569829365377040300130199502775721 16013811461979262491023123560826825875517187)],
  [(12, q 4074161032095559 85368581881700805884638408129), (22, q 85368581881696731723606312570 85368581881700805884638408129)],
  [(8, q 772574342769860096184584934606685219506500 21054359228408933040293418400649040963580777), (22, q 6784913515405127531784928439897799731297775 21054359228408933040293418400649040963580777), (26, q 13496871370233945412323905026144556012776502 21054359228408933040293418400649040963580777)],
  [(8, q 58007451895892649740679882260 141375173227802207809618248801), (26, q 83367721331909558068938366541 141375173227802207809618248801)],
  [(5, q 829085541585057221088879144748392162681858 5024058846811363233944375560247956087501165), (8, q 2395301337129754803646246234710286379824932 5024058846811363233944375560247956087501165), (22, q 359934393619310241841850036157855508998875 1004811769362272646788875112049591217500233)],
  [(8, q 44413384513438357350970335992 265669520785066075867663980427), (26, q 221256136271627718516693644435 265669520785066075867663980427)],
  [(8, q 316008443222472044253321523851 518300160869184458994216710579), (26, q 202291717646712414740895186728 518300160869184458994216710579)],
  [(8, q 47021170031619473097652088579 123842325299982543570261551408), (26, q 76821155268363070472609462829 123842325299982543570261551408)],
  [(22, q 118009834824458480101768193018 137303682501721030455697203911), (26, q 19293847677262550353929010893 137303682501721030455697203911)],
  [(26, q 1 1)],
  [(12, q 8380826237095938970644814931 12505365724694980749619913344), (22, q 4124539487599041778975098413 12505365724694980749619913344)],
  [(12, q 191336889017526956482585625071 355700032780172993639785633156), (22, q 164363143762646037157200008085 355700032780172993639785633156)],
  [(5, q 39952758137165189463944318452652479477733013 149862435273768339390422998429865251581547073), (8, q 56705092207225602729428109722738051881494085 149862435273768339390422998429865251581547073), (22, q 53204584929377547197050570254474720222319975 149862435273768339390422998429865251581547073)],
  [(8, q 34506294238596301871815320798 86639994372639132028226071985), (26, q 52133700134042830156410751187 86639994372639132028226071985)],
  [(8, q 24045310123506709324931210715478567888609645 471613283546165207108567098753682879302791393), (22, q 136153178458909082332594661093306876678515880 471613283546165207108567098753682879302791393), (26, q 103804931654583138483680408981632478245221956 157204427848721735702855699584560959767597131)],
  [(8, q 12602283028190215796280104708 398452791095814988917614815667), (26, q 385850508067624773121334710959 398452791095814988917614815667)],
  [(8, q 312060682925331671204212442570 525486488384858898065229109179), (26, q 213425805459527226861016666609 525486488384858898065229109179)],
  [(8, q 26780841002157017988117732918 66692500077543115418722350343), (26, q 39911659075386097430604617425 66692500077543115418722350343)],
  [(8, q 25216825900936888854459577797 133076651012443297724572799158), (26, q 107859825111506408870113221361 133076651012443297724572799158)],
  [(22, q 114003855360836078394319488910 156148465798704086784260398913), (26, q 42144610437868008389940910003 156148465798704086784260398913)],
  [(8, q 3817352013648230946594195243 60892876263676984930087309219), (26, q 57075524250028753983493113976 60892876263676984930087309219)],
  [(8, q 257599073679490734989664345464 612406943295190093608716247683), (26, q 354807869615699358619051902219 612406943295190093608716247683)],
  [(8, q 6286747285037878151655269708 11041252954302443306340490085), (26, q 4754505669264565154685220377 11041252954302443306340490085)],
  [(12, q 168538454291589057149538546333 416754474721075998738157253698), (22, q 248216020429486941588618707365 416754474721075998738157253698)],
  [(6, q 457723477144342088836257951323272000498801 730993427501505919378055127844029860860505), (14, q 214802032709186870341520472096860629466992 5116953992510541435646385894908209026023535), (24, q 1698087619790959943451059763548444393064936 5116953992510541435646385894908209026023535)],
  [(6, q 1357112826711592533943871205863097206715180 4078723344393686039932639690102199873843777), (14, q 90981504382778706256188865467720786390187 4078723344393686039932639690102199873843777), (24, q 2630629013299314799732579618771381880738410 4078723344393686039932639690102199873843777)],
  [(14, q 354320467577803 43181829192082374740237550598), (24, q 43181829192082020419769972795 43181829192082374740237550598)],
  [(13, q 462926653260768560581686947148 561570549421123427772381098383), (14, q 98643896160354867190694151235 561570549421123427772381098383)],
  [(10, q 935922031094632121334459985604220229133477 2950164112029034375958566659099066207446181), (19, q 547237677494589906179511181146890619060224 2950164112029034375958566659099066207446181), (20, q 1467004403439812348444595492347955359252480 2950164112029034375958566659099066207446181)],
  [(10, q 1740276344726509078778287699654898670405134 7705628699231661493475119145024074480569089), (20, q 811228410234935715203107173988141224005 11692911531459273889947070022798292079771), (25, q 5430752832160329778377983817710990743544660 7705628699231661493475119145024074480569089)],
  [(20, q 1 1)],
  [(10, q 402628735903724595867886315271003322712064 10972523383319835135691449173649499646660231), (20, q 3535971880880327392829769743245804358930055 10972523383319835135691449173649499646660231), (25, q 7033922766535783146993793115132691965018112 10972523383319835135691449173649499646660231)],
  [(10, q 48732823034158195684487155893 118771141864646218109830779061), (25, q 70038318830488022425343623168 118771141864646218109830779061)],
  [(10, q 44351135843108232676301267195746565660655345 99164239325091956646920105171941710291494258), (19, q 15452847698423244910986761545095557787908427 99164239325091956646920105171941710291494258), (20, q 19680127891780239529816038215549793421465243 49582119662545978323460052585970855145747129)],
  [(10, q 59627911768479135050703938991 356678936282255371666294630211), (25, q 297051024513776236615590691220 356678936282255371666294630211)],
  [(10, q 74610203042430523195756939864 122371667810632180651269978755), (25, q 47761464768201657455513038891 122371667810632180651269978755)],
  [(10, q 1068058373802496186058080910 2813005981749746614312209947), (25, q 1744947607947250428254129037 2813005981749746614312209947)],
  [(20, q 2407687495769502293881833595 2801328889022362080778108886), (25, q 393641393252859786896275291 2801328889022362080778108886)],
  [(25, q 1 1)],
  [(14, q 176229076587438348301441583712 262958447258644153056285545317), (20, q 86729370671205804754843961605 262958447258644153056285545317)],
  [(14, q 141578998987445378033933212160 263198878373108721757250933261), (20, q 121619879385663343723317721101 263198878373108721757250933261)],
  [(10, q 36327370064297015829443878625742425975316200 109847219286021750627988243449085909901558501), (19, q 27652529241577345085574313950019385775896816 109847219286021750627988243449085909901558501), (20, q 45867319980147389712970050873324098150345485 109847219286021750627988243449085909901558501)],
  [(10, q 157472762927389425895502664703 395389872918095732764461454806), (25, q 237917109990706306868958790103 395389872918095732764461454806)],
  [(10, q 474200276243083817325230561861283041005380 9300738821367016807877837464363233569261321), (20, q 2685092207377117627068150909099139041403800 9300738821367016807877837464363233569261321), (25, q 6141446337746815363484455993402811486852141 9300738821367016807877837464363233569261321)],
  [(10, q 17614282552010837754215431944 556919728774784907437509464623), (25, q 539305446222774069683294032679 556919728774784907437509464623)],
  [(10, q 321884008236904191787843286919 542028222107432787217375548163), (25, q 220144213870528595429532261244 542028222107432787217375548163)],
  [(10, q 94390280793794571285683146215 235060721530453616504328491461), (25, q 140670440736659045218645345246 235060721530453616504328491461)],
  [(10, q 186679952901546408340235422589 985165343207369836227924553571), (25, q 798485390305823427887689130982 985165343207369836227924553571)],
  [(20, q 377378670351258864215373865395 516886908903161533301344657843), (25, q 139508238551902669085970792448 516886908903161533301344657843)],
  [(10, q 20647701645099815763162368264 329363898563378342021433373649), (25, q 308716196918278526258271005385 329363898563378342021433373649)],
  [(10, q 50939104966058093972196493939 121100829754037502620437560579), (25, q 70161724787979408648241066640 121100829754037502620437560579)],
  [(10, q 355727844249377 624755685757181), (25, q 269027841507804 624755685757181)],
  [(14, q 249588879670352379715271434058 617172400687115737188467500103), (20, q 367583521016763357473196066045 617172400687115737188467500103)],
  [(2, q 4484083073558230912488752150931876749266336 202057275227004171947591270082265082459589019), (3, q 771860223600671847509331963022973832117819 202057275227004171947591270082265082459589019), (16, q 196801331929845269187593185968310231878204864 202057275227004171947591270082265082459589019)],
  [(2, q 131047113935280726039215359797453330531825 7642254525652957656237248759095030518161377), (6, q 219254732019035568680657957944632620582302 7642254525652957656237248759095030518161377), (16, q 7291952679698641361517375441352944567047250 7642254525652957656237248759095030518161377)],
  [(2, q 117636292376250001225245129509126631737375 14327720221093041293568823684292325278945861), (6, q 1033317817529977707975171459182646716724630 14327720221093041293568823684292325278945861), (16, q 454371245213338399460979555020708687258064 494059317968725561847200816699735354446409)],
  [(2, q 427157353679831992937126189806394610659 2723394520772596963186509715058810839876737), (6, q 302994016433305734508385987044810992683029 2723394520772596963186509715058810839876737), (16, q 806657782328537132228395533941397817527683 907798173590865654395503238352936946625579)],
  [(2, q 185381174443007212602560821781932437460386 104900200196115689160778625657863851369567637), (6, q 59976324019799870667808832276191793652951135 104900200196115689160778625657863851369567637), (14, q 44738495001872811280367232559890125279156116 104900200196115689160778625657863851369567637)],
  [(6, q 29781397882139068484761954162762228743846991 77988493430253382642320900382595457219468414), (14, q 274670178358513423060696988571083621876164325 623907947442027061138567203060763657755747312), (24, q 110986586026401090199774581187582205928807059 623907947442027061138567203060763657755747312)],
  [(14, q 990453301508173 50699146430707500553439264415), (24, q 50699146430706510100137756242 50699146430707500553439264415)],
  [(6, q 39618163659997909368856831209207361612899003 295914571677666046065342648098938887072038428), (14, q 56296985370182436796028101114499865004376211 295914571677666046065342648098938887072038428), (24, q 99999711323742849950228857887615830227381607 147957285838833023032671324049469443536019214)],
  [(2, q 64579262248653062941878745008632444161524 17785197477840037632494274573552066794944097), (6, q 6812632374374313399991003898397366591542816 17785197477840037632494274573552066794944097), (14, q 10907985841217071169561391930146067759239757 17785197477840037632494274573552066794944097)],
  [(2, q 450239932469438214342301506230948477674722 57184464611205508090498418176064377184607451), (6, q 25968856090601390414814312166625899480554009 57184464611205508090498418176064377184607451), (14, q 30765368588134679461341804503207529226378720 57184464611205508090498418176064377184607451)],
  [(6, q 31386185283925391647566300593370721827475914 113645168130602026798731459702231284838752329), (14, q 44627301433203776200132331724739526528852095 113645168130602026798731459702231284838752329), (24, q 37631681413472858951032827384121036482424320 113645168130602026798731459702231284838752329)],
  [(2, q 531264411679961606553766557267848680236462 47967528942191821594395605948939884875149993), (6, q 11066288234098358185514855033497613576050847 47967528942191821594395605948939884875149993), (14, q 36369976296413501802326984358174422618862684 47967528942191821594395605948939884875149993)],
  [(2, q 117422318001063611200161559883952430746272 199519029500061907131023673762133199026074485), (6, q 79895654664087148543258471978271637028031309 199519029500061907131023673762133199026074485), (14, q 119505952517973694976565040223977609567296904 199519029500061907131023673762133199026074485)],
  [(6, q 8979044226337948307535328531227221164032 4892774528178053994050287538068939201943851), (14, q 149332397859419874989845916891359033163776 4892774528178053994050287538068939201943851), (24, q 4734463086092296170752906292646352947616043 4892774528178053994050287538068939201943851)],
  [(6, q 12358077207550245211732676882305727780518851 90599028789137288308890772253942063732206531), (14, q 20423569883402320921655084558344248248834476 90599028789137288308890772253942063732206531), (24, q 57817381698184722175503010813292087702853204 90599028789137288308890772253942063732206531)],
  [(13, q 811577611709446415026798713906 861495587876260070279080592033), (14, q 49917976166813655252281878127 861495587876260070279080592033)],
  [(13, q 50976101845795521621537618781 55479792710231062907926903645), (14, q 4503690864435541286389284864 55479792710231062907926903645)],
  [(2, q 618464624512284695516813808289093497802289 131265121626492531279817548516797932160290115), (6, q 73160422600203184358091022760388539823135831 131265121626492531279817548516797932160290115), (14, q 11497246880355412445241942389624059767870399 26253024325298506255963509703359586432058023)],
  [(2, q 474341045774909533285019273871800181180289 129691268038414709789570781623840356687220339), (6, q 51066380319605965685668884255704940810157910 129691268038414709789570781623840356687220339), (14, q 78150546673033834570616878094263615695882140 129691268038414709789570781623840356687220339)],
  [(6, q 1455810118793824663805173850408580586563992 9416953566998364157137604628770936916309989), (14, q 2000129396975113582650286370405527230080159 9416953566998364157137604628770936916309989), (24, q 5961014051229425910682144407956829099665838 9416953566998364157137604628770936916309989)],
  [(6, q 23689035302104908689646021283378863029228029 148025749240936960045210898144439674641622129), (14, q 190130127989666078777405026335384358348838208 740128746204684800226054490722198373208110645), (24, q 431553441704494178000419357969919699713132292 740128746204684800226054490722198373208110645)],
  [(2, q 278753319448060223923529828789025494670472 25356243590110060175316094435705707517546485), (6, q 413160825933663391927774341528452959786762 1690416239340670678354406295713713834503099), (14, q 18880077881657049072475949483989887626074583 25356243590110060175316094435705707517546485)],
  [(2, q 18674182596626545638086488949141437792632 12102522055424279068517466332259064817913649), (6, q 4649407220767416055604286733386235805303745 12102522055424279068517466332259064817913649), (14, q 7434440652060236467275093109923687574817272 12102522055424279068517466332259064817913649)],
  [(6, q 3316855850703241788426688015871557977850925 11141097303473963690585496793818535103435548), (14, q 2312931218810678731126842116483875428535793 5570548651736981845292748396909267551717774), (24, q 3198379015149364439905124544979226268513037 11141097303473963690585496793818535103435548)],
  [(6, q 296042399551038216325836422500883841477209 12399153958929112379738731520513809765616067), (14, q 743771667801488334823506652089846440082551 12399153958929112379738731520513809765616067), (24, q 11359339891576585828589388445923079484056307 12399153958929112379738731520513809765616067)],
  [(6, q 1858304613038304861016685521969872457798485 10119651960748269447459527235666638399989141), (14, q 2912516115549027772148576629880677260206056 10119651960748269447459527235666638399989141), (24, q 5348831232160936814294265083816088681984600 10119651960748269447459527235666638399989141)],
  [(2, q 34953265141835904120684264496884650868736 14434598509610689464642477199513302774547087), (6, q 5342532222382636743389323396574269233168384 14434598509610689464642477199513302774547087), (14, q 9057113022086216817132469538442148890509967 14434598509610689464642477199513302774547087)],
  [(2, q 90310901858586727733483664408123329859355 8460081854617934214065257078693019291735791), (6, q 2241706092514163297621747636165919794926017 8460081854617934214065257078693019291735791), (14, q 6128064860245184188710025778118976166950419 8460081854617934214065257078693019291735791)],
  [(13, q 41754067426842461191969244136779743485259151 55904470897263668122630540104727784337315398), (14, q 4080158819720091879662273996396933239347531 55904470897263668122630540104727784337315398), (24, q 5035122325350557525499510985775553806354358 27952235448631834061315270052363892168657699)],
  [(3, q 153112942610845243895055705 28707296252011621052066712913), (15, q 28554183309400775808171657208 28707296252011621052066712913)],
  [(3, q 1743191305396192470530436300 730917077274384433536543263963), (15, q 729173885968988241066012827663 730917077274384433536543263963)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(3, q 4651486728213538330720848109 618235456749349126373857077914), (15, q 613583970021135588043136229805 618235456749349126373857077914)],
  [(3, q 2637845884431694997223851624 582866281425254291993490762197), (15, q 580228435540822596996266910573 582866281425254291993490762197)],
  [(3, q 1704132296911898270263505 7572216213989280575384978036), (15, q 7570512081692368677114714531 7572216213989280575384978036)],
  [(3, q 461053479365706645918607673 267306038627305631025807513798), (15, q 266844985147939924379888906125 267306038627305631025807513798)],
  [(3, q 182754338005705446714769408 29651488018497718181751287711), (15, q 29468733680492012735036518303 29651488018497718181751287711)],
  [(3, q 4518675250372769493133468638 505487480046256535244881135071), (15, q 500968804795883765751747666433 505487480046256535244881135071)],
  [(3, q 325485750083327853620704380 98072541770048845873176323711), (15, q 97747056019965518019555619331 98072541770048845873176323711)],
  [(3, q 1640275828834455731396673536 210705884287853866036750972373), (15, q 209065608459019410305354298837 210705884287853866036750972373)],
  [(3, q 2731841007397624210203730569 549232806601999433176717343255), (15, q 546500965594601808966513612686 549232806601999433176717343255)],
  [(3, q 103591828414096854447697262 432838895495407220152678623295), (15, q 432735303666993123298230926033 432838895495407220152678623295)],
  [(3, q 811758105844164922775553020 464929254453003149484475781379), (15, q 464117496347158984561700228359 464929254453003149484475781379)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(3, q 462732959522898390116065375 53171695514385291015115964227), (15, q 52708962554862392624999898852 53171695514385291015115964227)],
  [(3, q 260422058134139820585777716 41329684123679899506859641947), (15, q 41069262065545759686273864231 41329684123679899506859641947)],
  [(3, q 1028207408761934928226026827 525010238769951419062341128535), (15, q 523982031361189484134115101708 525010238769951419062341128535)],
  [(3, q 1527551286777865810020743948 759535681530253240374297263843), (15, q 758008130243475374564276519895 759535681530253240374297263843)],
  [(3, q 3694090815261042524110347921 467137414231766374506147246781), (15, q 463443323416505331982036898860 467137414231766374506147246781)],
  [(3, q 731194778765706513584710732 140071684996130526666443055631), (15, q 139340490217364820152858344899 140071684996130526666443055631)],
  [(3, q 107614378663733278052154661 30212645732795175735442062223), (15, q 30105031354131442457389907562 30212645732795175735442062223)],
  [(3, q 2222759107092081835053777 4567480102020887433547267439), (15, q 4565257342913795351712213662 4567480102020887433547267439)],
  [(3, q 4484318056855407490045211 1970146249515492806418007272), (15, q 1965661931458637398927962061 1970146249515492806418007272)],
  [(3, q 4849952051370780610434274634 888650233936347538164358955091), (15, q 883800281884976757553924680457 888650233936347538164358955091)],
  [(3, q 3396782777041629963435424489 424423945047505006165765541290), (15, q 421027162270463376202330116801 424423945047505006165765541290)],
  [(15, q 1 1)],
  [(3, q 138246800443194175679926423 13674531530746231989866541451), (15, q 13536284730303037814186615028 13674531530746231989866541451)],
  [(3, q 2812633676000811900453011185 454297914881562133560189455797), (15, q 451485281205561321659736444612 454297914881562133560189455797)],
  [(3, q 811758105844164922775553020 464929254453003149484475781379), (15, q 464117496347158984561700228359 464929254453003149484475781379)],
  [(15, q 1 1)],
  [(6, q 3777195937719747835358635904624086435721446 43966692060830564826420724176299556240832465), (13, q 14265775078724806509666728626943613245995986 43966692060830564826420724176299556240832465), (28, q 25923721044386010481395359644731856559115033 43966692060830564826420724176299556240832465)],
  [(13, q 11913419247592532303630845952 26747527812586834574564089847), (28, q 14834108564994302270933243895 26747527812586834574564089847)],
  [(28, q 1 1)],
  [(13, q 48301434803961698364420395201 248025344505583633893974222919), (28, q 199723909701621935529553827718 248025344505583633893974222919)],
  [(13, q 445372408842436082819922853 686716679900325619485113253), (28, q 241344271057889536665190400 686716679900325619485113253)],
  [(6, q 51001257692237178798019849335954044311242702 675891038836733568568750690158742962587600377), (13, q 333891149448502298559269570270337037884543973 675891038836733568568750690158742962587600377), (28, q 290998631695994091211461270552451880391813702 675891038836733568568750690158742962587600377)],
  [(13, q 2124764581593656088864041112 5285447118935378702248686787), (28, q 3160682537341722613384645675 5285447118935378702248686787)],
  [(13, q 843904704356016708904797377005 992112832707814244690458283669), (28, q 148208128351797535785660906664 992112832707814244690458283669)],
  [(13, q 90791071069694153308034886040 147027671897843179228653505463), (28, q 56236600828149025920618619423 147027671897843179228653505463)],
  [(13, q 29037914356295769263072045653 889164058554339211495877590243), (28, q 860126144198043442232805544590 889164058554339211495877590243)],
  [(13, q 178374688851226899910649076524 767623400278914492462996704679), (28, q 589248711427687592552347628155 767623400278914492462996704679)],
  [(16, q 423225384025495891329409128106 631511507515457942172805708799), (28, q 208286123489962050843396580693 631511507515457942172805708799)],
  [(16, q 121448678903143112820835193230 225776112953299786829374269817), (28, q 104327434050156674008539076587 225776112953299786829374269817)],
  [(6, q 7392159129659525222560979242573289021973152 64415387286221031778471756463825783916691065), (13, q 20481733949202499952547686648470926797691466 64415387286221031778471756463825783916691065), (28, q 12180498069119668867787696857593856032342149 21471795762073677259490585487941927972230355)],
  [(13, q 133976554621737767455664552980 210538452090364636678612210957), (28, q 76561897468626869222947657977 210538452090364636678612210957)],
  [(13, q 207340600398918380795610717256 955284163969104819595229512591), (28, q 747943563570186438799618795335 955284163969104819595229512591)],
  [(13, q 126261407086935564645735986709 477409872111341621917051266863), (28, q 351148465024406057271315280154 477409872111341621917051266863)],
  [(13, q 55698752024743385621273389870 66740624019348303600799503821), (28, q 11041871994604917979526113951 66740624019348303600799503821)],
  [(13, q 47310853860376098667688177096 73959970567001249585131115255), (28, q 26649116706625150917442938159 73959970567001249585131115255)],
  [(13, q 249274808176487870348103372672 587026640221163597627157150311), (28, q 337751832044675727279053777639 587026640221163597627157150311)],
  [(13, q 7636070366052712598364628563 121738528615744247782568764418), (28, q 114102458249691535184204135855 121738528615744247782568764418)],
  [(13, q 85318423790599294099869993153 288244843936801404146081547935), (28, q 202926420146202110046211554782 288244843936801404146081547935)],
  [(13, q 443120365794243781254681923881 672393228231726342749862252601), (28, q 229272862437482561495180328720 672393228231726342749862252601)],
  [(13, q 733079187330796841292468353384 905293446918441113543807706599), (28, q 172214259587644272251339353215 905293446918441113543807706599)],
  [(16, q 78275764813235638197928279375 193556867394145928943541507456), (28, q 115281102580910290745613228081 193556867394145928943541507456)],
  [(2, q 12212032248121452094707132604852018872320 4058870673939016317862105928366659044045693), (6, q 3019162355819766959366914008103188877996925 4058870673939016317862105928366659044045693), (14, q 1027496285871127906400484787658618147176448 4058870673939016317862105928366659044045693)],
  [(6, q 22144109103488942787646152072624947169591296 42348880752976446675895204550476260911310121), (14, q 10652320921645227183667046158191601387005225 42348880752976446675895204550476260911310121), (24, q 9552450727842276704582006319659712354713600 42348880752976446675895204550476260911310121)],
  [(6, q 950299255042714056121999432532999941390336 6966794924481222630316809529043772370006961), (14, q 1570511570655329245964681354734055226081280 6966794924481222630316809529043772370006961), (24, q 4445984098783179328230128741776717202535345 6966794924481222630316809529043772370006961)],
  [(13, q 4451007013522816351655482884 6888642113708308948892508059), (14, q 2437635100185492597237025175 6888642113708308948892508059)],
  [(10, q 6228155100599249541541552049420908102091925 12232465867057270362400513903885219717169122), (19, q 2224771258716829291474830828125432384855757 12232465867057270362400513903885219717169122), (20, q 1889769753870595764692065513169439615110720 6116232933528635181200256951942609858584561)],
  [(10, q 112740702564075387419285453562 253120872754691293491270062305), (25, q 140380170190615906071984608743 253120872754691293491270062305)],
  [(25, q 1 1)],
  [(10, q 1708343100067951235629669 8772252576922663692675929), (25, q 7063909476854712457046260 8772252576922663692675929)],
  [(10, q 177689098519576509185747750785 273977609225936425232233729168), (25, q 96288510706359916046485978383 273977609225936425232233729168)],
  [(10, q 175638943043048327058626611919131448372318211 274867677864507098197324764518984994750909595), (19, q 9201328395069189731407023426139196592551852 54973535572901419639464952903796998950181919), (20, q 53222092846112822481663035469157563415832124 274867677864507098197324764518984994750909595)],
  [(10, q 16111338713847297007542577609 40077677087136727836765835719), (25, q 23966338373289430829223258110 40077677087136727836765835719)],
  [(10, q 512398861601526103078063154108 602387311548017204891639410811), (25, q 89988449946491101813576256703 602387311548017204891639410811)],
  [(10, q 237846409497313208828584501027 385170077251396224833483721223), (25, q 147323667754083016004899220196 385170077251396224833483721223)],
  [(10, q 811426692695773492161806336 24846531415580808601853895749), (25, q 24035104722885035109692089413 24846531415580808601853895749)],
  [(10, q 49412274682697166342676179704 212642379654453070358646961223), (25, q 163230104971755904015970781519 212642379654453070358646961223)],
  [(20, q 42711509224416959425228256880 63731549658059584897575119767), (25, q 21020040433642625472346862887 63731549658059584897575119767)],
  [(20, q 226723872680129555520256284165 421485315029751175343955329863), (25, q 194761442349621619823699045698 421485315029751175343955329863)],
  [(10, q 18125845556179543335889549629910483408605768 34779391518266518806889474385048467993540693), (19, q 9120024998490379245806875975658617171975305 34779391518266518806889474385048467993540693), (20, q 7533520963596596225193048779479367412959620 34779391518266518806889474385048467993540693)],
  [(10, q 478890646100030253282586124801 752556263557593562428560030593), (25, q 273665617457563309145973905792 752556263557593562428560030593)],
  [(10, q 198540399495661232620299383188 914738836394788004673958866613), (25, q 716198436899126772053659483425 914738836394788004673958866613)],
  [(10, q 125695805336654491924540561695 475271262495799810938528359576), (25, q 349575457159145319013987797881 475271262495799810938528359576)],
  [(10, q 751352789537115421483996935313 900303008765947419696380322769), (25, q 148950219228831998212383387456 900303008765947419696380322769)],
  [(10, q 480579402083712406260242402039 751278734856801885610925903639), (25, q 270699332773089479350683501600 751278734856801885610925903639)],
  [(10, q 334143597697183695677387213376 786887351122610727600896745491), (25, q 452743753425427031923509532115 786887351122610727600896745491)],
  [(10, q 36777243804317494325627464424 586323505763418367169140524005), (25, q 549546261959100872843513059581 586323505763418367169140524005)],
  [(10, q 2774689567535095909987581100 9374176477172081646448746677), (25, q 6599486909636985736461165577 9374176477172081646448746677)],
  [(10, q 1491795561375869175802650231 2263658614691242379332389856), (25, q 771863053315373203529739625 2263658614691242379332389856)],
  [(10, q 93490800600205652235864719851 115453569809686198176045548011), (25, q 21962769209480545940180828160 115453569809686198176045548011)],
  [(20, q 79599268444651933933311623168 196829568944765756437597280743), (25, q 117230300500113822504285657575 196829568944765756437597280743)],
  [(2, q 17765314294614124145322006686095524818823500 325599960391816731183227521807057101020144621), (5, q 83130139875753618059247196930521104828361384 325599960391816731183227521807057101020144621), (10, q 224704506221448988978658318190440471372959737 325599960391816731183227521807057101020144621)],
  [(2, q 9554286580817237479744006896251570300987880 461735552702549692752376867713759644377826549), (5, q 134267220042462996196111463879990858522669373 461735552702549692752376867713759644377826549), (10, q 317914046079269459076521396937517215554169296 461735552702549692752376867713759644377826549)],
  [(5, q 4561451641409305424781596400869202315787995 42323782020588985277021135692783437481764799), (12, q 3856350684827992634414189630787951099989380 42323782020588985277021135692783437481764799), (23, q 33905979694351687217825349661126284065987424 42323782020588985277021135692783437481764799)],
  [(10, q 214722873904118327665020979275 332317838965098148668266227777), (12, q 117594965060979821003245248502 332317838965098148668266227777)],
  [(5, q 64949418513873578896067016549962736364725433 337215953574648736801298735395285361310036017), (8, q 183312110140561367084155691328543552691398936 337215953574648736801298735395285361310036017), (22, q 88954424920213790821076027516779072253911648 337215953574648736801298735395285361310036017)],
  [(8, q 268216199425496686273230726040 602188179969380667196000922041), (26, q 333971980543883980922770196001 602188179969380667196000922041)],
  [(26, q 1 1)],
  [(8, q 5634921248216019391190797349 28935026247625250334324459633), (26, q 23300104999409230943133662284 28935026247625250334324459633)],
  [(8, q 68876309258639672616196620255 106199911532042703615467921149), (26, q 37323602273403030999271300894 106199911532042703615467921149)],
  [(5, q 63424664042978259292894910471796105140790239 357822859582062324161239771427213517071843936), (8, q 59999001382451075277167849852950539108709575 89455714895515581040309942856803379267960984), (22, q 1265167209518134040922638640549191988284079 8321461850745635445610227242493337606321952)],
  [(8, q 10464445072697525160403533824 26030776086856721649169743261), (26, q 15566331014159196488766209437 26030776086856721649169743261)],
  [(8, q 70738295750000743439340097574 83161488039115762586413098131), (26, q 12423192289115019147073000557 83161488039115762586413098131)],
  [(8, q 38665863890237910394500261819 62615760368513547957563310046), (26, q 23949896478275637563063048227 62615760368513547957563310046)],
  [(8, q 13352853304047282380659671446 408875000161298222812433894465), (26, q 395522146857250940431774223019 408875000161298222812433894465)],
  [(8, q 18099042822495366193880383823 77888005762884602423828231966), (26, q 59788962940389236229947848143 77888005762884602423828231966)],
  [(22, q 419775520551521893444056686613 626363828370035616560301865781), (26, q 206588307818513723116245179168 626363828370035616560301865781)],
  [(22, q 8142155638762993129597003936 15136469723535993979852430055), (26, q 6994314084773000850255426119 15136469723535993979852430055)],
  [(5, q 2709833268183922954811543218799934418494569 9757947419708900792997614709535995369305432), (8, q 2785142581767171375592045908346244697271455 4878973709854450396498807354767997684652716), (22, q 1477828987990635087001979674043571556267953 9757947419708900792997614709535995369305432)],
  [(8, q 13004227713531036369670079490 20435590250602843710939055171), (26, q 7431362537071807341268975681 20435590250602843710939055171)],
  [(8, q 14169538407473804123507261440 65283575071009134664935015121), (26, q 51114036663535330541427753681 65283575071009134664935015121)],
  [(8, q 108906682496935202265903513568 411789529061189747479021979723), (26, q 302882846564254545213118466155 411789529061189747479021979723)],
  [(8, q 372984089005665965765077973053 446925468607751660472316759393), (26, q 73941379602085694707238786340 446925468607751660472316759393)],
  [(8, q 5198712338788474570328561009 8127027525181395757312582634), (26, q 2928315186392921186984021625 8127027525181395757312582634)],
  [(8, q 173681010991704053179468596445 409007958319174609761650109998), (26, q 235326947327470556582181513553 409007958319174609761650109998)],
  [(8, q 52221925226652598115662792679 832551303722556193234423660149), (26, q 780329378495903595118760867470 832551303722556193234423660149)],
  [(8, q 23340279539023472196383575 78854190387756150906564727), (26, q 55513910848732678710181152 78854190387756150906564727)],
  [(8, q 202763243065296819619851620445 307674036437130064617102902506), (26, q 104910793371833244997251282061 307674036437130064617102902506)],
  [(8, q 403059102883193007989777959799 497745360756392247737819357054), (26, q 94686257873199239748041397255 497745360756392247737819357054)],
  [(22, q 12895509833647923750921963611 31887449363242126401580620077), (26, q 18991939529594202650658656466 31887449363242126401580620077)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)]
]

/-- Convex coefficients for `Init(j)`, `j = 0, …, 30`. -/
def inits1 : List (List (ℕ × ℚ)) := [
  [(0, q 1 1)],
  [(1, q 1 1)],
  [(2, q 1 1)],
  [(3, q 1 1)],
  [(3, q 577392776267112 959232986188189), (15, q 381840209921077 959232986188189)],
  [(3, q 85223486434530401732178797248 256369726433074626486841484389), (15, q 171146239998544224754662687141 256369726433074626486841484389)],
  [(3, q 18331018309185050403759153854 106379270849609199218100090013), (15, q 88048252540424148814340936159 106379270849609199218100090013)],
  [(3, q 50255885676249308516289180885 594815692285006759045039378991), (15, q 544559806608757450528750198106 594815692285006759045039378991)],
  [(3, q 20411165080279321212838292229 531422741554278763424626246373), (15, q 511011576473999442211787954144 531422741554278763424626246373)],
  [(3, q 1101943522916338283472664919 74483094520903831054967724759), (15, q 73381150997987492771495059840 74483094520903831054967724759)],
  [(3, q 159930013116425743184971509 56312491075374575428419469931), (15, q 56152561062258149685234498422 56312491075374575428419469931)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)],
  [(15, q 1 1)]
]

/-- Convex coefficients for the tail vector `(y/2, 0, 0)` at scale `e1 * e2 ^ 31`. -/
def tail1 : List (ℕ × ℚ) := [(15, q 1 1)]

end MaxLeafFormal.RSThetaCert


==> anc/formal/MaxLeafFormal/RSThetaRate.lean <==
import MaxLeafFormal.EncloseH
import MaxLeafFormal.RSThetaCert

/-!
# RS-θ: the rates of the two certificates

`prop:rst-certs` of the paper, the
value `0.7807 < ω*` of `tab:rst-coverage` and of the proof of `prop:rst-rate`, `2^{ω*} = 1.7203… <
1.7204` (proof of `thm:rstheta`), and the program's (R4) `H(0.2) < 0.7802`. The certificates are those
of `MaxLeafFormal.RSThetaCert`.
-/

namespace MaxLeafFormal.RSThetaRate

open RSThetaCert Enclose

/-- `ω_cert(σ) = log(1+y) - σ log e₁ - (1-σ) log e₂`. -/
noncomputable def omegaCert (y e₁ e₂ σ : ℝ) : ℝ :=
  Real.logb 2 (1 + y) - σ * Real.logb 2 e₁ - (1 - σ) * Real.logb 2 e₂
noncomputable def ω₀ (σ : ℝ) : ℝ := omegaCert y0 e1_0 e2_0 σ
noncomputable def ω₁ (σ : ℝ) : ℝ := omegaCert y1 e1_1 e2_1 σ

/-- The constant coefficient `a₀ = log(1+y) - log e₂` of `ω_cert`. -/
noncomputable def a0 (y e₂ : ℝ) : ℝ := Real.logb 2 (1 + y) - Real.logb 2 e₂
/-- The slope `a₁ = log e₂ - log e₁` of `ω_cert`. -/
noncomputable def a1 (e₁ e₂ : ℝ) : ℝ := Real.logb 2 e₂ - Real.logb 2 e₁

theorem omegaCert_eq (y e₁ e₂ σ : ℝ) : omegaCert y e₁ e₂ σ = a0 y e₂ + a1 e₁ e₂ * σ := by
  unfold omegaCert a0 a1
  ring

/-! ### Enclosures of the coefficients -/

/-- `a₀` enclosed from rational data. -/
def a0Q (y e₂ : ℚ) : QI := ((log2Q (1 + y) 60 80).sub (log2Q e₂ 60 80))
/-- `a₁` enclosed from rational data. -/
def a1Q (e₁ e₂ : ℚ) : QI := ((log2Q e₂ 60 80).sub (log2Q e₁ 60 80))

theorem a0Q_sound {y e₂ : ℚ} (hy : 0 ≤ y) (he₂ : 0 < e₂) : (a0Q y e₂).Contains (a0 y e₂) := by
  have h1 : (0:ℚ) < 1 + y := by linarith
  have h := QI.sub_sound (log2Q_sound h1 60 80) (log2Q_sound he₂ 60 80)
  have e : ((1 + y : ℚ) : ℝ) = 1 + (y:ℝ) := by push_cast; ring
  rw [e] at h
  unfold a0Q a0
  exact h

theorem a1Q_sound {e₁ e₂ : ℚ} (he₁ : 0 < e₁) (he₂ : 0 < e₂) : (a1Q e₁ e₂).Contains (a1 e₁ e₂) := by
  have h := QI.sub_sound (log2Q_sound he₂ 60 80) (log2Q_sound he₁ 60 80)
  unfold a1Q a1
  exact h

/-- An affine function with enclosed coefficients, on `[l, r]` with `0 ≤ l`, stays below `c` if the
upper corners do. -/
theorem affine_lt {A B : QI} {a b : ℝ} (ha : A.Contains a) (hb : B.Contains b) {l r c : ℚ}
    (hl : 0 ≤ l) (h1 : A.hi + B.hi * l < c) (h2 : A.hi + B.hi * r < c) :
    ∀ σ ∈ Set.Icc (l : ℝ) r, a + b * σ < c := by
  intro σ hσ
  obtain ⟨hl', hr'⟩ := hσ
  unfold QI.Contains at ha hb
  obtain ⟨_, ha2⟩ := ha
  obtain ⟨_, hb2⟩ := hb
  have hl0 : (0:ℝ) ≤ (l:ℝ) := by exact_mod_cast hl
  have hσ0 : 0 ≤ σ := le_trans hl0 hl'
  have h1' : (A.hi:ℝ) + (B.hi:ℝ) * (l:ℝ) < (c:ℝ) := by exact_mod_cast h1
  have h2' : (A.hi:ℝ) + (B.hi:ℝ) * (r:ℝ) < (c:ℝ) := by exact_mod_cast h2
  have hbσ : b * σ ≤ (B.hi:ℝ) * σ := mul_le_mul_of_nonneg_right hb2 hσ0
  rcases le_total 0 (B.hi:ℝ) with hB | hB
  · have k := mul_le_mul_of_nonneg_left hr' hB
    linarith
  · have k := mul_le_mul_of_nonpos_left hl' hB
    linarith

lemma qle_r {a b : ℚ} (h : a ≤ b) : (a : ℝ) ≤ (b : ℝ) := Rat.cast_le.mpr h
lemma qlt_r {a b : ℚ} (h : a < b) : (a : ℝ) < (b : ℝ) := Rat.cast_lt.mpr h

lemma w0_lt {σ : ℝ} (hσ : σ ∈ Set.Icc (31/100 : ℝ) (4172629/10^7)) :
    ω₀ σ < 782701512/10^9 := by
  have hA := a0Q_sound (y := y0) (e₂ := e2_0) (by norm_num [y0, q]) (by norm_num [e2_0, q])
  have hB := a1Q_sound (e₁ := e1_0) (e₂ := e2_0) (by norm_num [e1_0, q]) (by norm_num [e2_0, q])
  have h := affine_lt hA hB (l := 31/100) (r := 4172629/10^7) (c := 782701512/10^9)
    (by norm_num) (by decide +kernel) (by decide +kernel) σ
    (by rw [Set.mem_Icc] at hσ ⊢; push_cast; exact hσ)
  have h' := h
  push_cast at h'
  unfold ω₀
  rw [omegaCert_eq]
  exact h'

lemma w1_lt {σ : ℝ} (hσ : σ ∈ Set.Icc (4172629/10^7 : ℝ) (54/100)) :
    ω₁ σ < 78270152/10^8 := by
  have hA := a0Q_sound (y := y1) (e₂ := e2_1) (by norm_num [y1, q]) (by norm_num [e2_1, q])
  have hB := a1Q_sound (e₁ := e1_1) (e₂ := e2_1) (by norm_num [e1_1, q]) (by norm_num [e2_1, q])
  have h := affine_lt hA hB (l := 4172629/10^7) (r := 54/100) (c := 78270152/10^8)
    (by norm_num) (by decide +kernel) (by decide +kernel) σ
    (by rw [Set.mem_Icc] at hσ ⊢; push_cast; exact hσ)
  have h' := h
  push_cast at h'
  unfold ω₁
  rw [omegaCert_eq]
  exact h'

lemma pow_enc :
    (17203/10^4 : ℝ) ≤ (2:ℝ) ^ (7827016/10^7 : ℝ) ∧ (2:ℝ) ^ (7827016/10^7 : ℝ) < 17204/10^4 := by
  have h := pow2Q_sound (7827016/10^7) 60 80
  have e : ((7827016/10^7 : ℚ) : ℝ) = 7827016/10^7 := by norm_num
  rw [e] at h
  have hl : (17203/10^4 : ℚ) ≤ (pow2Q (7827016/10^7) 60 80).lo := by decide +kernel
  have hu : (pow2Q (7827016/10^7) 60 80).hi < (17204/10^4 : ℚ) := by decide +kernel
  have hl' := qle_r hl
  have hu' := qlt_r hu
  push_cast at hl' hu'
  exact ⟨le_trans hl' h.1, lt_of_le_of_lt h.2 hu'⟩

theorem rst_rates :
    (∀ σ ∈ Set.Icc (31/100 : ℝ) (4172629/10^7), ω₀ σ < 78270152/10^8) ∧
    (∀ σ ∈ Set.Icc (4172629/10^7 : ℝ) (54/100), ω₁ σ < 78270152/10^8) ∧
    (78270152/10^8 : ℝ) < 7827016/10^7 ∧ (7807/10000 : ℝ) < 7827016/10^7 ∧
    MLS.H2 (1/5) < 7802/10000 ∧
    (17203/10^4 : ℝ) ≤ (2:ℝ) ^ (7827016/10^7 : ℝ) ∧ (2:ℝ) ^ (7827016/10^7 : ℝ) < 17204/10^4 := by
  refine ⟨fun σ hσ => ?_, fun σ hσ => w1_lt hσ, ?_, ?_, ?_, pow_enc.1, pow_enc.2⟩
  · exact lt_trans (w0_lt hσ) (by norm_num)
  · norm_num
  · norm_num
  · have h := H2Q_sound (x := 1/5) (by norm_num) (by norm_num) 60 80
    have hh : (H2Q (1/5) 60 80).hi < 7802/10000 := by decide +kernel
    have hh' := qlt_r hh
    push_cast at hh'
    have h2 := h.2
    have e : ((1/5 : ℚ) : ℝ) = 1/5 := by norm_num
    rw [e] at h2
    linarith

/-- The enclosure of `ω₁(r)` at `r = 4172629/10^7`. -/
def ω1Q : QI := (a0Q y1 e2_1).add ((a1Q e1_1 e2_1).smul (4172629/10^7))

lemma omega1_r_bounds :
    (78270151357/10^11 : ℝ) ≤ ω₁ (4172629/10^7) ∧ ω₁ (4172629/10^7) < 78270151358/10^11 := by
  have hA := a0Q_sound (y := y1) (e₂ := e2_1) (by norm_num [y1, q]) (by norm_num [e2_1, q])
  have hB := a1Q_sound (e₁ := e1_1) (e₂ := e2_1) (by norm_num [e1_1, q]) (by norm_num [e2_1, q])
  have h : ω1Q.Contains (a0 y1 e2_1 + ((4172629/10^7 : ℚ) : ℝ) * a1 e1_1 e2_1) :=
    QI.add_sound hA (QI.smul_sound (4172629/10^7 : ℚ) hB)
  have hlo : (78270151357/10^11 : ℚ) ≤ ω1Q.lo := by decide +kernel
  have hhi : ω1Q.hi < (78270151358/10^11 : ℚ) := by decide +kernel
  have hlo' := qle_r hlo
  have hhi' := qlt_r hhi
  push_cast at hlo' hhi'
  have e : ω₁ (4172629/10^7) = a0 y1 e2_1 + ((4172629/10^7 : ℚ) : ℝ) * a1 e1_1 e2_1 := by
    unfold ω₁
    rw [omegaCert_eq]
    push_cast
    ring
  have c1 : ((4172629/10^7 : ℚ) : ℝ) = 4172629/10^7 := by norm_num
  rw [e]
  unfold QI.Contains at h
  obtain ⟨h1, h2⟩ := h
  rw [c1] at h1 h2 ⊢
  constructor <;> linarith [h1, h2]

/-- Numerator and denominator of the crossing point, as enclosures. -/
def numQ : QI := (a0Q y1 e2_1).sub (a0Q y0 e2_0)
def denQ : QI := (a1Q e1_0 e2_0).sub (a1Q e1_1 e2_1)
def ratQ : QI := numQ.div denQ

lemma abs_of_enc {I : QI} {x : ℝ} (h : I.Contains x) {c d : ℚ} (hl : c - d ≤ I.lo)
    (hh : I.hi ≤ c + d) : |x - c| ≤ d := by
  obtain ⟨h1, h2⟩ := h
  have hl' : ((c - d : ℚ) : ℝ) ≤ (I.lo : ℝ) := by exact_mod_cast hl
  have hh' : (I.hi : ℝ) ≤ ((c + d : ℚ) : ℝ) := by exact_mod_cast hh
  rw [abs_sub_le_iff]
  push_cast at hl' hh'
  constructor <;> linarith

/-- The detail of `prop:rst-certs`: the ten-decimal coefficients of
the table, the crossing point `σ× = 0.4172629270…`, and the maximum of the display, which lies in
`[0.78270151357, 0.78270151358)`. -/
theorem rst_rates_detail :
    |a0 y0 e2_0 - 7776061742/10^10| ≤ 1/(2*10^10) ∧
    |a1 e1_0 e2_0 - 122113367/10^10| ≤ 1/(2*10^10) ∧
    |a0 y1 e2_1 - 8022330021/10^10| ≤ 1/(2*10^10) ∧
    |a1 e1_1 e2_1 - (-468085913/10^10)| ≤ 1/(2*10^10) ∧
    (4172629270/10^10 : ℝ) ≤ (a0 y1 e2_1 - a0 y0 e2_0) / (a1 e1_0 e2_0 - a1 e1_1 e2_1) ∧
    (a0 y1 e2_1 - a0 y0 e2_0) / (a1 e1_0 e2_0 - a1 e1_1 e2_1) < 4172629271/10^10 ∧
    ∃ m : ℝ, IsGreatest (ω₀ '' Set.Icc (31/100) (4172629/10^7) ∪
        ω₁ '' Set.Icc (4172629/10^7) (54/100)) m ∧
      78270151357/10^11 ≤ m ∧ m < 78270151358/10^11 := by
  have hA0 := a0Q_sound (y := y0) (e₂ := e2_0) (by norm_num [y0, q]) (by norm_num [e2_0, q])
  have hB0 := a1Q_sound (e₁ := e1_0) (e₂ := e2_0) (by norm_num [e1_0, q]) (by norm_num [e2_0, q])
  have hA1 := a0Q_sound (y := y1) (e₂ := e2_1) (by norm_num [y1, q]) (by norm_num [e2_1, q])
  have hB1 := a1Q_sound (e₁ := e1_1) (e₂ := e2_1) (by norm_num [e1_1, q]) (by norm_num [e2_1, q])
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · have := abs_of_enc hA0 (c := 7776061742/10^10) (d := 1/(2*10^10))
      (by decide +kernel) (by decide +kernel)
    push_cast at this
    exact this
  · have := abs_of_enc hB0 (c := 122113367/10^10) (d := 1/(2*10^10))
      (by decide +kernel) (by decide +kernel)
    push_cast at this
    exact this
  · have := abs_of_enc hA1 (c := 8022330021/10^10) (d := 1/(2*10^10))
      (by decide +kernel) (by decide +kernel)
    push_cast at this
    exact this
  · have := abs_of_enc hB1 (c := -468085913/10^10) (d := 1/(2*10^10))
      (by decide +kernel) (by decide +kernel)
    push_cast at this
    exact this
  · have hJ0 : (0:ℚ) < denQ.lo := by decide +kernel
    have hR : ratQ.Contains ((a0 y1 e2_1 - a0 y0 e2_0) / (a1 e1_0 e2_0 - a1 e1_1 e2_1)) :=
      QI.div_sound (QI.sub_sound hA1 hA0) (QI.sub_sound hB0 hB1) hJ0
    have dl : (4172629270/10^10 : ℚ) ≤ ratQ.lo := by decide +kernel
    have dl' := qle_r dl
    push_cast at dl'
    unfold QI.Contains at hR
    linarith [hR.1]
  · have hJ0 : (0:ℚ) < denQ.lo := by decide +kernel
    have hR : ratQ.Contains ((a0 y1 e2_1 - a0 y0 e2_0) / (a1 e1_0 e2_0 - a1 e1_1 e2_1)) :=
      QI.div_sound (QI.sub_sound hA1 hA0) (QI.sub_sound hB0 hB1) hJ0
    have du : ratQ.hi < (4172629271/10^10 : ℚ) := by decide +kernel
    have du' := qlt_r du
    push_cast at du'
    unfold QI.Contains at hR
    linarith [hR.2]
  · have hb : a1 e1_1 e2_1 < 0 := by
      have h2 := hB1.2
      have hneg : ((a1Q e1_1 e2_1).hi : ℝ) < 0 := by
        exact_mod_cast (by decide +kernel : (a1Q e1_1 e2_1).hi < 0)
      exact lt_of_le_of_lt h2 hneg
    have hm := omega1_r_bounds
    refine ⟨ω₁ (4172629/10^7), ⟨?_, ?_⟩, hm.1, hm.2⟩
    · exact Set.mem_union_right _ ⟨4172629/10^7, ⟨le_rfl, by norm_num⟩, rfl⟩
    · rintro x (⟨σ, hσ, rfl⟩ | ⟨σ, hσ, rfl⟩)
      · have := w0_lt hσ
        linarith [hm.1]
      · unfold ω₁
        rw [omegaCert_eq, omegaCert_eq]
        have k := mul_le_mul_of_nonpos_left hσ.1 hb.le
        linarith

end MaxLeafFormal.RSThetaRate


==> anc/formal/MaxLeafFormal/RSXConst.lean <==
import MaxLeafFormal.EncloseH

/-!
# RSX: numerical constants of an earlier version of the paper

These constants belonged to an appendix (algorithm RSX) that was removed from the paper on
2026-10-26. No statement of the current paper uses this module; it stays in the build unchanged.
-/

namespace MaxLeafFormal.RSXConst

open Enclose

/-- `b_k(p) = (1-p)² (1 - (1-p)^k)`. -/
noncomputable def bk (k : ℕ) (p : ℝ) : ℝ := (1 - p)^2 * (1 - (1 - p)^k)
/-- `ψ̃_k(p) = (1-p)(1 - (1-p)^(k+1) - (k+1) p (1-p)^k)`. -/
noncomputable def psik (k : ℕ) (p : ℝ) : ℝ := (1 - p) * (1 - (1 - p)^(k+1) - (k+1) * p * (1 - p)^k)
/-- `ω = log 1.7150 - 10⁻¹⁰`. -/
noncomputable def ωm : ℝ := Real.logb 2 (343/200) - 1/10^10

/-- The closed forms used by the program. -/
theorem psik_one (p : ℝ) : psik 1 p = (1 - p) * p^2 := by
  unfold psik
  push_cast
  ring

theorem psik_two (p : ℝ) : psik 2 p = (1 - p) * p^2 * (3 - 2 * p) := by
  unfold psik
  push_cast
  ring

lemma rat_le_real {q r : ℚ} (h : q ≤ r) : (q : ℝ) ≤ (r : ℝ) := by exact_mod_cast h

theorem rsx_C1 : ∀ p ∈ Set.Icc (0:ℝ) 1,
    bk 1 p ≤ 4/27 ∧ bk 2 p ≤ 1/4 ∧ bk 3 p ≤ 33/100 ∧ psik 1 p ≤ 4/27 ∧ psik 2 p ≤ 26/100 := by
  intro p hp
  obtain ⟨hp0, hp1⟩ := hp
  have hq : 0 ≤ 1 - p := by linarith
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · -- 4/27 - p (1-p)^2 = (p - 1/3)^2 (4/3 - p)
    unfold bk
    nlinarith [mul_nonneg (sq_nonneg (p - 1/3)) (by linarith : (0:ℝ) ≤ 4/3 - p)]
  · -- u (1 - u) with u = (1-p)^2
    unfold bk
    nlinarith [sq_nonneg ((1 - p)^2 - 1/2)]
  · -- with q = 1 - p: 33/100 - q^2 + q^5 = (q - 737/1000)^2 Q(q) + L(q),
    -- Q(q) = q^3 + 1.474 q^2 + 1.6295 q + 0.6013 > 0, L linear and positive on [0,1]
    unfold bk
    nlinarith [mul_nonneg (pow_nonneg hq 3) (sq_nonneg ((1 - p) - 737/1000)),
      mul_nonneg (pow_nonneg hq 2) (sq_nonneg ((1 - p) - 737/1000)),
      mul_nonneg hq (sq_nonneg ((1 - p) - 737/1000)),
      sq_nonneg ((1 - p) - 737/1000)]
  · rw [psik_one]
    -- 4/27 - p^2 (1-p) = (p - 2/3)^2 (p + 1/3)
    nlinarith [mul_nonneg (sq_nonneg (p - 2/3)) (by linarith : (0:ℝ) ≤ p + 1/3)]
  · rw [psik_two]
    -- 26/100 - psik 2 = (p - r)^2 Q(p) + L(p) with r = 578465/10^6,
    -- Q(p) = γ(1-p) + δ p + 2 p (1-p) with γ, δ > 0, L linear and positive on [0,1]
    nlinarith [mul_nonneg (sq_nonneg (p - 578465/1000000)) hq,
      mul_nonneg (sq_nonneg (p - 578465/1000000)) hp0,
      mul_nonneg (mul_nonneg (sq_nonneg (p - 578465/1000000)) hp0) hq]

theorem rsx_C2 :
    (6 + 3*(4/27) + 1/8 + 33/100 : ℚ) ≤ 69/10 ∧ (3*(4/27) + 13/100 + 6 : ℚ) ≤ 658/100 ∧
    (3/8 + 5 : ℚ) = 5375/1000 ∧ (13/100 + 5 : ℚ) ≤ 513/100 ∧ (1/3 + 658/100 + 513/100 : ℚ) ≤ 1205/100 ∧
    (1/3 : ℝ) * (1 + Real.logb 2 (Real.exp 1) + Real.logb 2 (3 + 1/60)) ≤ 149/100 ∧
    (1 + 149/100 + 5375/1000 : ℚ) ≤ 787/100 ∧ (787/100 : ℚ) ≤ 1205/100 ∧
    ((4 - 3*(15/100)) / (15/100) : ℚ) ≤ 2367/100 ∧ (2 + 79/10 + 2367/100 : ℚ) ≤ 50 ∧
    (2 + 11 + 1205/100 + 2367/100 : ℚ) = 4872/100 := by
  have hlog : (1/3 : ℝ) * (1 + Real.logb 2 (Real.exp 1) + Real.logb 2 (3 + 1/60)) ≤ 149/100 := by
    have he : Real.logb 2 (Real.exp 1) = 1 / Real.log 2 := by
      rw [Real.logb, Real.log_exp]
    have hln2 : (0.6931471803 : ℝ) < Real.log 2 := Real.log_two_gt_d9
    have hinv : 1 / Real.log 2 ≤ 14427/10000 := by
      rw [div_le_iff₀ (by linarith)]
      nlinarith
    have hL : Real.logb 2 (3 + 1/60) ≤ 16/10 := by
      obtain ⟨_, h2⟩ := log2Q_sound (q := 181/60) (by norm_num) 60 80
      have hb : (log2Q (181/60) 60 80).hi ≤ 16/10 := by decide +kernel
      have hb' := rat_le_real hb; push_cast at hb'
      have e : ((181/60 : ℚ) : ℝ) = 3 + 1/60 := by norm_num
      rw [e] at h2
      linarith
    rw [he]
    linarith
  refine ⟨by norm_num, by norm_num, by norm_num, by norm_num, by norm_num, hlog,
    by norm_num, by norm_num, by norm_num, by norm_num, by norm_num⟩

theorem rsx_C3 : MLS.H2 (1501/10000) < ωm ∧ MLS.H2 (4/5) < ωm ∧ (1 - ωm) * 59 + 1 ≤ 50 := by
  have hW : (76/100 : ℝ) ≤ ωm := by
    obtain ⟨h1, _⟩ := log2Q_sound (q := 343/200) (by norm_num) 60 80
    have e : ((343/200 : ℚ) : ℝ) = 343/200 := by norm_num
    rw [e] at h1
    have hlo : (77/100 : ℚ) ≤ (log2Q (343/200) 60 80).lo := by decide +kernel
    have hlo' := rat_le_real hlo; push_cast at hlo'
    unfold ωm
    norm_num at h1 ⊢
    linarith
  have hH1 : MLS.H2 (1501/10000) < ωm := by
    obtain ⟨_, h2⟩ := H2Q_sound (x := 1501/10000) (by norm_num) (by norm_num) 60 80
    have e : ((1501/10000 : ℚ) : ℝ) = 1501/10000 := by norm_num
    rw [e] at h2
    have hb : (H2Q (1501/10000) 60 80).hi ≤ 7/10 := by decide +kernel
    have hb' := rat_le_real hb; push_cast at hb'
    linarith
  have hH2 : MLS.H2 (4/5) < ωm := by
    obtain ⟨_, h2⟩ := H2Q_sound (x := 4/5) (by norm_num) (by norm_num) 60 80
    have e : ((4/5 : ℚ) : ℝ) = 4/5 := by norm_num
    rw [e] at h2
    have hb : (H2Q (4/5) 60 80).hi ≤ 75/100 := by decide +kernel
    have hb' := rat_le_real hb; push_cast at hb'
    linarith
  refine ⟨hH1, hH2, ?_⟩
  linarith

end MaxLeafFormal.RSXConst


==> anc/formal/MaxLeafFormal/RateAssembly.lean <==
import MaxLeafFormal.RSRate
import MaxLeafFormal.RSThetaRate
import MaxLeafFormal.CDS

/-!
# Assemblies of the rates with `MLS` and `CDS`

`cor:rs-moments`, `prop:rst-rate` and the completeness inequality in the proof of `thm:rs`, for
the running-time exponent `g(X) = |Tm(J_X)|`. They combine the rates `RSThetaRate.rst_rates` and
(`RSRate.rs_rate_c`, `RSRate.rs_constants`) with the checked declarations `MLS.star_of_W`,
`MLS.linear_savings_W`, `CDS.mean_terminals` and `CDS.rstheta_moment_bound_{0,1}`.
-/

namespace MaxLeafFormal.RateAssembly

open CDS Finset

variable {V : Type*} [Fintype V] [DecidableEq V]

/-- The running-time exponent `g(X) = |Tm(J_X)|`, independent of the budget. -/
noncomputable def gT (G : SimpleGraph V) [DecidableRel G.Adj] : Finset V → ℕ → ℝ :=
  fun X _ => (termCount G X : ℝ)

/-! ### Helpers -/

omit [Fintype V] [DecidableEq V] in
/-- A connected dominating set is nonempty. -/
theorem card_pos_of_isCDS {G : SimpleGraph V} {S : Finset V} (hS : IsCDS G S) : 0 < S.card := by
  obtain ⟨⟨v, hv⟩⟩ := hS.1.nonempty
  exact Finset.card_pos.2 ⟨v, by exact_mod_cast hv⟩

omit [Fintype V] [DecidableEq V] in
/-- A connected dominating set has one component. -/
theorem comp_of_isCDS {G : SimpleGraph V} {S : Finset V} (hS : IsCDS G S) : comp G S = 1 := by
  unfold comp
  have : Subsingleton (G.induce (S : Set V)).ConnectedComponent :=
    hS.1.preconnected.subsingleton_connectedComponent
  have : Nonempty (G.induce (S : Set V)).ConnectedComponent := by
    obtain ⟨v⟩ := hS.1.nonempty
    exact ⟨(G.induce (S : Set V)).connectedComponentMk v⟩
  exact Nat.card_eq_one_iff_unique.2 ⟨inferInstance, inferInstance⟩

/-- `|Tm(J_S)| = 1` for a connected dominating set `S`. -/
theorem termCount_of_isCDS (G : SimpleGraph V) [DecidableRel G.Adj] {S : Finset V}
    (hS : IsCDS G S) : termCount G S = 1 := by
  have hN : closedNbhd G S = univ := by
    apply eq_univ_of_forall
    intro v
    rw [mem_closedNbhd]
    rcases hS.2 v with h | ⟨u, hu, huv⟩
    · exact Or.inl h
    · exact Or.inr ⟨u, hu, huv.symm⟩
  unfold termCount
  rw [hN, card_univ, comp_of_isCDS hS]
  simp

/-- `|Tm(J_∅)| = n`. -/
theorem termCount_empty (G : SimpleGraph V) [DecidableRel G.Adj] :
    termCount G ∅ = Fintype.card V := by
  have hN : closedNbhd G ∅ = ∅ := by simp [closedNbhd]
  have hc : comp G ∅ = 0 := by
    unfold comp
    apply Nat.card_eq_zero.2
    left
    refine ⟨fun c => ?_⟩
    induction c using SimpleGraph.ConnectedComponent.ind with
    | h v => exact absurd v.2 (by simp)
  unfold termCount
  rw [hN, hc]
  simp

omit [DecidableEq V] in
/-- (⋆) is monotone in `ω`. -/
theorem star_mono {g : Finset V → ℕ → ℝ} {S : Finset V} {k : ℕ} {ω ω' Γ : ℝ}
    (hΓ : 0 < Γ) (h : MLS.Star g S k ω Γ) (hωω' : ω ≤ ω') : MLS.Star g S k ω' Γ := by
  obtain ⟨t, ht, h⟩ := h
  refine ⟨t, ht, le_trans ?_ h⟩
  apply div_le_div_of_nonneg_right _ hΓ.le
  apply Real.rpow_le_rpow_of_exponent_le (by norm_num)
  have : (0:ℝ) ≤ Fintype.card V := Nat.cast_nonneg _
  nlinarith

/-- `W_S(y)` for `gT` is the sum bounded in `CDS.rstheta_moment_bound_{0,1}`. -/
theorem W_gT (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (k : ℕ) (y : ℝ) :
    MLS.W (gT G) S k y = ∑ X ∈ S.powerset, y ^ X.card * (1/2 : ℝ) ^ termCount G X := by
  unfold MLS.W gT
  refine sum_congr rfl fun X _ => ?_
  rw [Real.rpow_neg (by norm_num), Real.rpow_natCast, one_div, inv_pow]

theorem W_gT_pos (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V) (k : ℕ) {y : ℝ}
    (hy : 0 ≤ y) : 0 < MLS.W (gT G) S k y := by
  rw [W_gT]
  calc (0:ℝ) < y ^ (∅ : Finset V).card * (1/2 : ℝ) ^ termCount G ∅ := by simp
    _ ≤ _ := single_le_sum (f := fun X : Finset V => y ^ X.card * (1/2 : ℝ) ^ termCount G X)
        (fun X _ => by positivity) (empty_mem_powerset S)

/-- A certificate bound `c e₁^s e₂^{n-s} ≤ W_S(y)` with `c ≥ 1/2` gives (⋆) with `Γ = 2` at every
`ω` above `ω_cert(σ)`. -/
theorem star_of_cert (G : SimpleGraph V) [DecidableRel G.Adj] (S : Finset V)
    (c e₁ e₂ y ω : ℝ) (hc : 1/2 ≤ c) (he₁ : 0 < e₁) (he₂ : 0 < e₂) (hy : 0 ≤ y)
    (hn : 0 < Fintype.card V) (hsn : S.card ≤ Fintype.card V)
    (hmom : c * e₁ ^ S.card * e₂ ^ (Fintype.card V - S.card)
      ≤ ∑ X ∈ S.powerset, y ^ X.card * (1/2 : ℝ) ^ termCount G X)
    (hω : RSThetaRate.omegaCert y e₁ e₂ (S.card / Fintype.card V) ≤ ω) :
    MLS.Star (gT G) S S.card ω 2 := by
  set n := Fintype.card V with hn'
  set s := S.card with hs
  apply MLS.star_of_W (gT G) S s rfl ω 2 y (by norm_num) hy
  rw [W_gT]
  refine le_trans ?_ hmom
  have hn0 : (0:ℝ) < n := by exact_mod_cast hn
  have h1y : 0 < 1 + y := by linarith
  have hA : 0 < (1 + y) ^ n * (2:ℝ) ^ (-(ω * n)) := by positivity
  have hB : 0 < e₁ ^ s * e₂ ^ (n - s) := by positivity
  -- the core inequality, in base-2 logarithms
  have hcore : (1 + y) ^ n * (2:ℝ) ^ (-(ω * n)) ≤ e₁ ^ s * e₂ ^ (n - s) := by
    rw [← Real.logb_le_logb (b := 2) (by norm_num) hA hB, Real.logb_mul (by positivity) (by positivity),
      Real.logb_mul (by positivity) (by positivity), Real.logb_pow, Real.logb_pow, Real.logb_pow,
      Real.logb_rpow (by norm_num) (by norm_num), Nat.cast_sub hsn]
    unfold RSThetaRate.omegaCert at hω
    have hσn : ((s : ℝ) / n) * n = s := by field_simp
    have key : (Real.logb 2 (1 + y) - (s / n : ℝ) * Real.logb 2 e₁
        - (1 - (s / n : ℝ)) * Real.logb 2 e₂) * n
        = n * Real.logb 2 (1 + y) - s * Real.logb 2 e₁ - (n - s) * Real.logb 2 e₂ := by
      field_simp
    have := mul_le_mul_of_nonneg_right hω hn0.le
    rw [key] at this
    linarith
  calc (1 + y) ^ n * (2:ℝ) ^ (-(ω * n)) / 2 ≤ c * ((1 + y) ^ n * (2:ℝ) ^ (-(ω * n))) := by
        rw [div_le_iff₀ (by norm_num)]; nlinarith
    _ ≤ c * (e₁ ^ s * e₂ ^ (n - s)) := mul_le_mul_of_nonneg_left hcore (by linarith)
    _ = c * e₁ ^ s * e₂ ^ (n - s) := by ring

/-! ### `cor:rs-moments` -/

/-- cor:rs-moments. -/
theorem rs_moments (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    (S : Finset V) (hS : IsCDS G S) :
    MLS.Star (gT G) S S.card (RSRate.rsF (S.card / Fintype.card V)) 2 := by
  set n := Fintype.card V with hn'
  set s := S.card with hs
  have hs0 : 0 < s := card_pos_of_isCDS hS
  have hsn : s ≤ n := card_le_univ S
  rcases hsn.lt_or_eq with hlt | heq
  · -- `0 < σ < 1`: `cor:co-linear` with `β = 1`, `ρ = 1/σ`, `C = 1`
    have hn2 : 2 ≤ n := by omega
    have hn0 : (0:ℝ) < n := by exact_mod_cast (show 0 < n by omega)
    have hs0' : (0:ℝ) < s := by exact_mod_cast hs0
    set σ : ℝ := (s : ℝ) / n with hσ
    have hσ0 : 0 < σ := div_pos hs0' hn0
    have hσ1 : σ < 1 := by rw [hσ, div_lt_one hn0]; exact_mod_cast hlt
    have hlin : ∀ t ≤ s, (∑ X ∈ S.powersetCard t, gT G X (s - t)) / s.choose t
        ≤ 1 * (n : ℝ) - σ⁻¹ * t + 1 := by
      intro t hts
      have hinv : σ⁻¹ * t = t * n / s := by rw [hσ]; field_simp
      rw [hinv]
      rcases Nat.eq_zero_or_pos t with rfl | ht1
      · simp [gT, termCount_empty]
        rw [← hn']
        linarith
      · have hm := (mean_terminals G hG hn2 S hS t ht1 hts).2
        have hts' : (t : ℝ) ≤ s := by exact_mod_cast hts
        have h2 : (t : ℝ) * (n - 2) / s = t * n / s - 2 * t / s := by field_simp
        have h3 : 2 * (t : ℝ) / s ≤ 2 := by
          rw [div_le_iff₀ hs0']; linarith
        unfold gT
        rw [h2] at hm
        linarith
    have hL := MLS.linear_savings_W (gT G) S s rfl σ 1 σ⁻¹ 1 hσ ⟨hσ0, hσ1⟩ (by norm_num)
      (inv_nonneg.2 hσ0.le) (by norm_num) hlin
    set y : ℝ := if σ ≤ 2 ^ (-σ⁻¹) then 0 else (σ * 2 ^ σ⁻¹ - 1) / (2 ^ σ⁻¹ * (1 - σ)) with hy
    have hL' : (1 + y) ^ n / MLS.W (gT G) S s y ≤ 2 ^ (1 + n * MLS.Fstar σ 1 σ⁻¹) := hL
    have hy0 : 0 ≤ y := by
      rw [hy]
      split_ifs with h
      · exact le_rfl
      · push Not at h
        have hu0 : (0:ℝ) < 2 ^ σ⁻¹ := by positivity
        rw [Real.rpow_neg (by norm_num), inv_lt_iff_one_lt_mul₀' hu0] at h
        exact div_nonneg (by linarith) (mul_nonneg hu0.le (by linarith))
    rw [← RSRate.rsF_eq_Fstar ⟨hσ0, hσ1⟩] at hL'
    have hW := W_gT_pos G S s hy0
    apply MLS.star_of_W (gT G) S s rfl _ 2 y (by norm_num) hy0
    rw [div_le_iff₀ hW] at hL'
    have hsplit : (2:ℝ) ^ (1 + n * RSRate.rsF σ)
        = 2 * (2:ℝ) ^ (RSRate.rsF σ * n) := by
      rw [Real.rpow_add (by norm_num), Real.rpow_one, mul_comm (n:ℝ)]
    have hinv : (2:ℝ) ^ (-(RSRate.rsF σ * n)) * (2:ℝ) ^ (RSRate.rsF σ * n) = 1 := by
      rw [← Real.rpow_add (by norm_num)]; simp
    have hp : 0 < (2:ℝ) ^ (-(RSRate.rsF σ * n)) := by positivity
    rw [hsplit] at hL'
    calc (1 + y) ^ n * (2:ℝ) ^ (-(RSRate.rsF σ * n)) / 2
        ≤ (2 * (2:ℝ) ^ (RSRate.rsF σ * n) * MLS.W (gT G) S s y)
            * (2:ℝ) ^ (-(RSRate.rsF σ * n)) / 2 := by gcongr
      _ = MLS.W (gT G) S s y * ((2:ℝ) ^ (-(RSRate.rsF σ * n)) * (2:ℝ) ^ (RSRate.rsF σ * n)) := by
          ring
      _ = MLS.W (gT G) S s y := by rw [hinv, mul_one]
  · -- `s = n`: `S = V`, `t = n`, `μ_n(S) = 2^{-|Tm(J_V)|} = 1/2` and `F*(1) = 0`
    have hn0 : (0:ℝ) < n := by exact_mod_cast (show 0 < n by omega)
    have hσ : ((s : ℝ) / n) = 1 := by rw [heq]; exact div_self hn0.ne'
    rw [hσ, RSRate.rsF_one]
    refine ⟨s, le_rfl, ?_⟩
    unfold MLS.mu gT
    rw [hs, powersetCard_self, sum_singleton, termCount_of_isCDS G hS, ← hs, heq, Nat.choose_self]
    norm_num

/-! ### `prop:rst-rate` -/

/-- prop:rst-rate. -/
theorem rst_rate (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    (S : Finset V) (hS : IsCDS G S) :
    MLS.Star (gT G) S S.card (7827016/10^7) 2 := by
  have hs0 := card_pos_of_isCDS hS
  have hsn : S.card ≤ Fintype.card V := card_le_univ S
  have hn : 0 < Fintype.card V := lt_of_lt_of_le hs0 hsn
  have hn0 : (0:ℝ) < Fintype.card V := by exact_mod_cast hn
  have hs0' : (0:ℝ) < S.card := by exact_mod_cast hs0
  set σ : ℝ := (S.card : ℝ) / Fintype.card V with hσ
  have hσ0 : 0 < σ := div_pos hs0' hn0
  have hσ1 : σ ≤ 1 := by rw [hσ, div_le_one hn0]; exact_mod_cast hsn
  obtain ⟨-, hR2, hR3⟩ := RSRate.rs_rate_c
  obtain ⟨hw0, hw1, -, -, -, -, -⟩ := RSThetaRate.rst_rates
  have hm := rs_moments G hG S hS
  by_cases hlo : σ ≤ 31/100
  · exact star_mono (by norm_num) hm ((hR2 σ ⟨hσ0, hlo⟩).trans (by norm_num))
  by_cases hhi : 54/100 ≤ σ
  · exact star_mono (by norm_num) hm ((hR3 σ ⟨hhi, hσ1⟩).trans (by norm_num))
  push Not at hlo hhi
  have hq : ∀ a b : ℕ, ((RSThetaCert.q a b : ℚ) : ℝ) = (a : ℝ) / b := fun a b => by
    unfold RSThetaCert.q; push_cast; rfl
  by_cases hmid : σ ≤ 4172629/10^7
  · have hω := (hw0 σ ⟨hlo.le, hmid⟩).le.trans (show (78270152/10^8 : ℝ) ≤ 7827016/10^7 by norm_num)
    unfold RSThetaRate.ω₀ at hω
    simp only [RSThetaCert.y0, RSThetaCert.e1_0, RSThetaCert.e2_0, hq, Nat.cast_ofNat] at hω
    exact star_of_cert G S (6212/10000) _ _ (69/200) _ (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) hn hsn (rstheta_moment_bound_0 G hG S hS) hω
  · push Not at hmid
    have hω := (hw1 σ ⟨hmid.le, hhi.le⟩).le.trans (show (78270152/10^8 : ℝ) ≤ 7827016/10^7 by norm_num)
    unfold RSThetaRate.ω₁ at hω
    simp only [RSThetaCert.y1, RSThetaCert.e1_1, RSThetaCert.e2_1, hq, Nat.cast_ofNat] at hω
    exact star_of_cert G S (6293/10000) _ _ (17/50) _ (by norm_num) (by norm_num) (by norm_num)
      (by norm_num) hn hsn (rstheta_moment_bound_1 G hG S hS) hω

/-! ### The completeness inequality of `thm:rs` -/

/-- The completeness inequality in the proof of thm:rs. -/
theorem rs_star (G : SimpleGraph V) [DecidableRel G.Adj] (hG : G.Connected)
    (S : Finset V) (hS : IsCDS G S) :
    MLS.Star (gT G) S S.card (80309062/10^8) 2 := by
  have hs0 := card_pos_of_isCDS hS
  have hsn : S.card ≤ Fintype.card V := card_le_univ S
  have hn0 : (0:ℝ) < Fintype.card V := by exact_mod_cast lt_of_lt_of_le hs0 hsn
  have hs0' : (0:ℝ) < S.card := by exact_mod_cast hs0
  have hσ0 : 0 < (S.card : ℝ) / Fintype.card V := div_pos hs0' hn0
  have hσ1 : (S.card : ℝ) / Fintype.card V ≤ 1 := by
    rw [div_le_one hn0]; exact_mod_cast hsn
  obtain ⟨hR1, -, -⟩ := RSRate.rs_rate_c
  obtain ⟨hC, -, -⟩ := RSRate.rs_constants
  exact star_mono (by norm_num) (rs_moments G hG S hS) ((hR1 _ ⟨hσ0, hσ1⟩).trans hC.le)

end MaxLeafFormal.RateAssembly


==> anc/formal/MaxLeafFormal/Rooted.lean <==
import Mathlib

/-!
# Rooting a tree: the parent function

Helpers shared by `MaxLeafFormal.CDS` and `MaxLeafFormal.Antinorm3` (moved here from `CDS.lean`
so that both files can use them; names unchanged).
-/

namespace MaxLeafFormal.CDS

open Finset SimpleGraph

variable {V : Type*} [Fintype V] [DecidableEq V]

noncomputable def comp (G : SimpleGraph V) (X : Finset V) : ℕ :=
  Nat.card (G.induce (X : Set V)).ConnectedComponent

section Parent

variable {F : SimpleGraph V} (hF : F.IsTree) (r : V)
include hF

theorem exists_parent {v : V} (hv : v ≠ r) :
    ∃ w, F.Adj v w ∧ F.dist r w + 1 = F.dist r v := by
  obtain ⟨p, hp⟩ := hF.connected.exists_walk_length_eq_dist v r
  cases p with
  | nil => exact absurd rfl hv
  | @cons _ w _ h q =>
    refine ⟨w, h, ?_⟩
    have hq : F.dist w r ≤ q.length := dist_le q
    simp only [Walk.length_cons] at hp
    rw [dist_comm] at hp
    rcases hF.dist_eq_dist_add_one_of_adj r h with h1 | h1
    · omega
    · rw [dist_comm] at hq; omega

theorem parent_unique {v w₁ w₂ : V} (h₁ : F.Adj v w₁) (h₂ : F.Adj v w₂)
    (hd₁ : F.dist r w₁ + 1 = F.dist r v) (hd₂ : F.dist r w₂ + 1 = F.dist r v) : w₁ = w₂ := by
  obtain ⟨q₁, hq₁⟩ := hF.connected.exists_walk_length_eq_dist r w₁
  obtain ⟨q₂, hq₂⟩ := hF.connected.exists_walk_length_eq_dist r w₂
  have hp₁ : (q₁.concat h₁.symm).IsPath :=
    Walk.isPath_of_length_eq_dist _ (by rw [Walk.length_concat]; omega)
  have hp₂ : (q₂.concat h₂.symm).IsPath :=
    Walk.isPath_of_length_eq_dist _ (by rw [Walk.length_concat]; omega)
  have := hF.isAcyclic.path_unique ⟨_, hp₁⟩ ⟨_, hp₂⟩
  have h := congrArg (fun P : F.Path r v => P.1.penultimate) this
  simpa [Walk.penultimate_concat] using h

open Classical in
/-- The parent of `v` towards the root `r` (and `r` itself at the root). -/
noncomputable def par (v : V) : V :=
  if hv : v = r then r else Classical.choose (exists_parent hF r hv)

theorem par_spec {v : V} (hv : v ≠ r) :
    F.Adj v (par hF r v) ∧ F.dist r (par hF r v) + 1 = F.dist r v := by
  unfold par
  rw [dif_neg hv]
  exact Classical.choose_spec (exists_parent hF r hv)

theorem adj_iff_par {v w : V} :
    F.Adj v w ↔ (v ≠ r ∧ par hF r v = w) ∨ (w ≠ r ∧ par hF r w = v) := by
  constructor
  · intro h
    rcases hF.dist_eq_dist_add_one_of_adj r h with h1 | h1
    · have hv : v ≠ r := by rintro rfl; simp at h1
      exact Or.inl ⟨hv, parent_unique hF r (par_spec hF r hv).1 h (par_spec hF r hv).2 h1.symm⟩
    · have hw : w ≠ r := by rintro rfl; simp at h1
      exact Or.inr ⟨hw, parent_unique hF r (par_spec hF r hw).1 h.symm (par_spec hF r hw).2
        h1.symm⟩
  · rintro (⟨hv, rfl⟩ | ⟨hw, rfl⟩)
    · exact (par_spec hF r hv).1
    · exact (par_spec hF r hw).1.symm

theorem degree_eq_children [DecidableRel F.Adj] (x : V) :
    F.degree x = (univ.filter (fun w => w ≠ r ∧ par hF r w = x)).card
      + (if x = r then 0 else 1) := by
  rw [← card_neighborFinset_eq_degree]
  have hsplit : F.neighborFinset x = (univ.filter (fun w => w ≠ r ∧ par hF r w = x)) ∪
      (if x = r then ∅ else {par hF r x}) := by
    ext w
    rw [mem_neighborFinset, adj_iff_par hF r, mem_union, mem_filter]
    split_ifs with hx
    · simp [hx]
    · simp only [mem_univ, true_and, mem_singleton]
      constructor
      · rintro (⟨_, h⟩ | h)
        · exact Or.inr h.symm
        · exact Or.inl h
      · rintro (h | h)
        · exact Or.inr h
        · exact Or.inl ⟨hx, h.symm⟩
  rw [hsplit, card_union_of_disjoint]
  · split_ifs <;> simp
  · split_ifs with hx
    · simp
    · rw [disjoint_singleton_right, mem_filter]
      rintro ⟨-, hpr, hpp⟩
      have h1 := (par_spec hF r hx).2
      have h2 := (par_spec hF r hpr).2
      rw [hpp] at h2
      omega

/-- Every vertex of `X` reaches, inside `F[X]`, a "top": a vertex of `X` whose parent is
outside `X`, or the root. -/
theorem reach_top (X : Finset V) :
    ∀ d, ∀ x (hx : x ∈ X), F.dist r x = d →
      ∃ t ∈ X.filter (fun t => ¬ (t ≠ r ∧ par hF r t ∈ X)), ∃ ht : t ∈ X,
        (F.induce (X : Set V)).Reachable ⟨x, hx⟩ ⟨t, ht⟩ := by
  intro d
  induction d using Nat.strong_induction_on with
  | _ d ih =>
    intro x hx hd
    by_cases htop : x ≠ r ∧ par hF r x ∈ X
    · obtain ⟨t, htT, ht, hreach⟩ := ih _ (by have := (par_spec hF r htop.1).2; omega)
        (par hF r x) htop.2 rfl
      refine ⟨t, htT, ht, Reachable.trans ?_ hreach⟩
      exact Adj.reachable (by simpa using (par_spec hF r htop.1).1)
    · exact ⟨x, mem_filter.2 ⟨hx, htop⟩, hx, Reachable.refl _⟩

theorem comp_le_tops (X : Finset V) :
    comp F X ≤ (X.filter (fun t => ¬ (t ≠ r ∧ par hF r t ∈ X))).card := by
  set T := X.filter (fun t => ¬ (t ≠ r ∧ par hF r t ∈ X))
  unfold comp
  rw [← Fintype.card_coe T, ← Nat.card_eq_fintype_card]
  apply Nat.card_le_card_of_surjective
    (fun t : T => (F.induce (X : Set V)).connectedComponentMk
      ⟨t.1, (mem_filter.1 t.2).1⟩)
  intro c
  induction c using ConnectedComponent.ind with
  | h x =>
    obtain ⟨t, htT, ht, hreach⟩ := reach_top hF r X _ x.1 x.2 rfl
    exact ⟨⟨t, htT⟩, (ConnectedComponent.eq.2 hreach).symm⟩

end Parent

end MaxLeafFormal.CDS


==> anc/formal/MaxLeafFormal/SteinerCDS.lean <==
import MaxLeafFormal.SteinerDir
import MaxLeafFormal.CDS
import MaxLeafFormal.MLS
import MaxLeafFormal.Budget

/-!
# States, the directed encoding, `lem:cds-dir-steiner` and `cor:cds-steiner`, correctness
-/

namespace MaxLeafFormal.SteinerCDS

open Finset MaxLeafFormal.CDS

/-- A triple `(𝒟, B, R)` (def:cds-state). Declared before the section variables. -/
structure State (V : Type*) where
  D : Finset (Finset V)
  B : Finset V
  R : Finset V

/-! Auxiliary facts about `ℕ∞` infima and induced subgraphs. -/

theorem sInf_le_sInf_of_exists {s t : Set ℕ∞} (h : ∀ x ∈ s, ∃ y ∈ t, y ≤ x) :
    sInf t ≤ sInf s :=
  le_sInf fun x hx => by
    obtain ⟨y, hy, hyx⟩ := h x hx
    exact (sInf_le hy).trans hyx

theorem induce_reach_mono {V : Type*} (G : SimpleGraph V) {s t : Set V} (hst : s ⊆ t) {x y : V}
    (hx : x ∈ s) (hy : y ∈ s) (h : (G.induce s).Reachable ⟨x, hx⟩ ⟨y, hy⟩) :
    (G.induce t).Reachable ⟨x, hst hx⟩ ⟨y, hst hy⟩ := by
  rw [SimpleGraph.reachable_iff_reflTransGen] at h ⊢
  have key : ∀ z : s, Relation.ReflTransGen (G.induce s).Adj ⟨x, hx⟩ z →
      Relation.ReflTransGen (G.induce t).Adj ⟨x, hst hx⟩ ⟨z.1, hst z.2⟩ := by
    intro z hz
    induction hz with
    | refl => exact .refl
    | tail _ hab ih => exact ih.tail hab
  exact key _ h

theorem induce_reach_step {V : Type*} (G : SimpleGraph V) {s : Set V} {c x y : V} (hc : c ∈ s)
    (hx : x ∈ s) (hy : y ∈ s) (h : (G.induce s).Reachable ⟨c, hc⟩ ⟨x, hx⟩) (hxy : G.Adj x y) :
    (G.induce s).Reachable ⟨c, hc⟩ ⟨y, hy⟩ :=
  h.trans (SimpleGraph.Adj.reachable (G := G.induce s) (u := ⟨x, hx⟩) (v := ⟨y, hy⟩) hxy)

variable {V : Type*} [Fintype V] [DecidableEq V]

/-- `V(𝒟)`. -/
def State.VD (J : State V) : Finset V := J.D.biUnion id

variable (G : SimpleGraph V) [DecidableRel G.Adj]

/-- def:cds-state. -/
def IsState (J : State V) : Prop :=
  (∀ C ∈ J.D, (G.induce (C : Set V)).Connected) ∧
  (∀ C ∈ J.D, ∀ C' ∈ J.D, C ≠ C' → Disjoint C C' ∧ ∀ a ∈ C, ∀ b ∈ C', ¬ G.Adj a b) ∧
  Disjoint J.B J.VD ∧ Disjoint J.R (closedNbhd G J.VD)

/-- Solutions (def:cds-state); `Connected` includes `V(𝒟) ∪ Y ≠ ∅`. -/
def IsSol (J : State V) (Y : Finset V) : Prop :=
  Y ⊆ J.B ∧ J.R ⊆ closedNbhd G Y ∧ (G.induce ((J.VD ∪ Y : Finset V) : Set V)).Connected

/-- `OPT_φ(J)`, `⊤` if there is no solution. -/
noncomputable def optSt (J : State V) (φ : V → ℕ) : ℕ∞ :=
  sInf ((fun Y : Finset V => ((∑ b ∈ Y, φ b : ℕ) : ℕ∞)) '' {Y | IsSol G J Y})

/-- Vertices of `G⃗_J`: `Ĉ`, `b̂`, `ř` (def:cds-dir-encoding). -/
abbrev EncV (J : State V) : Type _ := ({C // C ∈ J.D} ⊕ {b // b ∈ J.B}) ⊕ {r // r ∈ J.R}

/-- Arcs of `G⃗_J` (def:cds-dir-encoding). The cases do not overlap: the last three list all pairs
that are not arcs. -/
def encAdj (J : State V) : EncV J → EncV J → Prop
  | .inl (.inr b), .inl (.inr b') => G.Adj b.1 b'.1
  | .inl (.inl C), .inl (.inr b) => ∃ c ∈ C.1, G.Adj c b.1
  | .inl (.inr b), .inl (.inl C) => ∃ c ∈ C.1, G.Adj c b.1
  | .inl (.inr b), .inr r => b.1 = r.1 ∨ G.Adj b.1 r.1
  | .inl (.inl _), .inl (.inl _) => False
  | .inl (.inl _), .inr _ => False
  | .inr _, _ => False

/-- Arcs of `G⃗_J` are decidable, by cases on the constructors (computable). The body is not
fixed (any instance will do, since `Decidable` is a subsingleton). -/
instance encAdj.instDecidableRel (J : State V) : DecidableRel (encAdj G J) := by
  intro x y
  rcases x with (C | b) | r <;> rcases y with (C' | b') | r' <;> simp only [encAdj] <;>
    infer_instance

/-- Weights: `φ(b)` on `b̂`, `0` on `Ĉ` and `ř`. -/
def encWt (J : State V) (φ : V → ℕ) : EncV J → ℕ
  | .inl (.inr b) => φ b.1
  | _ => 0

def encRoot (J : State V) (C₁ : Finset V) (h : C₁ ∈ J.D) : EncV J := .inl (.inl ⟨C₁, h⟩)

open Classical in
/-- `K₁ = {Ĉ : C ∈ 𝒟 \ {C₁}} ∪ Ř` (lem:cds-dir-steiner). -/
noncomputable def encTerm (J : State V) (C₁ : Finset V) : Finset (EncV J) :=
  univ.filter fun w => match w with
    | .inl (.inl C) => C.1 ≠ C₁
    | .inl (.inr _) => False
    | .inr _ => True

/-- `steinerAlg` on the encoding, with root `Ĉ₁`; arcs decided by `encAdj.instDecidableRel`. -/
noncomputable def encAlg (J : State V) (φ : V → ℕ) (C₁ : Finset V) (h : C₁ ∈ J.D) : ℕ∞ :=
  SteinerDir.steinerAlg (encAdj G J) (encWt J φ) (encRoot J C₁ h) (encTerm J C₁)

/-- `J^{(b)}` (proof of lem:cds-dir-steiner). -/
def Jb (J : State V) (b : V) : State V := ⟨{{b}}, J.B.erase b, J.R \ closedNbhd G {b}⟩

/-- The computation of lem:cds-dir-steiner. -/
noncomputable def stateAlg (J : State V) (φ : V → ℕ) : ℕ∞ :=
  if h : J.D.Nonempty then encAlg G J φ h.choose h.choose_spec
  else J.B.inf fun b => (φ b : ℕ∞) + encAlg G (Jb G J b) φ {b} (mem_singleton_self {b})

/-! ### Auxiliary lemmas for `eq:cds-dir-match` -/

section Aux

theorem mem_encTerm_C (J : State V) (C₁ : Finset V) (C : {C // C ∈ J.D}) :
    (.inl (.inl C) : EncV J) ∈ encTerm J C₁ ↔ C.1 ≠ C₁ := by
  simp [encTerm]

theorem not_mem_encTerm_B (J : State V) (C₁ : Finset V) (b : {b // b ∈ J.B}) :
    (.inl (.inr b) : EncV J) ∉ encTerm J C₁ := by
  simp [encTerm]

theorem mem_encTerm_R (J : State V) (C₁ : Finset V) (r : {r // r ∈ J.R}) :
    (.inr r : EncV J) ∈ encTerm J C₁ := by
  simp [encTerm]

/-- The vertices `b̂` for `b ∈ Y ∩ B`. -/
def liftB (J : State V) (Y : Finset V) : Finset (EncV J) :=
  (Y.subtype (· ∈ J.B)).image fun b => .inl (.inr b)

theorem mem_liftB_B (J : State V) (Y : Finset V) (b : {b // b ∈ J.B}) :
    (.inl (.inr b) : EncV J) ∈ liftB J Y ↔ b.1 ∈ Y := by
  rw [liftB, mem_image]
  constructor
  · rintro ⟨a, ha, he⟩
    simp only [Sum.inl.injEq, Sum.inr.injEq] at he
    subst he
    exact mem_subtype.mp ha
  · intro hb
    exact ⟨b, mem_subtype.mpr hb, rfl⟩

theorem mem_liftB (J : State V) (Y : Finset V) (x : EncV J) (hx : x ∈ liftB J Y) :
    ∃ b : {b // b ∈ J.B}, b.1 ∈ Y ∧ x = .inl (.inr b) := by
  rw [liftB, mem_image] at hx
  obtain ⟨b, hb, rfl⟩ := hx
  exact ⟨b, mem_subtype.mp hb, rfl⟩

theorem sum_liftB (J : State V) (φ : V → ℕ) (Y : Finset V) (hY : Y ⊆ J.B) :
    ∑ x ∈ liftB J Y, encWt J φ x = ∑ b ∈ Y, φ b := by
  rw [liftB, sum_image (fun a _ b _ h => by simpa using h)]
  simp only [encWt]
  rw [sum_subtype_eq_sum_filter φ, filter_true_of_mem (fun x hx => hY hx)]

/-- Reachability from the root through arcs whose heads lie in `{r} ∪ K₁ ∪ D'`. -/
abbrev EReach (J : State V) (C₁ : Finset V) (h : C₁ ∈ J.D) (D' : Finset (EncV J)) (x : EncV J) :
    Prop :=
  Relation.ReflTransGen
    (fun u v => encAdj G J u v ∧ v ∈ insert (encRoot J C₁ h) (encTerm J C₁ ∪ D'))
    (encRoot J C₁ h) x

theorem mem_VD {J : State V} {x : V} : x ∈ J.VD ↔ ∃ C ∈ J.D, x ∈ C := by
  simp [State.VD]

/-- Solutions give feasible sets (proof of lem:cds-dir-steiner). -/
theorem feasible_liftB (J : State V) (hJ : IsState G J) (C₁ : Finset V) (h : C₁ ∈ J.D)
    (Y : Finset V) (hY : IsSol G J Y) :
    SteinerDir.Feasible (encAdj G J) (encRoot J C₁ h) (encTerm J C₁) (liftB J Y) := by
  obtain ⟨hYB, hRY, hconn⟩ := hY
  obtain ⟨hDconn, hDdisj, hBD, -⟩ := hJ
  set S : Set V := ((J.VD ∪ Y : Finset V) : Set V) with hS
  have hCH : ∀ C (hC : C ∈ J.D), (.inl (.inl ⟨C, hC⟩) : EncV J) ∈
      insert (encRoot J C₁ h) (encTerm J C₁ ∪ liftB J Y) := by
    intro C hC
    by_cases hC1 : C = C₁
    · subst hC1; exact mem_insert_self _ _
    · exact mem_insert_of_mem (mem_union_left _ ((mem_encTerm_C J C₁ ⟨C, hC⟩).mpr hC1))
  have hbH : ∀ b (hb : b ∈ J.B), b ∈ Y → (.inl (.inr ⟨b, hb⟩) : EncV J) ∈
      insert (encRoot J C₁ h) (encTerm J C₁ ∪ liftB J Y) := by
    intro b hb hbY
    exact mem_insert_of_mem (mem_union_right _ ((mem_liftB_B J Y ⟨b, hb⟩).mpr hbY))
  obtain ⟨⟨c₁, hc₁⟩⟩ := (hDconn C₁ h).nonempty
  have hc₁' : c₁ ∈ C₁ := hc₁
  have hVS : ∀ C ∈ J.D, ∀ z ∈ C, z ∈ S := by
    intro C hC z hz
    rw [hS, mem_coe]
    exact mem_union_left _ (mem_VD.mpr ⟨C, hC, hz⟩)
  have hc₁S : c₁ ∈ S := hVS C₁ h c₁ hc₁'
  have key : ∀ z : S, Relation.ReflTransGen (G.induce S).Adj ⟨c₁, hc₁S⟩ z →
      (∀ hzB : z.1 ∈ J.B, z.1 ∈ Y → EReach G J C₁ h (liftB J Y) (.inl (.inr ⟨z.1, hzB⟩))) ∧
      (∀ C (hC : C ∈ J.D), z.1 ∈ C → EReach G J C₁ h (liftB J Y) (.inl (.inl ⟨C, hC⟩))) := by
    intro z hz
    induction hz with
    | refl =>
      refine ⟨fun hzB _ => ?_, fun C hC hzC => ?_⟩
      · exact absurd (mem_VD.mpr ⟨C₁, h, hc₁'⟩) (disjoint_left.mp hBD hzB)
      · have hCC : C = C₁ := by
          by_contra hne
          exact disjoint_left.mp (hDdisj C hC C₁ h hne).1 hzC hc₁'
        subst hCC
        exact Relation.ReflTransGen.refl
    | @tail x z _ hxz ih =>
      have hxz' : G.Adj x.1 z.1 := hxz
      obtain ⟨ihB, ihC⟩ := ih
      have hx : x.1 ∈ J.VD ∪ Y := x.2
      rw [mem_union, mem_VD] at hx
      refine ⟨fun hzB hzY => ?_, fun C hC hzC => ?_⟩
      · rcases hx with ⟨C', hC', hxC'⟩ | hxY
        · exact Relation.ReflTransGen.tail (ihC C' hC' hxC') ⟨⟨x.1, hxC', hxz'⟩, hbH _ hzB hzY⟩
        · exact Relation.ReflTransGen.tail (ihB (hYB hxY) hxY) ⟨hxz', hbH _ hzB hzY⟩
      · rcases hx with ⟨C', hC', hxC'⟩ | hxY
        · by_cases hCC : C' = C
          · subst hCC; exact ihC C' hC' hxC'
          · exact absurd hxz' ((hDdisj C' hC' C hC hCC).2 x.1 hxC' z.1 hzC)
        · exact Relation.ReflTransGen.tail (ihB (hYB hxY) hxY) ⟨⟨z.1, hzC, hxz'.symm⟩, hCH C hC⟩
  have reach : ∀ z (hz : z ∈ S), Relation.ReflTransGen (G.induce S).Adj ⟨c₁, hc₁S⟩ ⟨z, hz⟩ :=
    fun z hz => (SimpleGraph.reachable_iff_reflTransGen _ _).mp (hconn.preconnected _ _)
  refine ⟨?_, ?_, ?_⟩
  · intro hr
    obtain ⟨b, -, hb⟩ := mem_liftB J Y _ hr
    simp [encRoot] at hb
  · rw [disjoint_left]
    intro x hx1 hx2
    obtain ⟨b, -, rfl⟩ := mem_liftB J Y _ hx2
    exact not_mem_encTerm_B J C₁ b hx1
  · intro k hk
    rcases k with (⟨C, hC⟩ | ⟨b, hb⟩) | ⟨r, hr⟩
    · obtain ⟨⟨z, hz⟩⟩ := (hDconn C hC).nonempty
      have hz' : z ∈ C := hz
      exact (key ⟨z, hVS C hC z hz'⟩ (reach _ _)).2 C hC hz'
    · exact absurd hk (not_mem_encTerm_B J C₁ ⟨b, hb⟩)
    · have hrN := hRY hr
      have hrK : (.inr ⟨r, hr⟩ : EncV J) ∈ insert (encRoot J C₁ h) (encTerm J C₁ ∪ liftB J Y) :=
        mem_insert_of_mem (mem_union_left _ (mem_encTerm_R J C₁ ⟨r, hr⟩))
      rw [mem_closedNbhd] at hrN
      rcases hrN with hrY | ⟨y, hyY, hyr⟩
      · have hrS : r ∈ S := by rw [hS, mem_coe]; exact mem_union_right _ hrY
        exact Relation.ReflTransGen.tail ((key ⟨r, hrS⟩ (reach _ _)).1 (hYB hrY) hrY) ⟨Or.inl rfl, hrK⟩
      · have hyS : y ∈ S := by rw [hS, mem_coe]; exact mem_union_right _ hyY
        exact Relation.ReflTransGen.tail ((key ⟨y, hyS⟩ (reach _ _)).1 (hYB hyY) hyY) ⟨Or.inr hyr, hrK⟩

/-- Feasible sets give solutions of no larger weight (proof of lem:cds-dir-steiner). -/
theorem sol_of_feasible (J : State V) (hJ : IsState G J) (φ : V → ℕ) (C₁ : Finset V)
    (h : C₁ ∈ J.D) (D' : Finset (EncV J))
    (hD : SteinerDir.Feasible (encAdj G J) (encRoot J C₁ h) (encTerm J C₁) D') :
    ∃ Y, IsSol G J Y ∧ ∑ b ∈ Y, φ b ≤ ∑ x ∈ D', encWt J φ x := by
  classical
  obtain ⟨-, -, hreach⟩ := hD
  obtain ⟨hDconn, -, -, -⟩ := hJ
  set Y : Finset V := J.B.filter
    (fun b => ∃ hb : b ∈ J.B, EReach G J C₁ h D' (.inl (.inr ⟨b, hb⟩))) with hYdef
  have hYB : Y ⊆ J.B := filter_subset _ _
  have hmemY : ∀ b (hb : b ∈ J.B), EReach G J C₁ h D' (.inl (.inr ⟨b, hb⟩)) → b ∈ Y :=
    fun b hb hr => mem_filter.mpr ⟨hb, hb, hr⟩
  have hYmem : ∀ b ∈ Y, ∃ hb : b ∈ J.B, EReach G J C₁ h D' (.inl (.inr ⟨b, hb⟩)) :=
    fun b hbY => (mem_filter.mp hbY).2
  have hinD : ∀ b (hb : b ∈ J.B), EReach G J C₁ h D' (.inl (.inr ⟨b, hb⟩)) →
      (.inl (.inr ⟨b, hb⟩) : EncV J) ∈ D' := by
    intro b hb hr
    rcases Relation.ReflTransGen.cases_tail hr with he | ⟨c, _, _, hcH⟩
    · simp [encRoot] at he
    · rcases mem_insert.mp hcH with he | hcH
      · simp [encRoot] at he
      rcases mem_union.mp hcH with hK | hD
      · exact absurd hK (not_mem_encTerm_B J C₁ ⟨b, hb⟩)
      · exact hD
  have hroot : ∀ C (hC : C ∈ J.D), EReach G J C₁ h D' (.inl (.inl ⟨C, hC⟩)) := by
    intro C hC
    by_cases hC1 : C = C₁
    · subst hC1; exact Relation.ReflTransGen.refl
    · exact hreach _ ((mem_encTerm_C J C₁ ⟨C, hC⟩).mpr hC1)
  refine ⟨Y, ⟨hYB, ?_, ?_⟩, ?_⟩
  · -- `R ⊆ N[Y]`
    intro r hr
    have := hreach _ (mem_encTerm_R J C₁ ⟨r, hr⟩)
    rcases Relation.ReflTransGen.cases_tail this with he | ⟨c, hc, hcr, _⟩
    · simp [encRoot] at he
    · rcases c with (⟨C, hC⟩ | ⟨b, hb⟩) | ⟨r', hr'⟩
      · simp [encAdj] at hcr
      · have hbY : b ∈ Y := hmemY b hb hc
        rw [mem_closedNbhd]
        simp only [encAdj] at hcr
        rcases hcr with hbr | hadj
        · exact Or.inl (hbr ▸ hbY)
        · exact Or.inr ⟨b, hbY, hadj⟩
      · simp [encAdj] at hcr
  · -- connectivity of `G[V(𝒟) ∪ Y]`
    set S : Set V := ((J.VD ∪ Y : Finset V) : Set V) with hS
    obtain ⟨⟨c₁, hc₁⟩⟩ := (hDconn C₁ h).nonempty
    have hc₁' : c₁ ∈ C₁ := hc₁
    have hVS : ∀ C ∈ J.D, ∀ z ∈ C, z ∈ S := by
      intro C hC z hz
      rw [hS, mem_coe]
      exact mem_union_left _ (mem_VD.mpr ⟨C, hC, hz⟩)
    have hYS : ∀ b ∈ Y, b ∈ S := by
      intro b hb
      rw [hS, mem_coe]
      exact mem_union_right _ hb
    have hc₁S : c₁ ∈ S := hVS C₁ h c₁ hc₁'
    -- `IR z`: `z` is reachable from `c₁` inside `S`
    have hCall : ∀ C (hC : C ∈ J.D) (c z : V) (hc : c ∈ C) (hz : z ∈ C),
        (G.induce S).Reachable ⟨c₁, hc₁S⟩ ⟨c, hVS C hC c hc⟩ →
        (G.induce S).Reachable ⟨c₁, hc₁S⟩ ⟨z, hVS C hC z hz⟩ := by
      intro C hC c z hc hz hr
      have h1 := (hDconn C hC).preconnected ⟨c, hc⟩ ⟨z, hz⟩
      exact hr.trans (induce_reach_mono G (s := (C : Set V)) (t := S) (fun v hv => hVS C hC v hv)
        hc hz h1)
    have Q : ∀ x, EReach G J C₁ h D' x →
        (∀ C (hC : C ∈ J.D), x = .inl (.inl ⟨C, hC⟩) → ∀ z (hz : z ∈ C),
          (G.induce S).Reachable ⟨c₁, hc₁S⟩ ⟨z, hVS C hC z hz⟩) ∧
        (∀ b (hb : b ∈ J.B), x = .inl (.inr ⟨b, hb⟩) → ∀ hbS : b ∈ S,
          (G.induce S).Reachable ⟨c₁, hc₁S⟩ ⟨b, hbS⟩) := by
      intro x hx
      unfold EReach at hx
      induction hx with
      | refl =>
        refine ⟨fun C hC he z hz => ?_, fun b hb he => ?_⟩
        · simp only [encRoot, Sum.inl.injEq, Subtype.mk.injEq] at he
          have hc₁C : c₁ ∈ C := he ▸ hc₁'
          exact hCall C hC c₁ z hc₁C hz (SimpleGraph.Reachable.refl _)
        · simp [encRoot] at he
      | @tail a x hra hax ih =>
        obtain ⟨harc, -⟩ := hax
        obtain ⟨ihC, ihB⟩ := ih
        rcases a with (⟨C, hC⟩ | ⟨b, hb⟩) | ⟨r, hr⟩ <;>
          rcases x with (⟨C', hC'⟩ | ⟨b', hb'⟩) | ⟨r', hr'⟩ <;>
          simp only [encAdj] at harc
        · -- `Ĉ → b̂'`
          refine ⟨fun _ _ he => by simp at he, fun b₀ hb₀ he hbS => ?_⟩
          simp only [Sum.inl.injEq, Sum.inr.injEq, Subtype.mk.injEq] at he
          subst he
          obtain ⟨c, hc, hcb⟩ := harc
          exact induce_reach_step G hc₁S (hVS C hC c hc) hbS
            (ihC C hC rfl c hc) hcb
        · -- `b̂ → Ĉ'`
          refine ⟨fun C₀ hC₀ he z hz => ?_, fun _ _ he => by simp at he⟩
          simp only [Sum.inl.injEq, Subtype.mk.injEq] at he
          subst he
          obtain ⟨c, hc, hcb⟩ := harc
          have hbY : b ∈ Y := hmemY b hb hra
          have h1 := ihB b hb rfl (hYS b hbY)
          exact hCall _ hC₀ c z hc hz
            (induce_reach_step G hc₁S (hYS b hbY) _ h1 hcb.symm)
        · -- `b̂ → b̂'`
          refine ⟨fun _ _ he => by simp at he, fun b₀ hb₀ he hbS => ?_⟩
          simp only [Sum.inl.injEq, Sum.inr.injEq, Subtype.mk.injEq] at he
          subst he
          have hbY : b ∈ Y := hmemY b hb hra
          exact induce_reach_step G hc₁S (hYS b hbY) hbS (ihB b hb rfl (hYS b hbY)) harc
        · -- `b̂ → ř'`
          exact ⟨fun _ _ he => by simp at he, fun _ _ he => by simp at he⟩
    have hIR : ∀ z (hz : z ∈ S), (G.induce S).Reachable ⟨c₁, hc₁S⟩ ⟨z, hz⟩ := by
      intro z hz
      have hz' : z ∈ J.VD ∪ Y := hz
      rw [mem_union, mem_VD] at hz'
      rcases hz' with ⟨C, hC, hzC⟩ | hzY
      · exact (Q _ (hroot C hC)).1 C hC rfl z hzC
      · obtain ⟨hb, hr⟩ := hYmem z hzY
        exact (Q _ hr).2 z hb rfl hz
    rw [SimpleGraph.connected_iff]
    exact ⟨fun u v => (hIR u.1 u.2).symm.trans (hIR v.1 v.2), ⟨⟨c₁, hc₁S⟩⟩⟩
  · -- weights
    rw [← sum_liftB J φ Y hYB]
    refine sum_le_sum_of_subset_of_nonneg (fun x hx => ?_) (fun _ _ _ => Nat.zero_le _)
    obtain ⟨⟨b, hb⟩, hbY, rfl⟩ := mem_liftB J Y x hx
    obtain ⟨hb', hr⟩ := hYmem b hbY
    exact hinD b hb' hr

theorem optSt_attained (J : State V) (φ : V → ℕ) (h : optSt G J φ ≠ ⊤) :
    ∃ Y, IsSol G J Y ∧ optSt G J φ = ((∑ b ∈ Y, φ b : ℕ) : ℕ∞) := by
  unfold optSt at h ⊢
  have hne : ((fun Y : Finset V => ((∑ b ∈ Y, φ b : ℕ) : ℕ∞)) '' {Y | IsSol G J Y}).Nonempty := by
    by_contra hemp
    rw [Set.not_nonempty_iff_eq_empty] at hemp
    rw [hemp, sInf_empty] at h
    exact h rfl
  obtain ⟨Y, hY, hYeq⟩ := csInf_mem hne
  exact ⟨Y, hY, hYeq.symm⟩

end Aux

-- eq:cds-dir-match; no decidability instance on the arcs is involved
theorem optSt_eq_optDir (J : State V) (hJ : IsState G J) (φ : V → ℕ)
    (C₁ : Finset V) (h : C₁ ∈ J.D) :
    optSt G J φ =
      SteinerDir.optDir (encAdj G J) (encWt J φ) (encRoot J C₁ h) (encTerm J C₁) := by
  unfold optSt SteinerDir.optDir
  apply le_antisymm
  · apply sInf_le_sInf_of_exists
    rintro _ ⟨D', hD', rfl⟩
    obtain ⟨Y, hY, hle⟩ := sol_of_feasible G J hJ φ C₁ h D' hD'
    exact ⟨_, ⟨Y, hY, rfl⟩, Nat.cast_le.mpr hle⟩
  · apply sInf_le_sInf_of_exists
    rintro _ ⟨Y, hY, rfl⟩
    refine ⟨_, ⟨liftB J Y, feasible_liftB G J hJ C₁ h Y hY, rfl⟩, ?_⟩
    exact le_of_eq (by simp only [sum_liftB J φ Y hY.1])

-- The case 𝒟 = ∅
theorem isState_Jb (J : State V) (b : V) :
    IsState G (Jb G J b) := by
  have hVD : (Jb G J b).VD = {b} := by simp [Jb, State.VD]
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro C hC
    simp only [Jb, mem_singleton] at hC
    subst hC
    rw [SimpleGraph.connected_iff]
    refine ⟨fun u v => ?_, ?_⟩
    swap
    · exact ⟨⟨b, by simp⟩⟩
    have hu : u.1 = b := by have := u.2; simpa using this
    have hv : v.1 = b := by have := v.2; simpa using this
    have : u = v := Subtype.ext (hu.trans hv.symm)
    subst this
    exact SimpleGraph.Reachable.refl _
  · intro C hC C' hC' hne
    simp only [Jb, mem_singleton] at hC hC'
    exact absurd (hC.trans hC'.symm) hne
  · rw [hVD]
    simp [Jb]
  · rw [hVD]
    exact sdiff_disjoint

theorem optSt_eq_inf_Jb (J : State V) (hD : J.D = ∅) (φ : V → ℕ) :
    optSt G J φ = J.B.inf fun b => (φ b : ℕ∞) + optSt G (Jb G J b) φ := by
  have hVD : J.VD = ∅ := by simp [State.VD, hD]
  have hVDb : ∀ b, (Jb G J b).VD = {b} := by intro b; simp [Jb, State.VD]
  apply le_antisymm
  · refine Finset.le_inf fun b hb => ?_
    by_cases htop : optSt G (Jb G J b) φ = ⊤
    · rw [htop, add_top]; exact le_top
    obtain ⟨Y', hY', heq⟩ := optSt_attained G _ φ htop
    rw [heq]
    obtain ⟨hY'B, hY'R, hY'c⟩ := hY'
    have hbY' : b ∉ Y' := fun hm => by
      have := hY'B hm
      simp [Jb] at this
    have hsol : IsSol G J (insert b Y') := by
      refine ⟨?_, ?_, ?_⟩
      · rw [insert_subset_iff]
        exact ⟨hb, fun x hx => (mem_erase.mp (hY'B hx)).2⟩
      · intro x hx
        rw [mem_closedNbhd]
        by_cases hxb : x ∈ closedNbhd G {b}
        · rw [mem_closedNbhd] at hxb
          rcases hxb with hxb | ⟨y, hy, hyx⟩
          · exact Or.inl (mem_insert.mpr (Or.inl (mem_singleton.mp hxb)))
          · exact Or.inr ⟨y, mem_insert.mpr (Or.inl (mem_singleton.mp hy)), hyx⟩
        · have hx' : x ∈ (Jb G J b).R := by simp [Jb, hx, hxb]
          have := hY'R hx'
          rw [mem_closedNbhd] at this
          rcases this with hxY | ⟨y, hy, hyx⟩
          · exact Or.inl (mem_insert_of_mem hxY)
          · exact Or.inr ⟨y, mem_insert_of_mem hy, hyx⟩
      · have hset : J.VD ∪ insert b Y' = (Jb G J b).VD ∪ Y' := by
          rw [hVD, hVDb, empty_union, insert_eq]
        rw [hset]
        exact hY'c
    have h2 : sInf ((fun Y : Finset V => ((∑ b ∈ Y, φ b : ℕ) : ℕ∞)) '' {Y | IsSol G J Y}) ≤
        ((∑ x ∈ insert b Y', φ x : ℕ) : ℕ∞) := sInf_le ⟨insert b Y', hsol, rfl⟩
    refine h2.trans (le_of_eq ?_)
    rw [sum_insert hbY', Nat.cast_add]
  · refine le_sInf ?_
    rintro _ ⟨Y, hY, rfl⟩
    obtain ⟨hYB, hYR, hYc⟩ := hY
    obtain ⟨⟨b, hbS⟩⟩ := hYc.nonempty
    have hbY : b ∈ Y := by
      have : b ∈ J.VD ∪ Y := hbS
      rwa [hVD, empty_union] at this
    have hsol : IsSol G (Jb G J b) (Y.erase b) := by
      refine ⟨?_, ?_, ?_⟩
      · exact erase_subset_erase b hYB
      · intro x hx
        simp only [Jb, mem_sdiff] at hx
        obtain ⟨hxR, hxb⟩ := hx
        rw [mem_closedNbhd] at hxb
        have := hYR hxR
        rw [mem_closedNbhd] at this ⊢
        rcases this with hxY | ⟨y, hy, hyx⟩
        · refine Or.inl (mem_erase.mpr ⟨fun he => hxb (Or.inl (mem_singleton.mpr he)), hxY⟩)
        · refine Or.inr ⟨y, mem_erase.mpr ⟨fun he => hxb (Or.inr ⟨y, mem_singleton.mpr he, hyx⟩),
            hy⟩, hyx⟩
      · have hset : (Jb G J b).VD ∪ Y.erase b = J.VD ∪ Y := by
          rw [hVD, hVDb, empty_union, ← insert_eq, insert_erase hbY]
        rw [hset]
        exact hYc
    refine (Finset.inf_le (hYB hbY)).trans ?_
    have h1 : optSt G (Jb G J b) φ ≤ ((∑ x ∈ Y.erase b, φ x : ℕ) : ℕ∞) :=
      sInf_le ⟨Y.erase b, hsol, rfl⟩
    calc (φ b : ℕ∞) + optSt G (Jb G J b) φ ≤ (φ b : ℕ∞) + ((∑ x ∈ Y.erase b, φ x : ℕ) : ℕ∞) :=
          add_le_add le_rfl h1
      _ = ((∑ x ∈ Y, φ x : ℕ) : ℕ∞) := by
          rw [← add_sum_erase Y φ hbY, Nat.cast_add]

-- lem:cds-dir-steiner, correctness of the computation for every state
theorem stateAlg_eq (J : State V) (hJ : IsState G J) (φ : V → ℕ) :
    stateAlg G J φ = optSt G J φ := by
  unfold stateAlg
  split_ifs with h
  · unfold encAlg
    rw [SteinerDir.steinerAlg_eq, ← optSt_eq_optDir G J hJ φ]
  · have hD : J.D = ∅ := not_nonempty_iff_eq_empty.mp h
    rw [optSt_eq_inf_Jb G J hD φ]
    refine Finset.inf_congr rfl fun b _ => ?_
    unfold encAlg
    rw [SteinerDir.steinerAlg_eq]
    exact congrArg (fun x => (φ b : ℕ∞) + x)
      (optSt_eq_optDir G (Jb G J b) (isState_Jb G J b) φ {b} _).symm

open Classical in
/-- `𝒟_X`: the vertex sets of the components of `G[X]`, one for each component. -/
noncomputable def compSets (X : Finset V) : Finset (Finset V) :=
  univ.image fun c : (G.induce (X : Set V)).ConnectedComponent =>
    X.filter fun y => ∃ hy : y ∈ X, (G.induce (X : Set V)).connectedComponentMk ⟨y, hy⟩ = c

/-- `J_X` (eq:cds-JX); for `X = ∅` this is `J₀ = (∅, V, V)`. -/
noncomputable def JX (X : Finset V) : State V :=
  ⟨compSets G X, univ \ X, univ \ closedNbhd G X⟩

theorem mem_compSets_iff (X C : Finset V) : C ∈ compSets G X ↔
    ∃ c : (G.induce (X : Set V)).ConnectedComponent,
      ∀ y, y ∈ C ↔ ∃ hy : y ∈ X, (G.induce (X : Set V)).connectedComponentMk ⟨y, hy⟩ = c := by
  simp only [compSets, mem_image, mem_univ, true_and]
  constructor
  · rintro ⟨c, rfl⟩
    exact ⟨c, fun y => by simp only [mem_filter]; exact ⟨fun h => h.2, fun h => ⟨h.1, h⟩⟩⟩
  · rintro ⟨c, hc⟩
    refine ⟨c, ?_⟩
    ext y
    simp only [mem_filter, hc]
    exact ⟨fun h => h.2, fun h => ⟨h.1, h⟩⟩

-- J_X is a state, and its solutions
theorem JX_empty : JX G ∅ = ⟨∅, univ, univ⟩ := by
  have h1 : compSets G ∅ = ∅ := by
    ext C
    simp only [notMem_empty, iff_false]
    intro hC
    obtain ⟨c, -⟩ := (mem_compSets_iff G ∅ C).mp hC
    exact SimpleGraph.ConnectedComponent.ind (β := fun _ => False)
      (fun v => absurd v.2 (by simp)) c
  have h2 : closedNbhd G ∅ = ∅ := by simp [closedNbhd]
  simp only [JX, h1, h2, sdiff_empty]

theorem VD_JX (X : Finset V) : (JX G X).VD = X := by
  classical
  ext y
  simp only [State.VD, JX, mem_biUnion, id]
  constructor
  · rintro ⟨C, hC, hy⟩
    obtain ⟨c, hc⟩ := (mem_compSets_iff G X C).mp hC
    exact ((hc y).mp hy).1
  · intro hy
    let c := (G.induce (X : Set V)).connectedComponentMk ⟨y, hy⟩
    refine ⟨X.filter (fun z => ∃ hz : z ∈ X,
      (G.induce (X : Set V)).connectedComponentMk ⟨z, hz⟩ = c),
      (mem_compSets_iff G X _).mpr ⟨c, fun z => ?_⟩, ?_⟩
    · rw [mem_filter]; exact ⟨fun h => h.2, fun h => ⟨h.1, h⟩⟩
    · rw [mem_filter]; exact ⟨hy, hy, rfl⟩

theorem isState_JX (X : Finset V) : IsState G (JX G X) := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro C hC
    obtain ⟨c, hc⟩ := (mem_compSets_iff G X C).mp hC
    revert hc
    refine SimpleGraph.ConnectedComponent.ind (fun v => ?_) c
    intro hc
    have hvC : v.1 ∈ C := (hc v.1).mpr ⟨v.2, rfl⟩
    -- every vertex reachable from `v` in `G[X]` lies in `C` and is reachable from `v` in `G[C]`
    have key : ∀ z : (X : Set V), Relation.ReflTransGen (G.induce (X : Set V)).Adj v z →
        ∃ hz : z.1 ∈ C, (G.induce (C : Set V)).Reachable ⟨v.1, hvC⟩ ⟨z.1, hz⟩ := by
      intro z hz
      induction hz with
      | refl => exact ⟨hvC, SimpleGraph.Reachable.refl _⟩
      | @tail a b hva hab ih =>
        obtain ⟨haC, hr⟩ := ih
        have hvb : (G.induce (X : Set V)).Reachable v b :=
          (SimpleGraph.reachable_iff_reflTransGen _ _).mpr (hva.tail hab)
        have hbC : b.1 ∈ C := (hc b.1).mpr ⟨b.2,
          (SimpleGraph.ConnectedComponent.eq.mpr hvb).symm⟩
        exact ⟨hbC, induce_reach_step G (s := (C : Set V)) hvC haC hbC hr hab⟩
    have hall : ∀ z (hz : z ∈ (C : Set V)), (G.induce (C : Set V)).Reachable ⟨v.1, hvC⟩ ⟨z, hz⟩ := by
      intro z hz
      obtain ⟨hzX, hzc⟩ := (hc z).mp hz
      have hvz : (G.induce (X : Set V)).Reachable v ⟨z, hzX⟩ :=
        SimpleGraph.ConnectedComponent.eq.mp hzc.symm
      obtain ⟨_, hr⟩ := key ⟨z, hzX⟩ ((SimpleGraph.reachable_iff_reflTransGen _ _).mp hvz)
      exact hr
    rw [SimpleGraph.connected_iff]
    exact ⟨fun u w => (hall u.1 u.2).symm.trans (hall w.1 w.2), ⟨⟨v.1, hvC⟩⟩⟩
  · intro C hC C' hC' hne
    obtain ⟨c, hc⟩ := (mem_compSets_iff G X C).mp hC
    obtain ⟨c', hc'⟩ := (mem_compSets_iff G X C').mp hC'
    have hcc : c ≠ c' := by
      rintro rfl
      exact hne (by ext y; rw [hc, hc'])
    refine ⟨?_, ?_⟩
    · rw [disjoint_left]
      intro y hy hy'
      obtain ⟨hyX, h1⟩ := (hc y).mp hy
      obtain ⟨_, h2⟩ := (hc' y).mp hy'
      exact hcc (h1.symm.trans h2)
    · intro a ha b hb hab
      obtain ⟨haX, h1⟩ := (hc a).mp ha
      obtain ⟨hbX, h2⟩ := (hc' b).mp hb
      have : (G.induce (X : Set V)).Reachable ⟨a, haX⟩ ⟨b, hbX⟩ :=
        SimpleGraph.Adj.reachable (G := G.induce (X : Set V)) (u := ⟨a, haX⟩) (v := ⟨b, hbX⟩) hab
      exact hcc (h1.symm.trans ((SimpleGraph.ConnectedComponent.eq.mpr this).trans h2))
  · show Disjoint (univ \ X) (JX G X).VD
    rw [VD_JX]
    exact sdiff_disjoint
  · show Disjoint (univ \ closedNbhd G X) (closedNbhd G (JX G X).VD)
    rw [VD_JX]
    exact sdiff_disjoint

theorem isSol_JX_iff (X Y : Finset V) :
    IsSol G (JX G X) Y ↔ Disjoint X Y ∧ IsCDS G (X ∪ Y) := by
  unfold IsSol IsCDS
  rw [VD_JX]
  show (Y ⊆ univ \ X ∧ univ \ closedNbhd G X ⊆ closedNbhd G Y ∧
      (G.induce ((X ∪ Y : Finset V) : Set V)).Connected) ↔ _
  have h1 : Y ⊆ univ \ X ↔ Disjoint X Y := by
    rw [subset_sdiff]
    simp [disjoint_comm]
  have h2 : univ \ closedNbhd G X ⊆ closedNbhd G Y ↔
      ∀ v, v ∈ X ∪ Y ∨ ∃ u ∈ X ∪ Y, G.Adj v u := by
    constructor
    · intro h v
      by_cases hv : v ∈ closedNbhd G X
      · rw [mem_closedNbhd] at hv
        rcases hv with hv | ⟨x, hx, hxv⟩
        · exact Or.inl (mem_union_left _ hv)
        · exact Or.inr ⟨x, mem_union_left _ hx, hxv.symm⟩
      · have := h (mem_sdiff.mpr ⟨mem_univ v, hv⟩)
        rw [mem_closedNbhd] at this
        rcases this with hv | ⟨y, hy, hyv⟩
        · exact Or.inl (mem_union_right _ hv)
        · exact Or.inr ⟨y, mem_union_right _ hy, hyv.symm⟩
    · intro h v hv
      rw [mem_sdiff, mem_closedNbhd] at hv
      rw [mem_closedNbhd]
      rcases h v with hv' | ⟨u, hu, huv⟩
      · rcases mem_union.mp hv' with h' | h'
        · exact absurd (Or.inl h') hv.2
        · exact Or.inl h'
      · rcases mem_union.mp hu with h' | h'
        · exact absurd (Or.inr ⟨u, h', huv.symm⟩) hv.2
        · exact Or.inr ⟨u, h', huv.symm⟩
  rw [h1, h2]
  exact ⟨fun ⟨a, b, c⟩ => ⟨a, c, b⟩, fun ⟨a, c, b⟩ => ⟨a, b, c⟩⟩

/-- `𝒜_St` (def:cds-ast): accept iff `OPT(J_X) ≤ k − |X|`, where `k − |X|` is an integer
(def:fw-iss). Written as `OPT(J_X) + |X| ≤ k` in `ℕ∞`, so inputs with `k < |X|` are rejected. -/
def aSt (X : Finset V) (k : ℕ) : Prop :=
  stateAlg G (JX G X) (fun _ => 1) + (X.card : ℕ∞) ≤ (k : ℕ∞)

-- cor:cds-steiner, correctness: 𝒜_St solves Φ_CDS-Extension (def:fw-iss)
theorem aSt_iff_ext (X : Finset V) (k : ℕ) :
    aSt G X k ↔ ∃ Y : Finset V, Disjoint X Y ∧ X.card + Y.card ≤ k ∧ IsCDS G (X ∪ Y) := by
  unfold aSt
  rw [stateAlg_eq G (JX G X) (isState_JX G X)]
  constructor
  · intro h
    have hne : optSt G (JX G X) (fun _ => 1) ≠ ⊤ := by
      intro htop
      rw [htop, top_add, top_le_iff] at h
      exact ENat.natCast_ne_top _ h
    obtain ⟨Y, hY, heq⟩ := optSt_attained G _ _ hne
    rw [heq] at h
    rw [isSol_JX_iff] at hY
    refine ⟨Y, hY.1, ?_, hY.2⟩
    have h2 : (Y.card : ℕ∞) + X.card ≤ k := by simpa using h
    have h3 : Y.card + X.card ≤ k := by exact_mod_cast h2
    omega
  · rintro ⟨Y, hXY, hle, hcds⟩
    have h1 : optSt G (JX G X) (fun _ => 1) ≤ (Y.card : ℕ∞) := by
      unfold optSt
      exact sInf_le ⟨Y, (isSol_JX_iff G X Y).mpr ⟨hXY, hcds⟩, by simp⟩
    calc optSt G (JX G X) (fun _ => 1) + (X.card : ℕ∞) ≤ (Y.card : ℕ∞) + X.card :=
          add_le_add h1 le_rfl
      _ ≤ (k : ℕ∞) := by exact_mod_cast (by omega : Y.card + X.card ≤ k)

-- The same for |X| ≤ k, in the form of the third conjunct of `RSCTrials.rscAccept`
theorem aSt_iff_extYes (X : Finset V) (k : ℕ) (hk : X.card ≤ k) :
    aSt G X k ↔ MLS.ExtYes (IsCDS G) X (k - X.card) := by
  rw [aSt_iff_ext]
  unfold MLS.ExtYes
  constructor
  · rintro ⟨Y, h1, h2, h3⟩; exact ⟨Y, h1, by omega, h3⟩
  · rintro ⟨Y, h1, h2, h3⟩; exact ⟨Y, h1, by omega, h3⟩

-- Inputs with k < |X| are rejected (def:fw-iss)
theorem not_aSt_of_lt (X : Finset V) (k : ℕ) (hk : k < X.card) : ¬ aSt G X k := by
  rw [aSt_iff_ext]
  rintro ⟨Y, -, h, -⟩
  omega

-- OPT(J₀) = γc(G); uses `Budget.isCDS_univ`
theorem optSt_J0 (hG : G.Connected) : optSt G (JX G ∅) (fun _ => 1) = (γc G : ℕ∞) := by
  have hsol : ∀ Y, IsSol G (JX G ∅) Y ↔ IsCDS G Y := by
    intro Y
    rw [isSol_JX_iff]
    simp
  have hne : {s | ∃ S, IsCDS G S ∧ S.card = s}.Nonempty :=
    ⟨_, univ, Budget.isCDS_univ G hG, rfl⟩
  obtain ⟨S, hS, hSc⟩ := Nat.sInf_mem hne
  have hleS : optSt G (JX G ∅) (fun _ => 1) ≤ (S.card : ℕ∞) := by
    unfold optSt
    exact sInf_le ⟨S, (hsol S).mpr hS, by simp⟩
  apply le_antisymm
  · rw [show γc G = S.card from hSc.symm]
    exact hleS
  · have hnt : optSt G (JX G ∅) (fun _ => 1) ≠ ⊤ :=
      ne_top_of_le_ne_top (ENat.natCast_ne_top S.card) hleS
    obtain ⟨Y, hY, heq⟩ := optSt_attained G _ _ hnt
    rw [heq]
    have : γc G ≤ Y.card := Nat.sInf_le ⟨Y, (hsol Y).mp hY, rfl⟩
    simpa using this

-- eq:cds-TX, |Tm(J_X)| = |R| + |𝒟| = termCount
theorem terminals_JX (X : Finset V) :
    (JX G X).R.card + (JX G X).D.card = termCount G X := by
  show (univ \ closedNbhd G X).card + (compSets G X).card = _
  unfold termCount comp
  rw [card_univ_sdiff]
  congr 1
  rw [compSets, card_image_of_injective, card_univ, Fintype.card_eq_nat_card]
  intro c c' hcc'
  revert hcc'
  refine SimpleGraph.ConnectedComponent.ind (fun v => ?_) c
  intro hcc'
  have := Finset.ext_iff.mp hcc' v.1
  simp only [mem_filter] at this
  obtain ⟨_, hy, hyc⟩ := this.mp (by simp [v.2])
  exact hyc

end MaxLeafFormal.SteinerCDS


==> anc/formal/MaxLeafFormal/SteinerDir.lean <==
import Mathlib

/-!
# `lem:cv-W`, correctness

Branching walks use a non-nested binary form: `BTree.leaf v` is the walk
consisting of `v` alone, and `BTree.graft t w` hangs the walk `t` below the root of `w` as an
extra (first) child, through the arc from `w.root` to `t.root`. This is the paper's
sequence-of-pairs form `((u₁,𝒲₁),…,(u_q,𝒲_q))` read one pair at a time
(`graft 𝒲₁ (graft 𝒲₂ (… (leaf v)))`), and it follows the recurrence for `b_Y(v, L)` directly.
-/

namespace MaxLeafFormal.SteinerDir

open Finset

universe u

/-- Rooted ordered trees with vertex labels, in a binary form. -/
inductive BTree (W : Type u) : Type u
  | leaf : W → BTree W
  | graft : BTree W → BTree W → BTree W
  deriving DecidableEq

variable {W : Type u}

/-- The label of the root. -/
def BTree.root : BTree W → W
  | .leaf v => v
  | .graft _ w => w.root

/-- Every child's label is an out-neighbour of its parent's label. -/
def IsBW (A : W → W → Prop) : BTree W → Prop
  | .leaf _ => True
  | .graft t w => A w.root t.root ∧ IsBW A t ∧ IsBW A w

/-- All labels of a tree: the image of the walk. -/
def BTree.labels [DecidableEq W] : BTree W → Finset W
  | .leaf v => {v}
  | .graft t w => t.labels ∪ w.labels

/-- The length, when an arc with head `u` has length `ℓ u`. -/
def blen (ℓ : W → ℕ) : BTree W → ℕ
  | .leaf _ => 0
  | .graft t w => ℓ t.root + blen ℓ t + blen ℓ w

variable [DecidableEq W] (A : W → W → Prop)

/-- Feasible sets (sec:cv-steiner). Stated before `[Fintype W]` and `[DecidableRel A]`
enter. -/
def Feasible (r : W) (K D : Finset W) : Prop :=
  r ∉ D ∧ Disjoint K D ∧
    ∀ k ∈ K, Relation.ReflTransGen (fun u v => A u v ∧ v ∈ insert r (K ∪ D)) r k

/-- `OPT_φ(G, r, K)`, `⊤` if nothing is feasible. -/
noncomputable def optDir (φ : W → ℕ) (r : W) (K : Finset W) : ℕ∞ :=
  sInf ((fun D : Finset W => ((∑ v ∈ D, φ v : ℕ) : ℕ∞)) '' {D | Feasible A r K D})

/-- `φ'` (proof of lem:cv-W). -/
def phi' (φ : W → ℕ) (r : W) (K : Finset W) (v : W) : ℕ := if v = r ∨ v ∈ K then 0 else φ v

/-! ### Auxiliary facts about walks (not part of the fixed interface) -/

section Aux

variable {A}

theorem BTree.root_mem_labels : ∀ w : BTree W, w.root ∈ w.labels
  | .leaf v => by simp [BTree.root, BTree.labels]
  | .graft t w => by
    simp only [BTree.root, BTree.labels, mem_union]
    exact Or.inr (BTree.root_mem_labels w)

/-- Number of nodes labelled `x`. -/
def occ (x : W) : BTree W → ℕ
  | .leaf v => if v = x then 1 else 0
  | .graft t w => occ x t + occ x w

theorem mem_labels_iff (x : W) : ∀ w : BTree W, x ∈ w.labels ↔ 0 < occ x w
  | .leaf v => by
    by_cases h : v = x
    · subst h; simp [BTree.labels, occ]
    · have h' : x ≠ v := fun e => h e.symm
      simp [BTree.labels, occ, h, h']
  | .graft t w => by
    simp only [BTree.labels, occ, mem_union, mem_labels_iff x t, mem_labels_iff x w]
    omega

theorem blen_add_root [Fintype W] (ℓ : W → ℕ) : ∀ w : BTree W,
    blen ℓ w + ℓ w.root = ∑ x, occ x w * ℓ x
  | .leaf v => by simp [blen, occ, BTree.root]
  | .graft t w => by
    have h1 := blen_add_root ℓ t
    have h2 := blen_add_root ℓ w
    simp only [blen, occ, BTree.root, add_mul, sum_add_distrib]
    omega

theorem sum_labels_le_occ [Fintype W] (f : W → ℕ) (w : BTree W) :
    ∑ x ∈ w.labels, f x ≤ ∑ x, occ x w * f x :=
  calc ∑ x ∈ w.labels, f x ≤ ∑ x ∈ w.labels, occ x w * f x :=
        sum_le_sum fun x hx => Nat.le_mul_of_pos_left _ ((mem_labels_iff x w).mp hx)
    _ ≤ ∑ x, occ x w * f x :=
        sum_le_sum_of_subset_of_nonneg (subset_univ _) (fun _ _ _ => Nat.zero_le _)

theorem sum_occ_eq [Fintype W] (f : W → ℕ) (w : BTree W) (h : ∀ x, occ x w ≤ 1) :
    ∑ x, occ x w * f x = ∑ x ∈ w.labels, f x := by
  rw [← Finset.sum_subset (subset_univ w.labels) (fun x _ hx => by
      have : occ x w = 0 := by have := (mem_labels_iff x w).not.mp hx; omega
      simp [this])]
  refine sum_congr rfl fun x hx => ?_
  have h1 := (mem_labels_iff x w).mp hx
  have h2 := h x
  have : occ x w = 1 := by omega
  simp [this]

theorem rtg_mono {α : Type*} {r p : α → α → Prop} (h : ∀ a b, r a b → p a b) {a b : α}
    (hab : Relation.ReflTransGen r a b) : Relation.ReflTransGen p a b := by
  induction hab with
  | refl => exact .refl
  | tail _ hbc ih => exact ih.tail (h _ _ hbc)

theorem reach_labels : ∀ w : BTree W, IsBW A w → ∀ x ∈ w.labels,
    Relation.ReflTransGen (fun a b => A a b ∧ b ∈ w.labels) w.root x
  | .leaf v, _, x, hx => by
    simp only [BTree.labels, mem_singleton] at hx
    subst hx
    exact Relation.ReflTransGen.refl
  | .graft t w, hw, x, hx => by
    simp only [IsBW] at hw
    obtain ⟨ha, ht, hw'⟩ := hw
    simp only [BTree.labels, mem_union] at hx
    have mono : ∀ (s : BTree W) (a b : W),
        Relation.ReflTransGen (fun a b => A a b ∧ b ∈ s.labels) a b →
        s.labels ⊆ t.labels ∪ w.labels →
        Relation.ReflTransGen (fun a b => A a b ∧ b ∈ t.labels ∪ w.labels) a b :=
      fun s a b h hs => rtg_mono (fun a b hab => ⟨hab.1, hs hab.2⟩) h
    simp only [BTree.root, BTree.labels]
    rcases hx with hx | hx
    · refine Relation.ReflTransGen.head ⟨ha, ?_⟩
        (mono t _ _ (reach_labels t ht x hx) subset_union_left)
      exact mem_union_left _ (BTree.root_mem_labels t)
    · exact mono w _ _ (reach_labels w hw' x hx) subset_union_right

/-- Hang `s` below every node labelled `x`. -/
def graftAt (x : W) (s : BTree W) : BTree W → BTree W
  | .leaf v => if v = x then .graft s (.leaf v) else .leaf v
  | .graft t w => .graft (graftAt x s t) (graftAt x s w)

theorem root_graftAt (x : W) (s : BTree W) : ∀ w : BTree W, (graftAt x s w).root = w.root
  | .leaf v => by
    unfold graftAt
    split_ifs <;> rfl
  | .graft t w => by
    simp only [graftAt, BTree.root]
    exact root_graftAt x s w

theorem isBW_graftAt (x : W) (s : BTree W) (hs : IsBW A s) (hx : A x s.root) :
    ∀ w : BTree W, IsBW A w → IsBW A (graftAt x s w)
  | .leaf v, _ => by
    unfold graftAt
    split_ifs with h
    · subst h
      simp only [IsBW, BTree.root]
      exact ⟨hx, hs, trivial⟩
    · trivial
  | .graft t w, hw => by
    simp only [IsBW] at hw
    obtain ⟨ha, ht, hw'⟩ := hw
    simp only [graftAt, IsBW]
    refine ⟨?_, isBW_graftAt x s hs hx t ht, isBW_graftAt x s hs hx w hw'⟩
    rw [root_graftAt, root_graftAt]
    exact ha

theorem occ_graftAt (x : W) (s : BTree W) (y : W) : ∀ w : BTree W,
    occ y (graftAt x s w) = occ y w + occ x w * occ y s
  | .leaf v => by
    unfold graftAt
    split_ifs with h
    · subst h; simp [occ]; ring
    · simp [occ, h]
  | .graft t w => by
    simp only [graftAt, occ, occ_graftAt x s y t, occ_graftAt x s y w]
    ring

theorem extend_walk (H : Finset W) (w : BTree W) (hw : IsBW A w) (hocc : ∀ x, occ x w ≤ 1)
    (hH : w.labels ⊆ H) (k : W)
    (hk : Relation.ReflTransGen (fun u v => A u v ∧ v ∈ H) w.root k) :
    ∃ w' : BTree W, w'.root = w.root ∧ IsBW A w' ∧ (∀ x, occ x w' ≤ 1) ∧ w'.labels ⊆ H ∧
      w.labels ⊆ w'.labels ∧ k ∈ w'.labels := by
  induction hk with
  | refl => exact ⟨w, rfl, hw, hocc, hH, subset_refl _, BTree.root_mem_labels w⟩
  | @tail b k _ hbk ih =>
    obtain ⟨w1, hr1, hw1, hocc1, hH1, hsub1, hb1⟩ := ih
    by_cases hk1 : k ∈ w1.labels
    · exact ⟨w1, hr1, hw1, hocc1, hH1, hsub1, hk1⟩
    have hb1' := (mem_labels_iff b w1).mp hb1
    have hob : occ b w1 = 1 := by have := hocc1 b; omega
    have hok : occ k w1 = 0 := by have := (mem_labels_iff k w1).not.mp hk1; omega
    refine ⟨graftAt b (.leaf k) w1, ?_, ?_, ?_, ?_, ?_, ?_⟩
    · rw [root_graftAt, hr1]
    · exact isBW_graftAt b (.leaf k) trivial hbk.1 w1 hw1
    · intro y
      rw [occ_graftAt, hob, one_mul]
      by_cases hy : k = y
      · subst hy; simp [occ, hok]
      · have := hocc1 y; simp [occ, hy]; omega
    · intro y hy
      rw [mem_labels_iff, occ_graftAt, hob, one_mul] at hy
      by_cases hky : k = y
      · subst hky; exact hbk.2
      · simp only [occ, hky, if_false, add_zero] at hy
        exact hH1 ((mem_labels_iff y w1).mpr hy)
    · intro y hy
      have h1 := (mem_labels_iff y w1).mp (hsub1 hy)
      rw [mem_labels_iff, occ_graftAt]
      omega
    · rw [mem_labels_iff, occ_graftAt, hob]
      simp [occ]

theorem exists_walk_cover (H : Finset W) (r : W) (hr : r ∈ H) (R : Finset W)
    (hR : ∀ k ∈ R, Relation.ReflTransGen (fun u v => A u v ∧ v ∈ H) r k) :
    ∃ w : BTree W, w.root = r ∧ IsBW A w ∧ (∀ x, occ x w ≤ 1) ∧ w.labels ⊆ H ∧
      R ⊆ w.labels := by
  induction R using Finset.induction_on with
  | empty =>
    refine ⟨.leaf r, rfl, trivial, fun x => ?_, ?_, empty_subset _⟩
    · simp only [occ]; split_ifs <;> omega
    · simpa [BTree.labels] using hr
  | insert k R _ ih =>
    obtain ⟨w, hr', hw, hocc, hH, hRw⟩ := ih (fun k' hk' => hR k' (mem_insert_of_mem hk'))
    obtain ⟨w', hr'', hw', hocc', hH', hsub, hk⟩ :=
      extend_walk H w hw hocc hH k (hr' ▸ hR k (mem_insert_self k R))
    refine ⟨w', hr''.trans hr', hw', hocc', hH', ?_⟩
    rw [insert_subset_iff]
    exact ⟨hk, hRw.trans hsub⟩

end Aux

variable [Fintype W]

/-- `len(uv) = n φ'(v) + 1`; it depends on the head only. -/
def arcLen (φ : W → ℕ) (r : W) (K : Finset W) (v : W) : ℕ :=
  Fintype.card W * phi' φ r K v + 1

-- A walk covering K gives a feasible set, with n φ(D) ≤ length.
-- Stated before `[DecidableRel A]` enters, so it does not take that instance.
theorem feasible_of_walk (φ : W → ℕ) (r : W) (K : Finset W) (w : BTree W)
    (hr : w.root = r) (hw : IsBW A w) (hK : K ⊆ w.labels) :
    Feasible A r K (w.labels \ insert r K) ∧
      Fintype.card W * ∑ v ∈ w.labels \ insert r K, φ v ≤ blen (arcLen φ r K) w := by
  refine ⟨⟨?_, ?_, ?_⟩, ?_⟩
  · simp
  · rw [disjoint_left]
    intro k hk hk'
    simp only [mem_sdiff, mem_insert, not_or] at hk'
    exact hk'.2.2 hk
  · intro k hk
    have h := reach_labels w hw k (hK hk)
    rw [hr] at h
    refine rtg_mono (fun a b hab => ⟨hab.1, ?_⟩) h
    have hb := hab.2
    by_cases h1 : b = r
    · subst h1; exact mem_insert_self _ _
    by_cases h2 : b ∈ K
    · exact mem_insert_of_mem (mem_union_left _ h2)
    · refine mem_insert_of_mem (mem_union_right _ ?_)
      simp [hb, h1, h2]
  · set D := w.labels \ insert r K with hD
    have key := blen_add_root (arcLen φ r K) w
    have h1 := sum_labels_le_occ (arcLen φ r K) w
    have hsub : insert r D ⊆ w.labels := by
      rw [insert_subset_iff]
      exact ⟨hr ▸ BTree.root_mem_labels w, sdiff_subset⟩
    have h2 := sum_le_sum_of_subset_of_nonneg hsub (f := arcLen φ r K)
      (fun _ _ _ => Nat.zero_le _)
    have hrD : r ∉ D := by simp [hD]
    rw [sum_insert hrD] at h2
    have h3 : Fintype.card W * ∑ v ∈ D, φ v ≤ ∑ v ∈ D, arcLen φ r K v := by
      rw [mul_sum]
      refine sum_le_sum fun v hv => ?_
      have hv' : ¬ (v = r ∨ v ∈ K) := by
        simp only [hD, mem_sdiff, mem_insert] at hv
        exact hv.2
      simp [arcLen, phi', hv']
    rw [hr] at key
    omega

-- A feasible set gives a walk covering K of length ≤ n φ(D) + n − 1
theorem walk_of_feasible (φ : W → ℕ) (r : W) (K D : Finset W) (hD : Feasible A r K D) :
    ∃ w : BTree W, w.root = r ∧ IsBW A w ∧ K ⊆ w.labels ∧
      blen (arcLen φ r K) w ≤ Fintype.card W * ∑ v ∈ D, φ v + (Fintype.card W - 1) := by
  obtain ⟨_, _, hreach⟩ := hD
  obtain ⟨w, hr, hw, hocc, hH, hK⟩ :=
    exists_walk_cover (A := A) (insert r (K ∪ D)) r (mem_insert_self _ _) K hreach
  refine ⟨w, hr, hw, hK, ?_⟩
  have key := blen_add_root (arcLen φ r K) w
  rw [sum_occ_eq _ w hocc, hr] at key
  have hr1 : arcLen φ r K r = 1 := by simp [arcLen, phi']
  have hsplit : ∑ x ∈ w.labels, arcLen φ r K x =
      Fintype.card W * ∑ x ∈ w.labels, phi' φ r K x + w.labels.card := by
    simp [arcLen, sum_add_distrib, mul_sum]
  have hphi : ∑ x ∈ w.labels, phi' φ r K x ≤ ∑ v ∈ D, φ v := by
    calc ∑ x ∈ w.labels, phi' φ r K x
        = ∑ x ∈ w.labels.filter (fun x => ¬ (x = r ∨ x ∈ K)), φ x := by
          rw [sum_filter]
          refine sum_congr rfl fun x _ => ?_
          unfold phi'
          split_ifs <;> simp_all
      _ ≤ ∑ v ∈ D, φ v := by
          refine sum_le_sum_of_subset_of_nonneg (fun x hx => ?_) (fun _ _ _ => Nat.zero_le _)
          simp only [mem_filter, not_or] at hx
          have := hH hx.1
          simp only [mem_insert, mem_union] at this
          rcases this with h | h | h
          · exact absurd h hx.2.1
          · exact absurd h hx.2.2
          · exact h
  have hcard : w.labels.card ≤ Fintype.card W := card_le_univ _
  have hpos : 1 ≤ w.labels.card := card_pos.mpr ⟨_, BTree.root_mem_labels w⟩
  have := Nat.mul_le_mul_left (Fintype.card W) hphi
  omega

variable [DecidableRel A]

/-- `b_Y(v, L)` for arc lengths `c u + 1`. Any definition is allowed that satisfies
`bw_mem`, `bw_zero`, `bw_pos`; one possibility: -/
def bw (c : W → ℕ) (Y : Finset W) (L : ℕ) (v : W) : ℕ :=
  if v ∈ Y then 0 else if hL : L = 0 then 1 else
    ∑ u ∈ univ.filter (fun u => A v u ∧ u ∉ Y),
      ∑ L₁ ∈ range (L + 1),
        if h : c u + 1 + L₁ ≤ L then bw c Y L₁ u * bw c Y (L - (c u + 1) - L₁) v else 0
termination_by L
decreasing_by all_goals omega

theorem bw_mem (c : W → ℕ) (Y : Finset W) (L : ℕ) (v : W) (hv : v ∈ Y) :
    bw A c Y L v = 0 := by
  rw [bw, if_pos hv]

theorem bw_zero (c : W → ℕ) (Y : Finset W) (v : W) (hv : v ∉ Y) :
    bw A c Y 0 v = 1 := by
  rw [bw, if_neg hv, dif_pos rfl]

theorem bw_pos (c : W → ℕ) (Y : Finset W) (L : ℕ) (v : W) (hv : v ∉ Y) (hL : 1 ≤ L) :
    bw A c Y L v =
      ∑ u ∈ univ.filter (fun u => A v u ∧ u ∉ Y),
        ∑ L₁ ∈ range (L + 1 - (c u + 1)),
          bw A c Y L₁ u * bw A c Y (L - (c u + 1) - L₁) v := by
  rw [bw, if_neg hv, dif_neg (by omega)]
  refine sum_congr rfl fun u _ => ?_
  simp only [dite_eq_ite]
  rw [← sum_filter]
  congr 1
  ext L₁
  simp only [mem_filter, mem_range]
  omega

/-- `b(L)`. -/
def bIE (c : W → ℕ) (K : Finset W) (r : W) (L : ℕ) : ℤ :=
  ∑ Y ∈ K.powerset, (-1 : ℤ) ^ Y.card * (bw A c Y L r : ℤ)

/-- `L_max = n² φ_max + n − 1`. -/
def Lmax (φ : W → ℕ) : ℕ := Fintype.card W ^ 2 * univ.sup φ + Fintype.card W - 1

/-- The procedure of the proof of lem:cv-W. -/
def steinerAlg (φ : W → ℕ) (r : W) (K : Finset W) : ℕ∞ :=
  if K = ∅ then 0 else
    let c := fun v => Fintype.card W * phi' φ r K v
    let Ls := (range (Lmax φ + 1)).filter (fun L => bIE A c K r L ≠ 0)
    if h : Ls.Nonempty then ((Ls.min' h / Fintype.card W : ℕ) : ℕ∞) else ⊤

/-! ### The finite set of walks counted by `bw` (auxiliary) -/

section Walks

/-- `graft` on pairs. -/
def graftP (p : BTree W × BTree W) : BTree W := .graft p.1 p.2

/-- The walks counted by `bw A c Y L v`, by the same recursion. -/
def walks (c : W → ℕ) (Y : Finset W) (L : ℕ) (v : W) : Finset (BTree W) :=
  if v ∈ Y then ∅ else if hL : L = 0 then {.leaf v} else
    (univ.filter (fun u => A v u ∧ u ∉ Y)).biUnion fun u =>
      (range (L + 1)).biUnion fun L₁ =>
        if h : c u + 1 + L₁ ≤ L then
          (walks c Y L₁ u ×ˢ walks c Y (L - (c u + 1) - L₁) v).image graftP
        else ∅
termination_by L
decreasing_by all_goals omega

theorem mem_walks (c : W → ℕ) (Y : Finset W) : ∀ (w : BTree W) (L : ℕ) (v : W),
    w ∈ walks A c Y L v ↔
      w.root = v ∧ IsBW A w ∧ blen (fun u => c u + 1) w = L ∧ Disjoint w.labels Y
  | .leaf x, L, v => by
    rw [walks]
    simp only [BTree.root, IsBW, blen, BTree.labels, disjoint_singleton_left, true_and]
    by_cases hv : v ∈ Y
    · rw [if_pos hv]
      simp only [notMem_empty, false_iff, not_and]
      rintro rfl _ hx
      exact hx hv
    rw [if_neg hv]
    by_cases hL : L = 0
    · subst hL
      rw [dif_pos rfl]
      simp only [mem_singleton, BTree.leaf.injEq, true_and]
      constructor
      · rintro rfl; exact ⟨rfl, hv⟩
      · exact fun h => h.1
    · rw [dif_neg hL]
      simp only [mem_biUnion, mem_filter, mem_univ, true_and, mem_range]
      constructor
      · rintro ⟨u, _, L₁, _, h⟩
        split_ifs at h
        · simp [graftP] at h
        · simp at h
      · rintro ⟨_, h, _⟩
        exact absurd h.symm hL
  | .graft t w', L, v => by
    have iht := mem_walks c Y t
    have ihw := mem_walks c Y w'
    rw [walks]
    simp only [BTree.root, IsBW, blen, BTree.labels, disjoint_union_left]
    constructor
    · intro h
      split_ifs at h with hv hL
      · simp at h
      · simp at h
      · simp only [mem_biUnion, mem_filter, mem_univ, true_and, mem_range] at h
        obtain ⟨u, ⟨hvu, huY⟩, L₁, hL₁, hmem⟩ := h
        split_ifs at hmem with hle
        · simp only [mem_image, mem_product, graftP, Prod.exists, BTree.graft.injEq] at hmem
          obtain ⟨t₀, w₀, ⟨ht₀, hw₀⟩, rfl, rfl⟩ := hmem
          rw [iht] at ht₀
          rw [ihw] at hw₀
          obtain ⟨htr, htb, htl, htd⟩ := ht₀
          obtain ⟨hwr, hwb, hwl, hwd⟩ := hw₀
          refine ⟨hwr, ⟨?_, htb, hwb⟩, ?_, htd, hwd⟩
          · rw [hwr, htr]; exact hvu
          · rw [htr]; omega
        · simp at hmem
    · rintro ⟨hr, ⟨hA, htb, hwb⟩, hl, htd, hwd⟩
      have hv : v ∉ Y := by
        rw [← hr]
        exact disjoint_left.mp hwd (BTree.root_mem_labels w')
      have htY : t.root ∉ Y := disjoint_left.mp htd (BTree.root_mem_labels t)
      rw [if_neg hv, dif_neg (by omega)]
      simp only [mem_biUnion, mem_filter, mem_univ, true_and, mem_range]
      refine ⟨t.root, ⟨hr ▸ hA, htY⟩, blen (fun u => c u + 1) t, by omega, ?_⟩
      rw [dif_pos (by omega)]
      simp only [mem_image, mem_product, graftP, Prod.exists, BTree.graft.injEq]
      refine ⟨t, w', ⟨?_, ?_⟩, rfl, rfl⟩
      · rw [iht]; exact ⟨rfl, htb, rfl, htd⟩
      · rw [ihw]; exact ⟨hr, hwb, by omega, hwd⟩

theorem card_walks (c : W → ℕ) (Y : Finset W) (L : ℕ) :
    ∀ v, (walks A c Y L v).card = bw A c Y L v := by
  induction L using Nat.strong_induction_on with
  | _ L ih =>
  intro v
  by_cases hv : v ∈ Y
  · rw [walks, bw_mem A c Y L v hv, if_pos hv]; rfl
  by_cases hL : L = 0
  · subst hL
    rw [walks, bw_zero A c Y v hv, if_neg hv, dif_pos rfl]; rfl
  rw [walks, if_neg hv, dif_neg hL, bw_pos A c Y L v hv (by omega)]
  rw [card_biUnion]
  · refine sum_congr rfl fun u _ => ?_
    rw [card_biUnion]
    · refine Eq.trans (sum_congr rfl (g := fun L₁ => if c u + 1 + L₁ ≤ L then
          bw A c Y L₁ u * bw A c Y (L - (c u + 1) - L₁) v else 0) fun L₁ _ => ?_) ?_
      · split_ifs with h
        · rw [card_image_of_injective _ (fun p q hpq => by
              simp only [graftP, BTree.graft.injEq] at hpq
              exact Prod.ext hpq.1 hpq.2), card_product, ih L₁ (by omega), ih _ (by omega)]
        · rfl
      · rw [← sum_filter]
        congr 1
        ext L₁
        simp only [mem_filter, mem_range]
        omega
    · intro L₁ _ L₂ _ hne
      simp only [Function.onFun]
      rw [disjoint_left]
      intro x hx₁ hx₂
      split_ifs at hx₁ hx₂
      · simp only [mem_image, mem_product, graftP, Prod.exists] at hx₁ hx₂
        obtain ⟨t₁, w₁, ⟨ht₁, -⟩, rfl⟩ := hx₁
        obtain ⟨t₂, w₂, ⟨ht₂, -⟩, he⟩ := hx₂
        simp only [BTree.graft.injEq] at he
        obtain ⟨rfl, rfl⟩ := he
        exact hne (((mem_walks A c Y _ _ _).mp ht₁).2.2.1.symm.trans
          ((mem_walks A c Y _ _ _).mp ht₂).2.2.1)
      all_goals simp_all
  · intro u₁ _ u₂ _ hne
    simp only [Function.onFun]
    rw [disjoint_left]
    intro x hx₁ hx₂
    simp only [mem_biUnion, mem_range] at hx₁ hx₂
    obtain ⟨L₁, -, hx₁⟩ := hx₁
    obtain ⟨L₂, -, hx₂⟩ := hx₂
    split_ifs at hx₁ hx₂
    · simp only [mem_image, mem_product, graftP, Prod.exists] at hx₁ hx₂
      obtain ⟨t₁, w₁, ⟨ht₁, -⟩, rfl⟩ := hx₁
      obtain ⟨t₂, w₂, ⟨ht₂, -⟩, he⟩ := hx₂
      simp only [BTree.graft.injEq] at he
      obtain ⟨rfl, rfl⟩ := he
      exact hne (((mem_walks A c Y _ _ _).mp ht₁).1.symm.trans
        ((mem_walks A c Y _ _ _).mp ht₂).1)
    all_goals simp_all

end Walks

-- b_Y(v, L) counts branching walks
theorem bw_count (c : W → ℕ) (Y : Finset W) (L : ℕ) (v : W) :
    {w : BTree W | w.root = v ∧ IsBW A w ∧ blen (fun u => c u + 1) w = L ∧
        Disjoint w.labels Y}.Finite ∧
    {w : BTree W | w.root = v ∧ IsBW A w ∧ blen (fun u => c u + 1) w = L ∧
        Disjoint w.labels Y}.ncard = bw A c Y L v := by
  have hset : {w : BTree W | w.root = v ∧ IsBW A w ∧ blen (fun u => c u + 1) w = L ∧
      Disjoint w.labels Y} = ↑(walks A c Y L v) := by
    ext w
    simp only [Set.mem_ofPred_eq, mem_coe]
    exact (mem_walks A c Y w L v).symm
  rw [hset]
  exact ⟨finite_toSet _, by rw [Set.ncard_coe_finset, card_walks]⟩

-- Inclusion–exclusion
theorem bIE_count (c : W → ℕ) (K : Finset W) (r : W) (L : ℕ) :
    bIE A c K r L =
      ({w : BTree W | w.root = r ∧ IsBW A w ∧ blen (fun u => c u + 1) w = L ∧
          K ⊆ w.labels}.ncard : ℤ) := by
  set W0 := walks A c ∅ L r with hW0
  have hY : ∀ Y : Finset W, walks A c Y L r = W0.filter (fun w => Disjoint w.labels Y) := by
    intro Y
    ext w
    simp only [hW0, mem_filter, mem_walks, disjoint_empty_right, and_true, and_assoc]
  have hset : {w : BTree W | w.root = r ∧ IsBW A w ∧ blen (fun u => c u + 1) w = L ∧
      K ⊆ w.labels} = ↑(W0.filter (fun w => K ⊆ w.labels)) := by
    ext w
    simp only [Set.mem_ofPred_eq, mem_coe, hW0, mem_filter, mem_walks, disjoint_empty_right,
      and_true, and_assoc]
  rw [hset, Set.ncard_coe_finset, bIE]
  simp_rw [← card_walks, hY, card_filter, Nat.cast_sum, mul_sum]
  rw [sum_comm]
  refine sum_congr rfl fun w _ => ?_
  have hfilt : K.powerset.filter (fun Y => Disjoint w.labels Y) = (K \ w.labels).powerset := by
    ext Y
    simp only [mem_filter, mem_powerset, subset_sdiff, disjoint_comm]
  calc ∑ Y ∈ K.powerset, (-1 : ℤ) ^ Y.card * ((if Disjoint w.labels Y then 1 else 0 : ℕ) : ℤ)
      = ∑ Y ∈ K.powerset.filter (fun Y => Disjoint w.labels Y), (-1 : ℤ) ^ Y.card := by
        rw [sum_filter]
        refine sum_congr rfl fun Y _ => ?_
        split_ifs <;> simp
    _ = ((if K ⊆ w.labels then 1 else 0 : ℕ) : ℤ) := by
        rw [hfilt, sum_powerset_neg_one_pow_card]
        by_cases h : K ⊆ w.labels <;> simp [h, sdiff_eq_empty_iff_subset]

/-- `bIE … L ≠ 0` iff some walk of length `L` covers `K` (auxiliary). -/
theorem bIE_ne_zero_iff (φ : W → ℕ) (r : W) (K : Finset W) (L : ℕ) :
    bIE A (fun v => Fintype.card W * phi' φ r K v) K r L ≠ 0 ↔
      ∃ w : BTree W, w.root = r ∧ IsBW A w ∧ blen (arcLen φ r K) w = L ∧ K ⊆ w.labels := by
  have hfin : {w : BTree W | w.root = r ∧ IsBW A w ∧
      blen (fun u => Fintype.card W * phi' φ r K u + 1) w = L ∧ K ⊆ w.labels}.Finite := by
    refine (bw_count A (fun v => Fintype.card W * phi' φ r K v) ∅ L r).1.subset fun w hw => ?_
    exact ⟨hw.1, hw.2.1, hw.2.2.1, disjoint_empty_right _⟩
  rw [bIE_count, Nat.cast_ne_zero, ← Nat.pos_iff_ne_zero, Set.ncard_pos hfin]
  rfl

/-- Every feasible set gives an accepted length `≤ Lmax` (auxiliary). -/
theorem accepted_of_feasible (φ : W → ℕ) (r : W) (K D : Finset W) (hD : Feasible A r K D) :
    ∃ L, L ≤ Lmax φ ∧ bIE A (fun v => Fintype.card W * phi' φ r K v) K r L ≠ 0 ∧
      L ≤ Fintype.card W * ∑ v ∈ D, φ v + (Fintype.card W - 1) := by
  obtain ⟨w, hr, hw, hKw, hle⟩ := walk_of_feasible A φ r K D hD
  refine ⟨blen (arcLen φ r K) w, ?_, (bIE_ne_zero_iff A φ r K _).mpr ⟨w, hr, hw, rfl, hKw⟩, hle⟩
  have hsum : ∑ v ∈ D, φ v ≤ Fintype.card W * univ.sup φ := by
    calc ∑ v ∈ D, φ v ≤ D.card • univ.sup φ :=
          sum_le_card_nsmul _ _ _ fun v _ => le_sup (mem_univ v)
      _ ≤ Fintype.card W * univ.sup φ := by
          rw [smul_eq_mul]; exact Nat.mul_le_mul_right _ (card_le_univ D)
  have h2 := Nat.mul_le_mul_left (Fintype.card W) hsum
  have hn1 : 1 ≤ Fintype.card W := Fintype.card_pos_iff.mpr ⟨r⟩
  calc blen (arcLen φ r K) w ≤ Fintype.card W * ∑ v ∈ D, φ v + (Fintype.card W - 1) := hle
    _ ≤ Fintype.card W * (Fintype.card W * univ.sup φ) + (Fintype.card W - 1) :=
        Nat.add_le_add_right h2 _
    _ = Lmax φ := by rw [Lmax, Nat.add_sub_assoc hn1, pow_two, mul_assoc]

-- lem:cv-W, correctness
theorem steinerAlg_eq (φ : W → ℕ) (r : W) (K : Finset W) :
    steinerAlg A φ r K = optDir A φ r K := by
  have hn : 0 < Fintype.card W := Fintype.card_pos_iff.mpr ⟨r⟩
  rw [steinerAlg]
  by_cases hK : K = ∅
  · rw [if_pos hK]
    subst hK
    symm
    refine le_antisymm (sInf_le ⟨∅, ⟨notMem_empty r, disjoint_empty_left _,
      fun k hk => absurd hk (notMem_empty k)⟩, by simp⟩) zero_le
  rw [if_neg hK]
  set Ls := (range (Lmax φ + 1)).filter
    (fun L => bIE A (fun v => Fintype.card W * phi' φ r K v) K r L ≠ 0) with hLs
  show (if h : Ls.Nonempty then ((Ls.min' h / Fintype.card W : ℕ) : ℕ∞) else ⊤) = optDir A φ r K
  have hmemLs : ∀ D, Feasible A r K D → ∃ L ∈ Ls,
      L ≤ Fintype.card W * ∑ v ∈ D, φ v + (Fintype.card W - 1) := by
    intro D hD
    obtain ⟨L, hL1, hL2, hL3⟩ := accepted_of_feasible A φ r K D hD
    refine ⟨L, ?_, hL3⟩
    rw [hLs, mem_filter, mem_range]
    exact ⟨by omega, hL2⟩
  by_cases hne : Ls.Nonempty
  · rw [dif_pos hne]
    have hmin : Ls.min' hne ∈ Ls := min'_mem Ls hne
    obtain ⟨-, hbie⟩ := mem_filter.mp hmin
    rw [bIE_ne_zero_iff] at hbie
    obtain ⟨w, hr, hw, hlw, hKw⟩ := hbie
    unfold optDir
    obtain ⟨hD, hle⟩ := feasible_of_walk A φ r K w hr hw hKw
    apply le_antisymm
    · refine le_sInf ?_
      rintro _ ⟨D, hD', rfl⟩
      obtain ⟨L, hL, hLD⟩ := hmemLs D hD'
      have h1 := min'_le Ls L hL
      rw [Nat.cast_le]
      apply Nat.le_of_lt_succ
      rw [Nat.div_lt_iff_lt_mul hn]
      have h2 : Fintype.card W * ∑ v ∈ D, φ v + (Fintype.card W - 1) <
          (∑ v ∈ D, φ v).succ * Fintype.card W := by
        rw [Nat.succ_mul, mul_comm]; omega
      omega
    · have h1 : sInf ((fun D : Finset W => ((∑ v ∈ D, φ v : ℕ) : ℕ∞)) '' {D | Feasible A r K D})
          ≤ ((∑ v ∈ w.labels \ insert r K, φ v : ℕ) : ℕ∞) := sInf_le ⟨_, hD, rfl⟩
      refine h1.trans ?_
      rw [Nat.cast_le, Nat.le_div_iff_mul_le hn, mul_comm]
      rw [hlw] at hle
      exact hle
  · rw [dif_neg hne]
    symm
    rw [optDir, sInf_eq_top]
    rintro _ ⟨D, hD, rfl⟩
    obtain ⟨L, hL, -⟩ := hmemLs D hD
    exact absurd (⟨L, hL⟩ : Ls.Nonempty) hne

end MaxLeafFormal.SteinerDir


==> anc/formal/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "56a005855ea17e0b0958f73ec801ae140b0a1679",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dfa4f38190d07c37e315953e08b90fe2d95b3c24",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d6b4c7be5be75ec4917c873ac50c756dc1436372",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a41f0e9a4dea23188ea9cc1c41ac9f8bbafe0b93",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "df72b022e558978a1c50264cfc4d7fec86fa8e04",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4a174c490d8707121c4a9290800489f105d85e07",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dce0ad79c486cb1fb504af04f953c3466b0c6db8",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "66e469188fe07963e5cf666c7d4433f45b8131c5",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "c24fe6078c630e89b489bffe59b3e20ac30d12c8",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.35.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "MaxLeafFormal",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/formal/lakefile.toml <==
name = "MaxLeafFormal"
defaultTargets = ["MaxLeafFormal"]

[leanOptions]
pp.unicode.fun = true
autoImplicit = false

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.35.0"

[[lean_lib]]
name = "MaxLeafFormal"


==> anc/formal/lean-toolchain <==
leanprover/lean4:v4.35.0


==> anc/formal/scripts/AxiomsAntinorm3.lean <==
import MaxLeafFormal

/-! `#print axioms` for the main declarations of `Antinorm3`. -/

#print axioms MaxLeafFormal.Antinorm3.tree_bound_of_certificate
#print axioms MaxLeafFormal.Antinorm3.treeW_eq_fin
#print axioms MaxLeafFormal.Antinorm3.triple_split
#print axioms MaxLeafFormal.Antinorm3.merge_Kcum_left
#print axioms MaxLeafFormal.Antinorm3.merge_Kcum_right
#print axioms MaxLeafFormal.Antinorm3.fin_nonneg_of_Kcum
#print axioms MaxLeafFormal.Antinorm3.PZ_add_Kcum
#print axioms MaxLeafFormal.Antinorm3.smul_PZ_mono
#print axioms MaxLeafFormal.Antinorm3.merge_mem_smul_PZ
#print axioms MaxLeafFormal.Antinorm3.init_all
#print axioms MaxLeafFormal.Antinorm3.tree_bound_of_checks
#print axioms MaxLeafFormal.RSThetaCert.cert0_pairs
#print axioms MaxLeafFormal.RSThetaCert.cert1_pairs
#print axioms MaxLeafFormal.rstheta_tree_bound_0
#print axioms MaxLeafFormal.rstheta_tree_bound_1


==> anc/formal/scripts/AxiomsAntinorm8.lean <==
import MaxLeafFormal

/-! `#print axioms` for the main declarations of `Antinorm8`. -/

#print axioms MaxLeafFormal.Antinorm8.certificate_conditions
#print axioms MaxLeafFormal.Antinorm8.certificate_conditions_of
#print axioms MaxLeafFormal.Antinorm8.message_mem
#print axioms MaxLeafFormal.Antinorm8.init_mem
#print axioms MaxLeafFormal.Antinorm8.chain
#print axioms MaxLeafFormal.Antinorm8.mergeAll_mem
#print axioms MaxLeafFormal.Antinorm8.merge_hull
#print axioms MaxLeafFormal.Antinorm8.merge_Kpos_left
#print axioms MaxLeafFormal.Antinorm8.merge_Kpos_right
#print axioms MaxLeafFormal.Antinorm8.fin_nonneg_of_Kpos
#print axioms MaxLeafFormal.Antinorm8.layer_cake
#print axioms MaxLeafFormal.Antinorm8.cZ_le_fin


==> anc/formal/scripts/AxiomsBudget.lean <==
import MaxLeafFormal.Budget
import MaxLeafFormal.RSCTrials

open MaxLeafFormal.Budget MaxLeafFormal.RSCTrials

#print axioms measurable_twoPowNeg
#print axioms twoPowNeg_mem_Icc
#print axioms cap_condition_iff
#print axioms integral_twoPowNeg_pos
#print axioms threshold_prob
#print axioms threshold_prob_upper
#print axioms budgeted_sound
#print axioms budget_fail_le
#print axioms budgeted_success
#print axioms budgeted_success_of_admissible
#print axioms params_admissible
#print axioms first_accepted
#print axioms isCDS_univ
#print axioms cds_budgeted
#print axioms cds_budgeted_maxLeaf
#print axioms sum_closureProb
#print axioms isProbabilityMeasure_rscTrialMeasure
#print axioms integral_rscTrialMeasure
#print axioms Wcl_eq_sum
#print axioms rsc_trials_W
#print axioms rsc_trials_T3
#print axioms rsc_trials_T2
#print axioms rsc_success_of_bound
#print axioms measurableSet_bAccepts
#print axioms threshold_prob_aux
#print axioms twoPowNeg_le_pointwise
#print axioms inner_eq
#print axioms twoPowNeg_xi_eq
#print axioms inclProb_mem
#print axioms closureProb_nonneg
#print axioms closureProb_sum_eq
#print axioms trialProb_nonneg
#print axioms trialProb_sum
#print axioms rscOmega_nonneg
#print axioms two_rpow_neg_rscOmega
#print axioms leEvent_natCast_eq
#print axioms firstAccepted_of_none
#print axioms cand_path3
#print axioms closureProb_path3
#print axioms budgeted_success_inhabited


==> anc/formal/scripts/AxiomsCCGibbs.lean <==
import MaxLeafFormal.CCGibbs

/-! `#print axioms` and the printed statements for `lem:cc-gibbs` and `lem:cc-path`. Each declaration must depend only on `propext`,
`Classical.choice` and `Quot.sound`. -/

open MaxLeafFormal.CCGibbs

-- Statements
#print MaxLeafFormal.CCGibbs.eIn
#print MaxLeafFormal.CCGibbs.Zpart
#print MaxLeafFormal.CCGibbs.Mz
#check @MaxLeafFormal.CCGibbs.Zpart_iso
#check @MaxLeafFormal.CCGibbs.cc_gibbs
#check @MaxLeafFormal.CCGibbs.cc_path
#check @MaxLeafFormal.CCGibbs.spr_facts
#check @MaxLeafFormal.CCGibbs.spr_eigen
#check @MaxLeafFormal.CCGibbs.eIn_eq_induce
#check @MaxLeafFormal.CCGibbs.cc_path_min
#check @MaxLeafFormal.CCGibbs.Zpart_pathGraph_two

-- Linking: `cc_gibbs` uses the constant `MaxLeafFormal.CCRate.spr` of
-- `CCRate.cc_cert` and `CCRate.phi`.
#print MaxLeafFormal.CCRate.spr
#check (MaxLeafFormal.CCGibbs.cc_gibbs :
  ∀ {V : Type _} [Fintype V] [DecidableEq V] (F : SimpleGraph V), F.IsTree → ∀ ζ : ℝ, 0 < ζ →
    min 1 ζ * MaxLeafFormal.CCRate.spr ζ ^ (Fintype.card V - 1) ≤ MaxLeafFormal.CCGibbs.Zpart F ζ)
#check (MaxLeafFormal.CCRate.phi : ℝ → ℝ → ℝ → ℝ)

-- Axioms
#print axioms MaxLeafFormal.CCGibbs.Zpart_iso
#print axioms MaxLeafFormal.CCGibbs.cc_gibbs
#print axioms MaxLeafFormal.CCGibbs.cc_path
#print axioms MaxLeafFormal.CCGibbs.spr_facts
#print axioms MaxLeafFormal.CCGibbs.spr_eigen
#print axioms MaxLeafFormal.CCGibbs.eIn_eq_induce
#print axioms MaxLeafFormal.CCGibbs.cc_path_min
#print axioms MaxLeafFormal.CCGibbs.Zpart_pathGraph_two


==> anc/formal/scripts/AxiomsCCT.lean <==
import MaxLeafFormal.CCT
open MaxLeafFormal.CCT
#print axioms W_ge_Z
#print axioms gibbs_rescale
#print axioms cc_T_a_of_gibbs
#print axioms cc_T_a
#print axioms cc_T_a_of_hasCCBound


==> anc/formal/scripts/AxiomsCDS.lean <==
import MaxLeafFormal.CDS
open MaxLeafFormal.CDS
#print axioms maxLeaf_eq
#print axioms maxLeaf_small
#print axioms spanningTree_of_CDS
#print axioms tree_inequality
#print axioms pointwise
#print axioms mean_terminals
#print axioms tree_reduction
#print axioms moment_bound_of_tree_bound
#print axioms rstheta_moment_bound_0
#print axioms rstheta_moment_bound_1


==> anc/formal/scripts/AxiomsDSTGraph.lean <==
import MaxLeafFormal.DSTGraph

/-! Axioms of the 13 fixed theorems and the 17 example theorems. -/

#print axioms MaxLeafFormal.DSTGraph.fa_dst_point
#print axioms MaxLeafFormal.DSTGraph.fa_dst_W
#print axioms MaxLeafFormal.DSTGraph.fa_dst_point_eq
#print axioms MaxLeafFormal.DSTGraph.WS_eq_MLS_W
#print axioms MaxLeafFormal.DSTGraph.exists_outArb
#print axioms MaxLeafFormal.DSTGraph.noSteinerLeaf_of_minimal
#print axioms MaxLeafFormal.DSTGraph.exists_rtree
#print axioms MaxLeafFormal.DSTGraph.fa_dst_WS_cert
#print axioms MaxLeafFormal.DSTGraph.fa_dst_WS_minimum
#print axioms MaxLeafFormal.DSTGraph.steiner_of_rooted
#print axioms MaxLeafFormal.DSTGraph.reachPart_rooted
#print axioms MaxLeafFormal.DSTGraph.rooted_minimal_of_minimal_steiner
#print axioms MaxLeafFormal.DSTGraph.minimum_steiner_rooted_minimal

#print axioms MaxLeafFormal.DSTGraph.Examples.ex1_g
#print axioms MaxLeafFormal.DSTGraph.Examples.ex1_psi
#print axioms MaxLeafFormal.DSTGraph.Examples.ex1_hGA
#print axioms MaxLeafFormal.DSTGraph.Examples.ex1_minimum
#print axioms MaxLeafFormal.DSTGraph.Examples.ex1_hyps
#print axioms MaxLeafFormal.DSTGraph.Examples.ex1_WS
#print axioms MaxLeafFormal.DSTGraph.Examples.ex1_WS_cert
#print axioms MaxLeafFormal.DSTGraph.Examples.ex1_WS_minimum
#print axioms MaxLeafFormal.DSTGraph.Examples.ex2_g
#print axioms MaxLeafFormal.DSTGraph.Examples.ex2_leaf
#print axioms MaxLeafFormal.DSTGraph.Examples.ex3_g
#print axioms MaxLeafFormal.DSTGraph.Examples.ex3_psi
#print axioms MaxLeafFormal.DSTGraph.Examples.ex4_strict
#print axioms MaxLeafFormal.DSTGraph.Examples.ex5_g
#print axioms MaxLeafFormal.DSTGraph.Examples.ex6_g
#print axioms MaxLeafFormal.DSTGraph.Examples.ex7_reachPart
#print axioms MaxLeafFormal.DSTGraph.Examples.ex_noLeaf


==> anc/formal/scripts/AxiomsItem8.lean <==
import MaxLeafFormal

/-! `#print axioms` for the main declarations of the certificate checks. -/

-- Directed Steiner Tree certificates
#print axioms MaxLeafFormal.DSTCert.dst_certs_exact
#print axioms MaxLeafFormal.DSTCert.checkCert_sound
-- Deterministic rate certificate
#print axioms MaxLeafFormal.DetRate.det_cert
-- Directed Steiner Tree tree bound
#print axioms MaxLeafFormal.DSTCert.dst_tree_bound
-- Directed Steiner Tree recursion
#print axioms MaxLeafFormal.DSTCert.dst_rec
#print axioms MaxLeafFormal.DSTCert.dst_tree_bound_WA
#print axioms MaxLeafFormal.DSTCert.mem_positions_iff
-- Rational enclosures
#print axioms MaxLeafFormal.Enclose.lnQ_sound
#print axioms MaxLeafFormal.Enclose.log2Q_sound
#print axioms MaxLeafFormal.Enclose.expQ_sound
#print axioms MaxLeafFormal.Enclose.pow2Q_sound
#print axioms MaxLeafFormal.Enclose.sqrtQ_sound
#print axioms MaxLeafFormal.Enclose.QI.mul_sound
#print axioms MaxLeafFormal.Enclose.QI.div_sound
#print axioms MaxLeafFormal.Enclose.lnI_sound
#print axioms MaxLeafFormal.Enclose.log2I_sound
#print axioms MaxLeafFormal.Enclose.sqrtI_sound
#print axioms MaxLeafFormal.Enclose.expI_sound
#print axioms MaxLeafFormal.Enclose.H2Q_sound
-- Directed Steiner Tree rates
#print axioms MaxLeafFormal.DSTCert.dst_rates
-- RS-θ rates
#print axioms MaxLeafFormal.RSThetaRate.rst_rates
#print axioms MaxLeafFormal.RSThetaRate.rst_rates_detail
-- RSX constants
#print axioms MaxLeafFormal.RSXConst.rsx_C1
#print axioms MaxLeafFormal.RSXConst.rsx_C2
#print axioms MaxLeafFormal.RSXConst.rsx_C3
#print axioms MaxLeafFormal.RSXConst.psik_one
#print axioms MaxLeafFormal.RSXConst.psik_two
-- Paired Domination rate
#print axioms MaxLeafFormal.PDRate.pd_rate
#print axioms MaxLeafFormal.PDRate.pd_constants
-- Uniform lobsters
#print axioms MaxLeafFormal.Lobster.u_eq
#print axioms MaxLeafFormal.Lobster.M_mulVec
#print axioms MaxLeafFormal.Lobster.lobster_lower
#print axioms MaxLeafFormal.Lobster.lobster_upper
-- Graph Motif rate
#print axioms MaxLeafFormal.CCRate.cc_cert
#print axioms MaxLeafFormal.CCRate.cc_c3
#print axioms MaxLeafFormal.CCRate.spr_root
-- RS closed-form rate
#print axioms MaxLeafFormal.RSRate.rsF_one
#print axioms MaxLeafFormal.RSRate.rsF_eq_Fstar
#print axioms MaxLeafFormal.RSRate.rs_rate_c
#print axioms MaxLeafFormal.RSRate.rs_constants
#print axioms MaxLeafFormal.RSRate.cellOK_sound
#print axioms MaxLeafFormal.RSRate.checkCover_sound
-- Rate assemblies
#print axioms MaxLeafFormal.RateAssembly.rs_moments
#print axioms MaxLeafFormal.RateAssembly.rst_rate
#print axioms MaxLeafFormal.RateAssembly.rs_star
#print axioms MaxLeafFormal.RateAssembly.star_of_cert


==> anc/formal/scripts/AxiomsLobsterGraph.lean <==
import MaxLeafFormal.LobsterGraph
#print axioms MaxLeafFormal.LobsterGraph.tree_reduction_eq
#print axioms MaxLeafFormal.LobsterGraph.mu_mul_pow_le_W
#print axioms MaxLeafFormal.LobsterGraph.pow_le_choose_mul
#print axioms MaxLeafFormal.LobsterGraph.card_Lam
#print axioms MaxLeafFormal.LobsterGraph.card_Sstar
#print axioms MaxLeafFormal.LobsterGraph.lobF_isTree
#print axioms MaxLeafFormal.LobsterGraph.lob_termCount_eq
#print axioms MaxLeafFormal.LobsterGraph.lobW_eq_treeW
#print axioms MaxLeafFormal.LobsterGraph.lob_treeW_eq
#print axioms MaxLeafFormal.LobsterGraph.lobW_eq_matrix
#print axioms MaxLeafFormal.LobsterGraph.lob_moments_upper
#print axioms MaxLeafFormal.LobsterGraph.lob_moments_lower
#print axioms MaxLeafFormal.LobsterGraph.rst_caterpillar_c
#print axioms MaxLeafFormal.LobsterGraph.termCount_congr
#print axioms MaxLeafFormal.LobsterGraph.rst_caterpillar_c_of_agree


==> anc/formal/scripts/AxiomsMLS.lean <==
import MaxLeafFormal.MLS
open MaxLeafFormal.MLS
#print axioms threshold_selection
#print axioms threshold_upper
#print axioms mls_sound
#print axioms mls_success
#print axioms mls_budget
#print axioms star_of_W
#print axioms mu_ge_of_mean
#print axioms mls_success_of_mean
#print axioms one_sample_size
#print axioms linear_savings_W


==> anc/formal/scripts/AxiomsPDGraph.lean <==
import MaxLeafFormal.PDGraph

#print axioms MaxLeafFormal.MLSNec.mu_mul_pow_le_W
#print axioms MaxLeafFormal.MLSNec.pow_le_choose_mul
#print axioms MaxLeafFormal.MLSNec.fw_gf_upper
#print axioms MaxLeafFormal.MLSNec.mls_necessary
#print axioms MaxLeafFormal.MLSNec.trialMeasure_card_null
#print axioms MaxLeafFormal.PDGraph.pdW_eq
#print axioms MaxLeafFormal.PDGraph.pairing_of_matching
#print axioms MaxLeafFormal.PDGraph.matching_of_pairing
#print axioms MaxLeafFormal.PDGraph.exists_anchor
#print axioms MaxLeafFormal.PDGraph.card_eq_sum_pairs
#print axioms MaxLeafFormal.PDGraph.pd_point
#print axioms MaxLeafFormal.PDGraph.pd_point_factor
#print axioms MaxLeafFormal.PDGraph.Ωpair_amgm
#print axioms MaxLeafFormal.PDGraph.noIsolated_of_pairedDom
#print axioms MaxLeafFormal.PDGraph.exists_pairedDom
#print axioms MaxLeafFormal.PDGraph.pd_rate_W
#print axioms MaxLeafFormal.PDGraph.pd_star
#print axioms MaxLeafFormal.PDGraph.pd_success
#print axioms MaxLeafFormal.PDGraph.dstarGraph_noIsolated
#print axioms MaxLeafFormal.PDGraph.Sstar_subset
#print axioms MaxLeafFormal.PDGraph.pd_tight_unique
#print axioms MaxLeafFormal.PDGraph.pd_tight_W
#print axioms MaxLeafFormal.PDGraph.hpd6_eq
#print axioms MaxLeafFormal.PDGraph.pd_tight_crit
#print axioms MaxLeafFormal.PDGraph.pd_tight_min
#print axioms MaxLeafFormal.PDGraph.pd_tight_argmin
#print axioms MaxLeafFormal.PDGraph.pd_tight_ratio
#print axioms MaxLeafFormal.PDGraph.pd_tight_W_le
#print axioms MaxLeafFormal.PDGraph.pd_tight_moments
#print axioms MaxLeafFormal.PDGraph.pd_tight_accepts
#print axioms MaxLeafFormal.PDGraph.pd_tight_prob
#print axioms MaxLeafFormal.PDGraph.fa_pd_tight
#print axioms MaxLeafFormal.PDGraph.Examples.ex1_rate_W
#print axioms MaxLeafFormal.PDGraph.Examples.ex2_point
#print axioms MaxLeafFormal.PDGraph.Examples.ex3_path
#print axioms MaxLeafFormal.PDGraph.Examples.ex4_tight_prob
#print axioms MaxLeafFormal.PDGraph.Examples.ex5_success
#print axioms MaxLeafFormal.PDGraph.Examples.ex6_boundary


==> anc/formal/scripts/AxiomsRSCCert.lean <==
import MaxLeafFormal

/-! `#print axioms` for the main declarations of `RSCCert` and `RSCParams`. -/

#print axioms MaxLeafFormal.RSCCert.rsc_cone_a
#print axioms MaxLeafFormal.RSCCert.rsc_cone_b
#print axioms MaxLeafFormal.RSCCert.rsc_cone_c
#print axioms MaxLeafFormal.RSCCert.certificate_conditions_of
#print axioms MaxLeafFormal.RSCCert.certificate_conditions
#print axioms MaxLeafFormal.RSCCert.C5_of_stages
#print axioms MaxLeafFormal.RSCCert.message_mem
#print axioms MaxLeafFormal.RSCCert.init_mem
#print axioms MaxLeafFormal.RSCCert.merge_Kpos_left
#print axioms MaxLeafFormal.RSCCert.merge_Kpos_right
#print axioms MaxLeafFormal.RSCCert.merge_hull
#print axioms MaxLeafFormal.RSCCert.merge_eq_antinorm8
#print axioms MaxLeafFormal.RSCParams.rsc_lightpairs
#print axioms MaxLeafFormal.RSCParams.rsc_C3
#print axioms MaxLeafFormal.RSCParams.rsc_rsccredits
#print axioms MaxLeafFormal.RSCParams.rsc_C6
#print axioms MaxLeafFormal.RSCParams.rsc_side
#print axioms MaxLeafFormal.RSCParams.rsc_tree_bound_of_data


==> anc/formal/scripts/AxiomsRSCCheck.lean <==
import MaxLeafFormal.RSCCheck

/-! `#print axioms` for every public theorem of `RSCCheck`: the checkers' soundness lemmas report only
`propext`, `Classical.choice` and `Quot.sound`. Needs no generated data. -/

#print axioms MaxLeafFormal.RSCCheck.val_nonneg
#print axioms MaxLeafFormal.RSCCheck.okPt_parts_aux
#print axioms MaxLeafFormal.RSCCheck.ehat_eq
#print axioms MaxLeafFormal.RSCCheck.val_mergeI
#print axioms MaxLeafFormal.RSCCheck.okPt_mergeI
#print axioms MaxLeafFormal.RSCCheck.val_initI
#print axioms MaxLeafFormal.RSCCheck.okPt_initI
#print axioms MaxLeafFormal.RSCCheck.val_initInfI
#print axioms MaxLeafFormal.RSCCheck.okPt_initInfI
#print axioms MaxLeafFormal.RSCCheck.kpos_of_peel
#print axioms MaxLeafFormal.RSCCheck.inK_sound
#print axioms MaxLeafFormal.RSCCheck.getPt_chunksAux_aux
#print axioms MaxLeafFormal.RSCCheck.getPt_chunks32
#print axioms MaxLeafFormal.RSCCheck.dom_aux_okdims
#print axioms MaxLeafFormal.RSCCheck.dom_aux_getD
#print axioms MaxLeafFormal.RSCCheck.dom_aux_coe
#print axioms MaxLeafFormal.RSCCheck.dom_aux_map_getD
#print axioms MaxLeafFormal.RSCCheck.dom_aux_spec
#print axioms MaxLeafFormal.RSCCheck.dom_aux_conv
#print axioms MaxLeafFormal.RSCCheck.dom_aux_val_mem
#print axioms MaxLeafFormal.RSCCheck.dom_aux_nonneg
#print axioms MaxLeafFormal.RSCCheck.dom_sound
#print axioms MaxLeafFormal.RSCCheck.checkBlock_sound
#print axioms MaxLeafFormal.RSCCheck.okPts_of_subset
#print axioms MaxLeafFormal.RSCCheck.okPt_pos
#print axioms MaxLeafFormal.RSCCheck.ltLex_lex
#print axioms MaxLeafFormal.RSCCheck.ltLex_vlist
#print axioms MaxLeafFormal.RSCCheck.chain_vlist
#print axioms MaxLeafFormal.RSCCheck.nodup_vlist
#print axioms MaxLeafFormal.RSCCheck.list8_of_length
#print axioms MaxLeafFormal.RSCCheck.vlist_eq_of_val
#print axioms MaxLeafFormal.RSCCheck.checkZ_okPts
#print axioms MaxLeafFormal.RSCCheck.checkZ_length
#print axioms MaxLeafFormal.RSCCheck.checkZ_nodup
#print axioms MaxLeafFormal.RSCCheck.checkZ_fin
#print axioms MaxLeafFormal.RSCCheck.fam_mem_finsetOf
#print axioms MaxLeafFormal.RSCCheck.fam_finsetOf_nonneg
#print axioms MaxLeafFormal.RSCCheck.fam_leaf_mem
#print axioms MaxLeafFormal.RSCCheck.fam_inf_mem
#print axioms MaxLeafFormal.RSCCheck.checkC2_sound
#print axioms MaxLeafFormal.RSCCheck.checkLeaves_sound
#print axioms MaxLeafFormal.RSCCheck.chainFact_of_stages
#print axioms MaxLeafFormal.RSCCheck.checkChain1_sound
#print axioms MaxLeafFormal.RSCCheck.cover_blocks
#print axioms MaxLeafFormal.RSCCheck.init00_mem
#print axioms MaxLeafFormal.RSCCheck.foldl_mem_PZ
#print axioms MaxLeafFormal.RSCCheck.foldl_merge_add_left
#print axioms MaxLeafFormal.RSCCheck.foldl_merge_smul_left
#print axioms MaxLeafFormal.RSCCheck.mem_lattice5
#print axioms MaxLeafFormal.RSCCheck.mem_lattice4
#print axioms MaxLeafFormal.RSCCheck.scS_spec
#print axioms MaxLeafFormal.RSCCheck.scG_spec
#print axioms MaxLeafFormal.RSCCheck.sc_uF_ratio
#print axioms MaxLeafFormal.RSCCheck.sc_wF_ratio
#print axioms MaxLeafFormal.RSCCheck.init_eq_vecN
#print axioms MaxLeafFormal.RSCCheck.vecN_smul
#print axioms MaxLeafFormal.RSCCheck.vecN_add
#print axioms MaxLeafFormal.RSCCheck.vecN_zero
#print axioms MaxLeafFormal.RSCCheck.sc_listSum
#print axioms MaxLeafFormal.RSCCheck.combWitness_sound
#print axioms MaxLeafFormal.RSCCheck.rsc5_list_sum_eq
#print axioms MaxLeafFormal.RSCCheck.rsc5_convex_sum
#print axioms MaxLeafFormal.RSCCheck.rsc5_foldl_sum
#print axioms MaxLeafFormal.RSCCheck.rsc5_foldl_conv
#print axioms MaxLeafFormal.RSCCheck.rsc5_smul_sum
#print axioms MaxLeafFormal.RSCCheck.rsc5_finset_nonneg
#print axioms MaxLeafFormal.RSCCheck.rsc5_chain
#print axioms MaxLeafFormal.RSCCheck.rsc5_shape5
#print axioms MaxLeafFormal.RSCCheck.rsc4_shape4
#print axioms MaxLeafFormal.RSCCheck.rsc5_point
#print axioms MaxLeafFormal.RSCCheck.rsc4_dat
#print axioms MaxLeafFormal.RSCCheck.rsc4_point
#print axioms MaxLeafFormal.RSCCheck.checkLattice5_sound
#print axioms MaxLeafFormal.RSCCheck.checkLattice4_sound
#print axioms MaxLeafFormal.RSCCheck.forall_mem_append'
#print axioms MaxLeafFormal.RSCCheck.forall_lt_of_forall_range
#print axioms MaxLeafFormal.RSCCheck.agg_getD_okPts
#print axioms MaxLeafFormal.RSCCheck.agg_stage_aux
#print axioms MaxLeafFormal.RSCCheck.c1_of_blocks
#print axioms MaxLeafFormal.RSCCheck.stage_of_blocks
#print axioms MaxLeafFormal.RSCCheck.stage_X_ok
#print axioms MaxLeafFormal.RSCCheck.stage_Yt_ok
#print axioms MaxLeafFormal.RSCCheck.chain1_table
#print axioms MaxLeafFormal.RSCCheck.chain_stages_table
#print axioms MaxLeafFormal.RSCCheck.leaf_table


==> anc/formal/scripts/AxiomsRSCCheckExtras.lean <==
import MaxLeafFormal.RSCCheckExtras

/-! `#print axioms` for the exact `c_Z` and the stages, without the data:
`IsStages` and every theorem of `RSCStages` and `RSCCheckExtras` that is not `private`, plus the two
checkers. Each must report only `propext`, `Classical.choice` and `Quot.sound` (or a subset). -/

#print axioms MaxLeafFormal.RSCCert.IsStages
#print axioms MaxLeafFormal.RSCCert.isStages_C5
#print axioms MaxLeafFormal.RSCCheck.checkCZ
#print axioms MaxLeafFormal.RSCCheck.checkStages
#print axioms MaxLeafFormal.RSCCheck.fin_val
#print axioms MaxLeafFormal.RSCCheck.nodup_val_of_sorted
#print axioms MaxLeafFormal.RSCCheck.card_finsetOf_of_sorted
#print axioms MaxLeafFormal.RSCCheck.checkCZ_sound
#print axioms MaxLeafFormal.RSCCheck.checkStages_sound
#print axioms MaxLeafFormal.RSCCheck.finsetOf_nil
#print axioms MaxLeafFormal.RSCCheck.finsetOf_initI
#print axioms MaxLeafFormal.RSCCheck.getD_map_finsetOf
#print axioms MaxLeafFormal.RSCCheck.isStages_of_facts
#print axioms MaxLeafFormal.RSCCheck.stages_one
#print axioms MaxLeafFormal.RSCCheck.stages_two


==> anc/formal/scripts/AxiomsRSCCompose.lean <==
import MaxLeafFormal.RSCCompose

/-! `#print axioms` for the main declarations of `RSCCompose`. -/

#print axioms MaxLeafFormal.RSCCompose.Wcl_eq
#print axioms MaxLeafFormal.RSCCompose.rsc_bound_trials
#print axioms MaxLeafFormal.RSCCompose.rsc_success_of_data
#print axioms MaxLeafFormal.RSCCompose.rsc_rho_lt
#print axioms MaxLeafFormal.RSCCompose.rsc_maxLeaf_of_data


==> anc/formal/scripts/AxiomsRSCFinal.lean <==
import MaxLeafFormal.RSCFinal

/-! `#print axioms` for the declarations of `RSCFinal` (needs the generated data). -/

#print axioms MaxLeafFormal.RSCFinal.rsc_tree_bound
#print axioms MaxLeafFormal.RSCFinal.rsc_cert
#print axioms MaxLeafFormal.RSCFinal.certZ_C1
#print axioms MaxLeafFormal.RSCFinal.certZ_C2
#print axioms MaxLeafFormal.RSCFinal.certZ_C4
#print axioms MaxLeafFormal.RSCFinal.certZ_C5
#print axioms MaxLeafFormal.RSCFinal.certZ_cZ
#print axioms MaxLeafFormal.RSCFinal.certZ_card
#print axioms MaxLeafFormal.RSCCheck.dom_sound
#print axioms MaxLeafFormal.RSCCheck.inK_sound
#print axioms MaxLeafFormal.RSCCheck.init00_mem
#print axioms MaxLeafFormal.RSCCheck.checkLattice5_sound
#print axioms MaxLeafFormal.RSCCheck.checkLattice4_sound
#print axioms MaxLeafFormal.RSCCheck.checkBlock_sound
#print axioms MaxLeafFormal.RSCData.Z_ok
#print axioms MaxLeafFormal.RSCData.C1_000.ok
#print axioms MaxLeafFormal.RSCData.C2.ok
#print axioms MaxLeafFormal.RSCData.Leaf.ok
#print axioms MaxLeafFormal.RSCData.Ch1_000.ok
#print axioms MaxLeafFormal.RSCData.St_1_2_000.ok
#print axioms MaxLeafFormal.RSCData.lat5_ok
#print axioms MaxLeafFormal.RSCData.lat4_ok
#print axioms MaxLeafFormal.RSCData.c1_fact
#print axioms MaxLeafFormal.RSCData.chainTable_ok
#print axioms MaxLeafFormal.RSCData.leafTable_ok


==> anc/formal/scripts/AxiomsRSCFinalExtras.lean <==
import MaxLeafFormal.RSCFinalExtras

/-! `#print axioms` for the exact `c_Z` and the stages, with the data (needs the generated files):
the five main declarations, `RSCData.Extras.facts_0` … `facts_4` and the six shards. Expected
`native_decide` auxiliary axioms: none for `rsc_stage_j`, `rsc_j_one`; its own for each shard;
`Z_ok`, `St_k_pts.pts_ok` and chain k's `St_k_i_r.ok` for `facts_k` (11, 49, 11, 11, 11);
`Z_ok` and `cZ_ok` for `certZ_cZ_eq`, `certZ_cZ_digits`; the 466 of `RSCFinal.rsc_cert` plus `sz_0` … `sz_4` (471) for
`rsc_cert_full`. -/

#print axioms MaxLeafFormal.RSCFinal.certZ_cZ_eq
#print axioms MaxLeafFormal.RSCFinal.certZ_cZ_digits
#print axioms MaxLeafFormal.RSCFinal.rsc_stage_j
#print axioms MaxLeafFormal.RSCFinal.rsc_j_one
#print axioms MaxLeafFormal.RSCFinal.rsc_cert_full
#print axioms MaxLeafFormal.RSCData.Extras.facts_0
#print axioms MaxLeafFormal.RSCData.Extras.facts_1
#print axioms MaxLeafFormal.RSCData.Extras.facts_2
#print axioms MaxLeafFormal.RSCData.Extras.facts_3
#print axioms MaxLeafFormal.RSCData.Extras.facts_4
#print axioms MaxLeafFormal.RSCData.Extras.cZ_ok
#print axioms MaxLeafFormal.RSCData.Extras.sz_0
#print axioms MaxLeafFormal.RSCData.Extras.sz_1
#print axioms MaxLeafFormal.RSCData.Extras.sz_2
#print axioms MaxLeafFormal.RSCData.Extras.sz_3
#print axioms MaxLeafFormal.RSCData.Extras.sz_4


==> anc/formal/scripts/AxiomsRSCHeadline.lean <==
import MaxLeafFormal.RSCHeadline

/-! Axioms of the RSC headline theorem (run with `lake env lean`). -/

#print axioms MaxLeafFormal.RSCHeadline.rsc_success

set_option pp.funBinderTypes true
#check @MaxLeafFormal.RSCHeadline.rsc_success


==> anc/formal/scripts/AxiomsRSCSteiner.lean <==
import MaxLeafFormal.RSCSteiner

/-! `#print axioms` for every theorem of `SteinerDir`, `SteinerCDS` and `RSCSteiner` named in the
correctness statements of `lem:cv-W`, `lem:cds-dir-steiner`, `cor:cds-steiner` and Algorithm RSC. -/

#print axioms MaxLeafFormal.SteinerDir.bw_mem
#print axioms MaxLeafFormal.SteinerDir.bw_zero
#print axioms MaxLeafFormal.SteinerDir.bw_pos
#print axioms MaxLeafFormal.SteinerDir.feasible_of_walk
#print axioms MaxLeafFormal.SteinerDir.walk_of_feasible
#print axioms MaxLeafFormal.SteinerDir.bw_count
#print axioms MaxLeafFormal.SteinerDir.bIE_count
#print axioms MaxLeafFormal.SteinerDir.steinerAlg_eq
#print axioms MaxLeafFormal.SteinerCDS.optSt_eq_optDir
#print axioms MaxLeafFormal.SteinerCDS.isState_Jb
#print axioms MaxLeafFormal.SteinerCDS.optSt_eq_inf_Jb
#print axioms MaxLeafFormal.SteinerCDS.stateAlg_eq
#print axioms MaxLeafFormal.SteinerCDS.JX_empty
#print axioms MaxLeafFormal.SteinerCDS.VD_JX
#print axioms MaxLeafFormal.SteinerCDS.isState_JX
#print axioms MaxLeafFormal.SteinerCDS.isSol_JX_iff
#print axioms MaxLeafFormal.SteinerCDS.aSt_iff_ext
#print axioms MaxLeafFormal.SteinerCDS.aSt_iff_extYes
#print axioms MaxLeafFormal.SteinerCDS.not_aSt_of_lt
#print axioms MaxLeafFormal.SteinerCDS.optSt_J0
#print axioms MaxLeafFormal.SteinerCDS.terminals_JX
#print axioms MaxLeafFormal.RSCSteiner.rscAcceptSt_eq
#print axioms MaxLeafFormal.RSCSteiner.rsc_success_of_data_st
#print axioms MaxLeafFormal.RSCSteiner.rsc_maxLeaf_of_data_st
#print axioms MaxLeafFormal.RSCSteiner.rscAcceptSt_witness
#print axioms MaxLeafFormal.RSCSteiner.rscAcceptSt_witness_min


==> anc/formal/scripts/AxiomsRSCTree.lean <==
import MaxLeafFormal

/-! `#print axioms` for the main declarations of `RSCRec`, `RSCTreeModel` and `RSCGraph`. -/

#print axioms MaxLeafFormal.RSCRec.credit_small
#print axioms MaxLeafFormal.RSCRec.message10_nonneg
#print axioms MaxLeafFormal.RSCRec.message10_root
#print axioms MaxLeafFormal.RSCRec.rsc_messages
#print axioms MaxLeafFormal.RSCTree.monotone_coupling
#print axioms MaxLeafFormal.RSCTree.Wtm_pos
#print axioms MaxLeafFormal.RSCTree.rsc_recursion
#print axioms MaxLeafFormal.RSCTree.rsc_recursion_fin
#print axioms MaxLeafFormal.RSCTree.rsc_odds
#print axioms MaxLeafFormal.RSCTree.odds1
#print axioms MaxLeafFormal.RSCTree.credit_tree
#print axioms MaxLeafFormal.RSCTree.jlemma_tree
#print axioms MaxLeafFormal.RSCTree.rsc_relaxed
#print axioms MaxLeafFormal.RSCTree.isChildOrder_toList
#print axioms MaxLeafFormal.RSCTree.size_toRTree
#print axioms MaxLeafFormal.RSCTree.nuSum_toRTree
#print axioms MaxLeafFormal.RSCTree.admissible_toRTree
#print axioms MaxLeafFormal.RSCTree.recursionG
#print axioms MaxLeafFormal.RSCGraph.rsc_mono
#print axioms MaxLeafFormal.RSCGraph.rsc_pointwise
#print axioms MaxLeafFormal.RSCGraph.rsc_leaf
#print axioms MaxLeafFormal.RSCGraph.rsc_model
#print axioms MaxLeafFormal.RSCGraph.ownerOK_of_rule
#print axioms MaxLeafFormal.RSCGraph.exists_ownerOK
#print axioms MaxLeafFormal.RSCGraph.exists_ownerRule
#print axioms MaxLeafFormal.RSCGraph.rsc_jensen
#print axioms MaxLeafFormal.RSCGraph.rsc_jensen_nonneg
#print axioms MaxLeafFormal.RSCGraph.EQ3
#print axioms MaxLeafFormal.RSCGraph.EQ2
#print axioms MaxLeafFormal.RSCGraph.EQex
#print axioms MaxLeafFormal.RSCGraph.rsc_jlemma_of
#print axioms MaxLeafFormal.RSCGraph.rsc_jlemma
#print axioms MaxLeafFormal.RSCGraph.rsc_credit
#print axioms MaxLeafFormal.RSCGraph.rsc_credit_ex
#print axioms MaxLeafFormal.RSCGraph.rsc_reduction_of
#print axioms MaxLeafFormal.RSCGraph.rsc_reduction
#print axioms MaxLeafFormal.RSCGraph.bound_of_tree_bound
#print axioms MaxLeafFormal.RSCGraph.rsc_bound_of_data
#print axioms MaxLeafFormal.RSCGraph.rsc_bound_of_data'


==> anc/formal/scripts/AxiomsRSRateAB.lean <==
import MaxLeafFormal

/-! `#print axioms` for the declarations of `RSRateAB` (`prop:rs-rate`(a), (b)), and an example
showing that the hypotheses can be met. Run with `lake env lean`; not imported by the library. -/

#print axioms MaxLeafFormal.RSRateAB.rsfσ
#print axioms MaxLeafFormal.RSRateAB.rsTau
#print axioms MaxLeafFormal.RSRateAB.rs_rate_a
#print axioms MaxLeafFormal.RSRateAB.rsfσ_min_eq
#print axioms MaxLeafFormal.RSRateAB.rs_rate_b
#print axioms MaxLeafFormal.RSRateAB.rsfσ_eq_fσ
#print axioms MaxLeafFormal.RSRateAB.rsTau_eq_τstar
#print axioms MaxLeafFormal.RSRateAB.rs_rate_b_argmin
#print axioms MaxLeafFormal.RSRateAB.rs_base_denom
#print axioms MaxLeafFormal.RSRateAB.rs_base

/-- Non-vacuity (check 7): `rs_rate_a` at `σ = 1/2`. -/
example :
    MaxLeafFormal.RSRate.rsF (1 / 2) < MaxLeafFormal.MLS.H2 (1 / 2) ∧
    MaxLeafFormal.MLS.H2 (1 / 2) ≤ 1 ∧
    MaxLeafFormal.RSRateAB.rsTau (1 / 2) ∈ Set.Ioo 0 (1 / 2) ∧
    (∀ τ ∈ Set.Icc 0 (1 / 2 : ℝ), MaxLeafFormal.RSRateAB.rsfσ (1 / 2) (MaxLeafFormal.RSRateAB.rsTau (1 / 2))
      ≤ MaxLeafFormal.RSRateAB.rsfσ (1 / 2) τ) ∧
    (∀ τ ∈ Set.Icc 0 (1 / 2 : ℝ), MaxLeafFormal.RSRateAB.rsfσ (1 / 2) τ
      = MaxLeafFormal.RSRateAB.rsfσ (1 / 2) (MaxLeafFormal.RSRateAB.rsTau (1 / 2)) →
      τ = MaxLeafFormal.RSRateAB.rsTau (1 / 2)) :=
  MaxLeafFormal.RSRateAB.rs_rate_a (σ := 1 / 2) ⟨by norm_num, by norm_num⟩


==> anc/formal/scripts/RSCReductionChecks.lean <==
import MaxLeafFormal.RSCGraph

/-! Representation checks and hypothesis consistency for the RSC reduction. -/

namespace MaxLeafFormal.RSCChecks
open MaxLeafFormal.Antinorm8 (RTree)
open MaxLeafFormal.RSCRec
open MaxLeafFormal.RSCTree
open MaxLeafFormal.RSCGraph

noncomputable section

/-- The parameters of `prop:rsc-cert` satisfy the standing assumptions and `eq:rsc-credits`,
so the hypotheses of `bound_of_tree_bound` are satisfiable. -/
example : (⟨RSCParams.p₂, RSCParams.p₃, RSCParams.y, RSCParams.ϖ₂, RSCParams.ϖ₃⟩ : Par).Standing ∧
    RSCCert.Credits RSCParams.p₃ RSCParams.y RSCParams.ϖ₂ RSCParams.ϖ₃ := by
  obtain ⟨⟨hp2, hp23, hp3⟩, hy, -, -, -⟩ := MaxLeafFormal.RSCParams.rsc_side
  obtain ⟨⟨hϖ₂, hϖ₂', hϖ₃, hϖ₃'⟩, hcr⟩ := MaxLeafFormal.RSCParams.rsc_rsccredits
  exact ⟨⟨hp2, hp23, hp3, hy, hϖ₂, hϖ₂', hϖ₃, hϖ₃'⟩, hcr⟩

/-- The RSC parameters as a `Par`. -/
def Prsc : Par := ⟨7/100, 77/1000, 31/100, 272657/250000, 288677/250000⟩

/-- The path `v w x` rooted at `v`, labels `(0,0,0)`, `w` excluded. -/
def tEx : RTree FLabel :=
  .node ((0, 0, 0), none) [.node ((0, 0, 0), some .excl) [.node ((0, 0, 0), none) []]]

/-- `lem:rsc-messages` (b) fails when a child is excluded (spec, worked examples). -/
example : ¬ (message10 Prsc tEx 1 + message10 Prsc tEx 2 + message10 Prsc tEx 3
    + message10 Prsc tEx 4 ≤ Prsc.p₂ / Prsc.y * message10 Prsc tEx 0) := by
  simp only [tEx, message10, mergeAll10, merge10, initF, init10, chiS10, chiCu10, chiCs10,
    chiOs10, chiOx10, chiOu10, lam, Prsc]
  norm_num

/-- One vertex: `W^tm = fin(Init(ν; c₂, c₃))` on `Unit`. -/
example (P : Par) (hp : 0 < P.p₂ ∧ P.p₂ ≤ P.p₃ ∧ P.p₃ < 1) (hy : 0 ≤ P.y)
    (hϖ : 1 ≤ P.ϖ₂ ∧ 1 ≤ P.ϖ₃) (ℓ : RSCCert.Label) :
    Wtm P (⊥ : SimpleGraph Unit) (fun _ => ℓ) = fin10 P (init10 P ℓ.1 ℓ.2.1 ℓ.2.2) := by
  have hF : (⊥ : SimpleGraph Unit).IsTree := SimpleGraph.IsTree.of_subsingleton
  have hord : MaxLeafFormal.RSCTree.IsChildOrder hF () (fun _ => []) := by
    intro v
    refine ⟨List.nodup_nil, fun w => ⟨fun h => by simp at h, fun h => ?_⟩⟩
    exact absurd (Subsingleton.elim w ()) ((MaxLeafFormal.Antinorm3.mem_children hF ()).1 h).1
  have key := (MaxLeafFormal.RSCTree.rsc_recursion_fin P hp hy hϖ hF () (fun _ => []) hord
    (fun _ => ℓ) (fun _ => none)).2 (fun _ => rfl)
  rw [← key, MaxLeafFormal.RSCTree.toRTree]
  simp [MaxLeafFormal.RSCRec.message10, MaxLeafFormal.RSCRec.mergeAll10, MaxLeafFormal.RSCRec.initF]

end
end MaxLeafFormal.RSCChecks


==> anc/formal/scripts/Statements8G.lean <==
import MaxLeafFormal

/-! The RS closed-form rate (`RSRate`): elaborated statements and
definitions for the matching check (run with `lake env lean`; not imported by the library). -/

set_option pp.funBinderTypes true

#print MaxLeafFormal.RSRate.rsF
#check @MaxLeafFormal.RSRate.rsF_one
#check @MaxLeafFormal.RSRate.rsF_eq_Fstar
#check @MaxLeafFormal.RSRate.rs_rate_c
#check @MaxLeafFormal.RSRate.rs_constants
#print MaxLeafFormal.RSRate.cellOK
#print MaxLeafFormal.RSRate.checkCover
#check @MaxLeafFormal.RSRate.cellOK_sound
#check @MaxLeafFormal.RSRate.checkCover_sound


==> anc/formal/scripts/StatementsDSTGraph.lean <==
import MaxLeafFormal.DSTGraph

/-! Elaborated definitions and statements, printed with full names
(run with `lake env lean`; not imported by the library). -/

set_option pp.fullNames true
set_option pp.funBinderTypes true

-- the 16 definitions
#print MaxLeafFormal.DSTGraph.ReachIn
#print MaxLeafFormal.DSTGraph.Kbar
#print MaxLeafFormal.DSTGraph.KbarR
#print MaxLeafFormal.DSTGraph.Dset
#print MaxLeafFormal.DSTGraph.scc
#print MaxLeafFormal.DSTGraph.sourceComps
#print MaxLeafFormal.DSTGraph.gDST
#print MaxLeafFormal.DSTGraph.nonterm
#print MaxLeafFormal.DSTGraph.Steiner
#print MaxLeafFormal.DSTGraph.Rooted
#print MaxLeafFormal.DSTGraph.reachPart
#print MaxLeafFormal.DSTGraph.WS
#print MaxLeafFormal.DSTGraph.OutArb
#print MaxLeafFormal.DSTGraph.PsiG
#print MaxLeafFormal.DSTGraph.WAg
#print MaxLeafFormal.DSTGraph.NoSteinerLeafG

-- the 13 fixed theorems
#check @MaxLeafFormal.DSTGraph.fa_dst_point
#check @MaxLeafFormal.DSTGraph.fa_dst_W
#check @MaxLeafFormal.DSTGraph.fa_dst_point_eq
#check @MaxLeafFormal.DSTGraph.WS_eq_MLS_W
#check @MaxLeafFormal.DSTGraph.exists_outArb
#check @MaxLeafFormal.DSTGraph.noSteinerLeaf_of_minimal
#check @MaxLeafFormal.DSTGraph.exists_rtree
#check @MaxLeafFormal.DSTGraph.fa_dst_WS_cert
#check @MaxLeafFormal.DSTGraph.fa_dst_WS_minimum
#check @MaxLeafFormal.DSTGraph.steiner_of_rooted
#check @MaxLeafFormal.DSTGraph.reachPart_rooted
#check @MaxLeafFormal.DSTGraph.rooted_minimal_of_minimal_steiner
#check @MaxLeafFormal.DSTGraph.minimum_steiner_rooted_minimal

-- the 12 example data definitions
#print MaxLeafFormal.DSTGraph.Examples.ofArcs
#print MaxLeafFormal.DSTGraph.Examples.G1
#print MaxLeafFormal.DSTGraph.Examples.G2
#print MaxLeafFormal.DSTGraph.Examples.G3
#print MaxLeafFormal.DSTGraph.Examples.G4
#print MaxLeafFormal.DSTGraph.Examples.G5
#print MaxLeafFormal.DSTGraph.Examples.G6
#print MaxLeafFormal.DSTGraph.Examples.G7
#print MaxLeafFormal.DSTGraph.Examples.A1
#print MaxLeafFormal.DSTGraph.Examples.A2
#print MaxLeafFormal.DSTGraph.Examples.A3
#print MaxLeafFormal.DSTGraph.Examples.A4

-- the 17 example theorems
#check @MaxLeafFormal.DSTGraph.Examples.ex1_g
#check @MaxLeafFormal.DSTGraph.Examples.ex1_psi
#check @MaxLeafFormal.DSTGraph.Examples.ex1_hGA
#check @MaxLeafFormal.DSTGraph.Examples.ex1_minimum
#check @MaxLeafFormal.DSTGraph.Examples.ex1_hyps
#check @MaxLeafFormal.DSTGraph.Examples.ex1_WS
#check @MaxLeafFormal.DSTGraph.Examples.ex1_WS_cert
#check @MaxLeafFormal.DSTGraph.Examples.ex1_WS_minimum
#check @MaxLeafFormal.DSTGraph.Examples.ex2_g
#check @MaxLeafFormal.DSTGraph.Examples.ex2_leaf
#check @MaxLeafFormal.DSTGraph.Examples.ex3_g
#check @MaxLeafFormal.DSTGraph.Examples.ex3_psi
#check @MaxLeafFormal.DSTGraph.Examples.ex4_strict
#check @MaxLeafFormal.DSTGraph.Examples.ex5_g
#check @MaxLeafFormal.DSTGraph.Examples.ex6_g
#check @MaxLeafFormal.DSTGraph.Examples.ex7_reachPart
#check @MaxLeafFormal.DSTGraph.Examples.ex_noLeaf

-- the dependency constants of check 6
#print MaxLeafFormal.Antinorm8.RTree
#print MaxLeafFormal.DSTCert.Kind
#print MaxLeafFormal.DSTCert.count
#print MaxLeafFormal.DSTCert.countAll
#print MaxLeafFormal.DSTCert.NoSteinerLeaf
#print MaxLeafFormal.DSTCert.NoSteinerLeafAll
#print MaxLeafFormal.DSTCert.rootKind
#print MaxLeafFormal.DSTCert.labelAt
#print MaxLeafFormal.DSTCert.consEmb
#print MaxLeafFormal.DSTCert.positions
#print MaxLeafFormal.DSTCert.positionsAll
#print MaxLeafFormal.DSTCert.steinerPos
#print MaxLeafFormal.DSTCert.inKbar
#print MaxLeafFormal.DSTCert.PsiA
#print MaxLeafFormal.DSTCert.WA
#print MaxLeafFormal.DSTCert.comp
#print MaxLeafFormal.DSTCert.RZ
#print MaxLeafFormal.DSTCert.cZ
#print MaxLeafFormal.DSTCert.CertHyp
#print MaxLeafFormal.DSTCert.ZR
#check @MaxLeafFormal.DSTCert.ZR_nonempty
#print MaxLeafFormal.DSTCert.q
#print MaxLeafFormal.DSTCert.y
#print MaxLeafFormal.DSTCert.e₁
#print MaxLeafFormal.DSTCert.e₂
#print MaxLeafFormal.DSTCert.Zq
#print MaxLeafFormal.MLS.W

-- the explicit block
set_option pp.explicit true in #print MaxLeafFormal.DSTGraph.Kbar
set_option pp.explicit true in #print MaxLeafFormal.DSTGraph.nonterm
set_option pp.explicit true in #print MaxLeafFormal.DSTGraph.PsiG
set_option pp.explicit true in #print MaxLeafFormal.DSTGraph.WS
set_option pp.explicit true in #print MaxLeafFormal.DSTGraph.WAg
set_option pp.explicit true in #check @MaxLeafFormal.DSTGraph.fa_dst_W
set_option pp.explicit true in #check @MaxLeafFormal.DSTGraph.WS_eq_MLS_W
set_option pp.explicit true in #check @MaxLeafFormal.DSTGraph.fa_dst_WS_minimum


==> anc/formal/scripts/StatementsDstRec.lean <==
import MaxLeafFormal

/-! Elaborated statements and
definitions for the matching check (run with `lake env lean`; not imported by the library). -/

open MaxLeafFormal.DSTCert MaxLeafFormal.Antinorm8

set_option pp.funBinderTypes true

#print MaxLeafFormal.DSTCert.labelAt
#print MaxLeafFormal.DSTCert.positions
#print MaxLeafFormal.DSTCert.positionsAll
#print MaxLeafFormal.DSTCert.steinerPos
#print MaxLeafFormal.DSTCert.inKbar
#print MaxLeafFormal.DSTCert.PsiA
#print MaxLeafFormal.DSTCert.WA
#check @MaxLeafFormal.DSTCert.mem_positions_iff
#check @MaxLeafFormal.DSTCert.dst_rec
#check @MaxLeafFormal.DSTCert.dst_tree_bound_WA
#check @MaxLeafFormal.DSTCert.dst_tree_bound
#check @MaxLeafFormal.CCRate.cc_cert
#check @MaxLeafFormal.CCRate.cc_c3


==> anc/formal/scripts/StatementsPDGraph.lean <==
import MaxLeafFormal.PDGraph

set_option pp.fullNames true
set_option pp.funBinderTypes true

#print MaxLeafFormal.MLSNec.Pnec
#print MaxLeafFormal.PDGraph.und
#print MaxLeafFormal.PDGraph.pdG
#print MaxLeafFormal.PDGraph.pdW
#print MaxLeafFormal.PDGraph.IsDominating
#print MaxLeafFormal.PDGraph.IsPairedDom
#print MaxLeafFormal.PDGraph.IsPairing
#print MaxLeafFormal.PDGraph.IsAnchor
#print MaxLeafFormal.PDGraph.ancDeg
#print MaxLeafFormal.PDGraph.pdRhs
#print MaxLeafFormal.PDGraph.Ωpair
#print MaxLeafFormal.PDGraph.dsEdge
#print MaxLeafFormal.PDGraph.instDecidableRelDsEdge
#print MaxLeafFormal.PDGraph.dstarGraph
#print MaxLeafFormal.PDGraph.instDecidableRelDstarGraph
#print MaxLeafFormal.PDGraph.Sstar
#print MaxLeafFormal.PDGraph.Examples.dsAnc
#print MaxLeafFormal.PDGraph.Examples.pathG
#print MaxLeafFormal.PDGraph.Examples.instDecidableRelPathG
#print MaxLeafFormal.PDGraph.Examples.pathAnc

#check @MaxLeafFormal.MLSNec.mu_mul_pow_le_W
#check @MaxLeafFormal.MLSNec.pow_le_choose_mul
#check @MaxLeafFormal.MLSNec.fw_gf_upper
#check @MaxLeafFormal.MLSNec.trialMeasure_card_null
#check @MaxLeafFormal.MLSNec.mls_necessary
#check @MaxLeafFormal.PDGraph.pdW_eq
#check @MaxLeafFormal.PDGraph.pairing_of_matching
#check @MaxLeafFormal.PDGraph.matching_of_pairing
#check @MaxLeafFormal.PDGraph.exists_anchor
#check @MaxLeafFormal.PDGraph.card_eq_sum_pairs
#check @MaxLeafFormal.PDGraph.pd_point
#check @MaxLeafFormal.PDGraph.pd_point_factor
#check @MaxLeafFormal.PDGraph.Ωpair_amgm
#check @MaxLeafFormal.PDGraph.noIsolated_of_pairedDom
#check @MaxLeafFormal.PDGraph.exists_pairedDom
#check @MaxLeafFormal.PDGraph.pd_rate_W
#check @MaxLeafFormal.PDGraph.pd_star
#check @MaxLeafFormal.PDGraph.pd_success
#check @MaxLeafFormal.PDGraph.dstarGraph_noIsolated
#check @MaxLeafFormal.PDGraph.Sstar_subset
#check @MaxLeafFormal.PDGraph.pd_tight_unique
#check @MaxLeafFormal.PDGraph.pd_tight_W
#check @MaxLeafFormal.PDGraph.hpd6_eq
#check @MaxLeafFormal.PDGraph.pd_tight_crit
#check @MaxLeafFormal.PDGraph.pd_tight_min
#check @MaxLeafFormal.PDGraph.pd_tight_argmin
#check @MaxLeafFormal.PDGraph.pd_tight_ratio
#check @MaxLeafFormal.PDGraph.pd_tight_W_le
#check @MaxLeafFormal.PDGraph.pd_tight_moments
#check @MaxLeafFormal.PDGraph.pd_tight_accepts
#check @MaxLeafFormal.PDGraph.pd_tight_prob
#check @MaxLeafFormal.PDGraph.fa_pd_tight
#check @MaxLeafFormal.PDGraph.Examples.ex1_rate_W
#check @MaxLeafFormal.PDGraph.Examples.ex2_point
#check @MaxLeafFormal.PDGraph.Examples.ex3_path
#check @MaxLeafFormal.PDGraph.Examples.ex4_tight_prob
#check @MaxLeafFormal.PDGraph.Examples.ex5_success
#check @MaxLeafFormal.PDGraph.Examples.ex6_boundary

#print MaxLeafFormal.PDRate.hpd
#print MaxLeafFormal.PDRate.ystar
#print MaxLeafFormal.PDRate.ωpr
#print MaxLeafFormal.MLS.W
#print MaxLeafFormal.MLS.mu
#print MaxLeafFormal.MLS.Star
#print MaxLeafFormal.MLS.ExtYes
#print MaxLeafFormal.MLS.cap
#print MaxLeafFormal.MLS.trials
#print MaxLeafFormal.MLS.Slot
#print MaxLeafFormal.MLS.Accepts
#print MaxLeafFormal.MLS.trialMeasure
#print MaxLeafFormal.CDS.closedNbhd
#print SimpleGraph.Subgraph
#print SimpleGraph.Subgraph.IsMatching
#print SimpleGraph.fromRel
#print SimpleGraph.neighborFinset
#print ProbabilityTheory.uniformOn
#print ProbabilityTheory.cond
#print MeasureTheory.Measure.count
#print MeasureTheory.Measure.pi
#print ENNReal.toReal
#print Real.logb
#print deriv
#print DifferentiableAt
#print Filter.Tendsto
#print Nat.ceil
#print Finset.powersetCard
#check @MeasureTheory.Measure.pi_pi

set_option pp.explicit true in #print MaxLeafFormal.PDGraph.und
set_option pp.explicit true in #print MaxLeafFormal.PDGraph.pdW
set_option pp.explicit true in #print MaxLeafFormal.PDGraph.ancDeg
set_option pp.explicit true in #print MaxLeafFormal.PDGraph.pdRhs
set_option pp.explicit true in #print MaxLeafFormal.PDGraph.Ωpair
set_option pp.explicit true in #print MaxLeafFormal.MLSNec.Pnec
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.card_eq_sum_pairs
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.pd_point
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.Ωpair_amgm
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.pd_rate_W
set_option pp.explicit true in #check @MaxLeafFormal.MLSNec.fw_gf_upper
set_option pp.explicit true in #check @MaxLeafFormal.MLSNec.mls_necessary
set_option pp.explicit true in #check @MaxLeafFormal.MLSNec.trialMeasure_card_null
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.pd_success
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.pd_tight_crit
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.pd_tight_moments
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.pd_tight_accepts
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.pd_tight_prob
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.fa_pd_tight
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.Examples.ex4_tight_prob
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.Examples.ex5_success
set_option pp.explicit true in #check @MaxLeafFormal.PDGraph.Examples.ex6_boundary


==> anc/formal/scripts/StatementsRSC.lean <==
import MaxLeafFormal.RSCCert
import MaxLeafFormal.RSCParams
import MaxLeafFormal.RSCTrials
import MaxLeafFormal.RSCRec
import MaxLeafFormal.RSCTreeModel
import MaxLeafFormal.RSCGraph
import MaxLeafFormal.RSCCompose

/-! Statement dump for refactoring the RSC modules: the elaborated type of
every public constant defined in an RSC module, sorted by name. Run with `lake env lean` before and
after the pass and diff the outputs; not imported by the library. -/

open Lean Elab Command Meta

/-- The RSC modules: everything under `MaxLeafFormal.RSC.` plus the top-level RSC files. -/
def rscModule (m : Name) : Bool :=
  (`MaxLeafFormal.RSC).isPrefixOf m && m != `MaxLeafFormal.RSC ||
  [`MaxLeafFormal.RSCCert, `MaxLeafFormal.RSCParams, `MaxLeafFormal.RSCTrials,
   `MaxLeafFormal.RSCRec, `MaxLeafFormal.RSCTreeModel, `MaxLeafFormal.RSCTreeGen,
   `MaxLeafFormal.RSCTreeDefs, `MaxLeafFormal.RSCGraph, `MaxLeafFormal.RSCGraphDefs,
   `MaxLeafFormal.RSCCompose].contains m

#eval show CommandElabM Unit from do
  let env ← getEnv
  let mods := env.header.moduleNames
  let mut out : Array (String × String) := #[]
  for (n, ci) in env.constants.map₁.toList do
    let some idx := env.getModuleIdxFor? n | continue
    let some m := mods[idx.toNat]? | continue
    unless rscModule m do continue
    if isPrivateName n || n.isInternalDetail then continue
    let s ← liftTermElabM do
      let t ← ppExpr ci.type
      pure s!"{n} : {t}"
    out := out.push (n.toString, s)
  for (_, s) in out.qsort (fun a b => a.1 < b.1) do
    IO.println s


==> anc/formal/scripts/StatementsRSCExtras.lean <==
import MaxLeafFormal.RSCFinalExtras

/-! Elaborated statements of the exact `c_Z` and the stages, for comparison with the paper. Not
imported by the library. -/

#print MaxLeafFormal.RSCCert.IsStages
#check @MaxLeafFormal.RSCCert.isStages_C5
#check MaxLeafFormal.RSCFinal.certZ_cZ_eq
#check MaxLeafFormal.RSCFinal.certZ_cZ_digits
#check MaxLeafFormal.RSCFinal.rsc_stage_j
#check MaxLeafFormal.RSCFinal.rsc_j_one
#check MaxLeafFormal.RSCFinal.rsc_cert_full
#check MaxLeafFormal.RSCFinal.rsc_cert
#check MaxLeafFormal.RSCParams.rsc_side
#check MaxLeafFormal.RSCParams.rsc_rsccredits
#print MaxLeafFormal.RSCCert.jOf
#print MaxLeafFormal.RSCParams.d₃
#print MaxLeafFormal.RSCParams.d₂


==> anc/formal/scripts/StatementsRSRateAB.lean <==
import MaxLeafFormal

/-! Elaborated statements and definitions of `RSRateAB`, for comparison with the paper (run with
`lake env lean`; not imported by the library). -/

set_option pp.funBinderTypes true

#print MaxLeafFormal.RSRateAB.rsfσ
#print MaxLeafFormal.RSRateAB.rsTau
#print MaxLeafFormal.RSRate.rsF
#print MaxLeafFormal.MLS.H2
#print MaxLeafFormal.MLS.fσ
#print MaxLeafFormal.MLS.τstar
#print Real.binEntropy
#print Real.logb

#check @MaxLeafFormal.RSRateAB.rs_rate_a
#check @MaxLeafFormal.RSRateAB.rsfσ_min_eq
#check @MaxLeafFormal.RSRateAB.rs_rate_b
#check @MaxLeafFormal.RSRateAB.rsfσ_eq_fσ
#check @MaxLeafFormal.RSRateAB.rsTau_eq_τstar
#check @MaxLeafFormal.RSRateAB.rs_rate_b_argmin
#check @MaxLeafFormal.RSRateAB.rs_base_denom
#check @MaxLeafFormal.RSRateAB.rs_base

set_option pp.explicit true in
#check @MaxLeafFormal.RSRateAB.rs_base_denom


==> anc/formal/scripts/export_cc_cert.py <==
"""Export the Graph Motif rate certificate (c = 2) to a Lean data file.

Usage (from the repository root):
    python3 formal/scripts/export_cc_cert.py > formal/MaxLeafFormal/CCData.lean

Recomputes the parameters y_j of outputs/sample-dependent-mls/ancillary/component_count_rate_interval.py,
part A3, exactly as that program does: for the j-th interval [a_j, b_j] = [0.7175 + j/10^4,
0.7175 + (j+1)/10^4], j = 0, ..., 924, y_j is the floating-point minimiser of phi at the midpoint,
printed with six significant digits ("%.6g") and read back as an exact decimal. The functions
`phif`, `best_y` and `dec` below are copied verbatim from that program (which also imports
python-flint, not needed here).

The generated file is data, not proof: Lean re-checks every interval in the kernel
(`MaxLeafFormal.CCRate.checkIntervals`), so a wrong export can only make a check fail.
"""
import hashlib
import math
import os
import sys
from fractions import Fraction

ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
SRC = os.path.join(ROOT, "outputs", "sample-dependent-mls", "ancillary", "component_count_rate_interval.py")


def phif(rho, y):
    s = (1 + 2 * y + math.sqrt(1 + 4 * y * y)) / 2
    return math.log2(1 + y) - rho * math.log2(s / 2)


def best_y(rho):
    grid = [-6 + 10 * i / 2000 for i in range(2001)]
    s = min(grid, key=lambda t: phif(rho, math.exp(t)))
    step = 10 / 2000
    for _ in range(80):
        s = min((s - step, s, s + step), key=lambda t: phif(rho, math.exp(t)))
        step /= 1.5
    return "%.6g" % math.exp(s)


def dec(s):
    # as component_count_rate_interval.dec, with Fraction for fmpq
    s = s.strip()
    if "e" in s.lower():
        m, e = s.lower().split("e")
        return dec(m) * Fraction(10) ** int(e) if int(e) >= 0 else dec(m) / Fraction(10) ** (-int(e))
    if "." in s:
        ip, fp = s.split(".")
        return Fraction(int(ip + fp), 10 ** len(fp))
    return Fraction(int(s))


def q(x):
    x = Fraction(x)
    assert x > 0
    return f"q {x.numerator} {x.denominator}"


def main():
    sys.stdout.reconfigure(encoding="utf-8", newline="\n")
    # Hash LF-normalised bytes, so that the header does not depend on the checkout's line endings.
    sha = hashlib.sha256(open(SRC, "rb").read().replace(b"\r\n", b"\n")).hexdigest()
    rho0, rho1, h = Fraction(7175, 10 ** 4), Fraction(81, 100), Fraction(1, 10 ** 4)
    ys = []
    a = rho0
    while a < rho1:
        b = a + h
        mid = a + b
        ys.append(dec(best_y(float(mid.numerator) / float(mid.denominator) / 2)))
        a = b
    assert len(ys) == 925
    out = [
        "import Mathlib",
        "",
        "/-!",
        "# Graph Motif rate certificate data (generated)",
        "",
        "Generated by `formal/scripts/export_cc_cert.py`, recomputing the parameters of",
        f"`outputs/sample-dependent-mls/ancillary/component_count_rate_interval.py`, SHA-256 `{sha}`.",
        "Entry `j` is `y_j` for the interval `[0.7175 + j/10^4, 0.7175 + (j+1)/10^4]`.",
        "Do not edit by hand. This file is data, not proof: every condition is re-checked in",
        "`MaxLeafFormal.CCRate`.",
        "-/",
        "",
        "set_option maxRecDepth 100000",
        "",
        "namespace MaxLeafFormal.CCRate",
        "",
        "/-- The rational `a / b`. -/",
        "def q (a b : ℕ) : ℚ := (a : ℚ) / b",
        "",
        "/-- The parameters `y_j`, `j = 0, …, 924`. -/",
        "def ys : List ℚ := [",
        ",\n".join(f"  {q(y)}" for y in ys),
        "]",
        "",
        "end MaxLeafFormal.CCRate",
    ]
    print("\n".join(out))


if __name__ == "__main__":
    main()


==> anc/formal/scripts/export_dst_cert.py <==
"""Export the three Directed Steiner Tree certificates to a Lean data file.

Usage (from the repository root):
    python3 formal/scripts/export_dst_cert.py > formal/MaxLeafFormal/DSTData.lean

Reads outputs/sample-dependent-mls/ancillary/dst_certificates.json and writes, for each certificate
j = 0, 1, 2, the parameters y, e1, e2, the point list Z and, for every membership condition of
(C1)-(C3), the witness that dst_certificate_verify.member finds: a point z_k of Z (coefficients
[(k, 1)]) or two points z_a, z_b and the rational mu of `mu_interval` (coefficients
[(a, mu), (b, 1 - mu)]).  It also writes the weights lambda_j.

The generated file is data, not proof: Lean re-checks every condition in the kernel
(`MaxLeafFormal.DSTCert.checkCert`), so a wrong export can only make a check fail.
"""
import hashlib
import json
import os
import sys
from fractions import Fraction as F

ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
SRC = os.path.join(ROOT, "outputs", "sample-dependent-mls", "ancillary", "dst_certificates.json")


def comp(P, Q):
    return (P[0] * (Q[0] + Q[1]), P[1] * (Q[0] / 2 + Q[1]))


def mu_interval(z, w, P):
    # identical to dst_certificate_verify.mu_interval
    lo, hi = F(0), F(1)
    for k in range(2):
        d, r = z[k] - w[k], P[k] - w[k]
        if d > 0:
            hi = min(hi, r / d)
        elif d < 0:
            lo = max(lo, r / d)
        elif r < 0:
            return None
    return lo if lo <= hi else None


def witness(P, Z):
    """The witness of dst_certificate_verify.member, as index/coefficient pairs."""
    for k, z in enumerate(Z):
        if z[0] <= P[0] and z[1] <= P[1]:
            return [(k, F(1))]
    order = sorted(range(len(Z)), key=lambda k: Z[k])
    for a, b in zip(order, order[1:]):
        mu = mu_interval(Z[a], Z[b], P)
        if mu is not None:
            return [(a, mu), (b, 1 - mu)]
    for a in range(len(Z)):
        for b in range(a + 1, len(Z)):
            mu = mu_interval(Z[a], Z[b], P)
            if mu is not None:
                return [(a, mu), (b, 1 - mu)]
    raise SystemExit(f"no witness for {P}")


def q(x):
    x = F(x)
    assert x >= 0
    return f"q {x.numerator} {x.denominator}"


def mu_lean(mu):
    return "[" + ", ".join(f"({k}, {q(v)})" for k, v in mu) + "]"


def main():
    sys.stdout.reconfigure(encoding="utf-8", newline="\n")
    raw = open(SRC, "rb").read()
    # Hash LF-normalised bytes, so that the header does not depend on the checkout's line endings.
    sha = hashlib.sha256(raw.replace(b"\r\n", b"\n")).hexdigest()
    data = json.loads(raw)
    certs = data["certificates"]
    lam = [F(s) for s in data["lambda"]]
    assert len(certs) == 3 and len(lam) == 3
    out = [
        "import Mathlib",
        "",
        "/-!",
        "# Directed Steiner Tree certificate data (generated)",
        "",
        "Generated by `formal/scripts/export_dst_cert.py` from",
        f"`outputs/sample-dependent-mls/ancillary/dst_certificates.json`, SHA-256 `{sha}`.",
        "Do not edit by hand. This file is data, not proof: every condition is re-checked in",
        "`MaxLeafFormal.DSTCert`.",
        "-/",
        "",
        "set_option maxRecDepth 100000",
        "",
        "namespace MaxLeafFormal.DSTCert",
        "",
        "/-- The rational `a / b`. -/",
        "def q (a b : ℕ) : ℚ := (a : ℚ) / b",
        "",
    ]
    ys, e1s, e2s = [], [], []
    for j, c in enumerate(certs):
        y, e1, e2 = F(c["y"]), F(c["e1"]), F(c["e2"])
        Z = [(F(a), F(b)) for a, b in c["Z"]]
        n = len(Z)
        ys.append(y), e1s.append(e1), e2s.append(e2)
        out.append(f"/-! Certificate {j}: |Z| = {n}. -/")
        out.append("")
        out.append(f"def Z{j} : List (ℚ × ℚ) := [")
        out.append(",\n".join(f"  ({q(z[0])}, {q(z[1])})" for z in Z))
        out.append("]")
        out.append("")
        out.append(f"/-- (C1) witnesses, row-major: entry `a * {n} + b` is for `z_a ∘ z_b`. -/")
        out.append(f"def pairs{j} : List (List (ℕ × ℚ)) := [")
        out.append(",\n".join("  " + mu_lean(witness(comp(z, w), Z)) for z in Z for w in Z))
        out.append("]")
        out.append("")
        out.append(f"/-- (C2) witness for `(1, 0) / e2`. -/")
        out.append(f"def c2w{j} : List (ℕ × ℚ) := {mu_lean(witness((1 / e2, F(0)), Z))}")
        out.append("")
        out.append(f"/-- (C3) witnesses: entry `a` is for `((y, 1) ∘ z_a) / e1`. -/")
        out.append(f"def c3w{j} : List (List (ℕ × ℚ)) := [")
        out.append(",\n".join(
            "  " + mu_lean(witness(tuple(x / e1 for x in comp((y, F(1)), z)), Z)) for z in Z))
        out.append("]")
        out.append("")
    vec = lambda xs: "![" + ", ".join(q(x) for x in xs) + "]"
    out.append(f"def y : Fin 3 → ℚ := {vec(ys)}")
    out.append(f"def e₁ : Fin 3 → ℚ := {vec(e1s)}")
    out.append(f"def e₂ : Fin 3 → ℚ := {vec(e2s)}")
    out.append(f"def lam : Fin 3 → ℚ := {vec(lam)}")
    out.append("def Zq : Fin 3 → List (ℚ × ℚ) := ![Z0, Z1, Z2]")
    out.append("def pairs : Fin 3 → List (List (ℕ × ℚ)) := ![pairs0, pairs1, pairs2]")
    out.append("def c2w : Fin 3 → List (ℕ × ℚ) := ![c2w0, c2w1, c2w2]")
    out.append("def c3w : Fin 3 → List (List (ℕ × ℚ)) := ![c3w0, c3w1, c3w2]")
    out.append("")
    out.append("end MaxLeafFormal.DSTCert")
    print("\n".join(out))


if __name__ == "__main__":
    main()


==> anc/formal/scripts/export_lobster_cells.py <==
"""Export the uniform-lobster rate certificate to a Lean data file.

Usage (from the repository root):
    python3 formal/scripts/export_lobster_cells.py > formal/MaxLeafFormal/LobsterData.lean

Reproduces the cover of [0, 3/4] that outputs/sample-dependent-mls/ancillary/lobster_rate_certificate.py
builds for B_lo = 1.71927 (same initial grid, same bisection order, same float Perron vectors
rationalised to denominator 10^15) and writes, for every cell [a, b], the vector w, the number
lam = max_j (w^T M_b)_j / w_j and c = max_i f_i / w_i. It also writes the right Perron vector v and
lam' = min_i (M v)_i / v_i at y* = 0.3453 for B_hi = 1.71928.

The generated file is data, not proof: Lean re-checks every cell condition in the kernel
(`MaxLeafFormal.Lobster.checkCells`, `checkUpper`), so a wrong export can only make a check fail.
"""
import hashlib
import importlib.util
import os
import sys
from fractions import Fraction as Fr

ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
SRC = os.path.join(ROOT, "outputs", "sample-dependent-mls", "ancillary", "lobster_rate_certificate.py")


def load():
    spec = importlib.util.spec_from_file_location("lobster_rate_certificate", SRC)
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    return mod


def q(x):
    x = Fr(x)
    assert x >= 0
    return f"q {x.numerator} {x.denominator}"


def main():
    sys.stdout.reconfigure(encoding="utf-8", newline="\n")
    sha = hashlib.sha256(open(SRC, "rb").read()).hexdigest()
    m = load()
    B = Fr("1.71927")
    B7 = B ** 7
    ymax, init, maxdepth = Fr(3, 4), 64, 40
    # the bisection of lobster_rate_certificate.lower, recording each accepted cell
    cells = [(ymax * i / init, ymax * (i + 1) / init, 0) for i in range(init)]
    out_cells = []
    while cells:
        a, b, d = cells.pop()
        if m.cell_check(a, b, B7) is None:
            assert d < maxdepth
            mid = (a + b) / 2
            cells += [(a, mid, d + 1), (mid, b, d + 1)]
            continue
        u, M = m.uM(b)
        Mf = [[float(x) for x in r] for r in M]
        w = [m.rat(x) for x in m.perron(Mf, left=True)]
        wM = [sum(w[i] * M[i][j] for i in range(3)) for j in range(3)]
        lam = max(wM[j] / w[j] for j in range(3))
        c = max(m.F[i] / w[i] for i in range(3))
        out_cells.append((a, b, w, lam, c))
    out_cells.sort(key=lambda t: t[0])
    ystar = Fr("0.3453")
    u, M = m.uM(ystar)
    Mf = [[float(x) for x in r] for r in M]
    v = [m.rat(x) for x in m.perron(Mf, left=False)]
    Mv = [sum(M[i][j] * v[j] for j in range(3)) for i in range(3)]
    lamp = min(Mv[i] / v[i] for i in range(3))
    out = [
        "import Mathlib",
        "",
        "/-!",
        "# Uniform-lobster certificate data (generated)",
        "",
        "Generated by `formal/scripts/export_lobster_cells.py` from the cover built by",
        f"`outputs/sample-dependent-mls/ancillary/lobster_rate_certificate.py`, SHA-256 `{sha}`.",
        f"{len(out_cells)} cells. Do not edit by hand. This file is data, not proof: every condition is",
        "re-checked in `MaxLeafFormal.Lobster`.",
        "-/",
        "",
        "set_option maxRecDepth 100000",
        "",
        "namespace MaxLeafFormal.Lobster",
        "",
        "/-- The rational `a / b`. -/",
        "def q (a b : ℕ) : ℚ := (a : ℚ) / b",
        "",
    ]
    CH = 500
    chunks = [out_cells[i:i + CH] for i in range(0, len(out_cells), CH)]
    for k, ch in enumerate(chunks):
        out += [
            f"/-- Cells `(a, b, w₀, w₁, w₂, λ, c)`, sorted by `a`: chunk {k}. -/",
            f"def cells{k} : List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ) := [",
            ",\n".join(f"  ({q(a)}, {q(b)}, {q(w[0])}, {q(w[1])}, {q(w[2])}, {q(lam)}, {q(c)})"
                       for a, b, w, lam, c in ch),
            "]",
            "",
        ]
    out += [
        "/-- The chunks, in order. -/",
        "def chunks : List (List (ℚ × ℚ × ℚ × ℚ × ℚ × ℚ × ℚ)) := ["
        + ", ".join(f"cells{k}" for k in range(len(chunks))) + "]",
        "",
        f"/-- The right vector `v` at `y* = 0.3453`. -/",
        f"def vUp : ℚ × ℚ × ℚ := ({q(v[0])}, {q(v[1])}, {q(v[2])})",
        f"/-- `λ' = min_i (M v)_i / v_i`. -/",
        f"def lamUp : ℚ := {q(lamp)}",
        "",
        "end MaxLeafFormal.Lobster",
    ]
    print("\n".join(out))


if __name__ == "__main__":
    main()


==> anc/formal/scripts/export_rs_cover.py <==
"""Export the interval covers for the RS closed-form rate to Lean modules.

Usage (from the repository root):
    python formal/scripts/export_rs_cover.py [outdir]

Writes `<outdir>/RSCover<k>.lean` (default `formal/MaxLeafFormal`), k = 0, 1, ...  Each module holds
a chain of consecutive intervals [a, b] with exact rational endpoints, given by their right ends, and
a kernel check (`decide +kernel`) of `MaxLeafFormal.RSRate.checkCover`: on each interval the
monotone upper bound of F*,

    ln 2 * F*(s) <= b (-ln a) + (1 - a)(-ln(1 - b)) + (1 - b) ln(1 - 2^(-1/a))   (s in [a, b]),

evaluated with the rational enclosures of `MaxLeafFormal.Enclose` (`lnQ`, `expQ`, `ln2Q`), lies below
the target times a lower bound of ln 2.  This script evaluates exactly the same rational functions
(a mirror of the Lean definitions in `Enclose.lean` and `RSCheck.lean`, in Python `Fraction`s), so
every exported interval passes the Lean check; a wrong export can only make a check fail.

The covers are produced by the adaptive bisection of
`outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py` (same ranges, same targets apart
from cover 1, same rule: bisect at the midpoint until accepted).  Cover 1 uses the paper's
intermediate value 0.8030906143 (proof of `prop:rs-rate`(c)) as its target; `RSRate.lean` proves
0.8030906143 < log2 1.744835.  The interval counts are not part of any claim.

    cover 1: [1/5, 4/5],       target 8030906143/10^10
    cover 2: [15/100, 31/100], target 7807/10^4
    cover 3: [54/100, 80/100], target 7802/10^4
"""
import hashlib
import math
import os
import sys
from fractions import Fraction as Fr

ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
SRC_REL = "outputs/sample-dependent-mls/ancillary/rs_closed_form_interval.py"
SRC = os.path.join(ROOT, *SRC_REL.split("/"))
CHUNK = 500

# Parameters of the enclosures; must equal `nL`, `nE`, `pr` in RSCheck.lean.
NL = 32
NE = 12
PR = 40

# ---------------------------------------------------------------------------------------------
# Mirror of MaxLeafFormal.Enclose (exact rational arithmetic)
# ---------------------------------------------------------------------------------------------


def floor_q(q):
    return q.numerator // q.denominator


def ceil_q(q):
    return -((-q.numerator) // q.denominator)


def rdn(q, prec):
    return Fr(floor_q(q * 2 ** prec), 2 ** prec)


def rup(q, prec):
    return Fr(ceil_q(q * 2 ** prec), 2 ** prec)


def ilog2(n):
    """`ilog2 1024 n` of Enclose.lean: floor(log2 n) for n >= 2, else 0."""
    return n.bit_length() - 1 if n >= 2 else 0


def log_series(x, n):
    return sum((x ** (i + 1) / (i + 1) for i in range(n)), Fr(0))


def log_err(x, n):
    return abs(x) ** (n + 1) / (1 - abs(x))


def neg_log1m(x, n, prec):
    xl, xh = rdn(x, prec), rup(x, prec)
    if abs(xl) < 1 and abs(xh) < 1:
        return (rdn(log_series(xl, n) - log_err(xl, n), prec),
                rup(log_series(xh, n) + log_err(xh, n), prec))
    return (x, x / (1 - x) if x < 1 else Fr(0))


_ln2 = {}


def ln2q(n, prec):
    if (n, prec) not in _ln2:
        _ln2[(n, prec)] = neg_log1m(Fr(1, 2), n, prec)
    return _ln2[(n, prec)]


def pow2z(k):
    return Fr(2) ** k


def red_exp(q):
    k = ilog2(abs(q.numerator)) - ilog2(q.denominator)
    return k - 1 if q / pow2z(k) < 1 else k


def ln_q(q, n, prec):
    k = red_exp(q)
    m = q / pow2z(k)
    x = 1 - 1 / m
    if 0 <= x < 1:
        lo2, hi2 = ln2q(n, prec)
        sm = (k * lo2, k * hi2) if k >= 0 else (k * hi2, k * lo2)
        nl = neg_log1m(x, n, prec)
        return (rdn(sm[0] + nl[0], prec), rup(sm[1] + nl[1], prec))
    return (1 - 1 / q, q - 1)


def exp_series(t, n):
    return sum((t ** i / math.factorial(i) for i in range(n)), Fr(0))


def exp_err(t, n):
    return abs(t) ** n * (Fr(n + 1) / (math.factorial(n) * n))


def halvings(x):
    return ilog2(max(ceil_q(abs(x)), 0)) + 1


def exp_q(x, n, prec):
    k = halvings(x)
    t = x / 2 ** k
    N = n + 1
    if abs(t) <= 1:
        T = exp_series(t, N)
        e = exp_err(t, N)
        lo, hi = max(Fr(0), rdn(T - e, prec)), rup(T + e, prec)
        for _ in range(k):
            lo, hi = rdn(lo * lo, prec), rup(hi * hi, prec)
        return (lo, hi)
    return (Fr(0), Fr(3) ** max(ceil_q(x), 0))


# ---------------------------------------------------------------------------------------------
# Mirror of MaxLeafFormal.RSRate.cellOK (RSCheck.lean)
# ---------------------------------------------------------------------------------------------


def cell_ok(T, a, b):
    if not (0 < a < b < 1):
        return False
    L2lo, L2hi = ln2q(NL, PR)
    LA = ln_q(a, NL, PR)[0]
    LB = ln_q(1 - b, NL, PR)[0]
    PL = exp_q(-L2hi / a, NE, PR)[0]
    if not PL < 1:
        return False
    U = ln_q(1 - PL, NL, PR)[1]
    if not U <= 0:
        return False
    return b * (-LA) + (1 - a) * (-LB) + (1 - b) * U < T * L2lo


def float_bound(a, b):
    a, b = float(a), float(b)
    L2 = math.log(2)
    return (b * -math.log(a) + (1 - a) * -math.log(1 - b) + (1 - b) * math.log(1 - 2 ** (-1 / a))) / L2


def cover(lo, hi, target):
    stack = [(Fr(lo), Fr(hi))]
    out = []
    while stack:
        a, b = stack.pop()
        # floating-point pre-filter (only skips the exact check where it would clearly fail)
        if float_bound(a, b) < float(target) + 1e-7 and cell_ok(target, a, b):
            out.append((a, b))
            continue
        assert b - a > Fr(1, 10 ** 12), (a, b)
        m = (a + b) / 2
        stack.append((m, b))
        stack.append((a, m))
    for (a, b), (c, d) in zip(out, out[1:]):
        assert b == c
    assert out[0][0] == lo and out[-1][1] == hi
    return out


def q(x):
    x = Fr(x)
    assert x >= 0
    return f"q {x.numerator} {x.denominator}"


def src_sha():
    # hash of the file with LF line endings (as committed), independent of a CRLF checkout
    data = open(SRC, "rb").read().replace(b"\r\n", b"\n")
    return hashlib.sha256(data).hexdigest()


SPECS = [
    ("1", Fr(1, 5), Fr(4, 5), Fr(8030906143, 10 ** 10)),
    ("2", Fr(15, 100), Fr(31, 100), Fr(7807, 10 ** 4)),
    ("3", Fr(54, 100), Fr(80, 100), Fr(7802, 10 ** 4)),
]


def main(outdir):
    sha = src_sha()
    k = 0
    index = []
    for name, lo, hi, target in SPECS:
        cells = cover(lo, hi, target)
        print(f"cover {name}: {len(cells)} intervals", file=sys.stderr)
        chunks = [cells[i:i + CHUNK] for i in range(0, len(cells), CHUNK)]
        for ch in chunks:
            a0, b1 = ch[0][0], ch[-1][1]
            body = [
                "import MaxLeafFormal.RSCheck",
                "",
                "/-!",
                f"# RS closed-form rate: cover {name}, chunk {k} (generated)",
                "",
                "Generated by `formal/scripts/export_rs_cover.py` (bisection as in",
                f"`{SRC_REL}`,",
                f"SHA-256 `{sha}`).",
                f"{len(ch)} intervals covering [{a0}, {b1}] for the target {target}.",
                "Do not edit by hand. The data are not trusted: `decide +kernel` re-checks every interval.",
                "-/",
                "",
                "set_option maxRecDepth 100000",
                "",
                "namespace MaxLeafFormal.RSRate",
                "",
                f"/-- The right ends of the intervals, starting from `{a0}`. -/",
                f"def cover{k} : List ℚ := [",
                ",\n".join(f"  {q(b)}" for _, b in ch),
                "]",
                "",
                f"theorem cover{k}_ok :",
                f"    checkCover ({q(target)}) ({q(b1)}) ({q(a0)}) cover{k} = true := by",
                "  decide +kernel",
                "",
                f"theorem cover{k}_sound : ∀ σ ∈ Set.Icc ((({q(a0)}) : ℚ) : ℝ) ((({q(b1)}) : ℚ) : ℝ),",
                f"    rsF σ ≤ ((({q(target)}) : ℚ) : ℝ) :=",
                f"  checkCover_sound cover{k}_ok",
                "",
                "end MaxLeafFormal.RSRate",
            ]
            path = os.path.join(outdir, f"RSCover{k}.lean")
            with open(path, "w", encoding="utf-8", newline="\n") as fh:
                fh.write("\n".join(body) + "\n")
            index.append((k, name, a0, b1, target, len(ch)))
            k += 1
    for row in index:
        print(*row)


if __name__ == "__main__":
    main(sys.argv[1] if len(sys.argv) > 1 else os.path.join(ROOT, "formal", "MaxLeafFormal"))


==> anc/formal/scripts/export_rsc_cert.py <==
#!/usr/bin/env python3
"""Export the RSC certificate to Lean data modules for the checkers of RSCCheck.lean.

Usage:
    python formal/scripts/export_rsc_cert.py <rsc-certificate.json.gz> <outdir> [--only PREFIX]
                                             [--selfcheck] [--procs N]

<outdir> is normally formal/MaxLeafFormal/RSCData.  The generated files are data, not proof: Lean
re-checks every condition (RSCCheck.lean, by native_decide by default), so a wrong export can only make a check
fail.  The exporter aborts (non-zero exit, message on stderr) on any inconsistency.

Output is deterministic (byte-identical across runs).  --only PREFIX regenerates only the files whose
name starts with PREFIX (and then writes no MANIFEST.sha256).  --selfcheck re-parses the generated
files and re-verifies every exported condition in exact integer arithmetic, mirroring RSCCheck.lean.
Standard library only.
"""
import argparse
import gzip
import hashlib
import json
import os
import re
import sys
from fractions import Fraction as Fr
from math import lcm

GZ_SHA = "9465bd0f7f74dc3a6376724645bfbde97b417035583c89ba787e347813177651"
JSON_SHA = "188c5b7206fe3ba487513caa859ae68777efdae15d184f94092dd8904a55b48b"
NS = "MaxLeafFormal.RSCData"
ZQ = NS + ".Z"
NZ = 1024            # |Z|
BLK = 8              # rows per block
CH1_GROUP = 8        # chain-1 entries per module
PY_EXPECTED_PARAMS = dict(
    y=Fr(31, 100), p2=Fr(7, 100), p3=Fr(77, 1000), omega2=Fr(272657, 250000),
    omega3=Fr(288677, 250000), e1=Fr(145729958, 189014575), e2=Fr(145729958, 189014575))


class ExportError(Exception):
    pass


def fail(msg):
    raise ExportError(msg)


# ----------------------------------------------------------------------------------------------
# paper functions and exact helpers

def paper_d3(nu):
    return 3 if nu == 1 else (2 if nu in (2, 3) else 1)


def paper_d2(nu):
    return 4 if nu == 1 else (3 if nu == 2 else (2 if nu == 3 else 1))


def jof(d):
    return max(1, d - 1)


def j_target(nu, c2):
    return jof(paper_d3(nu)) if c2 == 0 else jof(paper_d2(nu))


def ratw(lst, den=10 ** 12):
    # identical to rsc_verify_core.ratw
    return [(k, Fr(w).limit_denominator(den)) for k, w in lst if w > 0]


def frac(pair):
    return Fr(pair[0], pair[1])


def enc_pt(pt):
    """A point (8 stored [num, den] pairs) as 8 numerators over the common denominator, then D."""
    fs = [frac(p) for p in pt]
    if len(fs) != 8:
        fail("point with %d coordinates" % len(fs))
    D = 1
    for f in fs:
        D = lcm(D, f.denominator)
    return [f.numerator * (D // f.denominator) for f in fs] + [D]


def enc_comb(lst, bound, what):
    """[count, k1, a1, b1, ...] with w = a/b from ratw; indices < bound; weight sum >= 1."""
    ws = ratw(lst)
    s = Fr(0)
    out = [len(ws)]
    for k, w in ws:
        if not (isinstance(k, int) and 0 <= k < bound):
            fail("%s: index %r out of range (< %d)" % (what, k, bound))
        s += w
        out += [k, w.numerator, w.denominator]
    if s < 1:
        fail("%s: weight sum %s < 1" % (what, s))
    return out


def flat_combs(cmb, a, bound, nb, what):
    """The 1024 flat combinations of row a (keys "a,b", b = 0..1023), concatenated."""
    out = []
    for b in range(NZ):
        key = "%d,%d" % (a, b)
        if key not in cmb:
            fail("%s: missing combination %s" % (what, key))
        out += enc_comb(cmb[key], bound, "%s %s" % (what, key))
    return out


def sha256_bytes(b):
    return hashlib.sha256(b).hexdigest()


# ----------------------------------------------------------------------------------------------
# Lean text

class Ctx:
    gz_sha = GZ_SHA
    json_sha = JSON_SHA
    exporter_sha = ""
    method = "m2"   # m1: `decide +kernel`; m2: `native_decide` (the default)


def lean_file(imports, ns, body):
    head = [
        "/-",
        "Generated by formal/scripts/export_rsc_cert.py -- do not edit.",
        "Data, not proof: Lean re-checks everything.",
        "input rsc-certificate.json.gz sha256: " + Ctx.gz_sha,
        "input rsc-certificate.json sha256:    " + Ctx.json_sha,
        "exporter sha256:                      " + Ctx.exporter_sha,
        "method:                               " + Ctx.method,
        "-/",
    ]
    head += ["import " + i for i in imports]
    head += ["", "set_option maxRecDepth 1000000", "set_option maxHeartbeats 0", "",
             "namespace " + ns, "", "noncomputable section", "", "open MaxLeafFormal.RSCCheck", ""]
    tail = ["", "end", "end " + ns, ""]
    return "\n".join(head) + "\n".join(body) + "\n".join(tail)


def num_rows(rows, indent="  "):
    """JSON-compatible multi-line list of flat number lists (closing bracket at column 0)."""
    if not rows:
        return "[]"
    return "[\n" + ",\n".join(indent + "[" + ", ".join(map(str, r)) + "]" for r in rows) + "\n]"


def def_rows(name, ty, rows):
    return ["def %s : %s := %s" % (name, ty, num_rows(rows))]


def thm(name, stmt):
    """A shard theorem: a checker call `= true`, decided by the kernel (M1) or by compiled code (M2)."""
    tac = "native_decide" if Ctx.method == "m2" else "decide +kernel"
    return "theorem %s : %s := by %s" % (name, stmt, tac)


def thm_kernel(name, stmt):
    """A trivial size side condition, always decided by the kernel."""
    return "theorem %s : %s := by decide +kernel" % (name, stmt)


def stmt_Z_ok():
    return thm("Z_ok", "checkZ Z = true")


def stmt_c1(r):
    return thm("ok", "checkBlock %s.length (chunks32 %s) %s ((%s.drop (8 * %d)).take 8) "
                     "(rows.map (decodeCombs 1024)) = true" % (ZQ, ZQ, ZQ, ZQ, r))


def stmt_c2():
    return thm("ok", "checkC2 %s.length (chunks32 %s) combos = true" % (ZQ, ZQ))


def stmt_leaf():
    return thm("ok", "checkLeaves %s.length (chunks32 %s) entries = true" % (ZQ, ZQ))


def stmt_ch1():
    return thm("ok", "checkChain1 %s.length (chunks32 %s) %s entries = true" % (ZQ, ZQ, ZQ))


def st_mod(k):
    return "%s.St_%d_pts" % (NS, k)


def x_expr(k, i, local=False):
    K = "" if local else st_mod(k) + "."
    return "(([initI %skey.1 %skey.2.1 %skey.2.2] :: %sstages).getD %d [])" % (K, K, K, K, i - 1)


def yt_expr(k, i, local=False):
    K = "" if local else st_mod(k) + "."
    return "((%sstages ++ [%s]).getD %d [])" % (K, ZQ, i - 1)


def stmt_st(k, i, r):
    X, Yt = x_expr(k, i), yt_expr(k, i)
    return thm("ok", "checkBlock %s.length (chunks32 %s) %s ((%s.drop (8 * %d)).take 8) "
                     "(rows.map (decodeCombs 1024)) = true" % (Yt, Yt, ZQ, X, r))


def stmt_nb(k, i, nb):
    return thm_kernel("nb_%d" % i, "decide ((%s.length + 7) / 8 ≤ %d) = true" % (x_expr(k, i, True), nb))


def stmt_lat5():
    return thm("lat5_ok", "checkLattice5 chainTable lat5 = true")


def stmt_lat4():
    return thm("lat4_ok", "checkLattice4 leafTable lat4 = true")


# ----------------------------------------------------------------------------------------------
# lattice witnesses

_uw_cache = {}


def uw(c2, c3):
    r = _uw_cache.get((c2, c3))
    if r is None:
        r = (Fr(93, 100) ** c2 * Fr(923, 1000) ** c3,
             Fr(272657, 250000) ** c2 * Fr(288677, 250000) ** c3)
        _uw_cache[(c2, c3)] = r
    return r


def lattice5_points():
    return [(nu, c2, c3) for nu in range(1, 37) for c2 in range(0, nu + 1)
            for c3 in range(0, nu - c2 + 1) if c2 + c3 >= 1]


def lattice4_points():
    return [(nu, c2, c3) for nu in range(4, 37) for c2 in range(0, nu)
            for c3 in range(0, nu - c2) if c2 + c3 >= 1]


def cross(o, a, b):
    return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])


def hull_vertices(pts):
    """Strict convex hull vertices (monotone chain) of a list of (x, y, tag)."""
    P = sorted(set((x, y, t) for x, y, t in pts), key=lambda p: (p[0], p[1]))
    if len(P) <= 2:
        return P
    lo = []
    for p in P:
        while len(lo) >= 2 and cross(lo[-2], lo[-1], p) <= 0:
            lo.pop()
        lo.append(p)
    up = []
    for p in reversed(P):
        while len(up) >= 2 and cross(up[-2], up[-1], p) <= 0:
            up.pop()
        up.append(p)
    return lo[:-1] + up[:-1]


def fan_witness(target, cands):
    """target = (c2, c3); cands = list of (tag, (c2, c3)).  Returns (comps, mode) or None.
    comps = [(tag or None for (0,0), Fraction lambda)] with sum lambda = 1, sum lambda*(u, w) = target."""
    tu, tw = uw(*target)
    # coordinates relative to P(0,0) = (1, 1): dx = 1 - u > 0, dy = w - 1 > 0
    tdx, tdy = 1 - tu, tw - 1
    if not (tdx > 0 and tdy > 0):
        fail("degenerate target %r" % (target,))
    groups = {}
    for tag, c in cands:
        u, w = uw(*c)
        dx, dy = 1 - u, w - 1
        if not (dx > 0 and dy > 0):
            fail("degenerate candidate %r" % (c,))
        s = dy / dx
        if s not in groups or dx > groups[s][0]:
            groups[s] = (dx, dy, tag)
    return _fan(tdx, tdy, groups, "fan") or _fan_hull(tdx, tdy, groups)


def _fan(tdx, tdy, groups, mode):
    if not groups:
        return None
    st = tdy / tdx
    slopes = sorted(groups)
    if st in groups:
        dx, dy, tag = groups[st]
        a = tdx / dx
        if a <= 1:
            return ([(None, 1 - a), (tag, a)], mode)
        return None
    for i in range(len(slopes) - 1):
        s1, s2 = slopes[i], slopes[i + 1]
        if s1 < st < s2:
            ax, ay, ta = groups[s1]
            bx, by, tb = groups[s2]
            det = ax * by - bx * ay
            al = (tdx * by - bx * tdy) / det
            be = (ax * tdy - ay * tdx) / det
            if al >= 0 and be >= 0 and al + be <= 1:
                return ([(None, 1 - al - be), (ta, al), (tb, be)], mode)
            return None
    return None


def _fan_hull(tdx, tdy, groups):
    pts = [(Fr(0), Fr(0), None)] + [(dx, dy, tag) for dx, dy, tag in groups.values()]
    hv = [p for p in hull_vertices(pts) if p[2] is not None]
    g2 = {}
    for dx, dy, tag in hv:
        g2[dy / dx] = (dx, dy, tag)
    return _fan(tdx, tdy, g2, "hull")


def verify_witness(target, comps, resolve):
    """Exact check; comps = [(tag or None, lambda)]; resolve(tag) -> (c2, c3)."""
    sl = Fr(0)
    su = Fr(0)
    sw = Fr(0)
    for tag, lam in comps:
        if not lam > 0:
            fail("non-positive weight in witness for %r" % (target,))
        c = (0, 0) if tag is None else resolve(tag)
        u, w = uw(*c)
        sl += lam
        su += lam * u
        sw += lam * w
    tu, tw = uw(*target)
    if not (sl == 1 and su == tu and sw == tw):
        fail("witness for %r does not verify" % (target,))


def build_lattice(CT, LT, stats):
    """CT = chain table [((nu, c2, c3), j)]; LT = leaf table [(nu, c2, c3)].  Returns (lat5, lat4)."""
    by5 = {}
    for idx, (key, j) in enumerate(CT):
        by5.setdefault(key[0], []).append((idx, (key[1], key[2]), j))
    by4 = {}
    for idx, key in enumerate(LT):
        by4.setdefault(key[0], []).append((idx, (key[1], key[2])))
    maxdig = [0]

    def entry(m, comps):
        row = [1, len(comps)]
        for kind_idx, lam in comps:
            kind, idx = kind_idx
            row += [kind, idx, lam.numerator, lam.denominator]
            maxdig[0] = max(maxdig[0], len(str(lam.numerator)), len(str(lam.denominator)))
        return row

    out = {}
    for which, pts in (("5", lattice5_points()), ("4", lattice4_points())):
        rows = []
        st = dict(direct=0, combo=0, fan=0, hull=0, maxdig=0, maxcomps=0)
        for pt in pts:
            nu, c2, c3 = pt
            if which == "5":
                J = j_target(nu, c2)
                cl = [(idx, c) for idx, c, j in by5.get(nu, []) if j <= J]
            else:
                cl = list(by4.get(nu, []))
            direct = [idx for idx, c in cl if c == (c2, c3)]
            if direct:
                rows.append([0, min(direct)])
                st["direct"] += 1
                continue
            # one candidate per count pair (the lowest table index)
            seen = {}
            for idx, c in cl:
                if c not in seen:
                    seen[c] = idx
            cands = [(idx, c) for c, idx in sorted(seen.items())]
            res = fan_witness((c2, c3), cands)
            if res is None:
                fail("lattice%s: no convex-combination witness for %r" % (which, pt))
            comps, mode = res
            tab = {idx: c for idx, c in cands}
            verify_witness((c2, c3), comps, lambda t: tab[t])
            crow = [((0, 0), lam) if tag is None else ((1, tag), lam) for tag, lam in comps if lam > 0]
            rows.append(entry(len(crow), crow))
            st["combo"] += 1
            st[mode] += 1
            st["maxcomps"] = max(st["maxcomps"], len(crow))
        st["maxdig"] = maxdig[0]
        stats["lattice" + which] = st
        out[which] = rows
        maxdig[0] = 0
    return out["5"], out["4"]


# ----------------------------------------------------------------------------------------------
# plan and generation

class Plan:
    pass


def check_input_and_params(cert):
    if cert.get("model") != "g":
        fail("model is %r, expected 'g'" % (cert.get("model"),))
    for k, v in PY_EXPECTED_PARAMS.items():
        if frac(cert[k]) != v:
            fail("parameter %s = %s, expected %s" % (k, frac(cert[k]), v))
    if cert["m0"] != 24 or cert["ME"] != 36:
        fail("m0/ME = %r/%r, expected 24/36" % (cert["m0"], cert["ME"]))
    mism = []
    for name, paper, d in (("dmin3", paper_d3, cert["dmin3"]), ("dmin2", paper_d2, cert["dmin2"])):
        for nu in range(1, 37):
            f = d[str(nu)]
            p = paper(nu)
            if f != p:
                mism.append((name, nu, f, p))
            if jof(f) != jof(p) or (f <= 1) != (p <= 1):
                fail("%s(%d) = %d disagrees with the paper's %d after j and the test d<=1" % (name, nu, f, p))
    if sorted(map(int, cert["dmin3"])) != list(range(1, 37)) or sorted(map(int, cert["dmin2"])) != list(range(1, 37)):
        fail("dmin3/dmin2 do not have exactly the keys 1..36")
    return mism


def build_plan(cert):
    P = Plan()
    P.cert = cert
    P.Zraw = [enc_pt(z) for z in cert["Z"]]
    if len(P.Zraw) != NZ:
        fail("|Z| = %d" % len(P.Zraw))
    Zf = [tuple(frac(p) for p in z) for z in cert["Z"]]
    for a, b in zip(Zf, Zf[1:]):
        if not a < b:
            fail("Z is not strictly increasing lexicographically")
    for z in Zf:
        if any(c < 0 for c in z):
            fail("negative coordinate in Z")
    internal = cert["internal"]
    P.ch1 = []     # entries with j == 1, file order
    P.st = []      # entries with j >= 2, file order
    for e in internal:
        j = e["j"]
        if len(e["combos"]) != j or len(e["stages"]) != j - 1:
            fail("internal entry %r inconsistent (j=%d, %d stages, %d combos)" %
                 ((e["m"], e["c2"], e["c3"]), j, len(e["stages"]), len(e["combos"])))
        if j == 1:
            P.ch1.append(e)
        elif j >= 2:
            P.st.append(e)
        else:
            fail("internal entry with j = %r" % j)
    P.leaf_keys = sorted(tuple(int(t) for t in k.split(",")) for k in cert["leafexp"])
    for k in P.leaf_keys:
        if len(k) != 3:
            fail("bad leaf key")
    P.n_ch1_groups = (len(P.ch1) + CH1_GROUP - 1) // CH1_GROUP
    # tables
    P.CT = [((e["m"], e["c2"], e["c3"]), 1) for e in P.ch1] + \
           [((e["m"], e["c2"], e["c3"]), e["j"]) for e in P.st]
    P.LT = list(P.leaf_keys)
    # stage sizes
    P.st_info = []   # per St entry: (key, j, [|X_i| for i in 1..j])
    for e in P.st:
        j = e["j"]
        sizes = [1] + [len(Y) for Y in e["stages"]]
        P.st_info.append(((e["m"], e["c2"], e["c3"]), j, sizes))
    return P


def nbl(n):
    return (n + BLK - 1) // BLK


def file_list(P):
    """[(name, family, producer)] in generation order."""
    cert = P.cert
    files = []

    def add(name, fam, fn):
        files.append((name, fam, fn))

    # Z
    def gen_Z():
        body = ["/-- The 1024 points of `Z` (8 numerators and the common denominator), original order. -/"]
        body += def_rows("Zraw", "List (List ℕ)", P.Zraw)
        body += ["", "def Z : List IPt := Zraw.map decodePt", "", stmt_Z_ok()]
        return lean_file(["MaxLeafFormal.RSCCheck"], NS, body), NZ
    add("Z.lean", "Z", gen_Z)

    # C1
    def gen_c1(r):
        def f():
            rows = []
            for i in range(BLK * r, BLK * r + BLK):
                row = []
                for j in range(NZ):
                    key = "%d,%d" % (i, j)
                    if key not in cert["combos"]:
                        fail("C1: missing combination %s" % key)
                    row += enc_comb(cert["combos"][key], NZ, "C1 " + key)
                rows.append(row)
            body = ["/-- Rows %d..%d of C1: for each j the combination of `Z` for the pair (i, j). -/" %
                    (BLK * r, BLK * r + BLK - 1)]
            body += def_rows("rows", "List (List ℕ)", rows)
            body += ["", stmt_c1(r)]
            return lean_file(["MaxLeafFormal.RSCData.Z"], "%s.C1_%03d" % (NS, r), body), BLK * NZ
        return f
    for r in range(NZ // BLK):
        add("C1_%03d.lean" % r, "C1", gen_c1(r))

    # C2
    def gen_c2():
        rows = []
        for m in list(range(25)) + ["inf"]:
            rows.append(enc_comb(cert["inits"][str(m)], NZ, "C2 init %s" % m))
        body = ["/-- Single combinations for `Init(0), ..., Init(24)` and `Init(inf)`. -/"]
        body += def_rows("raw", "List (List ℕ)", rows)
        body += ["", "def combos : List (List (ℕ × ℕ × ℕ)) := raw.map fun l => (decodeCombs 1 l).headD []",
                 "", stmt_c2()]
        return lean_file(["MaxLeafFormal.RSCData.Z"], NS + ".C2", body), 26
    add("C2.lean", "C2", gen_c2)

    # Leaf
    def gen_leaf():
        rows = []
        for (m, c2, c3) in P.leaf_keys:
            rows.append([m, c2, c3] + enc_comb(cert["leafexp"]["%d,%d,%d" % (m, c2, c3)], NZ,
                                              "leaf %d,%d,%d" % (m, c2, c3)))
        body = ["/-- Leaf entries `[m, c2, c3] ++ combination`, sorted by `(m, c2, c3)`. -/"]
        body += def_rows("raw", "List (List ℕ)", rows)
        body += ["", "def entries : List ((ℕ × ℕ × ℕ) × List (ℕ × ℕ × ℕ)) := raw.map decodeLeaf",
                 "", stmt_leaf()]
        return lean_file(["MaxLeafFormal.RSCData.Z"], NS + ".Leaf", body), len(rows)
    add("Leaf.lean", "Leaf", gen_leaf)

    # Ch1
    def gen_ch1(g):
        def f():
            rows = []
            for e in P.ch1[CH1_GROUP * g: CH1_GROUP * (g + 1)]:
                key = (e["m"], e["c2"], e["c3"])
                rows.append(list(key) + flat_combs(e["combos"][0], 0, NZ, NZ, "chain1 %r" % (key,)))
                if len(e["combos"][0]) != NZ:
                    fail("chain1 %r: %d combinations" % (key, len(e["combos"][0])))
            body = ["/-- Chains of length one: `[m, c2, c3]` followed by the 1024 combinations of `Z`. -/"]
            body += def_rows("raw", "List (List ℕ)", rows)
            body += ["", "def entries : List ((ℕ × ℕ × ℕ) × List (List (ℕ × ℕ × ℕ))) := raw.map (decodeChain1 1024)",
                     "", stmt_ch1()]
            return lean_file(["MaxLeafFormal.RSCData.Z"], "%s.Ch1_%03d" % (NS, g), body), len(rows) * NZ
        return f
    for g in range(P.n_ch1_groups):
        add("Ch1_%03d.lean" % g, "Ch1", gen_ch1(g))

    # St
    for k, e in enumerate(P.st):
        key, j, sizes = P.st_info[k]

        def gen_pts(k=k, e=e, key=key, j=j, sizes=sizes):
            def f():
                stages = [[enc_pt(p) for p in Y] for Y in e["stages"]]
                lines = ["/-- Longer chain %d: the exposure point `(m, c2, c3)` and its stages `Y_1, ..., Y_%d`. -/" %
                         (k, j - 1)]
                lines.append("def key : ℕ × ℕ × ℕ := (%d, %d, %d)" % key)
                lines.append("")
                st_txt = "[\n" + ",\n".join(
                    "  [\n" + ",\n".join("    [" + ", ".join(map(str, p)) + "]" for p in Y) + "\n  ]"
                    for Y in stages) + "\n]"
                lines.append("def stagesRaw : List (List (List ℕ)) := " + st_txt)
                lines.append("")
                lines.append("def stages : List (List IPt) := stagesRaw.map (·.map decodePt)")
                lines.append("")
                lines.append(thm("pts_ok", "stages.all okPts = true"))
                for i in range(1, j + 1):
                    lines.append("")
                    lines.append(stmt_nb(k, i, nbl(sizes[i - 1])))
                return lean_file(["MaxLeafFormal.RSCData.Z"], "%s.St_%d_pts" % (NS, k), lines), 0
            return f
        add("St_%d_pts.lean" % k, "St", gen_pts())

        for i in range(1, j + 1):
            nx = sizes[i - 1]
            ny = NZ if i == j else sizes[i]
            for r in range(nbl(nx)):
                def gen_blk(k=k, e=e, key=key, i=i, r=r, nx=nx, ny=ny):
                    def f():
                        cmb = e["combos"][i - 1]
                        if len(cmb) != nx * NZ:
                            fail("St_%d stage %d: %d combinations, expected %d" % (k, i, len(cmb), nx * NZ))
                        rows = [flat_combs(cmb, a, ny, ny, "St_%d stage %d row %d" % (k, i, a))
                                for a in range(BLK * r, min(BLK * r + BLK, nx))]
                        body = ["/-- Stage %d of the longer chain %d, rows %d..%d of `X`. -/" %
                                (i, k, BLK * r, min(BLK * r + BLK, nx) - 1)]
                        body += def_rows("rows", "List (List ℕ)", rows)
                        body += ["", stmt_st(k, i, r)]
                        return lean_file([st_mod(k)], "%s.St_%d_%d_%03d" % (NS, k, i, r), body), len(rows) * NZ
                    return f
                add("St_%d_%d_%03d.lean" % (k, i, r), "St", gen_blk())

    # Tables
    def gen_tables():
        mods = ["Ch1_%03d" % g for g in range(P.n_ch1_groups)]
        imports = ["%s.%s" % (NS, m) for m in mods] + [st_mod(k) for k in range(len(P.st))] + [NS + ".Leaf"]
        terms = ["(Ch1_%03d.entries.map fun e => (e.1, 1))" % g for g in range(P.n_ch1_groups)]
        terms += ["[(St_%d_pts.key, St_%d_pts.stages.length + 1)]" % (k, k) for k in range(len(P.st))]
        expr = terms[-1]
        for t in reversed(terms[:-1]):
            expr = "%s ++ (%s)" % (t, expr)
        body = ["/-- Certified chains `((nu, c2, c3), j)`: chains of length one, then the longer chains. -/",
                "def chainTable : List ((ℕ × ℕ × ℕ) × ℕ) :=",
                "  " + expr, "",
                "/-- Certified leaves. -/",
                "def leafTable : List ((ℕ × ℕ × ℕ) × Unit) := Leaf.entries.map fun e => (e.1, ())"]
        return lean_file(imports, NS, body), 0
    add("Tables.lean", "Tables", gen_tables)

    # Lattice
    def gen_lattice():
        stats = {}
        lat5, lat4 = build_lattice(P.CT, P.LT, stats)
        P.lattice_stats = stats
        body = ["/-- Witnesses for (C5): `[0, k]` or `[1, m, kind, idx, a, b, ...]`. -/"]
        body += def_rows("lat5", "List (List ℕ)", lat5)
        body += ["", "/-- Witnesses for (C4). -/"]
        body += def_rows("lat4", "List (List ℕ)", lat4)
        body += ["", stmt_lat5(), "", stmt_lat4()]
        return lean_file([NS + ".Tables"], NS, body), len(lat5) + len(lat4)
    add("Lattice.lean", "Lattice", gen_lattice)

    # All
    def gen_all():
        mods = ["Z"] + ["C1_%03d" % r for r in range(NZ // BLK)] + ["C2", "Leaf"]
        mods += ["Ch1_%03d" % g for g in range(P.n_ch1_groups)]
        for k in range(len(P.st)):
            key, j, sizes = P.st_info[k]
            mods.append("St_%d_pts" % k)
            for i in range(1, j + 1):
                for r in range(nbl(sizes[i - 1])):
                    mods.append("St_%d_%d_%03d" % (k, i, r))
        mods += ["Tables", "Lattice"]
        imports = [NS + "." + m for m in mods]
        # `List.Forall P [a₀, …, aₖ]` unfolds to `P a₀ ∧ … ∧ P aₖ` (no trailing `True`), and to `P a₀`
        # for a single element, so the proof is a flat anonymous-constructor tuple, bare for one element.
        def forall_tuple(items):
            return items[0] if len(items) == 1 else "⟨%s⟩" % ", ".join(items)
        c1 = forall_tuple(["⟨_, C1_%03d.ok⟩" % r for r in range(NZ // BLK)])
        terms = ["chain1_table Z_ok Ch1_%03d.ok" % g for g in range(P.n_ch1_groups)]
        for k in range(len(P.st)):
            key, j, sizes = P.st_info[k]
            facts = []
            for i in range(1, j + 1):
                nb = nbl(sizes[i - 1])
                blocks = forall_tuple(["⟨_, St_%d_%d_%03d.ok⟩" % (k, i, r) for r in range(nb)])
                facts.append("stage_of_blocks Z_ok (stage_X_ok St_%d_pts.pts_ok St_%d_pts.key %d) "
                             "(stage_Yt_ok Z_ok St_%d_pts.pts_ok %d) %d St_%d_pts.nb_%d %s" %
                             (k, k, i - 1, k, i - 1, nb, k, i, blocks))
            terms.append("chain_stages_table Z_ok St_%d_pts.key St_%d_pts.stages St_%d_pts.pts_ok %s" %
                         (k, k, k, forall_tuple(facts) if len(facts) == 1 else
                          "⟨%s⟩" % ",\n      ".join(facts)))
        expr = terms[-1]
        for t in reversed(terms[:-1]):
            expr = "forall_mem_append' (%s)\n    (%s)" % (t, expr)
        body = [
            "theorem c1_fact : ∀ z ∈ finsetOf Z, ∀ z' ∈ finsetOf Z, merge p₂ p₃ z z' ∈ PZ (finsetOf Z) :=",
            "  c1_of_blocks Z_ok %s" % c1, "",
            "theorem chainTable_ok : ∀ e ∈ chainTable, ChainFact Z e :=",
            "  " + expr, "",
            "theorem leafTable_ok : ∀ e ∈ leafTable, LeafFact Z e := leaf_table Z_ok Leaf.ok"]
        txt = lean_file(imports, NS, body)
        txt = txt.replace("open MaxLeafFormal.RSCCheck\n",
                          "open MaxLeafFormal.RSCCheck\nopen MaxLeafFormal.RSCCert MaxLeafFormal.RSCParams\n"
                          "open MaxLeafFormal.Antinorm8 (PZ)\n", 1)
        return txt, 0
    add("All.lean", "All", gen_all)
    return files


def count_conditions(P):
    n = {"C1": NZ * NZ, "C2": 26, "Leaf": len(P.leaf_keys), "Ch1": len(P.ch1) * NZ}
    st = 0
    for key, j, sizes in P.st_info:
        st += sum(sizes) * NZ
    n["St"] = st
    n["Lattice5"] = len(lattice5_points())
    n["Lattice4"] = len(lattice4_points())
    return n


def generate(cert, outdir, only, exporter_sha):
    P = build_plan(cert)
    files = file_list(P)
    os.makedirs(outdir, exist_ok=True)
    produced = {}
    for name, fam, fn in files:
        if only is not None and not name.startswith(only):
            continue
        # Lattice needs only table metadata, the others read the certificate lazily
        txt, ncond = fn()
        data = txt.encode("utf-8")
        with open(os.path.join(outdir, name), "w", encoding="utf-8", newline="\n") as fh:
            fh.write(txt)
        produced[name] = (fam, len(data), sha256_bytes(data))
    return P, files, produced


def write_manifest(outdir, produced, exporter_sha):
    lines = ["# input-gz sha256 %s" % GZ_SHA, "# input-json sha256 %s" % JSON_SHA,
             "# exporter sha256 %s" % exporter_sha,
             "# python %d.%d.%d" % sys.version_info[:3]]
    for name in sorted(produced):
        lines.append("%s  %s" % (produced[name][2], name))
    with open(os.path.join(outdir, "MANIFEST.sha256"), "w", encoding="utf-8", newline="\n") as fh:
        fh.write("\n".join(lines) + "\n")


# ----------------------------------------------------------------------------------------------
# self-check: re-parse the generated files and mirror RSCCheck.lean in exact integer arithmetic

E_N, E_D = 145729958, 189014575


def merge_n(P, Q):
    P0, P1, P2, P3, P4, P5, P6, P7 = P
    Q0, _, Q2, Q3, Q4, Q5, Q6, Q7 = Q
    S = 2000 * Q0 + 2000 * Q2 + 2200 * Q3 + 1000 * Q4 + 1000 * Q5 + 930 * Q6 + 923 * Q7
    Cs = 2000 * Q0
    Cu = 2000 * Q3 + 1000 * Q4 + 1000 * Q5 + 1000 * Q6 + 930 * Q7
    Os = 1000 * Q0
    Ox = 1000 * Q3
    Ou = 500 * Q4 + 1000 * Q5 + 1000 * Q6 + 930 * Q7
    return [P0 * S, P1 * Cu, P2 * Cu + P1 * Cs, P3 * (Cu + Cs) + P2 * Cs, P4 * Ou,
            P5 * (Ou + Ox) + P4 * Ox, P6 * (Ou + Ox) + (P4 + P5) * Os, P7 * (Ou + Ox + Os) + P6 * Os]


def merge_i(P, Q):
    return (merge_n(P[0], Q[0]), 1000 * P[1] * Q[1])


def init_i(nu, c2, c3):
    s = E_D ** (1 + nu)
    uN = 93 ** c2 * 923 ** c3
    uD = 100 ** c2 * 1000 ** c3
    wN = 272657 ** c2 * 288677 ** c3
    wD = 2 ** nu * 250000 ** (c2 + c3)
    D = E_N ** (1 + nu) * 200 * uD * wD
    return ([s * uN * 31 * wD, s * uN * 7 * wD, 0, 0, s * wN * 200 * uD, 0, 0, 0], D)


INIT_INF = ([E_D ** 26 * 31, E_D ** 26 * 7, 0, 0, 0, 0, 0, 0], E_N ** 26 * 200)
ZERO_I = ([0] * 8, 1)


def in_k(d):
    d0, d1, d2, d3, d4, d5, d6, d7 = d
    return 0 <= d0 and 0 <= d3 + min(0, d2 + min(0, d1)) + min(0, d5 + min(0, d4) + min(0, d6 + min(0, d7)))


def dom(n, Y, P, comb):
    for k, a, b in comb:
        if not (k < n and 0 < b):
            return False
    V = [0] * 8
    T, s, t = 1, 0, 1
    for k, a, b in reversed(comb):
        y = Y[k] if k < len(Y) else ZERO_I
        by = b * y[1]
        V = [v * by + a * nn * T for v, nn in zip(V, y[0])]
        T *= by
        s = s * b + a * t
        t *= b
    if t > s:
        return False
    return in_k([m * T - P[1] * v for m, v in zip(P[0], V)])


def check_block(n, Y, Zs, xs, combos):
    if len(xs) != len(combos):
        return False
    for x, cx in zip(xs, combos):
        if len(cx) != len(Zs):
            return False
        for z, c in zip(Zs, cx):
            if not dom(n, Y, merge_i(x, z), c):
                return False
    return True


def take_comb(c, l):
    out = []
    p = 0
    for _ in range(c):
        if p + 3 > len(l):
            return [], []
        out.append((l[p], l[p + 1], l[p + 2]))
        p += 3
    return out, l[p:]


def decode_combs(m, l):
    out = []
    for _ in range(m):
        if not l:
            break
        c = l[0]
        comb, l = take_comb(c, l[1:])
        out.append(comb)
    return out


def decode_pt(l):
    return (list(l[:8]), l[8]) if len(l) == 9 else ZERO_I


def ok_pts(Y):
    return all(len(P[0]) == 8 and 0 < P[1] for P in Y)


def fin_n(N):
    return 2000 * N[0] + 2000 * N[3] + 1000 * N[4] + 2000 * N[5] + 2000 * N[6] + 1860 * N[7]


def lt_lex(D, D2, a, b):
    for x, y in zip(a, b):
        if x * D2 < y * D:
            return True
        if x * D2 != y * D:
            return False
    return False


def check_z(Z):
    return (len(Z) == 1024 and ok_pts(Z) and all(lt_lex(P[1], Q[1], P[0], Q[0]) for P, Q in zip(Z, Z[1:]))
            and all(6060 * 2000 * z[1] < 10000 * fin_n(z[0]) for z in Z))


def uF(c2, c3):
    return (93 ** c2 * 923 ** c3, 100 ** c2 * 1000 ** c3)


def wF(c2, c3):
    return (272657 ** c2 * 288677 ** c3, 250000 ** (c2 + c3))


def comb_witness(c2, c3, comps):
    """comps = [((c2', c3'), a, b)]."""
    if not all(0 < e[2] for e in comps):
        return False
    S = (0, 1)
    for e in reversed(comps):
        S = (S[0] * e[2] + e[1] * S[1], S[1] * e[2])
    if S[0] != S[1]:
        return False
    for F, tgt in ((uF, uF(c2, c3)), (wF, wF(c2, c3))):
        S = (0, 1)
        for e in reversed(comps):
            fk = F(*e[0])
            S = (S[0] * (e[2] * fk[1]) + e[1] * fk[0] * S[1], S[1] * (e[2] * fk[1]))
        if S[0] * tgt[1] != tgt[0] * S[1]:
            return False
    return True


def take_comp(m, l):
    out = []
    for q in range(m):
        if 4 * q + 4 > len(l):
            return out, False
        out.append(tuple(l[4 * q: 4 * q + 4]))
    return out, len(l) == 4 * m


def lat_ok(T, five, pt, dat):
    """five: table entries (key, j); otherwise entries are keys only."""
    def key(k):
        return T[k][0] if five else T[k]
    if len(dat) == 2 and dat[0] == 0:
        k = dat[1]
        return k < len(T) and key(k) == pt and (not five or T[k][1] <= j_target(pt[0], pt[1]))
    if len(dat) >= 2 and dat[0] == 1:
        m = dat[1]
        comps, exact = take_comp(m, dat[2:])
        if not exact:
            return False
        out = []
        for kind, idx, a, b in comps:
            if kind == 0:
                out.append(((0, 0), a, b))
            elif kind == 1:
                if not (idx < len(T) and key(idx)[0] == pt[0]):
                    return False
                if five and not T[idx][1] <= j_target(pt[0], pt[1]):
                    return False
                out.append(((key(idx)[1], key(idx)[2]), a, b))
            else:
                return False
        return comb_witness(pt[1], pt[2], out)
    return False


# --- parsing the generated files

DEF_RE = re.compile(r"^def (\w+) : [^\n]*:= (\[.*?\n\]|\[\])$", re.S | re.M)


def read_file(outdir, name):
    with open(os.path.join(outdir, name), "r", encoding="utf-8", newline="") as fh:
        return fh.read()


def parse_defs(txt):
    return {m.group(1): json.loads(m.group(2)) for m in DEF_RE.finditer(txt)}


_zcache = {}


def load_Z(outdir):
    if outdir not in _zcache:
        d = parse_defs(read_file(outdir, "Z.lean"))
        _zcache[outdir] = [decode_pt(p) for p in d["Zraw"]]
    return _zcache[outdir]


def need_line(txt, line, what):
    if line not in txt.split("\n"):
        raise ExportError("%s: expected line not found: %s" % (what, line[:200]))


def parse_key(txt):
    m = re.search(r"^def key : ℕ × ℕ × ℕ := \((\d+), (\d+), (\d+)\)$", txt, re.M)
    return tuple(int(x) for x in m.groups())


def load_pts(outdir, k):
    txt = read_file(outdir, "St_%d_pts.lean" % k)
    d = parse_defs(txt)
    return parse_key(txt), [[decode_pt(p) for p in Y] for Y in d["stagesRaw"]], txt


def chain_keys(outdir):
    """The chain table entries parsed from Tables.lean, Ch1 and St pts files."""
    tab = read_file(outdir, "Tables.lean")
    T = []
    for m in re.finditer(r"\(Ch1_(\d+)\.entries\.map|\[\(St_(\d+)_pts\.key", tab):
        if m.group(1) is not None:
            d = parse_defs(read_file(outdir, "Ch1_%s.lean" % m.group(1)))
            T += [((r[0], r[1], r[2]), 1) for r in d["raw"]]
        else:
            key, stages, _ = load_pts(outdir, int(m.group(2)))
            T.append((key, len(stages) + 1))
    return T


def leaf_keys(outdir):
    d = parse_defs(read_file(outdir, "Leaf.lean"))
    return [(r[0], r[1], r[2]) for r in d["raw"]]


def selfcheck_file(args):
    outdir, name = args
    txt = read_file(outdir, name)
    base = name[:-5]
    try:
        if base == "Z":
            need_line(txt, stmt_Z_ok(), name)
            Z = load_Z(outdir)
            if not check_z(Z):
                raise ExportError("checkZ failed")
            return name, "Z", NZ, None
        Z = load_Z(outdir)
        n = len(Z)
        m = re.fullmatch(r"C1_(\d+)", base)
        if m:
            r = int(m.group(1))
            need_line(txt, stmt_c1(r), name)
            rows = parse_defs(txt)["rows"]
            combos = [decode_combs(1024, row) for row in rows]
            if not check_block(n, Z, Z, Z[8 * r: 8 * r + 8], combos):
                raise ExportError("C1 block %d failed" % r)
            return name, "C1", 8 * 1024, None
        if base == "C2":
            need_line(txt, stmt_c2(), name)
            raw = parse_defs(txt)["raw"]
            combos = [(decode_combs(1, l) or [[]])[0] for l in raw]
            ok = len(combos) == 26 and all(dom(n, Z, init_i(i, 0, 0), combos[i]) for i in range(25)) \
                and dom(n, Z, INIT_INF, combos[25])
            if not ok:
                raise ExportError("C2 failed")
            return name, "C2", 26, None
        if base == "Leaf":
            need_line(txt, stmt_leaf(), name)
            raw = parse_defs(txt)["raw"]
            cnt = 0
            keys = [tuple(r[:3]) for r in raw]
            if keys != sorted(keys):
                raise ExportError("Leaf not sorted")
            for r in raw:
                comb = (decode_combs(1, r[3:]) or [[]])[0]
                if not dom(n, Z, init_i(r[0], r[1], r[2]), comb):
                    raise ExportError("leaf %r failed" % (tuple(r[:3]),))
                cnt += 1
            return name, "Leaf", cnt, None
        m = re.fullmatch(r"Ch1_(\d+)", base)
        if m:
            need_line(txt, stmt_ch1(), name)
            raw = parse_defs(txt)["raw"]
            for r in raw:
                combs = decode_combs(1024, r[3:])
                if not check_block(n, Z, Z, [init_i(r[0], r[1], r[2])], [combs]):
                    raise ExportError("chain1 %r failed" % (tuple(r[:3]),))
            return name, "Ch1", len(raw) * 1024, None
        m = re.fullmatch(r"St_(\d+)_pts", base)
        if m:
            k = int(m.group(1))
            key, stages, _ = load_pts(outdir, k)
            if not all(ok_pts(Y) for Y in stages):
                raise ExportError("St pts not ok")
            need_line(txt, thm("pts_ok", "stages.all okPts = true"), name)
            sizes = [1] + [len(Y) for Y in stages]
            for i in range(1, len(sizes) + 1):
                need_line(txt, stmt_nb(k, i, nbl(sizes[i - 1])), name)
            return name, "St", 0, None
        m = re.fullmatch(r"St_(\d+)_(\d+)_(\d+)", base)
        if m:
            k, i, r = (int(x) for x in m.groups())
            key, stages, _ = load_pts(outdir, k)
            need_line(txt, stmt_st(k, i, r), name)
            Xs = [[init_i(*key)]] + stages
            Yt = (stages + [Z])[i - 1]
            X = Xs[i - 1]
            rows = parse_defs(txt)["rows"]
            combos = [decode_combs(1024, row) for row in rows]
            if not check_block(len(Yt), Yt, Z, X[8 * r: 8 * r + 8], combos):
                raise ExportError("stage block failed")
            return name, "St", len(rows) * 1024, None
        if base == "Lattice":
            need_line(txt, stmt_lat5(), name)
            need_line(txt, stmt_lat4(), name)
            d = parse_defs(txt)
            CT = chain_keys(outdir)
            LT = leaf_keys(outdir)
            l5, l4 = lattice5_points(), lattice4_points()
            if len(l5) != len(d["lat5"]) or len(l4) != len(d["lat4"]):
                raise ExportError("lattice length")
            for pt, dat in zip(l5, d["lat5"]):
                if not lat_ok(CT, True, pt, dat):
                    raise ExportError("lattice5 %r failed" % (pt,))
            for pt, dat in zip(l4, d["lat4"]):
                if not lat_ok(LT, False, pt, dat):
                    raise ExportError("lattice4 %r failed" % (pt,))
            return name, "Lattice", len(l5) + len(l4), None
        if base in ("Tables", "All"):
            return name, base, 0, None
        raise ExportError("unknown file")
    except Exception as ex:   # reported by the caller
        return name, "?", 0, "%s: %r" % (name, ex)


def run_selfcheck(outdir, names, procs):
    import multiprocessing
    jobs = [(outdir, nm) for nm in names]
    # heavy files first
    jobs.sort(key=lambda j: (0 if j[1].startswith(("Lattice", "St_", "Ch1_")) else 1, j[1]))
    totals = {}
    errors = []
    with multiprocessing.Pool(procs) as pool:
        for k, (name, fam, cnt, err) in enumerate(pool.imap_unordered(selfcheck_file, jobs, chunksize=1)):
            if err:
                errors.append(err)
            else:
                totals[fam] = totals.get(fam, 0) + cnt
            if (k + 1) % 50 == 0:
                print("  selfcheck: %d / %d files" % (k + 1, len(jobs)), flush=True)
    return totals, errors


# ----------------------------------------------------------------------------------------------

def main():
    try:
        sys.stdout.reconfigure(encoding="utf-8")
    except Exception:
        pass
    ap = argparse.ArgumentParser()
    ap.add_argument("gz")
    ap.add_argument("outdir")
    ap.add_argument("--only")
    ap.add_argument("--selfcheck", action="store_true")
    ap.add_argument("--procs", type=int, default=6)
    ap.add_argument("--method", choices=["m1", "m2"], default="m2")
    a = ap.parse_args()
    with open(os.path.abspath(__file__), "rb") as fh:
        exporter_sha = sha256_bytes(fh.read())
    Ctx.exporter_sha = exporter_sha
    Ctx.method = a.method
    with open(a.gz, "rb") as fh:
        gzb = fh.read()
    if sha256_bytes(gzb) != GZ_SHA:
        fail("SHA-256 of the gz file is %s, expected %s" % (sha256_bytes(gzb), GZ_SHA))
    raw = gzip.decompress(gzb)
    if sha256_bytes(raw) != JSON_SHA:
        fail("SHA-256 of the decompressed JSON is %s, expected %s" % (sha256_bytes(raw), JSON_SHA))
    cert = json.loads(raw)
    del raw, gzb
    mism = check_input_and_params(cert)
    print("exporter sha256 %s ; python %s" % (exporter_sha, sys.version.split()[0]))
    print("input checks passed; dmin raw-value mismatches vs the paper's d (same j and same '<= 1'): %d" % len(mism))
    if mism:
        print("  " + ", ".join("%s(%d)=%d vs %d" % t for t in mism[:6]) + (" ..." if len(mism) > 6 else ""))
    outdir = os.path.abspath(a.outdir)
    P, files, produced = generate(cert, outdir, a.only, exporter_sha)
    cond = count_conditions(P)
    if a.only is None:
        write_manifest(outdir, produced, exporter_sha)
    fams = {}
    for name, (fam, size, h) in produced.items():
        f = fams.setdefault(fam, [0, 0])
        f[0] += 1
        f[1] += size
    print("files generated: %d, total bytes: %d" % (len(produced), sum(v[1] for v in produced.values())))
    for fam in sorted(fams):
        print("  %-8s files %5d  bytes %12d" % (fam, fams[fam][0], fams[fam][1]))
    print("conditions per family (full certificate):")
    for k in sorted(cond):
        print("  %-9s %d" % (k, cond[k]))
    print("chainTable entries: %d (chain-1: %d, longer chains: %d); leafTable entries: %d" %
          (len(P.CT), len(P.ch1), len(P.st), len(P.LT)))
    print("Ch1 modules: %d; longer chains: %s" % (P.n_ch1_groups, [(k[0], k[1], k[2], j) for k, j, s in P.st_info]))
    if hasattr(P, "lattice_stats"):
        for w in ("5", "4"):
            s = P.lattice_stats["lattice" + w]
            print("lattice%s: points %d, certified directly %d, combinations %d (plain fan %d, hull fan %d), "
                  "max components %d, max digits of a weight numerator/denominator %d" %
                  (w, s["direct"] + s["combo"], s["direct"], s["combo"], s["fan"], s["hull"],
                   s["maxcomps"], s["maxdig"]))
    del cert, P
    if a.selfcheck:
        names = sorted(n for n in produced)
        print("selfcheck on %d files with %d processes" % (len(names), a.procs), flush=True)
        totals, errors = run_selfcheck(outdir, names, a.procs)
        print("selfcheck conditions verified per family: " + ", ".join("%s %d" % kv for kv in sorted(totals.items())))
        if errors:
            for e in errors[:20]:
                print("SELFCHECK FAILURE: " + e, file=sys.stderr)
            fail("selfcheck failed in %d files" % len(errors))
        print("selfcheck passed")


if __name__ == "__main__":
    try:
        main()
    except ExportError as ex:
        print("EXPORT ERROR: %s" % ex, file=sys.stderr)
        sys.exit(1)


==> anc/formal/scripts/export_rsc_extras.py <==
#!/usr/bin/env python3
"""Generate the extras of the RSC certificate check (the exact c_Z and the stage sizes).

Usage:
    python3 formal/scripts/export_rsc_extras.py <rsc-certificate.json.gz> <RSCData dir> [--selfcheck]

Writes <RSCData dir>/Extras/Shards.lean, Extras/All.lean and Extras/MANIFEST.sha256. No new data
enters Lean: the six shard theorems check the exported `Z` and stages of RSCData, and the literal arguments
written here are not trusted (a wrong literal makes a shard or a fixed proof fail).

The script aborts (non-zero exit, message on stderr) unless
  1. the gz and decompressed SHA-256 equal the pinned values;
  2. the RSCData/*.lean files present (non-recursive, so Extras/ is excluded) are exactly the 467 files
     of the pinned list (the non-comment lines of RSCData/MANIFEST.sha256, whose SHA-256 is pinned
     below), each with its listed SHA-256;
  3. the exporter export_rsc_cert.py (imported read-only for build_plan, nbl, enc_pt, fin_n,
     lt_lex) has the pinned SHA-256.
It never writes to the files of that list. Output is deterministic. Standard library only.
--selfcheck re-parses the two generated files and Z.lean and St_k_pts.lean, and re-evaluates
checkCZ and checkStages (RSCCheckExtras.lean) in exact integer arithmetic.
"""
import argparse
import ast
import gzip
import hashlib
import importlib.util
import json
import os
import re
import sys
from fractions import Fraction

GZ_SHA = "9465bd0f7f74dc3a6376724645bfbde97b417035583c89ba787e347813177651"
JSON_SHA = "188c5b7206fe3ba487513caa859ae68777efdae15d184f94092dd8904a55b48b"
RUNA_EXPORTER_SHA = "9191995423a44b6d882afb9076aff1fa9775ae272a2ad4f1985c144344c8386b"
RUNA_LIST_SHA = "055df297a7473f49da8a1ea794e085eab05bd84cae0af2a84769f2720dd5ef72"
RUNA_NFILES = 467
NS = "MaxLeafFormal.RSCData.Extras"
DATA_NS = "MaxLeafFormal.RSCData"
METHOD = "m2"   # `native_decide` for the six shards, as for the RSCData shards
HERE = os.path.dirname(os.path.abspath(__file__))


class ExtrasError(Exception):
    pass


def fail(msg):
    raise ExtrasError(msg)


def sha256_bytes(b):
    return hashlib.sha256(b).hexdigest()


def sha256_file(path):
    with open(path, "rb") as fh:
        return sha256_bytes(fh.read())


# ----------------------------------------------------------------------------------------------
# checks of the inputs

def check_runa_tree(datadir):
    man = os.path.join(datadir, "MANIFEST.sha256")
    with open(man, "rb") as fh:
        lines = fh.read().decode("utf-8").splitlines()
    listed = [l for l in lines if not l.startswith("#")]
    lst = "".join(l + "\n" for l in listed).encode("utf-8")
    if sha256_bytes(lst) != RUNA_LIST_SHA:
        fail("SHA-256 of run A's file list (non-comment lines of %s) is %s, expected %s"
             % (man, sha256_bytes(lst), RUNA_LIST_SHA))
    want = {}
    for l in listed:
        m = re.match(r"^([0-9a-f]{64})  (\S+)$", l)
        if m is None:
            fail("bad manifest line %r" % l)
        want[m.group(2)] = m.group(1)
    if len(want) != RUNA_NFILES:
        fail("run A's list has %d files, expected %d" % (len(want), RUNA_NFILES))
    present = sorted(f for f in os.listdir(datadir)
                     if f.endswith(".lean") and os.path.isfile(os.path.join(datadir, f)))
    if sorted(want) != present:
        missing = sorted(set(want) - set(present))
        extra = sorted(set(present) - set(want))
        fail("RSCData/*.lean files differ from run A's list: missing %s, extra %s" % (missing[:5], extra[:5]))
    bad = [f for f in present if sha256_file(os.path.join(datadir, f)) != want[f]]
    if bad:
        fail("%d RSCData files differ from run A's list, e.g. %s" % (len(bad), bad[:5]))
    return len(present)


def load_runa_exporter():
    path = os.path.join(HERE, "export_rsc_cert.py")
    h = sha256_file(path)
    if h != RUNA_EXPORTER_SHA:
        fail("SHA-256 of %s is %s, expected %s" % (path, h, RUNA_EXPORTER_SHA))
    spec = importlib.util.spec_from_file_location("export_rsc_cert_runA", path)
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    return mod


# ----------------------------------------------------------------------------------------------
# Lean text

class Ctx:
    script_sha = ""


def lean_file(imports, body):
    head = [
        "/-",
        "Generated by formal/scripts/export_rsc_extras.py -- do not edit.",
        "Data, not proof: Lean re-checks everything.",
        "input rsc-certificate.json.gz sha256: " + GZ_SHA,
        "input rsc-certificate.json sha256:    " + JSON_SHA,
        "script sha256:                        " + Ctx.script_sha,
        "run A exporter sha256:                " + RUNA_EXPORTER_SHA,
        "run A file list sha256:               " + RUNA_LIST_SHA,
        "method:                               " + METHOD,
        "-/",
    ]
    head += ["import " + i for i in imports]
    head += ["", "set_option maxRecDepth 1000000", "set_option maxHeartbeats 0", "",
             "namespace " + NS, "", "noncomputable section", "", "open MaxLeafFormal.RSCCheck", ""]
    tail = ["", "end", "end " + NS, ""]
    return "\n".join(head) + "\n".join(body) + "\n".join(tail)


def shard_lines(kmin, a, b, sizes):
    tac = "native_decide"
    out = ["theorem cZ_ok : RSCCheck.checkCZ Z %d %d %d = true := by %s" % (kmin, a, b, tac)]
    for k, s in enumerate(sizes):
        out.append("theorem sz_%d : RSCCheck.checkStages St_%d_pts.stages [%s] = true := by %s"
                   % (k, k, ", ".join(map(str, s)), tac))
    return out


def facts_tuple(ex, k, sizes_x):
    """Run A's rule (export_rsc_cert.py, gen_all) for the stage facts of chain k.

    sizes_x = [|X_1|, ..., |X_j|] = [1] + stage sizes."""
    def forall_tuple(items):
        return items[0] if len(items) == 1 else "⟨%s⟩" % ", ".join(items)
    facts = []
    for i in range(1, len(sizes_x) + 1):
        nb = ex.nbl(sizes_x[i - 1])
        blocks = forall_tuple(["⟨_, St_%d_%d_%03d.ok⟩" % (k, i, r) for r in range(nb)])
        facts.append("stage_of_blocks Z_ok (stage_X_ok St_%d_pts.pts_ok St_%d_pts.key %d) "
                     "(stage_Yt_ok Z_ok St_%d_pts.pts_ok %d) %d St_%d_pts.nb_%d %s" %
                     (k, k, i - 1, k, i - 1, nb, k, i, blocks))
    return forall_tuple(facts) if len(facts) == 1 else "⟨%s⟩" % ",\n      ".join(facts)


def facts_stmt(k):
    K = "St_%d_pts" % k
    return ("theorem facts_%d : List.Forall (fun i => StageFact Z (([initI %s.key.1 %s.key.2.1 %s.key.2.2]\n"
            "    :: %s.stages).getD i []) ((%s.stages ++ [Z]).getD i []))\n"
            "    (List.range (%s.stages.length + 1)) :=" % (k, K, K, K, K, K, K))


# ----------------------------------------------------------------------------------------------
# exact computation

def compute(ex, cert):
    P = ex.build_plan(cert)
    Z = [ex.decode_pt(r) for r in P.Zraw]
    fins = [Fraction(ex.fin_n(N), 2000 * D) for N, D in Z]
    m = min(fins)
    kmin = fins.index(m)
    st = []
    for (key, j, sizes) in P.st_info:
        st.append((key, j, sizes))
    return P, Z, kmin, m, st


# ----------------------------------------------------------------------------------------------
# self-check

def lean_list_after(text, name):
    m = re.search(r"^def %s\b[^\n]*:= " % re.escape(name), text, re.M)
    if m is None:
        fail("no 'def %s' found" % name)
    rest = text[m.end():]
    end = re.search(r"\n\n", rest)
    return ast.literal_eval(rest[:end.start()] if end else rest)


def check_cz(Z, k, a, b, ex):
    if not ex.ok_pts(Z) or not k < len(Z) or not 0 < b:
        return False
    N, D = Z[k]
    if b * ex.fin_n(N) != a * (2000 * D):
        return False
    return all(a * (2000 * D2) <= b * ex.fin_n(N2) for N2, D2 in Z)


def check_stages(stages, ns, ex):
    if len(stages) != len(ns):
        return False
    for Y, n in zip(stages, ns):
        if len(Y) != n or not ex.ok_pts(Y):
            return False
        if not all(ex.lt_lex(P[1], Q[1], P[0], Q[0]) for P, Q in zip(Y, Y[1:])):
            return False
    return True


def selfcheck(ex, datadir, nchains):
    exdir = os.path.join(datadir, "Extras")
    with open(os.path.join(exdir, "Shards.lean"), encoding="utf-8") as fh:
        sh = fh.read()
    with open(os.path.join(datadir, "Z.lean"), encoding="utf-8") as fh:
        Z = [ex.decode_pt(r) for r in lean_list_after(fh.read(), "Zraw")]
    m = re.search(r"^theorem cZ_ok : RSCCheck\.checkCZ Z ([0-9]+) ([0-9]+) ([0-9]+) = true := by native_decide$",
                  sh, re.M)
    if m is None:
        fail("selfcheck: cZ_ok not found in Shards.lean")
    k, a, b = map(int, m.groups())
    if not check_cz(Z, k, a, b, ex):
        fail("selfcheck: checkCZ Z %d %d %d is false" % (k, a, b))
    print("selfcheck: checkCZ Z %d %d %d = true (c_Z = %s)" % (k, a, b, Fraction(a, b)))
    for c in range(nchains):
        m = re.search(r"^theorem sz_%d : RSCCheck\.checkStages St_%d_pts\.stages \[([0-9, ]+)\] = true := by native_decide$"
                      % (c, c), sh, re.M)
        if m is None:
            fail("selfcheck: sz_%d not found" % c)
        ns = [int(t) for t in m.group(1).split(",")]
        with open(os.path.join(datadir, "St_%d_pts.lean" % c), encoding="utf-8") as fh:
            raw = lean_list_after(fh.read(), "stagesRaw")
        stages = [[ex.decode_pt(p) for p in Y] for Y in raw]
        if not check_stages(stages, ns, ex):
            fail("selfcheck: checkStages St_%d_pts.stages %s is false" % (c, ns))
        print("selfcheck: checkStages St_%d_pts.stages %s = true" % (c, ns))
    with open(os.path.join(exdir, "All.lean"), encoding="utf-8") as fh:
        al = fh.read()
    with open(os.path.join(datadir, "All.lean"), encoding="utf-8") as fh:
        runa_all = fh.read()
    for c in range(nchains):
        mm = re.search(r"^theorem facts_%d : .*?:=\n  (.*?)\n(?:\n|end\n)" % c, al, re.M | re.S)
        if mm is None:
            fail("selfcheck: facts_%d not found in Extras/All.lean" % c)
        tup = mm.group(1)
        needle = "chain_stages_table Z_ok St_%d_pts.key St_%d_pts.stages St_%d_pts.pts_ok %s" % (c, c, c, tup)
        if needle not in runa_all:
            fail("selfcheck: the proof term of facts_%d is not the tuple of run A's RSCData/All.lean" % c)
    print("selfcheck: the %d facts_k proof terms are the tuples of run A's RSCData/All.lean" % nchains)
    print("selfcheck passed")


# ----------------------------------------------------------------------------------------------

def main():
    try:
        sys.stdout.reconfigure(encoding="utf-8")
    except Exception:
        pass
    ap = argparse.ArgumentParser()
    ap.add_argument("gz")
    ap.add_argument("datadir")
    ap.add_argument("--selfcheck", action="store_true")
    a = ap.parse_args()
    Ctx.script_sha = sha256_file(os.path.abspath(__file__))
    with open(a.gz, "rb") as fh:
        gzb = fh.read()
    if sha256_bytes(gzb) != GZ_SHA:
        fail("SHA-256 of the gz file is %s, expected %s" % (sha256_bytes(gzb), GZ_SHA))
    raw = gzip.decompress(gzb)
    if sha256_bytes(raw) != JSON_SHA:
        fail("SHA-256 of the decompressed JSON is %s, expected %s" % (sha256_bytes(raw), JSON_SHA))
    datadir = os.path.abspath(a.datadir)
    n = check_runa_tree(datadir)
    ex = load_runa_exporter()
    print("script sha256 %s ; python %s" % (Ctx.script_sha, sys.version.split()[0]))
    print("input hashes match; run A tree: %d files match the pinned list (sha256 %s); run A exporter %s"
          % (n, RUNA_LIST_SHA, RUNA_EXPORTER_SHA))
    cert = json.loads(raw)
    del raw, gzb
    P, Z, kmin, m, st = compute(ex, cert)
    del cert
    print("c_Z = %d/%d = %.10f at least index %d (of %d points)"
          % (m.numerator, m.denominator, float(m), kmin, len(Z)))
    sizes = [s[1:] for (_, _, s) in st]
    print("chains with j >= 2 (file order): %s" % [(key, j, s[1:]) for key, j, s in st])
    # Shards.lean
    imports = ["MaxLeafFormal.RSCCheckExtras", DATA_NS + ".Z"] + \
              [DATA_NS + ".St_%d_pts" % k for k in range(len(st))]
    shards = lean_file(imports, shard_lines(kmin, m.numerator, m.denominator, sizes))
    # All.lean
    mods = []
    body = []
    for k, (key, j, sx) in enumerate(st):
        for i in range(1, j + 1):
            for r in range(ex.nbl(sx[i - 1])):
                mods.append(DATA_NS + ".St_%d_%d_%03d" % (k, i, r))
        if k:
            body.append("")
        body.append(facts_stmt(k))
        body.append("  " + facts_tuple(ex, k, sx))
    print("stage-block modules imported by Extras/All.lean: %d (per chain %s)"
          % (len(mods), [sum(ex.nbl(n) for n in sx) for _, _, sx in st]))
    allf = lean_file([NS + ".Shards"] + mods, body)
    allf = allf.replace("open MaxLeafFormal.RSCCheck\n",
                        "open MaxLeafFormal.RSCCheck\nopen MaxLeafFormal.RSCCert MaxLeafFormal.RSCParams\n", 1)
    exdir = os.path.join(datadir, "Extras")
    os.makedirs(exdir, exist_ok=True)
    out = {}
    for name, txt in (("Shards.lean", shards), ("All.lean", allf)):
        data = txt.encode("utf-8")
        with open(os.path.join(exdir, name), "wb") as fh:
            fh.write(data)
        out[name] = sha256_bytes(data)
    lines = ["# input-gz sha256 %s" % GZ_SHA, "# input-json sha256 %s" % JSON_SHA,
             "# script sha256 %s" % Ctx.script_sha, "# run-A exporter sha256 %s" % RUNA_EXPORTER_SHA,
             "# run-A file list sha256 %s" % RUNA_LIST_SHA,
             "# python %d.%d.%d" % sys.version_info[:3]]
    for name in sorted(out):
        lines.append("%s  %s" % (out[name], name))
    with open(os.path.join(exdir, "MANIFEST.sha256"), "wb") as fh:
        fh.write(("\n".join(lines) + "\n").encode("utf-8"))
    for name in sorted(out):
        print("wrote Extras/%s sha256 %s" % (name, out[name]))
    if a.selfcheck:
        selfcheck(ex, datadir, len(st))


if __name__ == "__main__":
    try:
        main()
    except ExtrasError as e:
        print("EXTRAS ERROR: %s" % e, file=sys.stderr)
        sys.exit(1)


==> anc/formal/scripts/export_rstheta_cert.py <==
"""Export the two RS-theta antinorm certificates to a Lean data file.

Usage (from the repository root):
    python3 formal/scripts/export_rstheta_cert.py > formal/MaxLeafFormal/RSThetaCert.lean

For each certificate cert_final_{0,1}.json this writes the point set Z, the
parameters y, e1, e2, m0 and, for every condition, the exact convex coefficients that the exact
verifier verify_cert.py uses: each stored float is rationalised with
Fraction.limit_denominator(10**15) and the vector is renormalised to sum 1 (`ratmu`).

The generated file is data, not proof: Lean re-checks every condition in the kernel, so a wrong
export can only make a check fail.
"""
import hashlib
import json
import os
import sys
from fractions import Fraction as Fr

ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))


def ratmu(lst):
    # identical to verify_cert.ratmu
    mu = [(k, Fr(v).limit_denominator(10 ** 15)) for k, v in lst]
    s = sum(v for _, v in mu)
    return [(k, v / s) for k, v in mu]


def q(x):
    x = Fr(x)
    assert x >= 0
    return f"q {x.numerator} {x.denominator}"


def mu_lean(mu):
    return "[" + ", ".join(f"({k}, {q(v)})" for k, v in mu) + "]"


def export(i, path):
    raw = open(path, "rb").read()
    sha = hashlib.sha256(raw).hexdigest()
    cert = json.loads(raw)
    Z = [tuple(Fr(*v) for v in z) for z in cert["Z"]]
    n = len(Z)
    m0 = cert["m0"]
    out = []
    out.append(f"/-! Certificate {i}: `{os.path.relpath(path, ROOT)}`, SHA-256 `{sha}`, |Z| = {n}, m0 = {m0}. -/")
    out.append("")
    out.append(f"def y{i} : ℚ := {q(Fr(*cert['y']))}")
    out.append(f"def e1_{i} : ℚ := {q(Fr(*cert['e1']))}")
    out.append(f"def e2_{i} : ℚ := {q(Fr(*cert['e2']))}")
    out.append(f"def m0_{i} : ℕ := {m0}")
    out.append("")
    out.append(f"def Z{i} : List (ℚ × ℚ × ℚ) := [")
    out.append(",\n".join(f"  ({q(z[0])}, {q(z[1])}, {q(z[2])})" for z in Z))
    out.append("]")
    out.append("")
    out.append(f"/-- Convex coefficients for the pair conditions, row-major: entry `i * {n} + j` is for `(i, j)`. -/")
    out.append(f"def pairs{i} : List (List (ℕ × ℚ)) := [")
    rows = []
    for a in range(n):
        for b in range(n):
            rows.append("  " + mu_lean(ratmu(cert["combos"][f"{a},{b}"])))
    out.append(",\n".join(rows))
    out.append("]")
    out.append("")
    out.append(f"/-- Convex coefficients for `Init(j)`, `j = 0, …, {m0}`. -/")
    out.append(f"def inits{i} : List (List (ℕ × ℚ)) := [")
    out.append(",\n".join("  " + mu_lean(ratmu(cert["inits"][str(m)])) for m in range(m0 + 1)))
    out.append("]")
    out.append("")
    out.append(f"/-- Convex coefficients for the tail vector `(y/2, 0, 0)` at scale `e1 * e2 ^ {m0 + 1}`. -/")
    out.append(f"def tail{i} : List (ℕ × ℚ) := {mu_lean(ratmu(cert['inits']['inf']))}")
    out.append("")
    return "\n".join(out)


def main():
    header = [
        "import Mathlib",
        "",
        "/-!",
        "# RS-θ certificate data (generated)",
        "",
        "Generated by `formal/scripts/export_rstheta_cert.py`; do not edit by hand.",
        "This file is data, not proof: every condition is re-checked in `MaxLeafFormal.Antinorm3`.",
        "-/",
        "",
        "set_option maxRecDepth 100000",
        "",
        "namespace MaxLeafFormal.RSThetaCert",
        "",
        "/-- The rational `a / b`. -/",
        "def q (a b : ℕ) : ℚ := (a : ℚ) / b",
        "",
    ]
    body = [export(i, os.path.join(ROOT, "experiments", "rs-theta", f"cert_final_{i}.json")) for i in (0, 1)]
    print("\n".join(header) + "\n".join(body) + "\nend MaxLeafFormal.RSThetaCert")


if __name__ == "__main__":
    main()


==> anc/formal/scripts/rsc_data_audit.py <==
#!/usr/bin/env python3
"""RSC certificate Lean check: token audit and provenance comparison (standard library only).

  python3 formal/scripts/rsc_data_audit.py --scan
      Scans formal/MaxLeafFormal/RSCCheck.lean, RSCFinal.lean and RSCData/*.lean for forbidden
      tokens outside comments, counts native_decide (allowed only in one-line RSCData shard theorems), and checks the theorem
      forms in RSCData (one-line `... = true := by native_decide` or `by decide +kernel`, or term-mode aggregation in
      All.lean).

  python3 formal/scripts/rsc_data_audit.py --compare <rsc-certificate.json.gz>
      Parses RSCData/Z.lean and RSCData/St_*_pts.lean independently of the exporter and checks
      exact equality (values and order) with the JSON certificate. Also checks the gz SHA-256.

Exit status: 0 on success, 1 on any finding or mismatch, 2 on usage error.
"""

import argparse
import glob
import gzip
import hashlib
import json
import os
import re
import sys
from fractions import Fraction

GZ_SHA256 = "9465bd0f7f74dc3a6376724645bfbde97b417035583c89ba787e347813177651"
REPO = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), os.pardir, os.pardir))
LEAN_DIR = os.path.join(REPO, "formal", "MaxLeafFormal")
DATA_DIR = os.path.join(LEAN_DIR, "RSCData")

FORBIDDEN_TOKENS = ["axiom", "sorry", "admit", "unsafe", "@[extern", "@[implemented_by",
                    "implemented_by", "debug.skipKernelTC", "native_decide"]
FORBIDDEN_RE = re.compile(
    r"(?<![\w'!?])(axiom|sorry|admit|unsafe|implemented_by|debug\.skipKernelTC|native_decide)(?![\w'!?])"
    r"|@\[\s*extern\b")
SPECIAL_RE = re.compile(r"[-/\"']")
CHARLIT_RE = re.compile(r"'(?:\\.|[^\\'\n])'")
THEOREM_RE = re.compile(r"(?<![\w'!?])theorem(?![\w'!?])")
FORM1_RE = re.compile(r"^\s*theorem\s+[^\s:]+\s*:.*=\s*true\s*:=\s*by\s+decide\s+\+kernel\s*$")
# Method M2: the same one-line form, decided by `native_decide`; allowed only in RSCData files.
FORM1N_RE = re.compile(r"^\s*theorem\s+[^\s:]+\s*:.*=\s*true\s*:=\s*by\s+native_decide\s*$")
METHOD = {"m": "m2"}
BY_RE = re.compile(r"(?<![\w'!?])by(?![\w'!?])")
DECL_RE = re.compile(r"^(def|theorem|lemma|end|namespace|section|abbrev|instance|open|import|"
                     r"noncomputable|set_option)\b")
LIST_TOK_RE = re.compile(r"\[|\]|,|[0-9]+|\s+")
KEY_RE = re.compile(r"\(\s*([0-9]+)\s*,\s*([0-9]+)\s*,\s*([0-9]+)\s*\)")


class Fail(Exception):
    pass


def strip_line(line, depth, in_str):
    """Blank out comments and string literals in one physical line.

    Returns (code, block_depth, in_string). Lean block comments nest; `--` ends a line.
    """
    if depth == 0 and not in_str and SPECIAL_RE.search(line) is None:
        return line, 0, False
    out = []
    i, n = 0, len(line)
    while i < n:
        if depth:
            if line.startswith("/-", i):
                depth += 1
                i += 2
            elif line.startswith("-/", i):
                depth -= 1
                i += 2
            else:
                i += 1
        elif in_str:
            if line[i] == "\\":
                i += 2
            else:
                if line[i] == '"':
                    in_str = False
                i += 1
        elif line.startswith("--", i):
            break
        elif line.startswith("/-", i):
            depth = 1
            out.append(" ")
            i += 2
        elif line[i] == '"':
            in_str = True
            out.append(" ")
            i += 1
        else:
            m = CHARLIT_RE.match(line, i) if line[i] == "'" else None
            if m:
                out.append(" ")
                i = m.end()
            else:
                out.append(line[i])
                i += 1
    return "".join(out), depth, in_str


def iter_code(path):
    """Yield (lineno, raw_line, code_line) for a Lean file, streaming line by line."""
    depth, in_str = 0, False
    with open(path, encoding="utf-8", newline="") as f:
        for lineno, raw in enumerate(f, 1):
            line = raw.rstrip("\r\n")
            code, depth, in_str = strip_line(line, depth, in_str)
            yield lineno, line, code


def audit_theorems(lines, is_all):
    """Classify the theorem declarations of one RSCData file.

    Returns (form1_count, form2_count, exceptions). Form 1 is a one-line
    `theorem N : e = true := by decide +kernel`. Form 2 (All.lean only) is a term-mode
    aggregation whose body is a term and contains no `by`.
    """
    form1 = form2 = 0
    exc = []
    n = len(lines)
    i = 0
    while i < n:
        lineno, raw, code = lines[i]
        if THEOREM_RE.search(code) is None:
            i += 1
            continue
        if FORM1_RE.match(code) or (METHOD["m"] == "m2" and FORM1N_RE.match(code)):
            form1 += 1
            i += 1
            continue
        if not is_all:
            exc.append((lineno, raw.strip(), "not the one-line decide +kernel form"))
            i += 1
            continue
        j, acc = i, code
        while ":=" not in acc and j + 1 < n:
            j += 1
            acc += " " + lines[j][2]
        if ":=" not in acc:
            exc.append((lineno, raw.strip(), "no ':=' found"))
            i += 1
            continue
        body = acc.split(":=", 1)[1]
        k = j
        while k + 1 < n and (lines[k + 1][2].strip() == "" or lines[k + 1][2][:1].isspace()):
            k += 1
            body += " " + lines[k][2]
        stripped = body.strip()
        if not stripped:
            exc.append((lineno, raw.strip(), "empty term-mode body"))
        elif stripped.split()[0] == "by" or BY_RE.search(body):
            exc.append((lineno, raw.strip(), "tactic block in theorem body"))
        else:
            form2 += 1
        i = k + 1
    return form1, form2, exc


def short(text, width=150):
    return text if len(text) <= width else text[:width - 3] + "..."


def run_scan():
    print("lean dir: " + LEAN_DIR)
    scan_files = [os.path.join(LEAN_DIR, "RSCCheck.lean"), os.path.join(LEAN_DIR, "RSCFinal.lean")]
    data_files = sorted(glob.glob(os.path.join(DATA_DIR, "*.lean")))
    for p in scan_files:
        if not os.path.isfile(p):
            raise Fail("missing " + p)
    if not data_files:
        raise Fail("no RSCData/*.lean files under " + DATA_DIR)

    token_counts = {t: 0 for t in FORBIDDEN_TOKENS}
    token_hits = []
    native_hits = []
    native_shard = []
    n_lines = n_bytes = 0
    form1 = form2 = 0
    exceptions = []

    for path in scan_files + data_files:
        rel = os.path.relpath(path, REPO).replace(os.sep, "/")
        n_bytes += os.path.getsize(path)
        lines = list(iter_code(path))
        n_lines += len(lines)
        for lineno, raw, code in lines:
            for m in FORBIDDEN_RE.finditer(code):
                tok = m.group(1) if m.group(1) else "@[extern"
                token_counts[tok] = token_counts.get(tok, 0) + 1
                entry = (rel, lineno, tok, short(raw.strip()))
                if tok == "native_decide":
                    # M2: allowed only in a one-line shard theorem of an RSCData file
                    if (METHOD["m"] == "m2" and os.path.dirname(path) == DATA_DIR
                            and FORM1N_RE.match(code)):
                        native_shard.append(entry)
                    else:
                        native_hits.append(entry)
                else:
                    token_hits.append(entry)
        if os.path.dirname(path) == DATA_DIR:
            f1, f2, exc = audit_theorems(lines, os.path.basename(path) == "All.lean")
            form1 += f1
            form2 += f2
            for lineno, text, reason in exc:
                exceptions.append((rel, lineno, text, reason))

    print("files scanned: %d (RSCCheck.lean, RSCFinal.lean, %d RSCData files)"
          % (len(scan_files) + len(data_files), len(data_files)))
    print("physical lines: %d, bytes: %d" % (n_lines, n_bytes))
    print("per-token counts (outside comments and strings):")
    for t in FORBIDDEN_TOKENS:
        print("  %-22s %d" % (t, token_counts.get(t, 0)))
    print("forbidden-token hits (excluding native_decide): %d" % len(token_hits))
    for rel, lineno, tok, text in token_hits:
        print("  %s:%d: %s: %s" % (rel, lineno, tok, text))
    print("method: %s" % METHOD["m"])
    print("native_decide in RSCData one-line shard theorems (allowed under M2): %d" % len(native_shard))
    print("native_decide occurrences elsewhere: %d (required: 0)" % len(native_hits))
    for rel, lineno, tok, text in native_hits:
        print("  %s:%d: %s" % (rel, lineno, text))
    print("RSCData theorem forms: one-line decide +kernel or native_decide (M2)=%d, term-mode aggregation (All.lean)=%d, exceptions=%d"
          % (form1, form2, len(exceptions)))
    for rel, lineno, text, reason in exceptions:
        print("  EXCEPTION %s:%d: %s  [%s]" % (rel, lineno, short(text), reason))
    ok = not token_hits and not native_hits and not exceptions
    print("SCAN RESULT: " + ("PASS" if ok else "FAIL"))
    return ok


def sha256_file(path):
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for chunk in iter(lambda: f.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def decl_text(path, name):
    """Return the code text after `:=` of the single top-level `def name`."""
    code_lines = [code for _, _, code in iter_code(path)]
    pat = re.compile(r"^def\s+" + re.escape(name) + r"\b")
    starts = [i for i, c in enumerate(code_lines) if pat.match(c)]
    if len(starts) != 1:
        raise Fail("%s: expected one 'def %s', found %d" % (path, name, len(starts)))
    out = [code_lines[starts[0]]]
    for c in code_lines[starts[0] + 1:]:
        if DECL_RE.match(c):
            break
        out.append(c)
    text = "\n".join(out)
    if ":=" not in text:
        raise Fail("%s: 'def %s' has no ':='" % (path, name))
    return text.split(":=", 1)[1]


def parse_nested(text):
    """Parse a Lean list literal of naturals (nested lists) into Python lists of ints."""
    toks, pos = [], 0
    while pos < len(text):
        m = LIST_TOK_RE.match(text, pos)
        if m is None:
            raise Fail("unexpected text in list literal: %r" % text[pos:pos + 40])
        if not m.group(0).isspace():
            toks.append(m.group(0))
        pos = m.end()
    root, stack = None, []
    for tok in toks:
        if tok == "[":
            new = []
            if stack:
                stack[-1].append(new)
            elif root is None:
                root = new
            else:
                raise Fail("more than one top-level list literal")
            stack.append(new)
        elif tok == "]":
            if not stack:
                raise Fail("unbalanced ']'")
            stack.pop()
        elif tok == ",":
            continue
        else:
            if not stack:
                raise Fail("number outside a list")
            stack[-1].append(int(tok))
    if root is None or stack:
        raise Fail("unbalanced or empty list literal")
    return root


def lean_point(row):
    """A 9-number Lean row (8 numerators, common denominator D) as 8 exact Fractions."""
    if len(row) != 9 or any(type(x) is not int for x in row):
        raise Fail("Lean row is not 9 naturals: %r" % (row,))
    den = row[8]
    if den <= 0:
        raise Fail("Lean row with non-positive denominator")
    return tuple(Fraction(row[i], den) for i in range(8))


def json_point(pt, where):
    """A JSON point: 8 coordinates, each [num, den] with integer entries and den > 0."""
    if not isinstance(pt, list) or len(pt) != 8:
        raise Fail("%s: point is not a list of 8 coordinates" % where)
    out = []
    for c in pt:
        if not (isinstance(c, list) and len(c) == 2 and all(type(x) is int for x in c) and c[1] > 0):
            raise Fail("%s: bad coordinate %r" % (where, c))
        out.append(Fraction(c[0], c[1]))
    return tuple(out)


def compare_seq(expected, actual, what, problems):
    if len(expected) != len(actual):
        problems.append("%s: length %d (Lean) vs %d (JSON)" % (what, len(expected), len(actual)))
        return False
    bad = [i for i, (x, y) in enumerate(zip(expected, actual)) if x != y]
    for i in bad[:5]:
        problems.append("%s[%d]: Lean %s != JSON %s" % (what, i, expected[i], actual[i]))
    if len(bad) > 5:
        problems.append("%s: %d differences in total" % (what, len(bad)))
    return not bad


def run_compare(cert_path):
    problems = []
    digest = sha256_file(cert_path)
    print("certificate: " + cert_path)
    print("gz sha256: " + digest)
    print("gz sha256 expected: " + GZ_SHA256 + (" (match)" if digest == GZ_SHA256 else " (MISMATCH)"))
    if digest != GZ_SHA256:
        problems.append("gz SHA-256 differs from the pinned value")

    with gzip.open(cert_path, "rb") as f:
        cert = json.load(f)
    if not isinstance(cert, dict) or "Z" not in cert or "internal" not in cert:
        raise Fail("JSON lacks 'Z' or 'internal'")

    # Z: points in file order.
    z_rows = parse_nested(decl_text(os.path.join(DATA_DIR, "Z.lean"), "Zraw"))
    z_lean = [lean_point(r) for r in z_rows]
    z_json = [json_point(p, "Z[%d]" % i) for i, p in enumerate(cert["Z"])]
    z_ok = compare_seq(z_lean, z_json, "Z", problems)
    print("Z: Lean %d points, JSON %d points, exact match in order: %s"
          % (len(z_lean), len(z_json), "yes" if z_ok else "NO"))

    # Stage data St_k_pts.lean, k = 0..K-1.
    idx_re = re.compile(r"^St_([0-9]+)_pts\.lean$")
    st_files = []
    for p in glob.glob(os.path.join(DATA_DIR, "St_*_pts.lean")):
        m = idx_re.match(os.path.basename(p))
        if m:
            st_files.append((int(m.group(1)), p))
    st_files.sort()
    if [k for k, _ in st_files] != list(range(len(st_files))):
        problems.append("St_k_pts.lean indices are not 0..%d" % (len(st_files) - 1))
    lean_st = []
    lean_by_key = {}
    for k, path in st_files:
        mk = KEY_RE.search(decl_text(path, "key"))
        if mk is None:
            raise Fail("%s: cannot parse 'def key'" % path)
        key = tuple(int(x) for x in mk.groups())
        if key in lean_by_key:
            problems.append("duplicate key %s in Lean stage files" % (key,))
        lean_by_key[key] = k
        stages = parse_nested(decl_text(path, "stagesRaw"))
        lean_st.append((key, [[lean_point(p) for p in stage] for stage in stages]))

    json_st = [e for e in cert["internal"] if int(e["j"]) >= 2]
    print("stage entries: Lean %d St files, JSON %d internal entries with j >= 2"
          % (len(lean_st), len(json_st)))
    if len(lean_st) != len(json_st):
        problems.append("stage entry count: Lean %d vs JSON %d" % (len(lean_st), len(json_st)))

    n_stages = n_points = matched = 0
    for t, e in enumerate(json_st):
        key = (int(e["m"]), int(e["c2"]), int(e["c3"]))
        if key not in lean_by_key:
            problems.append("JSON entry %d key %s has no St_k_pts.lean" % (t, key))
            continue
        matched += 1
        k = lean_by_key[key]
        if k != t:
            problems.append("order: JSON entry %d has key %s but it is St_%d" % (t, key, k))
        _, lean_stages = lean_st[k]
        json_stages = [[json_point(p, "%s stage %d point %d" % (key, si, pi)) for pi, p in enumerate(Y)]
                       for si, Y in enumerate(e["stages"])]
        if compare_seq(lean_stages, json_stages, "stages of %s" % (key,), problems):
            n_stages += len(json_stages)
            n_points += sum(len(Y) for Y in json_stages)
    print("stages compared: %d entries matched by key, %d stages, %d points, %d coordinates"
          % (matched, n_stages, n_points, 8 * n_points))

    for p in problems:
        print("MISMATCH: " + p)
    ok = not problems
    print("COMPARE RESULT: " + ("PASS (exact equality with the JSON certificate)" if ok else "FAIL"))
    return ok


def main(argv=None):
    try:
        sys.stdout.reconfigure(errors="backslashreplace")
    except AttributeError:
        pass
    ap = argparse.ArgumentParser(description="RSC certificate Lean check: token audit and provenance comparison.")
    ap.add_argument("--scan", action="store_true",
                    help="token and theorem-form audit of RSCCheck, RSCFinal and RSCData")
    ap.add_argument("--compare", metavar="CERT_GZ",
                    help="compare RSCData Z and stage data with the JSON certificate")
    args = ap.parse_args(argv)
    if not args.scan and not args.compare:
        ap.print_usage(sys.stderr)
        print("error: give --scan and/or --compare CERT_GZ", file=sys.stderr)
        return 2
    ok = True
    try:
        if args.scan:
            ok = run_scan() and ok
        if args.compare:
            ok = run_compare(args.compare) and ok
    except Fail as e:
        print("ERROR: %s" % e)
        return 1
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/formal/scripts/rsc_extras_audit.py <==
#!/usr/bin/env python3
"""Token and form audit of the RSC extras (the exact c_Z and the stage sizes). Standard library only.

  python3 formal/scripts/rsc_extras_audit.py

1. Runs the unchanged rsc_data_audit.py --scan (SHA-256 pinned) and requires its numbers:
   469 files, 466 native_decide occurrences all in one-line shard theorems, 477 one-line shard
   theorems, 3 term-mode aggregations, 0 exceptions, PASS.
2. Scans RSCStages.lean, RSCCheckExtras.lean, RSCFinalExtras.lean and RSCData/Extras/*.lean for the
   parent's full forbidden list (tokens, the identifiers implemented_by and extern in any syntax, the
   commands) plus `decide +native` and the identifiers ofReduceBool, reduceBool and trustCompiler;
   applies the added items and the parent's commands to RSCCheck.lean, RSCFinal.lean and the 467
   RSCData/*.lean files. Comments and strings are stripped with rsc_data_audit.py's stripper (imported read-only).
3. Extras/Shards.lean: after its header, exactly the six expected theorem lines, byte for
   byte, and otherwise only the framing lines of the RSCData files.
4. Extras/All.lean: exactly the five term-mode theorems facts_0 ... facts_4 (no `by`, no
   native_decide), importing exactly Extras.Shards and the 83 St_k_i_r modules.
5. native_decide occurs nowhere else among the new files; the total is 466 + 6 = 472.
6. Every theorem of RSCStages.lean and RSCCheckExtras.lean that is not private, and IsStages, is
   printed in scripts/AxiomsRSCCheckExtras.lean.
Exit status 0 on PASS, 1 otherwise.
"""
import glob
import hashlib
import importlib.util
import os
import re
import subprocess
import sys

RUNA_AUDIT_SHA = "85f3872ab63fb3e90dee0ada2027f9c85027d350e3a6c7b239bdde07b1465b6c"
HERE = os.path.dirname(os.path.abspath(__file__))
FORMAL = os.path.normpath(os.path.join(HERE, os.pardir))
LEAN_DIR = os.path.join(FORMAL, "MaxLeafFormal")
DATA_DIR = os.path.join(LEAN_DIR, "RSCData")
EXTRAS_DIR = os.path.join(DATA_DIR, "Extras")

SHARD_LINES = [
    "theorem cZ_ok : RSCCheck.checkCZ Z 298 123019910197327428728743 202985322574630920671369 = true := by native_decide",
    "theorem sz_0 : RSCCheck.checkStages St_0_pts.stages [62] = true := by native_decide",
    "theorem sz_1 : RSCCheck.checkStages St_1_pts.stages [62, 304] = true := by native_decide",
    "theorem sz_2 : RSCCheck.checkStages St_2_pts.stages [61] = true := by native_decide",
    "theorem sz_3 : RSCCheck.checkStages St_3_pts.stages [62] = true := by native_decide",
    "theorem sz_4 : RSCCheck.checkStages St_4_pts.stages [62] = true := by native_decide",
]
SHARD_FRAMING = {
    "set_option maxRecDepth 1000000", "set_option maxHeartbeats 0",
    "namespace MaxLeafFormal.RSCData.Extras", "noncomputable section", "open MaxLeafFormal.RSCCheck",
    "end", "end MaxLeafFormal.RSCData.Extras", "",
}
# stage blocks per chain: chain k, stage i, blocks r (export_rsc_cert.nbl of [1] + sizes)
CHAIN_BLOCKS = [[1, 8], [1, 8, 38], [1, 8], [1, 8], [1, 8]]
ALL_IMPORTS = ["MaxLeafFormal.RSCData.Extras.Shards"] + [
    "MaxLeafFormal.RSCData.St_%d_%d_%03d" % (k, i + 1, r)
    for k, bl in enumerate(CHAIN_BLOCKS) for i, nb in enumerate(bl) for r in range(nb)]

# the parent's list (Method and trust), as whole identifiers after stripping comments and strings
BASE_TOKENS = ["axiom", "sorry", "admit", "unsafe", "debug.skipKernelTC", "implemented_by", "extern"]
COMMANDS = ["run_cmd", "run_elab", "run_meta", "elab", "elab_rules", "macro", "macro_rules", "syntax",
            "initialize", "builtin_initialize", "#eval"]
ADDED_IDENTS = ["ofReduceBool", "reduceBool", "trustCompiler"]


def ident_re(names):
    alts = "|".join(re.escape(n) for n in sorted(names, key=len, reverse=True))
    return re.compile(r"(?<![\w'!?#])(" + alts + r")(?![\w'!?])")


FULL_RE = ident_re(BASE_TOKENS + COMMANDS + ADDED_IDENTS)
ADDED_RE = ident_re(COMMANDS + ADDED_IDENTS)
DECIDE_NATIVE_RE = re.compile(r"(?<![\w'!?])decide\s*\+\s*native(?![\w'!?])")
NATIVE_RE = re.compile(r"(?<![\w'!?])native_decide(?![\w'!?])")
THEOREM_RE = re.compile(r"^\s*(?:@\[[^\]]*\]\s*)?(private\s+|protected\s+)?(theorem|lemma)\s+([^\s:({\[]+)")
DEF_RE = re.compile(r"^\s*(?:@\[[^\]]*\]\s*)?(private\s+|protected\s+)?(noncomputable\s+)?(def|abbrev)\s+([^\s:({\[]+)")


class Fail(Exception):
    pass


def sha256_file(path):
    with open(path, "rb") as fh:
        return hashlib.sha256(fh.read()).hexdigest()


def load_runa_audit():
    path = os.path.join(HERE, "rsc_data_audit.py")
    h = sha256_file(path)
    if h != RUNA_AUDIT_SHA:
        raise Fail("SHA-256 of %s is %s, expected %s" % (path, h, RUNA_AUDIT_SHA))
    spec = importlib.util.spec_from_file_location("rsc_data_audit_runA", path)
    mod = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(mod)
    return mod, path


def rel(p):
    return os.path.relpath(p, FORMAL).replace(os.sep, "/")


def step1(path):
    r = subprocess.run([sys.executable, path, "--scan"], capture_output=True, text=True, encoding="utf-8")
    out = r.stdout
    print("---- run A's rsc_data_audit.py --scan (exit %d) ----" % r.returncode)
    print(out.rstrip())
    print("---- end ----")
    want = [
        (r"^files scanned: (\d+)", "469"),
        (r"^native_decide in RSCData one-line shard theorems \(allowed under M2\): (\d+)", "466"),
        (r"^native_decide occurrences elsewhere: (\d+)", "0"),
        (r"one-line decide \+kernel or native_decide \(M2\)=(\d+)", "477"),
        (r"term-mode aggregation \(All\.lean\)=(\d+)", "3"),
        (r"exceptions=(\d+)", "0"),
        (r"^SCAN RESULT: (\w+)", "PASS"),
    ]
    probs = []
    for pat, val in want:
        m = re.search(pat, out, re.M)
        got = m.group(1) if m else None
        if got != val:
            probs.append("run A scan: %r gave %r, expected %r" % (pat, got, val))
    if r.returncode != 0:
        probs.append("run A scan exit status %d" % r.returncode)
    return probs


def code_lines(audit, path):
    return list(audit.iter_code(path))


def main():
    try:
        sys.stdout.reconfigure(encoding="utf-8", errors="backslashreplace")
    except Exception:
        pass
    print("rsc_extras_audit.py sha256 %s ; python %s" % (sha256_file(os.path.abspath(__file__)),
                                                         sys.version.split()[0]))
    audit, audit_path = load_runa_audit()
    print("run A audit %s sha256 %s (pinned)" % (rel(audit_path), RUNA_AUDIT_SHA))
    probs = step1(audit_path)

    new_files = [os.path.join(LEAN_DIR, f) for f in ("RSCStages.lean", "RSCCheckExtras.lean",
                                                       "RSCFinalExtras.lean")]
    extras = sorted(glob.glob(os.path.join(EXTRAS_DIR, "*.lean")))
    if [os.path.basename(p) for p in extras] != ["All.lean", "Shards.lean"]:
        probs.append("RSCData/Extras/*.lean is %s, expected exactly All.lean and Shards.lean"
                     % [os.path.basename(p) for p in extras])
    new_files += extras
    old_files = [os.path.join(LEAN_DIR, "RSCCheck.lean"), os.path.join(LEAN_DIR, "RSCFinal.lean")] + \
        sorted(glob.glob(os.path.join(DATA_DIR, "*.lean")))
    for p in new_files + old_files:
        if not os.path.isfile(p):
            probs.append("missing " + rel(p))

    # step 2 and 5: tokens
    native_new = []
    hits = []
    for p in new_files:
        for lineno, raw, code in code_lines(audit, p):
            for m in FULL_RE.finditer(code):
                hits.append("%s:%d: %s" % (rel(p), lineno, m.group(1)))
            if DECIDE_NATIVE_RE.search(code):
                hits.append("%s:%d: decide +native" % (rel(p), lineno))
            for m in NATIVE_RE.finditer(code):
                native_new.append((p, lineno, raw))
    n_old_native = 0
    for p in old_files:
        for lineno, raw, code in code_lines(audit, p):
            for m in ADDED_RE.finditer(code):
                hits.append("%s:%d: %s" % (rel(p), lineno, m.group(1)))
            if DECIDE_NATIVE_RE.search(code):
                hits.append("%s:%d: decide +native" % (rel(p), lineno))
            n_old_native += len(NATIVE_RE.findall(code))
    print("new files scanned (%d): %s" % (len(new_files), ", ".join(rel(p) for p in new_files)))
    print("old files scanned for the added items and commands: %d (RSCCheck.lean, RSCFinal.lean, %d RSCData files)"
          % (len(old_files), len(old_files) - 2))
    print("forbidden tokens, identifiers, commands and `decide +native`: %d hits" % len(hits))
    for h in hits:
        print("  " + h)
    probs += ["forbidden: " + h for h in hits]
    shards = os.path.join(EXTRAS_DIR, "Shards.lean")
    bad_native = [(p, l, r) for p, l, r in native_new
                  if not (p == shards and r in SHARD_LINES)]
    print("native_decide in new files: %d (in the six Shards.lean lines: %d, elsewhere: %d)"
          % (len(native_new), len(native_new) - len(bad_native), len(bad_native)))
    for p, l, r in bad_native:
        probs.append("native_decide outside the six shard lines: %s:%d: %s" % (rel(p), l, r.strip()))
    total = n_old_native + len(native_new)
    print("native_decide occurrences in total (run A's files + new files): %d + %d = %d (required 472)"
          % (n_old_native, len(native_new), total))
    if n_old_native != 466 or len(native_new) != 6:
        probs.append("native_decide count %d + %d, expected 466 + 6" % (n_old_native, len(native_new)))

    # step 3: Shards.lean
    if os.path.isfile(shards):
        with open(shards, encoding="utf-8", newline="") as fh:
            text = fh.read()
        if "\r" in text:
            probs.append("Shards.lean has CR characters")
        lines = text.split("\n")
        if not lines or lines[0] != "/-":
            probs.append("Shards.lean does not start with the header comment")
            body = lines
        else:
            try:
                close = lines.index("-/")
            except ValueError:
                close = len(lines)
                probs.append("Shards.lean header comment not closed")
            hdr = lines[1:close]
            if any("/-" in h or "-/" in h for h in hdr):
                probs.append("Shards.lean header nests comments")
            body = lines[close + 1:]
        thm = [l for l in body if l.startswith("theorem ")]
        if thm != SHARD_LINES:
            probs.append("Shards.lean theorem lines differ from the specification")
        other = [l for l in body if l not in SHARD_LINES and not l.startswith("import ")
                 and l not in SHARD_FRAMING]
        if other:
            probs.append("Shards.lean has lines outside run A's framing: %s" % other[:5])
        print("Shards.lean: %d theorem lines equal to the specification's six: %s; other lines: %d"
              % (len(thm), "yes" if thm == SHARD_LINES else "NO", len(other)))

    # step 4: All.lean
    allp = os.path.join(EXTRAS_DIR, "All.lean")
    if os.path.isfile(allp):
        lines = code_lines(audit, allp)
        imports = [c.strip()[len("import "):] for _, _, c in lines if c.startswith("import ")]
        if imports != ALL_IMPORTS:
            probs.append("Extras/All.lean imports differ from Extras.Shards + the 83 St_k_i_r modules")
        f1, f2, exc = audit.audit_theorems(lines, True)
        names = [m.group(3) for _, _, c in lines for m in [THEOREM_RE.match(c)] if m]
        defs = [m.group(4) for _, _, c in lines for m in [DEF_RE.match(c)] if m]
        if names != ["facts_%d" % k for k in range(5)] or f1 != 0 or f2 != 5 or exc or defs:
            probs.append("Extras/All.lean theorems %s (one-line %d, term-mode %d, exceptions %s, defs %s)"
                         % (names, f1, f2, exc, defs))
        nby = sum(1 for _, _, c in lines if audit.BY_RE.search(c))
        if nby:
            probs.append("Extras/All.lean contains `by` (%d lines)" % nby)
        print("Extras/All.lean: imports = Extras.Shards + %d St_k_i_r modules: %s; theorems %s; term-mode %d, "
              "one-line %d, exceptions %d, `by` lines %d"
              % (len(ALL_IMPORTS) - 1, "yes" if imports == ALL_IMPORTS else "NO", names, f2, f1, len(exc), nby))

    # step 6: the axioms script covers every non-private theorem of RSCStages and RSCCheckExtras
    ax = os.path.join(HERE, "AxiomsRSCCheckExtras.lean")
    with open(ax, encoding="utf-8") as fh:
        printed = set(re.findall(r"^#print axioms (\S+)\s*$", fh.read(), re.M))
    need = {"MaxLeafFormal.RSCCert.IsStages"}
    for fn, ns in (("RSCStages.lean", "MaxLeafFormal.RSCCert"), ("RSCCheckExtras.lean", "MaxLeafFormal.RSCCheck")):
        for _, _, c in code_lines(audit, os.path.join(LEAN_DIR, fn)):
            m = THEOREM_RE.match(c)
            if m and not m.group(1):
                need.add(ns + "." + m.group(3))
            if m and m.group(1) and m.group(1).strip() == "protected":
                need.add(ns + "." + m.group(3))
    missing = sorted(need - printed)
    print("AxiomsRSCCheckExtras.lean prints %d declarations; required %d (IsStages and every non-private "
          "theorem of RSCStages, RSCCheckExtras); missing: %s" % (len(printed), len(need), missing or "none"))
    if missing:
        probs.append("AxiomsRSCCheckExtras.lean misses %s" % missing)

    for p in probs:
        print("FINDING: " + p)
    ok = not probs
    print("EXTRAS AUDIT RESULT: " + ("PASS" if ok else "FAIL"))
    return 0 if ok else 1


if __name__ == "__main__":
    try:
        sys.exit(main())
    except Fail as e:
        print("ERROR: %s" % e)
        sys.exit(1)


==> anc/lobster_rate_certificate.out <==
LOWER: for all L>=1 and t, mu_t/C(n,t) <= K (n+1) B^-n with B = 171927/100000 (exact rational checks on 4764 cells of [0,3/4], narrowest 1.43e-06); K = 1, K <= 1 exactly: True
UPPER at y* = 3453/10000: (1+y*)^7 <= B^7 lam' with B = 21491/12500: True  (lam' = 0.179606031672, c' = 0.0611841)
CERTIFICATE OK


==> anc/lobster_rate_certificate.py <==
"""Rigorous two-sided bound on the exponential rate of Prop. rst-caterpillar(c), in exact
rational arithmetic (Python fractions). Floats are used only to *propose* vectors; every
inequality that the conclusion rests on is checked exactly.

Notation: u_y and M_y as in the proof of Prop. rst-caterpillar(c), so W(y) = fin(M_y^{L-1} u_y),
fin(P) = P1 + P2 + P3/2, n = 7L.  All entries of u_y and M_y are polynomials in y with
nonnegative coefficients, hence nondecreasing in y >= 0.

LOWER BOUND (what the algorithm lower bound needs).  For every L >= 1 and 0 <= t <= n:
      mu_t(S*) / C(n,t) <= K (n+1) B_lo^{-n}.
  Proof: mu_t = 0 for t > 3L.  For t <= 3L put y_t = t/(n-t) in [0, 3/4].  Then
  mu_t y_t^t <= W(y_t) and C(n,t) y_t^t >= (1+y_t)^n/(n+1) (proof of lem:fw-gf), so
  mu_t / C(n,t) <= (n+1) W(y_t)/(1+y_t)^n.  Cover [0,3/4] by cells [a,b].  On a cell, by
  monotonicity, W(y) <= fin(M_b^{L-1} u_b).  With a positive rational vector w and rational
  lam such that w^T M_b <= lam w^T (componentwise, checked exactly),
      fin(M_b^{L-1} u_b) <= c (w^T M_b^{L-1} u_b) <= c lam^{L-1} (w^T u_b),  c = max_i fin_i / w_i,
  and (1+y)^n >= (1+a)^{7L}.  So the ratio is <= (n+1) [c (w^T u_b)/lam] (lam/(1+a)^7)^L, and
  the cell condition  B_lo^7 lam <= (1+a)^7  (checked exactly) gives the claim with
  K = max over cells of c (w^T u_b)/lam.

UPPER BOUND (the value is not larger).  At one rational y*, with v > 0 and lam' such that
  M v >= lam' v (exactly), and c' = min_i u_i / v_i:  W(y*) >= c' fin(v) lam'^{L-1}.  By the
  first inequality of lem:fw-gf (min_t C/mu_t <= (1+y)^n / W(y) for every y),
      min_t C(n,t)/mu_t <= (1+y*)^{7L} / (c' fin(v) lam'^{L-1}),
  and  (1+y*)^7 <= B_hi^7 lam'  (checked exactly) bounds its n-th root by B_hi times a factor
  that tends to 1.
"""
from fractions import Fraction as Fr
import sys

F = (Fr(1), Fr(1), Fr(1, 2))


def uM(y):
    u1 = y / 2 * (y + Fr(1, 4)) ** 2
    u2 = y * y / 4 + y / 8
    u3 = Fr(1, 64)
    M = ((2 * u1, u1, u1), (u2 + u3, u2, u2 / 2), (0, u3, u3 / 2))
    return (u1, u2, u3), M


def perron(Mf, left, it=400):
    v = [1.0, 1.0, 1.0]
    for _ in range(it):
        if left:
            nv = [sum(v[i] * Mf[i][j] for i in range(3)) for j in range(3)]
        else:
            nv = [sum(Mf[i][j] * v[j] for j in range(3)) for i in range(3)]
        s = max(nv); v = [x / s for x in nv]
    return v


def rat(x, den=10 ** 15):
    return Fr(round(x * den), den)


def cell_check(a, b, B7):
    u, M = uM(b)
    Mf = [[float(x) for x in r] for r in M]
    w = [rat(x) for x in perron(Mf, left=True)]
    if min(w) <= 0:
        return None
    wM = [sum(w[i] * M[i][j] for i in range(3)) for j in range(3)]
    lam = max(wM[j] / w[j] for j in range(3))
    if B7 * lam > (1 + a) ** 7:
        return None
    c = max(F[i] / w[i] for i in range(3))
    K = c * sum(w[i] * u[i] for i in range(3)) / lam
    return K


def lower(B, ymax=Fr(3, 4), init=64, maxdepth=40):
    B7 = B ** 7
    cells = [(ymax * i / init, ymax * (i + 1) / init, 0) for i in range(init)]
    done, Kmax, widths = 0, Fr(0), []
    while cells:
        a, b, d = cells.pop()
        K = cell_check(a, b, B7)
        if K is None:
            if d >= maxdepth:
                return None
            m = (a + b) / 2
            cells += [(a, m, d + 1), (m, b, d + 1)]
            continue
        done += 1; Kmax = max(Kmax, K); widths.append(b - a)
    return done, Kmax, min(widths)


def upper(B, ystar):
    u, M = uM(ystar)
    Mf = [[float(x) for x in r] for r in M]
    v = [rat(x) for x in perron(Mf, left=False)]
    Mv = [sum(M[i][j] * v[j] for j in range(3)) for i in range(3)]
    lam = min(Mv[i] / v[i] for i in range(3))
    ok = (1 + ystar) ** 7 <= B ** 7 * lam
    cprime = min(u[i] / v[i] for i in range(3))
    return ok, lam, cprime


if __name__ == '__main__':
    B_lo = Fr(sys.argv[1]) if len(sys.argv) > 1 else Fr('1.71927')
    B_hi = Fr(sys.argv[2]) if len(sys.argv) > 2 else Fr('1.71928')
    ystar = Fr(sys.argv[3]) if len(sys.argv) > 3 else Fr('0.3453')
    r = lower(B_lo)
    ok = r is not None and r[1] <= 1
    if r is None:
        print(f"LOWER: could not certify B_lo = {B_lo}")
    else:
        done, K, wmin = r
        print(f"LOWER: for all L>=1 and t, mu_t/C(n,t) <= K (n+1) B^-n with B = {B_lo} (exact rational checks on"
              f" {done} cells of [0,3/4], narrowest {float(wmin):.2e}); K = {float(K):.6g}, K <= 1 exactly: {K <= 1}")
    up, lam, cp = upper(B_hi, ystar)
    ok = ok and up
    print(f"UPPER at y* = {ystar}: (1+y*)^7 <= B^7 lam' with B = {B_hi}: {up}"
          f"  (lam' = {float(lam):.12g}, c' = {float(cp):.6g})")
    print("CERTIFICATE OK" if ok else "CERTIFICATE FAILED")
    sys.exit(0 if ok else 1)


==> anc/lower_bound_caterpillar.out <==
L=20 n=140: min_t [log2 C(n,t) - log2 mu_t]/n = 0.781549  -> base 1.71898 (t/n = 0.2571)
L=50 n=350: min_t [log2 C(n,t) - log2 mu_t]/n = 0.781698  -> base 1.71915 (t/n = 0.2571)
L=100 n=700: min_t [log2 C(n,t) - log2 mu_t]/n = 0.781748  -> base 1.71921 (t/n = 0.2571)
L=200 n=1400: min_t [log2 C(n,t) - log2 mu_t]/n = 0.781773  -> base 1.71924 (t/n = 0.2564)
L=400 n=2800: min_t [log2 C(n,t) - log2 mu_t]/n = 0.781786  -> base 1.71926 (t/n = 0.2568)

real	0m2.977s
user	0m0.202s
sys	0m0.104s


==> anc/lower_bound_caterpillar.py <==
"""Lower bound for RS-theta: on the caterpillar C_L (spine of L vertices without outside
neighbours, two teeth per spine vertex, each tooth with two pendant leaves; n = 7L,
gamma_c = s = 3L, the minimum CDS is unique) |T(X)| = Phi(X) for X subset S*, and RS-theta
succeeds only through X subset S*.  The expected number of successes with budget 2^{Rn} is
at most poly(n) 2^{Rn} max_t mu_t / C(n,t), so RS-theta needs
   R >= min_t [log2 C(n,t) - log2 mu_t] / n,    mu_t = sum_{X in C(S*,t)} 2^{-|T(X)|}.
mu_t is computed exactly (float polynomials) by the tree DP with polynomial messages."""
import math
import numpy as np

def padd(a, b):
    L = max(len(a), len(b)); r = np.zeros(L); r[:len(a)] += a; r[:len(b)] += b; return r

def caterpillar_mu(L):
    # message = (A, B, C) each a polynomial in y (numpy arrays), with a common log2 scale
    def init(m):
        return [np.array([0.0, 0.5]), np.array([0.0]), np.array([2.0 ** (-m)])]
    def merge(P, Q):
        A, B, C = P; a, b, c = Q
        A2 = np.convolve(A, padd(padd(2 * a, b), c))
        B2 = padd(np.convolve(B, padd(padd(a, b), c / 2)), np.convolve(C, a))
        C2 = np.convolve(C, padd(b, c / 2))
        return [A2, B2, C2]
    def norm(P):
        s = max(x.max() for x in P if len(x))
        return [x / s for x in P], math.log2(s)
    tooth = init(2)
    msg = None; lg = 0.0
    for i in range(L):
        P = init(0)
        P = merge(P, tooth); P = merge(P, tooth)
        if msg is not None:
            P = merge(P, msg)
        msg, l = norm(P); lg += l
    A, B, C = msg
    W = padd(padd(A, B), C / 2)
    return W, lg

if __name__ == '__main__':
    for L in (20, 50, 100, 200, 400):
        W, lg = caterpillar_mu(L)
        n, s = 7 * L, 3 * L
        best = None
        for t in range(1, s + 1):
            if W[t] <= 0: continue
            lc = (math.lgamma(n + 1) - math.lgamma(t + 1) - math.lgamma(n - t + 1)) / math.log(2)
            v = (lc - (math.log2(W[t]) + lg)) / n
            if best is None or v < best[0]: best = (v, t)
        print(f"L={L} n={n}: min_t [log2 C(n,t) - log2 mu_t]/n = {best[0]:.6f}  -> base {2 ** best[0]:.5f} (t/n = {best[1]/n:.4f})")


==> anc/maxleaf-measure/brf_model.py <==
"""Measure model for the Binkele-Raible--Fernau (DMTCS 2014) MaxLeaf algorithm,
run as a MaxLeaf-Extension algorithm (pre-selected leaves X = initial floating
leaves, leaf target k' = k + |X|), under a general linear measure

    mu = kap*k' + wF*|FREE| + wB*|BN| + wX*|FL| + wL*|LN|
         + wY*|FL from X| + wM*|LN from X|                     (IN weight 0).

Floating leaves that come from the input set X (class Y, attached: class M)
get their own weights; floating leaves created by the algorithm are class
FL/LN.  Without option 'input-class', wY = wX and wM = wL.

Exponents are base 2.  Then the extension algorithm runs in
b^{n-|X|} c^k d^{|X|} with b = 2^wF, c = 2^kap, d = 2^(kap+wY), and
multivariate Monotone Local Search gives (b + d - d/c)^n.

Branching vectors are derived from the case analysis of BRF14, Section 3.2
and Table 3, as label transitions (see README.md for the derivation).
"""
import itertools

# Decrease of mu for each label transition, as functions of
# w = (wF, wB, wX, wL, kap, wY, wM).
def full_weights(w):
    if len(w) == 5:
        return tuple(w) + (w[2], w[3])
    return tuple(w)


def deltas(w):
    wF, wB, wX, wL, kap, wY, wM = full_weights(w)
    return dict(
        BL=wB - wL,    # branching node -> leaf node
        BI=wB,         # branching node -> internal
        FB=wF - wB,    # free -> branching node
        FX=wF - wX,    # free -> floating leaf
        XL=wX - wL,    # floating leaf -> leaf node
        FL=wF - wL,    # free -> leaf node
        FI=wF,         # free -> internal
        YM=wY - wM,    # input floating leaf -> leaf node
    )


def pairs(total=2):
    return [(i, total - i) for i in range(total + 1)]   # (fl, fr)


def make_leaves(D, fr):
    """Gain from makeleaves when co(x) = x and x has fr free outside nbrs."""
    return fr * D['FX'] + max(0, 1 - fr) * D['BL']


def branchings(w, options=()):
    """Yield (name, [decreases]) for every branching case."""
    D = deltas(w)
    BL, BI, FB, FX, FL, FI = (D[t] for t in ('BL', 'BI', 'FB', 'FX', 'FL', 'FI'))
    # an existing floating leaf may be from X or created by the algorithm
    XL = min(D['XL'], D['YM'])
    # (B1) d(co(v)) >= 3: i floating, j free neighbours of co(v), i + j = 3
    for i, j in pairs(3):
        yield f'B1[{i},{j}]', [BL, BI + i * XL + j * FB]
    # (B2.a) x1, x2 floating.  With the matching modification, only co(v) != v
    if 'matching' in options:
        yield 'B2a(co!=v)', [BL, BI + FI + 2 * XL]
    else:
        yield 'B2a', [BL, BI + 2 * XL]
    # (B2.b), (B2.c): x1 free becomes a leaf node; x2 floating -> LN or free -> BN
    yield 'B2bc', [BL, BI + FL + min(XL, FB)]
    # (B3.a) x1 free, x2 floating; makeleaves(x1, x1) in the 2nd branch
    for fl, fr in pairs():
        # co(x1) = x1
        yield f'B3a[x,{fl},{fr}]', [BL, BI + XL + FL + make_leaves(D, fr),
                                     BI + XL + FI + fl * XL + fr * FB]
        # co(x1) = z1 (free, not floating)
        yield f'B3a[z,{fl},{fr}]', [BL, BI + XL + FL + FX,
                                     BI + XL + 2 * FI + fl * XL + fr * FB]
    # (B3.b), (B3.c) x1, x2 free; x2 -> BN in branches 2 and 3
    for fl, fr in pairs():
        yield f'B3bc[x,{fl},{fr}]', [BL, BI + FL + FB + make_leaves(D, fr),
                                      BI + FB + FI + fl * XL + fr * FB]
        yield f'B3bc[z,{fl},{fr}]', [BL, BI + FL + FB + FX,
                                      BI + FB + 2 * FI + fl * XL + fr * FB]
    # (B4) x1, x2 free with a common non-floating neighbour outside N
    for (fl1, fr1), (fl2, fr2) in itertools.product(pairs(), pairs()):
        yield f'B4[{fl1},{fr1},{fl2},{fr2}]', [
            BL,
            BI + FI + fl2 * XL + fr2 * FB + FL,          # v,co(v),x2,co(x2) IN; x1 LN
            BI + FI + fl1 * XL + fr1 * FB + FB]          # v,co(v),x1,co(x1) IN; x2 BN
    # (B5) x1, x2 free, co(xi) = xi, no common non-floating outside neighbour
    for (fl1, fr1), (fl2, fr2) in itertools.product(pairs(), pairs()):
        yield f'B5[{fl1},{fr1},{fl2},{fr2}]', [
            BL,
            BI + 2 * FL + make_leaves(D, fr1) + make_leaves(D, fr2),
            BI + FI + fl2 * XL + fr2 * FB + FL,
            BI + FI + fl1 * XL + fr1 * FB + FB]


def linear_constraints(w):
    """Values that must be >= 0: rule monotonicity and measure nonnegativity.

    The algorithm stops with YES once |LN| + |BN| >= k' or |LN| + |FL| >= k'
    (BRF Lemma 10 with b = 1, f = 0 and b = 0, f = 1), so mu must be
    nonnegative on the polytope L + M + B <= 1, L + M + X + Y <= 1 (scaled by k').
    """
    wF, wB, wX, wL, kap, wY, wM = full_weights(w)
    D = deltas(w)
    return dict(
        dBL=D['BL'], dFB=D['FB'], dFX=D['FX'], dXL=D['XL'], dYM=D['YM'], wF=wF,
        rule3_X=wB + wX - wL,           # rule (3) with q floating (created)
        rule3_Y=wB + wY - wM,           # rule (3) with q floating (from X)
        nn_0=kap, nn_L=kap + wL, nn_M=kap + wM, nn_B=kap + wB,
        nn_X=kap + wX, nn_Y=kap + wY, nn_BX=kap + wB + wX, nn_BY=kap + wB + wY,
        mls_d_lt_b=wF - wY,             # d < b c  <=>  wY < wF
    )


def objective(w):
    wF, wB, wX, wL, kap, wY, wM = full_weights(w)
    b, c, d = 2 ** wF, 2 ** kap, 2 ** (kap + wY)
    return b + d - d / c


def worst_branching(w, options=()):
    """Largest sum_i 2^{-delta_i} over all branchings (must be <= 1)."""
    return max((sum(2.0 ** -t for t in vec), name) for name, vec in branchings(w, options))


==> anc/maxleaf-measure/optimise.out <==
  kap= 0.00: 1.89568718
  kap= 0.01: 1.89668293
  kap= 0.02: 1.89771353
  kap= 0.05: 1.90089670
  kap= 0.10: 1.90486896
  kap= 0.20: 1.91198877
  kap= 0.30: 1.91856257
  kap= 0.50: 1.93028603
  kap= 0.75: 1.94486185
  kap= 1.00: 1.95768675
  kap= 1.50: 1.97640258
options=none: (b+d-d/c) = 1.89568718  b=1.895687 c=1.000000 d=1.343264
  weights wF=0.922721 wB=0.668597 wX=0.425743 wL=0.000000 kap=0.000000 wY=0.425743 wM=0.000000; worst branching B5[1,1,1,1] = 1.000000000

real	0m25.022s
user	0m2.221s
sys	0m0.279s


==> anc/maxleaf-measure/optimise.py <==
"""Optimise the measure weights of brf_model.py.

For fixed kap the objective 2^wF + 2^wX (2^kap - 1) is convex and every
branching constraint log2(sum 2^{-delta}) <= 0 is convex, so each inner
problem is solved by SLSQP from several starts; kap is scanned on a grid
and refined.
"""
import sys

import numpy as np
from scipy.optimize import minimize, minimize_scalar

from brf_model import branchings, full_weights, linear_constraints, objective, worst_branching


def solve_fixed_kap(kap, options, starts=8, seed=0):
    rng = np.random.default_rng(seed)
    names = [name for name, _ in branchings((1, .5, .3, 0, kap), options)]
    split = 'input-class' in options
    nz = 6 if split else 4

    def full(z):
        w = (z[0], z[1], z[2], z[3], kap)
        return w + (z[4], z[5]) if split else w

    keys = list(linear_constraints(full(np.zeros(nz) + 0.5)))

    def branch_g(z):
        w = full(z)
        return np.array([-np.log2(sum(2.0 ** -t for t in vec)) for _, vec in branchings(w, options)])

    def lin_g(z):
        lc = linear_constraints(full(z))
        return np.array([lc[k] for k in keys])

    cons = [{'type': 'ineq', 'fun': branch_g}, {'type': 'ineq', 'fun': lin_g}]
    best = None
    for s in range(starts):
        z0 = np.array([0.95, 0.6, 0.4, 0.0, 0.4, 0.0][:nz]) + (rng.normal(0, 0.1, nz) if s else 0)
        bounds = [(0, 2)] + [(-4, 2)] * (nz - 1)
        res = minimize(lambda z: objective(full(z)), z0, method='SLSQP', bounds=bounds,
                       constraints=cons, options={'maxiter': 2000, 'ftol': 1e-14})
        if not res.success:
            continue
        w = full(res.x)
        if worst_branching(w, options)[0] > 1 + 1e-9:
            continue
        if min(linear_constraints(w).values()) < -1e-9:
            continue
        if best is None or res.fun < best[0]:
            best = (res.fun, w)
    return best


def report(label, options):
    grid = [0.0, 0.01, 0.02, 0.05, 0.1, 0.2, 0.3, 0.5, 0.75, 1.0, 1.5]
    results = [(solve_fixed_kap(k, options), k) for k in grid]
    for r, k in results:
        if r:
            print(f"  kap={k:5.2f}: {r[0]:.8f}")
    (val, w), kap = min(((r, k) for r, k in results if r), key=lambda t: t[0][0])
    # refine around the best grid point
    for step in (0.02, 0.004, 0.0008, 0.00016):
        for k in (kap - 2 * step, kap - step, kap + step, kap + 2 * step):
            if k < 0:
                continue
            r = solve_fixed_kap(k, options)
            if r and r[0] < val:
                val, w = r
                kap = k
    wF, wB, wX, wL, kap, wY, wM = full_weights(w)
    worst = worst_branching(w, options)
    print(f"{label}: (b+d-d/c) = {val:.8f}  b={2**wF:.6f} c={2**kap:.6f} d={2**(kap+wY):.6f}")
    print(f"  weights wF={wF:.6f} wB={wB:.6f} wX={wX:.6f} wL={wL:.6f} kap={kap:.6f} wY={wY:.6f} wM={wM:.6f}; "
          f"worst branching {worst[1]} = {worst[0]:.9f}")
    return val, w


if __name__ == '__main__':
    opts = tuple(sys.argv[1:])
    report('options=' + (','.join(opts) or 'none'), opts)


==> anc/maxleaf-measure/sensitivity.out <==
options=none  kap=0: 1.89568718
  kap=0.001: total 1.89578518  b=1.89485418  d=1.343613  db/dkap~-0.8330  needed < -0.9313
  kap=0.003: total 1.89598223  b=1.89318972  d=1.344310  db/dkap~-0.8325  needed < -0.9318
  kap=0.01: total 1.89668293  b=1.88738024  d=1.346751  db/dkap~-0.8307  needed < -0.9335

real	0m12.272s
user	0m0.922s
sys	0m0.290s


==> anc/maxleaf-measure/sensitivity.py <==
"""First-order test of whether c > 1 can help: for small kap, report the best
b + d - d/c together with b and d.  Multivariate MLS helps at first order only
if b decreases faster in kap than d (1 - 2^-kap) grows, i.e. if
-db/dkap > d ln 2 at kap = 0.
"""
import math
import sys

from brf_model import full_weights
from optimise import solve_fixed_kap

opts = tuple(sys.argv[1:])
base = solve_fixed_kap(0.0, opts)
print(f"options={','.join(opts) or 'none'}  kap=0: {base[0]:.8f}")
for kap in (0.001, 0.003, 0.01):
    val, w = solve_fixed_kap(kap, opts)
    wF, wB, wX, wL, k, wY, wM = full_weights(w)
    b, d = 2 ** wF, 2 ** (k + wY)
    db = (b - base[0]) / kap
    print(f"  kap={kap}: total {val:.8f}  b={b:.8f}  d={d:.6f}  "
          f"db/dkap~{db:.4f}  needed < -{d * math.log(2):.4f}")


==> anc/motif_path_extremal.out <==
k=3: 1 distinct Z-profiles; path minimal so far: True
k=4: 2 distinct Z-profiles; path minimal so far: True
k=5: 3 distinct Z-profiles; path minimal so far: True
k=6: 6 distinct Z-profiles; path minimal so far: True
k=7: 11 distinct Z-profiles; path minimal so far: True
k=8: 23 distinct Z-profiles; path minimal so far: True
violations: 0

real	29m9.585s
user	24m52.384s
sys	0m0.142s


==> anc/motif_path_extremal.py <==
r"""Is the path the tree that minimises Z_F(a) = sum_{X subset V(F)} a^|X| 2^{e(F[X])}?

For the Graph Motif cost g(X) = (k - |X|) + comp(F[X]) on a spanning tree F of
the solution, the exponential moments are 2^{-k} Z_F(y) with a = y (because
comp = |X| - e(F[X]) and y^|X| 2^{|X|} 2^{-|X|} = y^|X|).  If the path
minimises Z_F for every a > 0, the Theorem 3.5 rate over all connected
solutions equals the path rate computed in motif_rates.py.  Here we test all
labelled trees on k <= 8 vertices (via Pruefer codes, deduplicated by Z value)
for a in a grid.  Exact rationals; standard library only.
"""
import itertools
from fractions import Fraction as Fr


def pruefer_to_edges(seq, k):
    degree = [1] * k
    for x in seq:
        degree[x] += 1
    edges = []
    for x in seq:
        for leaf in range(k):
            if degree[leaf] == 1:
                edges.append((leaf, x))
                degree[leaf] -= 1
                degree[x] -= 1
                break
    u, v = [i for i in range(k) if degree[i] == 1]
    edges.append((u, v))
    return edges


def Z(edges, k, a):
    # polynomial in a: coefficients by |X|, weight 2^{e(X)}
    total = Fr(0)
    for mask in range(1 << k):
        e = sum(1 for (u, v) in edges if (mask >> u) & 1 and (mask >> v) & 1)
        total += a ** bin(mask).count("1") * 2 ** e
    return total


grid = [Fr(1, 8), Fr(1, 4), Fr(1, 2), Fr(1), Fr(2), Fr(4)]
violations = 0
for k in range(3, 9):
    path = [(i, i + 1) for i in range(k - 1)]
    zp = [Z(path, k, a) for a in grid]
    seen = set()
    for seq in itertools.product(range(k), repeat=k - 2):
        edges = pruefer_to_edges(list(seq), k)
        z = tuple(Z(edges, k, a) for a in grid)
        if z in seen:
            continue
        seen.add(z)
        for zi, zpi in zip(z, zp):
            if zi < zpi:
                violations += 1
    print(f"k={k}: {len(seen)} distinct Z-profiles; path minimal so far: {violations == 0}")
print("violations:", violations)


==> anc/orthant/antinorm.py <==
"""Polytope-antinorm search (floating point) for the exponential-moment bound.

Certificate: finite Z subset R^3_+ with
  (a) z_i o z_j in conv(Z) + R^3_+   for all i, j        (o = merge)
  (b) Init(m) in e1 e2^m (conv(Z) + R^3_+)  for all m >= 0
Then ell(P) = max{t : P in t(conv Z + R^3_+)} satisfies ell(P o Q) >= ell(P) ell(Q)
(merge is bilinear with nonnegative coefficients, hence monotone), so every tree
message has ell >= e1^s e2^M and W = fin(msg) >= e1^s e2^M min_i fin(z_i).
ell(P) = min over vertices n of {n >= 0 : n . z >= 1 for z in Z} of n . P.
Z contains three large axis points (A*,0,0), (0,B*,0), (0,0,C*) so that the region is
generated by a bounded set.
"""
import math, sys
import numpy as np
from scipy.spatial import HalfspaceIntersection
from core import init, merge, final


def merge_all(Z1, Z2):
    A, B, C = Z1[:, 0:1], Z1[:, 1:2], Z1[:, 2:3]
    a, b, c = Z2[:, 0][None, :], Z2[:, 1][None, :], Z2[:, 2][None, :]
    PA = A * (2 * a + b + c)
    PB = B * (a + b + c / 2) + C * a
    PC = C * (b + c / 2)
    return np.stack([PA.ravel(), PB.ravel(), PC.ravel()], axis=1)


def dual_vertices(Z, R=1e7):
    hs = [[-z[0], -z[1], -z[2], 1.0] for z in Z]
    for k in range(3):
        e = [0.0, 0.0, 0.0]; e[k] = -1.0; hs.append(e + [0.0])
        e = [0.0, 0.0, 0.0]; e[k] = 1.0; hs.append(e + [-R])
    hi = HalfspaceIntersection(np.array(hs), np.array([R / 2] * 3))
    V = hi.intersections
    # drop vertices that are not needed (keep all; harmless)
    return V


def ell(P, V):
    return (P @ V.T).min(axis=1)


def reduce_Z(Z, V, tol=1e-5):
    """keep only points that are tight for some dual vertex (extreme points of the region)."""
    vals = Z @ V.T          # |Z| x |V|
    tight = (vals <= 1 + tol).any(axis=1)
    return Z[tight]


def search(y, b1, b2, m0=30, maxround=80, maxpts=4000, tol=1e-6, axis=60.0, verbose=False):
    e1, e2 = 2.0 ** b1, 2.0 ** b2
    pts = [init(y, m) / (e1 * e2 ** m) for m in range(m0 + 1)]
    pts += [[axis, 0, 0], [0, axis, 0], [0, 0, axis]]
    Z = np.array(pts, dtype=float)
    for r in range(maxround):
        if (Z.max(axis=1) < 1e-4).any():
            return False, Z, r
        try:
            V = dual_vertices(Z)
        except Exception:
            return False, Z, r
        Z = reduce_Z(Z, V)
        prods = merge_all(Z, Z)
        l = ell(prods, V)
        badmask = l < 1 - tol
        if verbose:
            print(f"round {r}: |Z|={len(Z)} |V|={len(V)} min ell(prod)={l.min():.8f} new={badmask.sum()}", flush=True)
        if not badmask.any():
            Iinf = np.array([[y / 2, 0.0, 0.0]])
            okinf = ell(Iinf, V)[0] >= e1 * e2 ** (m0 + 1)
            okinit = all(ell(np.array([init(y, m)]), V)[0] >= e1 * e2 ** m * (1 - 1e-6) for m in range(m0 + 1))
            return (okinf and okinit), Z, r
        bad = prods[badmask]
        order = np.argsort(l[badmask])
        Z = np.vstack([Z, bad[order[:300]]])
        if len(Z) > maxpts:
            return False, Z, r
    return False, Z, maxround


if __name__ == '__main__':
    y = float(sys.argv[1]); b1 = float(sys.argv[2]); b2 = float(sys.argv[3])
    ok, Z, r = search(y, b1, b2, verbose=True)
    print("closed" if ok else "not closed", len(Z), r)


==> anc/orthant/antinorm_exact.py <==
"""Exact dual-vertex enumeration for the orthant antinorm searches (replaces qhull in antinorm.py).

The searches need ell(P) = max{t : P in t(conv Z + R^3_+)} = min{n . P : n vertex of D} with
  D = {n in R^3 : n >= 0, n . z >= 1 for z in Z}.
antinorm.dual_vertices computes the vertices of D cut by a box n_k <= R with scipy/qhull in floating point.
For the point sets of these searches (coordinates from 1e-130 to 1e100) qhull returns points that are up to
several per cent (sometimes 50 per cent and more) outside D and misses vertices, so the ell values of the
qhull versions are not reliable (see orthant_noaxis.py).

Here D is handled exactly and without a box, by the double description method on the homogeneous cone
  C = {(n, t) in R^4 : n >= 0, t >= 0, n . z - t >= 0 for z in Z}
(the vertices of D are the extreme rays of C with t > 0, scaled to t = 1; the rays with t = 0 are the
recession directions e_1, e_2, e_3).  Every float in Z is an exact dyadic rational; each constraint is
scaled to an integer vector and the rays are integer vectors divided by their gcd, so the enumeration is
exact (Python integers).  Adjacency uses the combinatorial test (no third extreme ray is tight on all
constraints common to the pair).  Checked against brute-force enumeration of all triples of constraints
in exact rational arithmetic on random instances with zeros and coordinates over 12 orders of magnitude.

Only the final evaluation n . P is in floating point: the vertex coordinates are rounded to the nearest
double (relative error <= 2^-53) and n . P is a sum of three nonnegative terms, so the computed ell(P)
equals the exact ell of the stored P within relative error 1e-15 (no cancellation is possible).  The
tolerances used to decide closure (1e-6) are 1e9 times larger; ELL_RELERR below is used to flag decisions
that are within the rounding error.
"""
import math
from fractions import Fraction
import numpy as np
from core import init
from antinorm import merge_all

ELL_RELERR = 1e-13          # a safe bound on the relative error of the computed ell


class DualDD:
    """Incremental exact double description of C.  Constraint ids 0..3 are n_1, n_2, n_3, t >= 0;
    each added point z gets a new id; tight[i] is the bitmask of the ids tight at ray i."""

    def __init__(self):
        self.rays = [[1, 0, 0, 0], [0, 1, 0, 0], [0, 0, 1, 0], [0, 0, 0, 1]]
        self.tight = [0b1110, 0b1101, 0b1011, 0b0111]
        self.next_id = 4

    @staticmethod
    def _int_row(z):
        fr = [Fraction(float(x)) for x in z] + [Fraction(-1)]
        L = 1
        for f in fr:
            L = L * f.denominator // math.gcd(L, f.denominator)
        return [int(f * L) for f in fr]

    def add(self, z):
        """add the constraint n . z >= t; returns its id."""
        if min(z) < 0 or not all(math.isfinite(x) for x in z):
            raise ValueError(f"point {z} not finite and nonnegative")
        a = self._int_row(z)
        cid = self.next_id
        self.next_id += 1
        bit = 1 << cid
        vals = [a[0] * r[0] + a[1] * r[1] + a[2] * r[2] + a[3] * r[3] for r in self.rays]
        neg = [i for i, v in enumerate(vals) if v < 0]
        if not neg:
            self.tight = [m | bit if v == 0 else m for m, v in zip(self.tight, vals)]
            return cid
        pos = [i for i, v in enumerate(vals) if v > 0]
        allm = self.tight
        newr, newt = [], []
        for p in pos:
            tp = allm[p]
            for q in neg:
                c = tp & allm[q]
                if c.bit_count() < 2:
                    continue
                if any(k != p and k != q and (tk & c) == c for k, tk in enumerate(allm)):
                    continue
                ap, aq = vals[p], -vals[q]
                rp, rq = self.rays[p], self.rays[q]
                r = [ap * rq[j] + aq * rp[j] for j in range(4)]
                g = math.gcd(*r)
                newr.append([x // g for x in r])
                newt.append(c | bit)
        keep = [i for i, v in enumerate(vals) if v >= 0]
        self.rays = [self.rays[i] for i in keep] + newr
        self.tight = [allm[i] | (bit if vals[i] == 0 else 0) for i in keep] + newt
        return cid

    def vertex_tight_ids(self):
        """bitmask of the constraint ids tight at some vertex of D (some ray with t > 0)."""
        m = 0
        for r, t in zip(self.rays, self.tight):
            if r[3] > 0:
                m |= t
        return m

    def drop(self, mask_keep):
        """forget the bits of constraints outside mask_keep (ids 0..3 are always kept)."""
        mask_keep |= 0b1111
        self.tight = [t & mask_keep for t in self.tight]

    def vertices(self):
        """vertices of D, each coordinate correctly rounded to double (OverflowError if > 1.8e308)."""
        return np.array([[r[0] / r[3], r[1] / r[3], r[2] / r[3]] for r in self.rays if r[3] > 0])


class ExactRegion:
    """Z together with its exact dual description; Z[i] has constraint id ids[i]."""

    def __init__(self, Z):
        self.dd = DualDD()
        self.Z = np.empty((0, 3))
        self.ids = []
        self.add(Z)

    def add(self, pts):
        pts = np.asarray(pts, dtype=float).reshape(-1, 3)
        self.ids += [self.dd.add(z) for z in pts]
        self.Z = np.vstack([self.Z, pts])

    def reduce(self):
        """drop the points of Z that are tight at no vertex of D.  Such a constraint defines no facet of D,
        so D (and every ell) is unchanged; this is the exact form of antinorm.reduce_Z."""
        m = self.dd.vertex_tight_ids()
        keep = np.array([(m >> i) & 1 == 1 for i in self.ids], dtype=bool)
        self.Z = self.Z[keep]
        self.ids = [i for i, k in zip(self.ids, keep) if k]
        mk = 0
        for i in self.ids:
            mk |= 1 << i
        self.dd.drop(mk)

    def vertices(self):
        return self.dd.vertices()


def ell(P, V):
    """ell for the rows of P (values may overflow to +inf only when ell is astronomically large)."""
    with np.errstate(over='ignore'):
        return (np.asarray(P) @ V.T).min(axis=1)


def worst_products(Z, V, keep=300, cap=None, block=5 * 10 ** 7):
    """min ell over all merges z_i o z_j, and the `keep` merges of least ell (increasing), computed in
    row blocks of at most `block` entries of (merges x vertices).  ell is evaluated on the true merges;
    if cap is given, the returned points are min(P, cap) (a lower point: see orthant_noaxis.py)."""
    n = len(Z)
    rows = max(1, block // (n * max(1, len(V))))
    lmin, nbad, ncap = np.inf, 0, 0
    candP, candL = np.empty((0, 3)), np.empty(0)
    for i in range(0, n, rows):
        P = merge_all(Z[i:i + rows], Z)
        if not np.isfinite(P).all():
            raise FloatingPointError("non-finite merge")
        l = ell(P, V)
        if np.isnan(l).any():
            raise FloatingPointError("NaN in ell")
        lmin = min(lmin, float(l.min()))
        candP, candL = np.vstack([candP, P]), np.concatenate([candL, l])
        if len(candL) > keep:
            idx = np.argpartition(candL, keep)[:keep]
            candP, candL = candP[idx], candL[idx]
    order = np.argsort(candL, kind='stable')
    candP, candL = candP[order], candL[order]
    if cap is not None:
        ncap = int((candP > cap).any(axis=1).sum())
        candP = np.minimum(candP, cap)
    return lmin, candP, candL, ncap


def count_bad(Z, V, thr, block=5 * 10 ** 7):
    """number of merges with ell < thr, and of those whose classification is within rounding error."""
    n = len(Z)
    rows = max(1, block // (n * max(1, len(V))))
    nbad = nunsure = 0
    for i in range(0, n, rows):
        l = ell(merge_all(Z[i:i + rows], Z), V)
        nbad += int((l < thr).sum())
        nunsure += int((np.abs(l - thr) <= ELL_RELERR * np.abs(l)).sum())
    return nbad, nunsure


def search(y, b1, b2, m0=30, maxround=80, maxpts=4000, tol=1e-6, axis=60.0, verbose=False):
    """antinorm.search with the exact dual description instead of qhull; same algorithm and parameters
    (three axis points, closure test ell(z_i o z_j) >= 1 - tol, then the Init(m) and Init(infinity) tests,
    300 points per round, the same stopping rules).  Returns (closed, Z, rounds, reason)."""
    e1, e2 = 2.0 ** b1, 2.0 ** b2
    pts = [init(y, m) / (e1 * e2 ** m) for m in range(m0 + 1)]
    pts += [[axis, 0, 0], [0, axis, 0], [0, 0, axis]]
    reg = ExactRegion(np.array(pts, dtype=float))
    for r in range(maxround):
        if (reg.Z.max(axis=1) < 1e-4).any():
            return False, reg.Z, r, "a point of Z has all coordinates < 1e-4 (as antinorm.search)"
        reg.reduce()
        Z, V = reg.Z, reg.vertices()
        lmin, P, l, _ = worst_products(Z, V)
        bad = l < 1 - tol
        if verbose:
            nb, nu = count_bad(Z, V, 1 - tol)
            print(f"round {r}: |Z|={len(Z)} |V|={len(V)} min ell(prod)={lmin:.8f} bad={nb} "
                  f"(within rounding of 1-tol: {nu})", flush=True)
        if not bad.any():
            Iinf = np.array([[y / 2, 0.0, 0.0]])
            okinf = ell(Iinf, V)[0] >= e1 * e2 ** (m0 + 1)
            okinit = all(ell(np.array([init(y, m)]), V)[0] >= e1 * e2 ** m * (1 - 1e-6) for m in range(m0 + 1))
            return (okinf and okinit), Z, r, f"products closed (min ell {lmin:.8f}); Init tests {okinit}, Init(inf) test {okinf}"
        reg.add(P[bad])
        if len(reg.Z) > maxpts:
            return False, reg.Z, r, f"|Z| = {len(reg.Z)} > maxpts"
    return False, reg.Z, maxround, "maxround"


==> anc/orthant/core.py <==
"""Core objects for the exponential-moment analysis of RS.

For a tree F on the optimal CDS S* (spanning tree of G[S*]) and m_v = number of
outside vertices owned by v (sum m_v = n - s), the pointwise bound
  |T(X)| <= Phi(X) = sum_{v notin X} m_v + #{v in S*: N_F[v] cap X = empty} + comp(F[X])
holds for every X subset S*.  The generating function
  W(y) = sum_{X subset S*} y^{|X|} 2^{-Phi(X)}
is a tree partition function computed with messages (A, B, C):
  A = v in X;  B = v not in X, dominated by a child in X;  C = v not in X, not dominated by children.
Init(m) = (y/2, 0, 2^-m); Merge(P, Q) adds completed child Q to partial parent P:
  A' = A (2 A_Q + B_Q + C_Q);  B' = B (A_Q + B_Q + C_Q/2) + C A_Q;  C' = C (B_Q + C_Q/2)
and W = A + B + C/2 at the root.
"""
import math
import numpy as np


def H(p):
    return 0.0 if p <= 0 or p >= 1 else -p * math.log2(p) - (1 - p) * math.log2(1 - p)


def init(y, m):
    return np.array([y / 2.0, 0.0, 2.0 ** (-m)])


def merge(P, Q):
    A, B, C = P
    a, b, c = Q
    return np.array([A * (2 * a + b + c), B * (a + b + c / 2) + C * a, C * (b + c / 2)])


def merge_matrix(P):
    """Q -> merge(P, Q) as a 3x3 matrix (linear in Q)."""
    A, B, C = P
    return np.array([[2 * A, A, A], [B + C, B, B / 2], [0.0, C, C / 2]])


def final(P):
    return P[0] + P[1] + P[2] / 2


def tree_W(children, root, y, m):
    """W(y) for a rooted tree given as children dict, m dict; log2 returned (scaled)."""
    order = []
    st = [root]
    while st:
        v = st.pop(); order.append(v); st.extend(children[v])
    msg = {}
    logsc = 0.0
    for v in reversed(order):
        P = init(y, m[v])
        for c in children[v]:
            P = merge(P, msg.pop(c))
            s = P.sum()
            P = P / s
            logsc += math.log2(s)
        msg[v] = P
    return logsc + math.log2(final(msg[root]))


def W_poly_bruteforce(adjF, m, y):
    """direct sum over X for checking."""
    s = len(adjF)
    tot = 0.0
    for mask in range(1 << s):
        X = [v for v in range(s) if mask >> v & 1]
        Xs = set(X)
        phi = sum(m[v] for v in range(s) if v not in Xs)
        phi += sum(1 for v in range(s) if v not in Xs and not (adjF[v] & Xs))
        # comp
        seen = set(); c = 0
        for v in X:
            if v in seen:
                continue
            c += 1; stk = [v]; seen.add(v)
            while stk:
                u = stk.pop()
                for w in adjF[u]:
                    if w in Xs and w not in seen:
                        seen.add(w); stk.append(w)
        phi += c
        tot += y ** len(X) * 2.0 ** (-phi)
    return tot


def rs_rate(sig):
    """RS (Lemma C + Markov) rate in bits at CDS fraction sig (closed form)."""
    return H(sig) + (1 - sig) * math.log2(1 - 2 ** (-1 / sig))


==> anc/orthant/orthant_noaxis.out <==
# all three cases; run on Linux (15 GB RAM), 2026-10-17T11:22Z; numpy 2.5.3, scipy 1.18.1
case 1: y=0.345 log2e1=-0.3622113366699219 log2e2=-0.35
  round 0: |Z|=31 |V|=32 min ell=8.668053157e-07 bad merges=931 (unsure 0) max coord in Z=321 capped added=0 max vertex coord=5.77e+05 [0.0s, maxrss 0.06 GB]
y=0.345 log2e1=-0.3622113366699219 log2e2=-0.35: closed=False; reason: cannot close: all points have C > 0 and w = (321.1, 0, 1.73361e-06) in Z has w_B + w_C/2 = 8.668053157e-07 < 1, so ell(z* o w) <= 8.668053157e-07 for z* of least C, now and in every later round (merges never create a point with C = 0); last rounds [(0, 31, 8.66805e-07)]; min C-share 5.40e-09, min B-share 0.00e+00; 0 s, maxrss 0.06 GB
    min ell, last rounds: 8.668e-07
    largest added point per round (A, B, C): (2.06e+05, 5.6e-04, 1.5e-12)
case 2: y=0.345 log2e1=-1.0 log2e2=-0.35
  round 0: |Z|=31 |V|=32 min ell=1.348699152e-06 bad merges=871 (unsure 0) max coord in Z=500 capped added=0 max vertex coord=3.71e+05 [0.0s, maxrss 0.06 GB]
y=0.345 log2e1=-1.0 log2e2=-0.35: closed=False; reason: cannot close: all points have C > 0 and w = (499.613, 0, 2.6974e-06) in Z has w_B + w_C/2 = 1.348699152e-06 < 1, so ell(z* o w) <= 1.348699152e-06 for z* of least C, now and in every later round (merges never create a point with C = 0); last rounds [(0, 31, 1.3487e-06)]; min C-share 5.40e-09, min B-share 0.00e+00; 0 s, maxrss 0.06 GB
    min ell, last rounds: 1.349e-06
    largest added point per round (A, B, C): (4.99e+05, 1.3e-03, 3.6e-12)
case 3: y=0.345 log2e1=-2.0 log2e2=-0.35
  round 0: |Z|=31 |V|=32 min ell=2.697398305e-06 bad merges=435 (unsure 0) max coord in Z=999 capped added=0 max vertex coord=1.85e+05 [0.0s, maxrss 0.06 GB]
y=0.345 log2e1=-2.0 log2e2=-0.35: closed=False; reason: cannot close: all points have C > 0 and w = (999.227, 0, 5.3948e-06) in Z has w_B + w_C/2 = 2.697398305e-06 < 1, so ell(z* o w) <= 2.697398305e-06 for z* of least C, now and in every later round (merges never create a point with C = 0); last rounds [(0, 31, 2.6974e-06)]; min C-share 5.40e-09, min B-share 0.00e+00; 0 s, maxrss 0.06 GB
    min ell, last rounds: 2.697e-06
    largest added point per round (A, B, C): (2.00e+06, 5.4e-03, 1.5e-11)

real	0m0.421s
user	0m1.143s
sys	0m0.035s


==> anc/orthant/orthant_noaxis.py <==
# Orthant (R^3_+) antinorm search WITHOUT the artificial axis points of antinorm.py.  Diagnostic only;
# numerical evidence, not used in any proof.
#
# Usage:  python3 orthant_noaxis.py          # cases 1, 2, 3
#         python3 orthant_noaxis.py 2        # case 2 only (cases are numbered 1-3)
#         python3 orthant_noaxis.py --full 1 # do not stop at the exact obstruction
#
# What it tests (as in version 1).  Z_0 = {Init(m)/(e1 e2^m) : 0 <= m <= m0}, K = conv(Z) + R^3_+,
# ell(P) = max{t : P in tK} = min{n . P : n vertex of D}, D = {n >= 0 : n . z >= 1 for z in Z}.  Each round:
# drop the points of Z tight at no vertex of D, evaluate ell on all |Z|^2 merges z_i o z_j, stop with
# "closed" if all have ell >= 1 - tol, otherwise add the 300 merges of least ell (all bad ones if fewer).
# Parameters unchanged: m0 = 30, maxround = 60, maxpts = 4000, tol = 1e-6, 300 points per round.
#
# History and changes (2026-10-17).
#  v1 enumerated the vertices of D cut by the box n_k <= 1e9 with qhull (antinorm.dual_vertices, interior
#  point at 5e8) and formed all |Z|^2 merges and their |Z|^2 x |V| ell matrix at once.  Case 2 needed about
#  58 GB, and its merges overflowed to inf (ell = NaN) after ~24 rounds, so its closed=False was meaningless.
#  v2 (run on macOS) capped merges at 1e100, chunked the ell computation and measured the "dual error" of the
#  qhull vertices (how far they lie outside D); with a well-scaled interior point it still exceeded 1e-2
#  (round 23 in case 1, round 1 in cases 2 and 3), so all three cases were unreliable.  Direct checks
#  confirmed it: qhull returns points up to 50% (sometimes more) outside D and misses vertices, so the ell
#  values of v1 and v2 -- and v1's case 1 result -- were not reliable either.
#  v3 (this version):
#   * D is enumerated EXACTLY (antinorm_exact.DualDD: double description of the homogeneous cone
#     {(n, t) >= 0 : n . z >= t}, integer arithmetic), without a box: the rays with t = 0 are D's recession
#     directions e_k and need no truncation.  (The box of v1 could only make ell too large.)  The only
#     floating-point step is n . P with three nonnegative terms, so every ell is exact to relative 1e-15;
#     the number of merges whose classification against 1 - tol lies within that error is printed (0 in
#     all runs).  Hence each "bad" merge is genuinely outside K, and a "closed" verdict would be genuine.
#   * The reduction of Z is exact (a point tight at no vertex of D defines no facet of D; dropping it
#     leaves D unchanged), replacing the float test with tolerance 1e-5 of antinorm.reduce_Z.
#   * From v2: merges and ell are computed in blocks (memory O(block), < 1 GB for every case), and the
#     points ADDED to Z are capped coordinatewise at CAP = 1e100 (so later merges stay < 4e200 and cannot
#     overflow).  ell is always evaluated on the uncapped merge, so badness is never an artefact of the cap.
#     A capped point lies below the true merge (which is then in its upper set), so Z stays a set of lower
#     bounds for messages; the number of capped points is printed.
#   * Termination reasons: closed / maxpts / maxround (as v1); "numerical" on a non-finite value; and
#     "cannot close", an exact obstruction (function obstruction): without axis points every point of Z has
#     C > 0, so (0, 0, 1/min C) is a vertex of D, and merging the point of least C with Init(30)/(e1 e2^30)
#     (B = 0, C/2 < 1) lowers C, giving ell = C_30/2 < 1 in every round (8.67e-7, 1.35e-6, 2.70e-6 in cases
#     1-3).  It holds from round 0, so this search can never close, at any parameters; the run stops there
#     (option --full keeps going to maxround/maxpts, which only adds ever smaller-C points: the min ell stays
#     exactly C_30/2).  v1 did not see this because its box n_C <= 1e9 cut off that vertex once min C < 1e-9.
#   * Per round: |Z|, |V|, min ell, number of bad merges, largest coordinate, capped points, time and the
#     process's peak resident memory; at the end, the direction of the largest added points.
import sys, time, resource
import numpy as np
from antinorm_exact import ExactRegion, worst_products, count_bad
from core import init

CASES = [(0.345, -0.3622113366699219, -0.35), (0.345, -1.0, -0.35), (0.345, -2.0, -0.35)]
CAP = 1e100
FULL = '--full' in sys.argv          # keep running after the exact obstruction below is found


def maxrss_gb():
    r = resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    return r / 2 ** 30 if sys.platform == 'darwin' else r / 2 ** 20


def obstruction(Z):
    """Exact reason why no round can close, or ''.  If every point of Z has C > 0, then
    K = conv Z + R^3_+ lies in {x_C >= c*}, c* = min_z z_C, so (0, 0, 1/c*) is a vertex of D.  If some w in Z
    has w_B + w_C/2 < 1, the merge z* o w of the point z* with z*_C = c* has C-coordinate
    c* (w_B + w_C/2) < c*, i.e. ell(z* o w) <= w_B + w_C/2 < 1.  Merges of points with C > 0 have C > 0,
    so Z never acquires a point with C = 0 and this persists in every later round."""
    if (Z[:, 2] <= 0).any():
        return ''
    f = Z[:, 1] + Z[:, 2] / 2
    if f.min() >= 1:
        return ''
    w = Z[np.argmin(f)]
    return (f"all points have C > 0 and w = ({w[0]:.6g}, {w[1]:.3g}, {w[2]:.6g}) in Z has w_B + w_C/2 = "
            f"{f.min():.10g} < 1, so ell(z* o w) <= {f.min():.10g} for z* of least C, now and in every later "
            f"round (merges never create a point with C = 0)")


def search(y, b1, b2, m0=30, maxround=60, maxpts=4000, tol=1e-6, nadd=300):
    e1, e2 = 2.0 ** b1, 2.0 ** b2
    reg = ExactRegion(np.array([init(y, m) / (e1 * e2 ** m) for m in range(m0 + 1)]))
    hist = []
    for r in range(maxround):
        t0 = time.time()
        reg.reduce()
        Z, V = reg.Z, reg.vertices()
        try:
            lmin, P, l, ncap = worst_products(Z, V, keep=nadd, cap=CAP)
            nbad, nunsure = count_bad(Z, V, 1 - tol)
        except FloatingPointError as ex:
            return False, Z, hist, f"numerical (round {r}: {ex})"
        obst = obstruction(Z)
        bad = l < 1 - tol
        new = P[bad]
        big = new[np.argmax(new.sum(axis=1))] if len(new) else np.zeros(3)
        hist.append((r, len(Z), lmin, big))
        print(f"  round {r}: |Z|={len(Z)} |V|={len(V)} min ell={lmin:.10g} bad merges={nbad} (unsure {nunsure}) "
              f"max coord in Z={Z.max():.3g} capped added={ncap} max vertex coord={V.max():.3g} "
              f"[{time.time() - t0:.1f}s, maxrss {maxrss_gb():.2f} GB]", flush=True)
        if nbad == 0:
            return True, Z, hist, "closed"
        if obst and not FULL:
            return False, Z, hist, "cannot close: " + obst
        reg.add(new)
        if len(reg.Z) > maxpts:
            return False, reg.Z, hist, f"maxpts (|Z|={len(reg.Z)} > {maxpts} after round {r})"
    return False, reg.Z, hist, f"maxround ({maxround} rounds)"


if __name__ == '__main__':
    np.seterr(over='raise', invalid='raise')
    sel = [int(a) for a in sys.argv[1:] if a != '--full'] or [1, 2, 3]
    for c in sel:
        y, b1, b2 = CASES[c - 1]
        print(f"case {c}: y={y} log2e1={b1} log2e2={b2}", flush=True)
        t0 = time.time()
        ok, Z, hist, reason = search(y, b1, b2)
        Zs = Z / Z.sum(axis=1, keepdims=True)
        last = hist[-8:]
        print(f"y={y} log2e1={b1} log2e2={b2}: closed={ok}; reason: {reason}; "
              f"last rounds {[(h[0], h[1], float(f'{h[2]:.6g}')) for h in hist[-3:]]}; "
              f"min C-share {Zs[:, 2].min():.2e}, min B-share {Zs[:, 1].min():.2e}; "
              f"{time.time() - t0:.0f} s, maxrss {maxrss_gb():.2f} GB", flush=True)
        print("    min ell, last rounds: " + ", ".join(f"{h[2]:.4g}" for h in last), flush=True)
        print("    largest added point per round (A, B, C): " +
              "; ".join(f"({h[3][0]:.2e}, {h[3][1]:.1e}, {h[3][2]:.1e})" for h in last), flush=True)


==> anc/orthant/orthant_try.out <==
# exact dual vertices (antinorm_exact.search), verbose; run on Linux (15 GB RAM), 2026-10-17T11:22Z; numpy 2.5.3, scipy 1.18.1
round 0: |Z|=25 |V|=23 min ell(prod)=0.49937566 bad=336 (within rounding of 1-tol: 0)
round 1: |Z|=192 |V|=355 min ell(prod)=0.50605811 bad=8283 (within rounding of 1-tol: 0)
round 2: |Z|=178 |V|=323 min ell(prod)=0.46417966 bad=4929 (within rounding of 1-tol: 0)
round 3: |Z|=192 |V|=347 min ell(prod)=0.50323112 bad=4712 (within rounding of 1-tol: 0)
round 4: |Z|=200 |V|=359 min ell(prod)=0.51863852 bad=4353 (within rounding of 1-tol: 0)
round 5: |Z|=204 |V|=351 min ell(prod)=0.51986846 bad=3849 (within rounding of 1-tol: 0)
round 6: |Z|=208 |V|=350 min ell(prod)=0.54927200 bad=3696 (within rounding of 1-tol: 0)
round 7: |Z|=210 |V|=346 min ell(prod)=0.53441113 bad=3490 (within rounding of 1-tol: 0)
round 8: |Z|=186 |V|=306 min ell(prod)=0.53199820 bad=2760 (within rounding of 1-tol: 0)
round 9: |Z|=175 |V|=292 min ell(prod)=0.53199820 bad=2554 (within rounding of 1-tol: 0)
round 10: |Z|=163 |V|=271 min ell(prod)=0.53132612 bad=2340 (within rounding of 1-tol: 0)
round 11: |Z|=161 |V|=270 min ell(prod)=0.52821520 bad=2256 (within rounding of 1-tol: 0)
round 12: |Z|=161 |V|=265 min ell(prod)=0.52027229 bad=2220 (within rounding of 1-tol: 0)
round 13: |Z|=154 |V|=252 min ell(prod)=0.52516194 bad=2182 (within rounding of 1-tol: 0)
round 14: |Z|=158 |V|=250 min ell(prod)=0.51352129 bad=1748 (within rounding of 1-tol: 0)
round 15: |Z|=159 |V|=250 min ell(prod)=0.26370411 bad=6102 (within rounding of 1-tol: 0)
round 16: |Z|=156 |V|=242 min ell(prod)=0.06953986 bad=14934 (within rounding of 1-tol: 0)
round 17: |Z|=157 |V|=238 min ell(prod)=0.00483579 bad=24449 (within rounding of 1-tol: 0)
y=0.345 log2 e1=-0.3622113366699219 log2 e2=-0.35: closed=False after 18 rounds, |Z|=457; a point of Z has all coordinates < 1e-4 (as antinorm.search) [3s]
round 0: |Z|=24 |V|=22 min ell(prod)=0.49078327 bad=289 (within rounding of 1-tol: 0)
round 1: |Z|=167 |V|=306 min ell(prod)=0.50030749 bad=6248 (within rounding of 1-tol: 0)
round 2: |Z|=166 |V|=296 min ell(prod)=0.45963796 bad=4100 (within rounding of 1-tol: 0)
round 3: |Z|=172 |V|=302 min ell(prod)=0.46941639 bad=3474 (within rounding of 1-tol: 0)
round 4: |Z|=181 |V|=314 min ell(prod)=0.52523974 bad=3143 (within rounding of 1-tol: 0)
round 5: |Z|=191 |V|=317 min ell(prod)=0.54967755 bad=3177 (within rounding of 1-tol: 0)
round 6: |Z|=186 |V|=303 min ell(prod)=0.56867356 bad=2525 (within rounding of 1-tol: 0)
round 7: |Z|=192 |V|=303 min ell(prod)=0.57349265 bad=2684 (within rounding of 1-tol: 0)
round 8: |Z|=181 |V|=270 min ell(prod)=0.56380141 bad=2846 (within rounding of 1-tol: 0)
round 9: |Z|=180 |V|=269 min ell(prod)=0.56147395 bad=3312 (within rounding of 1-tol: 0)
round 10: |Z|=188 |V|=263 min ell(prod)=0.56147395 bad=3776 (within rounding of 1-tol: 0)
round 11: |Z|=187 |V|=255 min ell(prod)=0.56147395 bad=3325 (within rounding of 1-tol: 0)
round 12: |Z|=193 |V|=242 min ell(prod)=0.55503731 bad=3156 (within rounding of 1-tol: 0)
round 13: |Z|=197 |V|=233 min ell(prod)=0.57346571 bad=2523 (within rounding of 1-tol: 0)
round 14: |Z|=190 |V|=229 min ell(prod)=0.34223930 bad=10470 (within rounding of 1-tol: 0)
round 15: |Z|=188 |V|=225 min ell(prod)=0.11712774 bad=24515 (within rounding of 1-tol: 0)
round 16: |Z|=188 |V|=225 min ell(prod)=0.01371891 bad=34769 (within rounding of 1-tol: 0)
round 17: |Z|=188 |V|=225 min ell(prod)=0.00018821 bad=35334 (within rounding of 1-tol: 0)
y=0.34 log2 e1=-0.33319140869140623 log2 e2=-0.38: closed=False after 18 rounds, |Z|=488; a point of Z has all coordinates < 1e-4 (as antinorm.search) [3s]
round 0: |Z|=25 |V|=23 min ell(prod)=0.53075694 bad=316 (within rounding of 1-tol: 0)
round 1: |Z|=162 |V|=296 min ell(prod)=0.53911478 bad=4364 (within rounding of 1-tol: 0)
round 2: |Z|=166 |V|=290 min ell(prod)=0.48331280 bad=3190 (within rounding of 1-tol: 0)
round 3: |Z|=179 |V|=302 min ell(prod)=0.55057669 bad=2527 (within rounding of 1-tol: 0)
round 4: |Z|=201 |V|=312 min ell(prod)=0.56713439 bad=2396 (within rounding of 1-tol: 0)
round 5: |Z|=201 |V|=302 min ell(prod)=0.56523819 bad=2023 (within rounding of 1-tol: 0)
round 6: |Z|=215 |V|=308 min ell(prod)=0.56794008 bad=1869 (within rounding of 1-tol: 0)
round 7: |Z|=220 |V|=298 min ell(prod)=0.56794008 bad=1773 (within rounding of 1-tol: 0)
round 8: |Z|=217 |V|=306 min ell(prod)=0.56794008 bad=1547 (within rounding of 1-tol: 0)
round 9: |Z|=226 |V|=322 min ell(prod)=0.58168732 bad=1543 (within rounding of 1-tol: 0)
round 10: |Z|=220 |V|=319 min ell(prod)=0.58394444 bad=1420 (within rounding of 1-tol: 0)
round 11: |Z|=204 |V|=304 min ell(prod)=0.58824219 bad=1352 (within rounding of 1-tol: 0)
round 12: |Z|=191 |V|=282 min ell(prod)=0.59959342 bad=1464 (within rounding of 1-tol: 0)
round 13: |Z|=173 |V|=261 min ell(prod)=0.61290103 bad=1001 (within rounding of 1-tol: 0)
round 14: |Z|=165 |V|=264 min ell(prod)=0.38818919 bad=2840 (within rounding of 1-tol: 0)
round 15: |Z|=165 |V|=264 min ell(prod)=0.10747281 bad=11170 (within rounding of 1-tol: 0)
round 16: |Z|=146 |V|=221 min ell(prod)=0.01767283 bad=18003 (within rounding of 1-tol: 0)
round 17: |Z|=159 |V|=239 min ell(prod)=0.00029585 bad=24900 (within rounding of 1-tol: 0)
y=0.345 log2 e1=-0.45 log2 e2=-0.35: closed=False after 18 rounds, |Z|=459; a point of Z has all coordinates < 1e-4 (as antinorm.search) [3s]
round 0: |Z|=25 |V|=23 min ell(prod)=0.58901562 bad=268 (within rounding of 1-tol: 0)
round 1: |Z|=149 |V|=270 min ell(prod)=0.60006671 bad=2008 (within rounding of 1-tol: 0)
round 2: |Z|=171 |V|=296 min ell(prod)=0.60601563 bad=1477 (within rounding of 1-tol: 0)
round 3: |Z|=181 |V|=304 min ell(prod)=0.60788609 bad=1275 (within rounding of 1-tol: 0)
round 4: |Z|=193 |V|=314 min ell(prod)=0.64929119 bad=984 (within rounding of 1-tol: 0)
round 5: |Z|=206 |V|=340 min ell(prod)=0.69238776 bad=753 (within rounding of 1-tol: 0)
round 6: |Z|=218 |V|=358 min ell(prod)=0.72932140 bad=599 (within rounding of 1-tol: 0)
round 7: |Z|=247 |V|=380 min ell(prod)=0.73253093 bad=594 (within rounding of 1-tol: 0)
round 8: |Z|=269 |V|=400 min ell(prod)=0.73253093 bad=568 (within rounding of 1-tol: 0)
round 9: |Z|=278 |V|=399 min ell(prod)=0.73253093 bad=524 (within rounding of 1-tol: 0)
round 10: |Z|=272 |V|=386 min ell(prod)=0.73253093 bad=492 (within rounding of 1-tol: 0)
round 11: |Z|=283 |V|=377 min ell(prod)=0.73253093 bad=394 (within rounding of 1-tol: 0)
round 12: |Z|=271 |V|=377 min ell(prod)=0.73253093 bad=272 (within rounding of 1-tol: 0)
round 13: |Z|=257 |V|=358 min ell(prod)=0.73253093 bad=105 (within rounding of 1-tol: 0)
round 14: |Z|=212 |V|=332 min ell(prod)=0.73253093 bad=58 (within rounding of 1-tol: 0)
round 15: |Z|=206 |V|=324 min ell(prod)=0.73253093 bad=57 (within rounding of 1-tol: 0)
round 16: |Z|=198 |V|=310 min ell(prod)=0.73253093 bad=59 (within rounding of 1-tol: 0)
round 17: |Z|=184 |V|=292 min ell(prod)=0.73253093 bad=395 (within rounding of 1-tol: 0)
round 18: |Z|=184 |V|=292 min ell(prod)=0.56304127 bad=1383 (within rounding of 1-tol: 0)
round 19: |Z|=184 |V|=292 min ell(prod)=0.31701547 bad=3697 (within rounding of 1-tol: 0)
round 20: |Z|=184 |V|=292 min ell(prod)=0.07621215 bad=16686 (within rounding of 1-tol: 0)
round 21: |Z|=211 |V|=346 min ell(prod)=0.00411673 bad=43739 (within rounding of 1-tol: 0)
round 22: |Z|=95 |V|=162 min ell(prod)=0.00005214 bad=8703 (within rounding of 1-tol: 0)
round 23: |Z|=54 |V|=80 min ell(prod)=0.00000018 bad=2484 (within rounding of 1-tol: 0)
y=0.345 log2 e1=-0.6 log2 e2=-0.35: closed=False after 24 rounds, |Z|=354; a point of Z has all coordinates < 1e-4 (as antinorm.search) [5s]
round 0: |Z|=23 |V|=21 min ell(prod)=0.77878635 bad=184 (within rounding of 1-tol: 0)
round 1: |Z|=109 |V|=192 min ell(prod)=0.80068664 bad=440 (within rounding of 1-tol: 0)
round 2: |Z|=134 |V|=232 min ell(prod)=0.84214584 bad=241 (within rounding of 1-tol: 0)
round 3: |Z|=159 |V|=272 min ell(prod)=0.89373609 bad=114 (within rounding of 1-tol: 0)
round 4: |Z|=166 |V|=298 min ell(prod)=0.94961899 bad=36 (within rounding of 1-tol: 0)
round 5: |Z|=174 |V|=316 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 6: |Z|=174 |V|=316 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 7: |Z|=173 |V|=314 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 8: |Z|=173 |V|=314 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 9: |Z|=172 |V|=312 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 10: |Z|=171 |V|=310 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 11: |Z|=171 |V|=310 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 12: |Z|=170 |V|=308 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 13: |Z|=168 |V|=306 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 14: |Z|=168 |V|=306 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 15: |Z|=167 |V|=304 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 16: |Z|=166 |V|=302 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 17: |Z|=164 |V|=300 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 18: |Z|=164 |V|=300 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 19: |Z|=163 |V|=298 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 20: |Z|=162 |V|=296 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 21: |Z|=161 |V|=294 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 22: |Z|=160 |V|=292 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 23: |Z|=159 |V|=290 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 24: |Z|=158 |V|=288 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 25: |Z|=157 |V|=286 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 26: |Z|=156 |V|=284 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 27: |Z|=153 |V|=280 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 28: |Z|=152 |V|=278 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 29: |Z|=151 |V|=276 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 30: |Z|=148 |V|=270 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 31: |Z|=148 |V|=270 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 32: |Z|=147 |V|=268 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 33: |Z|=145 |V|=264 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 34: |Z|=145 |V|=264 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 35: |Z|=143 |V|=260 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 36: |Z|=143 |V|=260 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 37: |Z|=142 |V|=258 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 38: |Z|=141 |V|=256 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 39: |Z|=140 |V|=254 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 40: |Z|=139 |V|=252 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 41: |Z|=139 |V|=252 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 42: |Z|=138 |V|=250 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 43: |Z|=137 |V|=248 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 44: |Z|=136 |V|=246 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 45: |Z|=134 |V|=242 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 46: |Z|=133 |V|=240 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 47: |Z|=132 |V|=238 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 48: |Z|=130 |V|=234 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 49: |Z|=130 |V|=234 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 50: |Z|=129 |V|=232 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 51: |Z|=129 |V|=232 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 52: |Z|=127 |V|=228 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 53: |Z|=127 |V|=228 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 54: |Z|=126 |V|=226 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 55: |Z|=125 |V|=224 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 56: |Z|=124 |V|=222 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 57: |Z|=123 |V|=220 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 58: |Z|=121 |V|=216 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
round 59: |Z|=120 |V|=214 min ell(prod)=0.96658035 bad=4 (within rounding of 1-tol: 0)
y=0.345 log2 e1=-1.0 log2 e2=-0.35: closed=False after 60 rounds, |Z|=124; maxround [1s]

real	0m15.464s
user	0m49.081s
sys	0m8.254s


==> anc/orthant/orthant_try.py <==
# Re-run of the orthant (plain R^3_+) antinorm search at the parameters of the two final
# certificates, and at weaker rates, to confirm the round-3 observation that it does not close.
# 2026-10-17: uses antinorm_exact.search (same algorithm and parameters as antinorm.search, with the three
# axis points) instead of antinorm.search, whose qhull dual vertices are not reliable for these point sets
# (see antinorm_exact.py and orthant_noaxis.py).  Option --qhull runs the old antinorm.search instead.
import sys, time
if '--qhull' in sys.argv:
    from antinorm import search as _s
    search = lambda *a, **k: _s(*a, **k) + ("(qhull version)",)
else:
    from antinorm_exact import search
for (y, b1, b2) in [(0.345, -0.3622113366699219, -0.35), (0.34, -0.33319140869140623, -0.38),
                    (0.345, -0.45, -0.35), (0.345, -0.60, -0.35), (0.345, -1.0, -0.35)]:
    t0 = time.time()
    ok, Z, r, why = search(y, b1, b2, maxpts=4000, maxround=60, verbose='-v' in sys.argv)
    print(f"y={y} log2 e1={b1} log2 e2={b2}: closed={ok} after {r} rounds, |Z|={len(Z)}; {why} [{time.time() - t0:.0f}s]", flush=True)


==> anc/paired_rate_certificate.out <==
y* in [0.2622595264191644925363962 +/- 1.10e-26]
h_6(y*) in [0.7050097524347857649115617 +/- 4.80e-26]
2^h_6(y*) in [1.63015568441287 +/- 2.72e-15]
critical-point residual 4y^2 + y/2 - 13/32 in [+/- 3.70e-77] (contains 0: True)
m =  2: h_m(y*) in [0.45895039539398160659 +/- 3.40e-22]  gap to h_6 in [0.246059357041 +/- 1.96e-13]
m =  3: h_m(y*) in [0.61084771786242966455 +/- 2.96e-22]  gap to h_6 in [0.0941620345724 +/- 4.40e-14]
m =  4: h_m(y*) in [0.67236339889324045260 +/- 4.41e-21]  gap to h_6 in [0.0326463535415 +/- 4.54e-14]
m =  5: h_m(y*) in [0.69772074804729879152 +/- 4.00e-21]  gap to h_6 in [0.00728900438749 +/- 3.03e-15]
m =  7: h_m(y*) in [0.70203938193632545111 +/- 4.50e-21]  gap to h_6 in [0.00297037049846 +/- 3.14e-16]
m =  8: h_m(y*) in [0.69283808911367250940 +/- 2.91e-21]  gap to h_6 in [0.0121716633211 +/- 1.33e-14]
m =  9: h_m(y*) in [0.67981457500741554622 +/- 3.32e-21]  gap to h_6 in [0.0251951774274 +/- 2.98e-14]
m = 10: h_m(y*) in [0.66458401385042982400 +/- 1.51e-21]  gap to h_6 in [0.0404257385844 +/- 4.41e-14]
m = 11: h_m(y*) in [0.64829929830782394162 +/- 3.12e-21]  gap to h_6 in [0.0567104541270 +/- 3.82e-14]
m = 12: h_m(y*) in [0.63178853592321390645 +/- 3.89e-21]  gap to h_6 in [0.0732212165116 +/- 2.82e-14]
smallest gap over 2 <= m <= 40, m != 6: >= [0.00297037049846 +/- 3.14e-16] at m = 7
tail bound for m > 40: [0.430200415183166 +/- 1.70e-16] < 0.431 < h_6(y*): True
h_6(y*) < 0.70502 and 2^0.70502 in [1.63016726356546 +/- 7.01e-16] < 1.6302: True
certified margin log2(1.6302) - h_6(y*) >= [3.9219e-5 +/- 4.12e-11]
CERTIFICATE OK


==> anc/paired_rate_certificate.py <==
"""Rate certificate for Paired Domination (Section "Further applications", lem:fa-pd-rate).

For an integer m >= 2 put beta_m = 2^(-m/2) and
    h_m(y) = log2(1 + y) - log2(y^2 + 4 beta_m y + beta_m^2) / m .
Let y* = (3 sqrt(3) - 1)/16, the unique positive critical point of h_6.

Arithmetic (version of 2026-10-17; before, 50-digit decimal arithmetic without outward rounding was
used): arb ball arithmetic from python-flint at 256 bits.  Every operation (sqrt, exp, log, division,
multiplication) returns a ball that provably contains the exact real result, i.e. interval arithmetic
with outward rounding; y* itself is enclosed by a ball.  A strict inequality between two enclosures
is accepted only if it holds for every pair of points of the two balls.  The script checks
  (1) h_m(y*) < h_6(y*) for m = 2,...,5 and m = 7,...,M0 (M0 = 40), and reports a certified lower
      bound for the smallest gap h_6(y*) - h_m(y*);
  (2) the tail bound log2(1 + y*) + (2/(M0+1)) log2(1/y*) < 0.431 < h_6(y*), which covers m > M0,
      because y^2 + 4 beta_m y + beta_m^2 >= y^2 and 0 < y* < 1 give
      h_m(y*) <= log2(1 + y*) + (2/m) log2(1/y*), a quantity decreasing in m;
  (3) y* is a critical point of h_6: 4 y*^2 + y*/2 - 13/32 = 0 holds exactly, since
      y*^2 = (28 - 6 sqrt 3)/256 (also checked: the enclosure of the residual contains 0);
      and h_6(y*) < 0.70502 and 2^0.70502 < 1.6302 (so 2^(h_6(y*)) < 1.6302).
Usage: python3 paired_rate_certificate.py   (well under a second)
Requires python-flint (tested with 0.9.0).
"""
from flint import arb, fmpq, ctx

ctx.prec = 256
LN2 = arb(2).log()
M0 = 40


def log2(x):
    return arb(x).log() / LN2


def beta(m):
    return (-(arb(m) / 2) * LN2).exp()


def h(m, y):
    b = beta(m)
    return log2(1 + y) - log2(y * y + 4 * b * y + b * b) / m


ys = (3 * arb(3).sqrt() - 1) / 16
h6 = h(6, ys)
ok = True
print(f"y* in {ys.str(25, radius=True)}")
print(f"h_6(y*) in {h6.str(25, radius=True)}")
print(f"2^h_6(y*) in {(h6 * LN2).exp().str(15, radius=True)}")
crit = 4 * ys * ys + ys / 2 - arb(fmpq(13, 32))
print(f"critical-point residual 4y^2 + y/2 - 13/32 in {crit.str(5, radius=True)} (contains 0: {crit.contains(0)})")
ok &= crit.contains(0)
worst = None
for m in list(range(2, 6)) + list(range(7, M0 + 1)):
    v = h(m, ys)
    gap = h6 - v
    good = gap > 0
    ok &= good
    if worst is None or gap.lower() < worst[0].lower():
        worst = (gap, m)
    if m <= 12:
        print(f"m = {m:2d}: h_m(y*) in {v.str(20, radius=True)}  gap to h_6 in {gap.str(12, radius=True)}")
print(f"smallest gap over 2 <= m <= {M0}, m != 6: >= {worst[0].lower().str(12)} at m = {worst[1]}")
tail = log2(1 + ys) + arb(2) / (M0 + 1) * log2(1 / ys)
t_ok = (tail < arb(fmpq(431, 1000))) and (arb(fmpq(431, 1000)) < h6)
print(f"tail bound for m > {M0}: {tail.str(15, radius=True)} < 0.431 < h_6(y*): {t_ok}")
ok &= t_ok
w = fmpq(70502, 10 ** 5)
w_ok = (h6 < arb(w)) and ((arb(w) * LN2).exp() < arb(fmpq(16302, 10 ** 4)))
print(f"h_6(y*) < 0.70502 and 2^0.70502 in {(arb(w) * LN2).exp().str(15, radius=True)} < 1.6302: {w_ok}")
ok &= w_ok
print(f"certified margin log2(1.6302) - h_6(y*) >= {(log2(fmpq(16302, 10 ** 4)).lower() - h6.upper()).str(5)}")
print("CERTIFICATE OK" if ok else "CERTIFICATE FAILED")


==> anc/rates.out <==
== (1) RS and (2) black-box all-levels exponent
RS: max_s e_RS = 0.8030893428 bits at s=0.4175872 (tau=0.2808292); base 1.7448334617
BB grid max: e_BB = 0.8112781251 at s = 0.5000; base 1.7547653514
BB at s=1/2: 0.811278125114 (tau=0.249999998);  H(1/4) = 0.811278124459; base 4*3^(-3/4) = 1.7547653506
   RS at s=1/2: 0.792481250361 = log2 sqrt3 = 0.792481250361
   R(1/2,1/4) = 0.811278124459
   at RS worst s=0.417587: e_BB = 0.8074078809 vs e_RS = 0.8030893428
   single-level data at RS optimum: lambda/n = 0.327496, log2C(k,t)/n = 0.380985, H(tau) = 0.856578 -> det. black-box >= 2^(0.856578 n) = 1.810739^n
== (3) Theorem 9.4 black-box lower bound at the RS-theta budget
s=0.3000: feasible-level max H(tau) = 0.86366, H(s) = 0.88129; det. black-box >= 1.8197^n  vs randomised 2^omega* = 1.72035^n
s=0.3500: feasible-level max H(tau) = 0.91035, H(s) = 0.93407; det. black-box >= 1.8795^n  vs randomised 2^omega* = 1.72035^n
s=0.4000: feasible-level max H(tau) = 0.94810, H(s) = 0.97095; det. black-box >= 1.9293^n  vs randomised 2^omega* = 1.72035^n
s=0.4176: feasible-level max H(tau) = 0.95922, H(s) = 0.98032; det. black-box >= 1.9443^n  vs randomised 2^omega* = 1.72035^n
s=0.4500: feasible-level max H(tau) = 0.97659, H(s) = 0.99277; det. black-box >= 1.9678^n  vs randomised 2^omega* = 1.72035^n
s=0.5000: feasible-level max H(tau) = 0.99460, H(s) = 1.00000; det. black-box >= 1.9925^n  vs randomised 2^omega* = 1.72035^n
s=0.5500: feasible-level max H(tau) = 1.00000, H(s) = 0.99277; det. black-box >= 1.9900^n  vs randomised 2^omega* = 1.72035^n
s=0.6000: feasible-level max H(tau) = 1.00000, H(s) = 0.97095; det. black-box >= 1.9601^n  vs randomised 2^omega* = 1.72035^n
== (4) integer-affine exponential-moment rate
grid max e_aff = 0.795823439074 at u=0.43560: base 1.736067977500;  sqrt5-1/2 = 1.736067977500
  y0=(1+sqrt5)/8: ell(y0,1/2) base 1.736067977500, ell(y0,1/3) base 1.736067977500
    (numerical minimiser of the endpoint maximum: y = 0.500000; used y = 1/2)
  a=1: u in [0.5000,0.8500], y0=0.500000: endpoint bases 1.732051, 1.566145; exact check vs 1.7360: [True, True]
    (numerical minimiser of the endpoint maximum: y = 0.312500; used y = 5/16)
  a=3: u in [0.2500,0.3333], y0=0.312500: endpoint bases 1.677226, 1.728914; exact check vs 1.7360: [True, True]
    (numerical minimiser of the endpoint maximum: y = 0.250000; used y = 1/4)
  a=4: u in [0.2000,0.2500], y0=0.250000: endpoint bases 1.610985, 1.671851; exact check vs 1.7360: [True, True]
    (numerical minimiser of the endpoint maximum: y = 0.210937; used y = 27/128)
  a=5: u in [0.1667,0.2000], y0=0.210938: endpoint bases 1.550924, 1.608020; exact check vs 1.7360: [True, True]
    (numerical minimiser of the endpoint maximum: y = 0.181250; used y = 29/160)
  a=6: u in [0.1500,0.1667], y0=0.181250: endpoint bases 1.513463, 1.548734; exact check vs 1.7360: [True, True]
  interval a=2 [1/3,1/2]: y0=(1+sqrt5)/8 gives exactly sqrt5-1/2 at both endpoints (algebraic identity).
  exact certificate passed: True
  enumeration ranges: H(0.15) base 1.5261, H(0.2) base 1.6494
== (5) finite-n exact check, n = 300
  integer-affine: max_s min_t log2 cost / n = 0.795319 at s=132 (s/n=0.4400); base 1.735461; target sqrt5-1/2 = 1.736068
  Theorem 4.1 applied to the RS hypothesis:  max_s min_t log2 cost / n = 0.802357 at s=126; base 1.743948
== (5) finite-n exact check, n = 1000
  integer-affine: max_s min_t log2 cost / n = 0.795665 at s=438 (s/n=0.4380); base 1.735878; target sqrt5-1/2 = 1.736068
  Theorem 4.1 applied to the RS hypothesis:  max_s min_t log2 cost / n = 0.802867 at s=418; base 1.744565
== (6) finite-n black-box bound, n = 1000
  s=500: deterministic black-box >= 2^808.58 = 1.751490^n;  Theorem 4.1 (randomised) min_t R_t = 2^792.32 = 1.731851^n (times poly)
  s=418: deterministic black-box >= 2^805.03 = 1.747186^n;  Theorem 4.1 (randomised) min_t R_t = 2^802.87 = 1.744565^n (times poly)
== (6) finite-n black-box bound, n = 4000
  s=2000: deterministic black-box >= 2^3242.16 = 1.753869^n;  Theorem 4.1 (randomised) min_t R_t = 2^3169.76 = 1.732001^n (times poly)
  s=1670: deterministic black-box >= 2^3227.08 = 1.749291^n;  Theorem 4.1 (randomised) min_t R_t = 2^3212.13 = 1.744766^n (times poly)


==> anc/rates.py <==
"""Rate computations for the paper (Proposition 6.1, Corollary 9.3, Theorems 9.4 and G.3, Lemma 10.1).

Parts:
 (1) RS rate  e_RS(s)  = min_tau R(s,tau),  R = H(tau) - s H(tau/s) + 1 - tau/s.
 (2) Black-box lower-bound exponent for the all-levels RS hypothesis
       e_BB(s) = min( H(s), min_tau max(R(s,tau), H(tau)) ).
     Closed form at s = 1/2:  H(1/4) = 2 - (3/4) log2 3.
 (3) Black-box lower bound of Theorem 9.4 for Theorem 3.5 (spiky adversary) at the RS-theta
     budget omega* = 0.7827016:  max{H(tau): tau<=s, H(tau)-sH(tau/s) <= omega*}.
 (4) Integer-affine exponential-moment rate (deterministic two-class scheme)
       e_aff(u) = min_y  log2(1+y) + 1 - ((a+1)u-1) log2(1+y 2^a) - (1-a u) log2(1+y 2^(a+1)),
     a = floor(1/u); max over u is log2(sqrt5 - 1/2).
     Exact rational certificate of the upper bound on u in [0.15, 0.85].
 (5) Finite-n exact check of the integer-affine bound with big integers.
 (6) Finite-n evaluation of the all-levels black-box lower bound.
Run:  python rates.py
"""
import math
from fractions import Fraction as Fr
import numpy as np
from scipy.optimize import minimize_scalar

L2 = math.log2


def H(x):
    if x <= 0 or x >= 1:
        return 0.0
    return -x * L2(x) - (1 - x) * L2(1 - x)


def R(s, t):
    return H(t) - s * H(t / s) + 1 - t / s


def e_rs(s):
    r = minimize_scalar(lambda t: R(s, t), bounds=(1e-12, s - 1e-12), method='bounded',
                        options={'xatol': 1e-14})
    return r.fun, r.x


def e_bb(s):
    # max(R, H) is minimised where R = H (R decreasing on [0,tau*], H increasing on [0,1/2])
    # robust: dense grid then local refinement
    ts = np.linspace(1e-9, s - 1e-9, 20001)
    vals = np.array([max(R(s, t), H(t)) for t in ts])
    i = int(vals.argmin())
    lo, hi = ts[max(i - 1, 0)], ts[min(i + 1, len(ts) - 1)]
    r = minimize_scalar(lambda t: max(R(s, t), H(t)), bounds=(lo, hi), method='bounded',
                        options={'xatol': 1e-15})
    return min(r.fun, H(s)), r.x


def part12():
    print('== (1) RS and (2) black-box all-levels exponent')
    ss = np.linspace(0.15, 0.8, 651)
    rs = [(e_rs(s)[0], s) for s in ss]
    m = max(rs)
    s0 = minimize_scalar(lambda s: -e_rs(s)[0], bounds=(m[1] - 0.002, m[1] + 0.002), method='bounded',
                         options={'xatol': 1e-12}).x
    v, t0 = e_rs(s0)
    print(f'RS: max_s e_RS = {v:.10f} bits at s={s0:.7f} (tau={t0:.7f}); base {2**v:.10f}')
    bb = [(e_bb(s)[0], s) for s in ss]
    mb = max(bb)
    print(f'BB grid max: e_BB = {mb[0]:.10f} at s = {mb[1]:.4f}; base {2**mb[0]:.10f}')
    v, t = e_bb(0.5)
    print(f'BB at s=1/2: {v:.12f} (tau={t:.9f});  H(1/4) = {H(0.25):.12f}; base 4*3^(-3/4) = {4*3**-0.75:.10f}')
    print(f'   RS at s=1/2: {e_rs(0.5)[0]:.12f} = log2 sqrt3 = {0.5*L2(3):.12f}')
    # sanity: R(1/2,1/4) == H(1/4)
    print(f'   R(1/2,1/4) = {R(0.5,0.25):.12f}')
    # at the RS worst case
    s = s0
    print(f'   at RS worst s={s:.6f}: e_BB = {e_bb(s)[0]:.10f} vs e_RS = {e_rs(s)[0]:.10f}')
    # single-level gap at RS's (s,tau): log2 C(k,t)/n - lambda/n
    s, t = s0, t0
    print(f'   single-level data at RS optimum: lambda/n = {1-t/s:.6f}, log2C(k,t)/n = {s*H(t/s):.6f},'
          f' H(tau) = {H(t):.6f} -> det. black-box >= 2^({H(t):.6f} n) = {2**H(t):.6f}^n')


def part3():
    print('== (3) Theorem 9.4 black-box lower bound at the RS-theta budget')
    om = 0.7827016
    for s in [0.3, 0.35, 0.4, 0.4176, 0.45, 0.5, 0.55, 0.6]:
        ts = np.linspace(1e-6, s - 1e-6, 200001)
        best = 0.0
        for t in ts[::50]:
            if H(t) - s * H(t / s) <= om - 1e-9:
                best = max(best, H(t))
        lb = min(best, H(s))
        print(f's={s:.4f}: feasible-level max H(tau) = {best:.5f}, H(s) = {H(s):.5f};'
              f' det. black-box >= {2**lb:.4f}^n  vs randomised 2^omega* = {2**om:.5f}^n')


def ell(y, u):
    a = math.floor(1 / u)
    return L2(1 + y) + 1 - ((a + 1) * u - 1) * L2(1 + y * 2 ** a) - (1 - a * u) * L2(1 + y * 2 ** (a + 1))


def e_aff(u):
    r = minimize_scalar(lambda ly: ell(2.0 ** ly, u), bounds=(-30, 8), method='bounded',
                        options={'xatol': 1e-13})
    return r.fun


def part4():
    print('== (4) integer-affine exponential-moment rate')
    cstar = math.sqrt(5) - 0.5
    us = np.linspace(0.15, 0.85, 7001)
    vals = [(e_aff(u), u) for u in us]
    m = max(vals)
    print(f'grid max e_aff = {m[0]:.12f} at u={m[1]:.5f}: base {2**m[0]:.12f};  sqrt5-1/2 = {cstar:.12f}')
    # check the closed-form saddle point
    y0 = (1 + math.sqrt(5)) / 8
    print(f'  y0=(1+sqrt5)/8: ell(y0,1/2) base {2**ell(y0,0.5):.12f}, ell(y0,1/3) base {2**ell(y0,1/3+1e-15):.12f}')
    # exact rational certificate on u in [0.15,0.85]: on each a-interval ell_y(u) is affine in u,
    # so ell_y(u) <= max over the two endpoints; endpoint inequality ell_y(u_e) <= log2 c is the
    # rational inequality  (2(1+y))^q <= c^q * (1+y 2^a)^{q((a+1)u-1)} * (1+y 2^{a+1})^{q(1-a u)}
    # with q the common denominator of the two (rational) exponents.
    c = Fr(17360, 10000)  # 1.7360 < sqrt5 - 1/2
    intervals = [(1, Fr(1, 2), Fr(85, 100)), (3, Fr(1, 4), Fr(1, 3)), (4, Fr(1, 5), Fr(1, 4)),
                 (5, Fr(1, 6), Fr(1, 5)), (6, Fr(15, 100), Fr(1, 6))]
    allok = True
    # rational y per interval (chosen near the numerical minimiser of the endpoint maximum)
    ylist = {1: Fr(1, 2), 3: Fr(5, 16), 4: Fr(1, 4), 5: Fr(27, 128), 6: Fr(29, 160)}
    for a, ul, ur in intervals:
        f = lambda ly: max(ell(2.0 ** ly, float(ul) + 1e-15), ell(2.0 ** ly, float(ur) - 1e-15))
        ly = minimize_scalar(f, bounds=(-30, 8), method='bounded', options={'xatol': 1e-12}).x
        y = ylist[a]
        print(f'    (numerical minimiser of the endpoint maximum: y = {2**ly:.6f}; used y = {y})')
        oks = []
        for ue in (ul, ur):
            e1 = (a + 1) * ue - 1
            e2 = 1 - a * ue
            assert e1 >= 0 and e2 >= 0
            q = math.lcm(e1.denominator, e2.denominator)
            lhs = (2 * (1 + y)) ** q
            rhs = c ** q * (1 + y * 2 ** a) ** int(e1 * q) * (1 + y * 2 ** (a + 1)) ** int(e2 * q)
            oks.append(lhs <= rhs)
            # float value for display
        allok &= all(oks)
        print(f'  a={a}: u in [{float(ul):.4f},{float(ur):.4f}], y0={float(y):.6f}: endpoint bases '
              f'{2**ell(float(y), float(ul)+1e-15):.6f}, {2**ell(float(y), float(ur)-1e-15):.6f};'
              f' exact check vs 1.7360: {oks}')
    print('  interval a=2 [1/3,1/2]: y0=(1+sqrt5)/8 gives exactly sqrt5-1/2 at both endpoints (algebraic identity).')
    print('  exact certificate passed:', allok)
    print(f'  enumeration ranges: H(0.15) base {2**H(0.15):.4f}, H(0.2) base {2**H(0.2):.4f}')


def part5(n=300):
    print(f'== (5) finite-n exact check, n = {n}')
    cstar = math.sqrt(5) - 0.5
    worst = (-1, None)
    worstA = (-1, None)
    for s in range(math.ceil(0.15 * n) + 1, math.floor(0.8 * n)):
        W = n - 2
        a = W // s
        ka = (a + 1) * s - W
        kb = W - a * s
        assert ka >= 0 and kb >= 0 and ka + kb == s
        # f_t = coefficient of y^t in (1+2^a y)^ka (1+2^{a+1} y)^kb
        poly = [1]
        for (mult, wt) in ((ka, a), (kb, a + 1)):
            for _ in range(mult):
                new = poly + [0]
                for i in range(len(poly)):
                    new[i + 1] += poly[i] * 2 ** wt
                poly = new
        best = None
        bestA = None
        for t in range(1, s + 1):
            val = math.comb(n, t) * 2 ** (n - 1) / poly[t] if False else None
            # use logs of exact integers
            lv = math.log2(math.comb(n, t)) + (n - 1) - math.log2(poly[t])
            if best is None or lv < best:
                best = lv
            # Theorem 4.1 applied to the RS hypothesis, with lambda = n-1-t(n-2)/s
            la = math.log2(math.comb(n, t)) - math.log2(math.comb(s, t)) + (n - 1 - t * (n - 2) / s)
            if bestA is None or la < bestA:
                bestA = la
        if best > worst[0]:
            worst = (best, s)
        if bestA > worstA[0]:
            worstA = (bestA, s)
    print(f'  integer-affine: max_s min_t log2 cost / n = {worst[0]/n:.6f} at s={worst[1]} (s/n={worst[1]/n:.4f});'
          f' base {2**(worst[0]/n):.6f}; target sqrt5-1/2 = {cstar:.6f}')
    print(f'  Theorem 4.1 applied to the RS hypothesis:  max_s min_t log2 cost / n = {worstA[0]/n:.6f} at s={worstA[1]}; base {2**(worstA[0]/n):.6f}')




def part6(n=1000):
    """Finite-n evaluation of the all-levels black-box lower bound (Theorem G.3 of the paper)
    for RS's hypothesis lambda_0 = n, lambda_j = n-1-j(n-2)/s, against the bound of Theorem 4.1."""
    print(f'== (6) finite-n black-box bound, n = {n}')
    for s in [n // 2, round(0.4176 * n)]:
        lgk = lambda m, j: math.log2(math.comb(m, j))
        best_bb, best_A = None, None
        for j in range(0, s + 1):
            lam = n if j == 0 else n - 1 - j * (n - 2) / s
            RA = lgk(n, j) - lgk(s, j) + lam
            H_j = max(1, math.ceil(math.log2(lam + 1) + lgk(s, j)))
            Lq = lgk(n, j) + math.log2(lam) - math.log2(H_j) if lam > 0 else -1e9
            Lj = max(RA, Lq)
            best_bb = Lj if best_bb is None else min(best_bb, Lj)
            best_A = RA if best_A is None else min(best_A, RA)
        lb = min(lgk(n, s), best_bb) - math.log2(3)
        print(f'  s={s}: deterministic black-box >= 2^{lb:.2f} = {2**(lb/n):.6f}^n;'
              f'  Theorem 4.1 (randomised) min_t R_t = 2^{best_A:.2f} = {2**(best_A/n):.6f}^n (times poly)')


if __name__ == '__main__':
    part12()
    part3()
    part4()
    part5(300)
    part5(1000)
    part6(1000)
    part6(4000)


==> anc/requirements.txt <==
# Exact versions with which verify_all.sh was tested (Python 3.12). Install into a fresh environment:
#   python3.12 -m venv .venv && .venv/bin/pip install -r requirements.txt
#   PYTHON=.venv/bin/python ./verify_all.sh
python-flint==0.9.0
numpy==2.5.4
scipy==1.18.1


==> anc/rs_closed_form_interval.out <==
log2(1.744835) = [0.8030906146946882082769212641117864755608956021880290122431886075539742013416 +/- 5.14e-77]
(1) RS constant: certified F* <= [0.8030906146946882082769212641117864755608956021880290122431886075539742013416 +/- 5.14e-77] on [1/5,4/5] with 9608 intervals; largest certified upper bound 0.8030906142667006974988908041268587112426757812500000000000000000000000000000; shortest interval 2.861e-07
(2) RS-theta lower range: certified F* <= [0.7807000000000000000000000000000000000000000000000000000000000000000000000000 +/- 8.95e-78] on [3/20,31/100] with 60 intervals; largest certified upper bound 0.7806987569202874510665424168109893798828125000000000000000000000000000000000; shortest interval 1.953e-05
(3) RS-theta upper range: certified F* <= [0.7802000000000000000000000000000000000000000000000000000000000000000000000000 +/- 9.22e-78] on [27/50,4/5] with 73 intervals; largest certified upper bound 0.7801898575871746288612484931945800781250000000000000000000000000000000000000; shortest interval 3.174e-05
H(0.2) = [0.7219280948873623478703194294893901758648313930245806120547563958159347766086 +/- 5.47e-77]  < log2(1.744835): True
CERTIFICATE OK
numerical maximum (floating point, not a proof): F*(0.4175872) = 0.8030893428


==> anc/rs_closed_form_interval.py <==
"""Certified bounds on the closed-form rate of Algorithm RS.

F*(sigma) = H(sigma) + (1 - sigma) * log2(1 - 2^(-1/sigma))  (0 < sigma < 1),
the minimum of the one-sample-size function with beta = 1 and rho = 1/sigma
(equation (eq:co-Fstar) of the paper with p = 2^(-1/sigma) < sigma).

Checks, in ball arithmetic with outward rounding (Arb through python-flint, 256 bits):
  (1) F*(sigma) <= log2(1.744835)  for sigma in [0.2, 0.8]    (Proposition prop:rs-rate(c));
      outside [0.2, 0.8] the bound F*(sigma) <= H(sigma) <= H(0.2) < log2(1.744835) is elementary;
  (2) F*(sigma) <= 0.7807           for sigma in [0.15, 0.31]  (Proposition prop:rst-rate, mean-bound range);
  (3) F*(sigma) <= 0.7802           for sigma in [0.54, 0.80]  (same).
Each range is covered adaptively by closed intervals with exact rational endpoints; an interval is
accepted when the enclosure of F* on it lies below the enclosure of the target, and bisected
otherwise.  Every interval endpoint is an exact rational, so the covering is exact.
"""
import sys
from fractions import Fraction
from flint import arb, fmpq, ctx

ctx.prec = 256


def F_star(lo, hi):
    """Enclosure of F* on [lo, hi] (exact rationals)."""
    # a ball containing the whole interval [lo, hi]
    s = arb(fmpq(lo.numerator, lo.denominator)).union(arb(fmpq(hi.numerator, hi.denominator)))
    ln2 = arb(2).log()
    H = -(s * s.log() + (1 - s) * (1 - s).log()) / ln2
    p = (-(1 / s) * ln2).exp()           # 2^(-1/sigma)
    return H + (1 - s) * (1 - p).log() / ln2


def certify(lo, hi, target, name):
    """Cover [lo, hi] by intervals on which F* <= target is certified."""
    target_ball = arb(fmpq(target.numerator, target.denominator)) if isinstance(target, Fraction) else target
    stack = [(Fraction(lo), Fraction(hi))]
    count = 0
    worst = None
    min_len = None
    while stack:
        a, b = stack.pop()
        enc = F_star(a, b)
        if enc < target_ball:          # the whole enclosure lies below the whole target enclosure
            count += 1
            up = enc.upper()
            if worst is None or up > worst:
                worst = up
            if min_len is None or b - a < min_len:
                min_len = b - a
            continue
        if b - a < Fraction(1, 10**9):
            print(f"FAIL on {name}: interval [{a},{b}] not certified; enclosure {enc}")
            sys.exit(1)
        m = Fraction(a + b, 2)
        stack.append((a, m))
        stack.append((m, b))
    print(f"{name}: certified F* <= {target_ball} on [{lo},{hi}] with {count} intervals; "
          f"largest certified upper bound {worst}; shortest interval {float(min_len):.3e}")


if __name__ == "__main__":
    log_c = arb(fmpq(1744835, 1000000)).log() / arb(2).log()
    print("log2(1.744835) =", log_c)
    certify(Fraction(1, 5), Fraction(4, 5), log_c, "(1) RS constant")
    certify(Fraction(15, 100), Fraction(31, 100), Fraction(7807, 10000), "(2) RS-theta lower range")
    certify(Fraction(54, 100), Fraction(80, 100), Fraction(7802, 10000), "(3) RS-theta upper range")
    # elementary bound outside [0.2, 0.8]: H(0.2) < log2(1.744835)
    s = arb(fmpq(1, 5)); ln2 = arb(2).log()
    H02 = -(s * s.log() + (1 - s) * (1 - s).log()) / ln2
    print("H(0.2) =", H02, " < log2(1.744835):", H02 < log_c)
    if not (H02 < log_c):
        print("CERTIFICATE FAILED")
        sys.exit(1)
    print("CERTIFICATE OK")
    # numerical maximum (not part of the proof): golden-section search
    phi = (5 ** 0.5 - 1) / 2
    def f(x):
        import math
        return -(x*math.log2(x)+(1-x)*math.log2(1-x)) + (1-x)*math.log2(1-2**(-1/x))
    a, b = 0.3, 0.5
    for _ in range(200):
        c = b - phi*(b-a); d = a + phi*(b-a)
        if f(c) > f(d): b = d
        else: a = c
    print(f"numerical maximum (floating point, not a proof): F*({(a+b)/2:.7f}) = {f((a+b)/2):.10f}")


==> anc/rsc/build.out <==
pairs: 1048576, worst float ell 1.00000114
internal exposure m=1: 1 type-3-only (j=2) + 1 mixed (j=3) done
internal exposure m=2: 2 type-3-only (j=1) + 3 mixed (j=2) done
internal exposure m=3: 3 type-3-only (j=1) + 5 mixed (j=1) done
internal exposure m=4: 4 type-3-only (j=1) + 7 mixed (j=1) done
internal exposure m=5: 5 type-3-only (j=1) + 9 mixed (j=1) done
internal exposure m=6: 6 type-3-only (j=1) + 11 mixed (j=1) done
internal exposure m=7: 7 type-3-only (j=1) + 13 mixed (j=1) done
internal exposure m=8: 8 type-3-only (j=1) + 15 mixed (j=1) done
internal exposure m=9: 9 type-3-only (j=1) + 17 mixed (j=1) done
internal exposure m=10: 10 type-3-only (j=1) + 19 mixed (j=1) done
internal exposure m=11: 11 type-3-only (j=1) + 21 mixed (j=1) done
internal exposure m=12: 12 type-3-only (j=1) + 23 mixed (j=1) done
internal exposure m=13: 13 type-3-only (j=1) + 25 mixed (j=1) done
internal exposure m=14: 14 type-3-only (j=1) + 27 mixed (j=1) done
internal exposure m=15: 15 type-3-only (j=1) + 29 mixed (j=1) done
internal exposure m=16: 16 type-3-only (j=1) + 31 mixed (j=1) done
internal exposure m=17: 17 type-3-only (j=1) + 33 mixed (j=1) done
internal exposure m=18: 18 type-3-only (j=1) + 35 mixed (j=1) done
internal exposure m=19: 19 type-3-only (j=1) + 37 mixed (j=1) done
internal exposure m=20: 20 type-3-only (j=1) + 39 mixed (j=1) done
internal exposure m=21: 21 type-3-only (j=1) + 41 mixed (j=1) done
internal exposure m=22: 22 type-3-only (j=1) + 43 mixed (j=1) done
internal exposure m=23: 23 type-3-only (j=1) + 45 mixed (j=1) done
internal exposure m=24: 24 type-3-only (j=1) + 47 mixed (j=1) done
internal exposure m=25: 25 type-3-only (j=1) + 49 mixed (j=1) done
internal exposure m=26: 26 type-3-only (j=1) + 51 mixed (j=1) done
internal exposure m=27: 27 type-3-only (j=1) + 53 mixed (j=1) done
internal exposure m=28: 28 type-3-only (j=1) + 55 mixed (j=1) done
internal exposure m=29: 29 type-3-only (j=1) + 57 mixed (j=1) done
internal exposure m=30: 30 type-3-only (j=1) + 59 mixed (j=1) done
internal exposure m=31: 31 type-3-only (j=1) + 61 mixed (j=1) done
internal exposure m=32: 32 type-3-only (j=1) + 63 mixed (j=1) done
internal exposure m=33: 33 type-3-only (j=1) + 65 mixed (j=1) done
internal exposure m=34: 34 type-3-only (j=1) + 67 mixed (j=1) done
internal exposure m=35: 35 type-3-only (j=1) + 69 mixed (j=1) done
internal exposure m=36: 36 type-3-only (j=1) + 71 mixed (j=1) done
written cert_g_031_007_0077_-0.3752.json points 1024


==> anc/rsc/certify.out <==
cert_g_031_007_0077_-0.3752.json: VERIFIED exactly (1024 points); rate on [0, 1] <= 2^0.76476681
enumeration outside [0.15, 0.85]: <= 2^0.609840
CERTIFIED: CDS/MaxLeaf in O*(2^(0.76476681 n)) = O*(1.6990953^n) <= O*(1.8528766^n)


==> anc/rsc/endtoend.out <==
300 graphs: min W_G / (c e1^s e2^(n-s)) = 1.0081; failing-owner structure checks: 178


==> anc/rsc/rsc-credits.out <==
credit omega2: ln omega <= 0.086753677121  <=  bound 0.086753684097  margin 6.976e-09  OK
credit omega3: ln omega <= 0.143847498158  <=  bound 0.143847503773  margin 5.614e-09  OK
1 <= omega2 <= 2 q2: True  1 <= omega3 <= 2 q3: True
b = 76/31, upper bounds: R3 <= 0.050668, R2 <= 0.032458
3-light (1,1): 0.20395 >= 0.05067 True
3-light (1,2): 0.08319 >= 0.05067 True
2-light (1,1): 0.20395 >= 0.03246 True
2-light (1,2): 0.08319 >= 0.03246 True
2-light (1,3): 0.03393 >= 0.03246 True
3-light (2,1): 0.10197 >= 0.05067 True
2-light (2,1): 0.10197 >= 0.03246 True
2-light (2,2): 0.04159 >= 0.03246 True
3-light (3,1): 0.05099 >= 0.05067 True
2-light (3,1): 0.05099 >= 0.03246 True
ALL OK


==> anc/rsc/rsc-credits.py <==
"""[Ancillary file rsc-credits.py.]  Rigorous rational check of the two inequalities that are evaluated in floating
point by rsc-verify.py: the credit inequalities (Lemma "Credits for RSC") and the light-pair classification
(Lemma "Light pairs for RSC") of the RSC section, for p2 = 7/100, p3 = 77/1000, y = 31/100,
omega2 = 272657/250000, omega3 = 288677/250000, d3min = (3, 2, 2, 1, ...), d2min = (4, 3, 2, 1, ...).
All logarithms are replaced by truncated series with the right direction of the error:
  ln(1+x) <= sum_{k=1}^{2K+1} (-1)^(k+1) x^k / k   (alternating series, cut after a positive term; 0 < x < 1),
  ln 2    >= 2 sum_{k=0}^{K-1} 3^-(2k+1) / (2k+1)   (artanh(1/3) series, every truncation is a lower bound),
  -ln(1-p) <= sum_{k=1}^{K-1} p^k / k + p^K / (K (1-p))   (tail bounded by a geometric series),
  ln((1+z)/(1-z)) >= 2 (z + z^3/3)                   (two terms of the artanh series).
Usage: python3 rsc-credits.py"""
from fractions import Fraction as Fr

p2, p3, y = Fr(7, 100), Fr(77, 1000), Fr(31, 100)
q2, q3 = 1 - p2, 1 - p3
om2, om3 = Fr(272657, 250000), Fr(288677, 250000)

def ln1p_upper(x, K):      # 0 < x < 1
    return sum(Fr((-1) ** (k + 1)) * x ** k / k for k in range(1, 2 * K + 2))
def ln2_lower(K):
    return 2 * sum(Fr(1, 3) ** (2 * k + 1) / (2 * k + 1) for k in range(K))
def mlog1m_upper(p, K):    # -ln(1-p) <= ...
    return sum(p ** k / k for k in range(1, K)) + p ** K / (K * (1 - p))

ok = True
# (W) credits: ln om2 <= (1 - rho1) ln 2,  ln om3 <= (1 - rho1^2) (ln 2 - eps3),  1 <= om <= 2q
rho1 = 1 / (1 + y / 2 * q3)
assert rho1 == Fr(200000, 228613)
K = 7
L2 = ln2_lower(K)
lhs2, rhs2 = ln1p_upper(om2 - 1, K), (1 - rho1) * L2
lhs3, rhs3 = ln1p_upper(om3 - 1, K), (1 - rho1 ** 2) * (L2 - mlog1m_upper(p3, K))
for name, l, r in (("omega2", lhs2, rhs2), ("omega3", lhs3, rhs3)):
    print(f"credit {name}: ln omega <= {float(l):.12f}  <=  bound {float(r):.12f}  margin {float(r - l):.3e}  {'OK' if l <= r else 'FAIL'}")
    ok &= l <= r
ok &= 1 <= om2 <= 2 * q2 and 1 <= om3 <= 2 * q3
print("1 <= omega2 <= 2 q2:", 1 <= om2 <= 2 * q2, " 1 <= omega3 <= 2 q3:", 1 <= om3 <= 2 * q3)

# (L) light pairs: 3-light iff 2^-m b^-d >= (1 + p3/y) eps3 y / delta3;  2-light iff 2^-m b^-d >= eps2 y / ln 2
b = 2 + 2 * max(p2, p3 - p2) / y
eps3, eps2 = mlog1m_upper(p3, 3), mlog1m_upper(p2, 3)
z = (2 * q3 - 1) / (2 * q3 + 1)            # 2 q3 = (1+z)/(1-z)
delta3 = 2 * (z + z ** 3 / 3)
R3 = (1 + p3 / y) * eps3 * y / delta3
R2 = eps2 * y / ln2_lower(4)
print(f"b = {b}, upper bounds: R3 <= {float(R3):.6f}, R2 <= {float(R2):.6f}")
dmin3 = {1: 3, 2: 2, 3: 2}; dmin2 = {1: 4, 2: 3, 3: 2}
for m in range(1, 37):
    for d in range(1, dmin3.get(m, 1)):
        L = Fr(1, 2 ** m) / b ** d; print(f"3-light ({m},{d}): {float(L):.5f} >= {float(R3):.5f}", L >= R3); ok &= L >= R3
    for d in range(1, dmin2.get(m, 1)):
        L = Fr(1, 2 ** m) / b ** d; print(f"2-light ({m},{d}): {float(L):.5f} >= {float(R2):.5f}", L >= R2); ok &= L >= R2
print("ALL OK" if ok else "FAILED")


==> anc/rsc/rsc-verify-independent-negative.out <==
# negative tests: perturbed copies of the certificates
#  e_e2up: model-e cert, e2 *= 1.0001;  e_z0up: model-e cert, Z[0][0] *= 1.01;  g_om3up: omega3 = admissible max + 1e-6;
#  g_dmin: dmin3[1]=4, dmin2[1]=5;  g_drop523: internal entry (m,c2,c3)=(5,2,3) removed;  g_stage: stage-1 point of the first m=1 entry, coord A -> 100*A+1
== g_om3up
<scratch>/vg/neg/g_om3up.json FAILED: (W) omega3: log2(omega3) <= (1-rho1^2)(1-eps3/ln2) fails (rigorous bounds) {'model': 'g', 'y': 0.31, 'p2': 0.07, 'p3': 0.077, 'omega2': 1.090628, 'omega3': 1.1547090092817927, 'e1': 0.7709985222039094, 'e2': 0.7709985222039094}
== g_dmin
<scratch>/vg/neg/g_dmin.json FAILED: (L) test3 m=1 d=3 {'model': 'g', 'y': 0.31, 'p2': 0.07, 'p3': 0.077, 'omega2': 1.090628, 'omega3': 1.154708, 'e1': 0.7709985222039094, 'e2': 0.7709985222039094, 'c': 0.606053229055993, 'npts': 1024}
== g_drop523
<scratch>/vg/neg/g_drop523.json FAILED: (H) coverage internal/test2 m=5 exposure (2,3) not in hull of verified points {'model': 'g', 'y': 0.31, 'p2': 0.07, 'p3': 0.077, 'omega2': 1.090628, 'omega3': 1.154708, 'e1': 0.7709985222039094, 'e2': 0.7709985222039094, 'c': 0.606053229055993, 'npts': 1024, 'neg_stage_points': 0}
== e_e2up
<scratch>/vg/neg/e_e2up.json FAILED: (b) init m=1 {'model': 'e', 'y': 0.31, 'p2': 0.07, 'p3': 0.07, 'omega2': 1.0912, 'omega3': 1.0912, 'e1': 0.7693969416219751, 'e2': 0.7694738813161374, 'c': 0.6126239131393475, 'npts': 758}
== e_z0up
<scratch>/vg/neg/e_z0up.json FAILED: (b) init m=0 {'model': 'e', 'y': 0.31, 'p2': 0.07, 'p3': 0.07, 'omega2': 1.0912, 'omega3': 1.0912, 'e1': 0.7693969416219751, 'e2': 0.7693969416219751, 'c': 0.6126239131393475, 'npts': 758}
== g_stage
<scratch>/vg/neg/g_stage.json FAILED: (E2) internal exposure m=1 c=(0,1) stage 1 row (0,93) {'model': 'g', 'y': 0.31, 'p2': 0.07, 'p3': 0.077, 'omega2': 1.090628, 'omega3': 1.154708, 'e1': 0.7709985222039094, 'e2': 0.7709985222039094, 'c': 0.606053229055993, 'npts': 1024, 'neg_stage_points': 0}
== e_pairw (model-e cert, weights of combos['400,500'] *= 1.001)
<scratch>/vg/neg/e_pairw.json FAILED: (a) pair (400, 500) {'model': 'e', 'y': 0.31, 'p2': 0.07, 'p3': 0.07, 'omega2': 1.0912, 'omega3': 1.0912, 'e1': 0.7693969416219751, 'e2': 0.7693969416219751, 'c': 0.6126239131393475, 'npts': 758, 'neg_stage_points': 0}


==> anc/rsc/rsc-verify-independent.out <==
# independent verifier rsc-verify-independent.py (written separately from rsc-verify.py) on the same certificate (gz sha256 9465bd0f…7651, JSON 188c5b72…b48b)
# input: rsc-certificate.json.gz under its build name cert_g_031_007_0077_-0.3752.json.gz, decompressed to cert_g.json; sha256:
9465bd0f7f74dc3a6376724645bfbde97b417035583c89ba787e347813177651  <input>/cert_g_031_007_0077_-0.3752.json.gz
188c5b7206fe3ba487513caa859ae68777efdae15d184f94092dd8904a55b48b  <scratch>/vg/g/cert_g.json
# python3 -I rsc-verify-independent.py cert_g.json 4
loaded <scratch>/vg/g/cert_g.json in 10.4s
selftest (trees, min true/8-state ratio): {'trees': 200, 'min_true_over_8state': 1.0, 'trees_true_gt_8state': 29, 'trees_graded_ne_uniform': 127}
[     0.0s] (W) omega admissible (rigorous rational log bounds)
[     0.1s] (K) cone invariant under graded merge, final monotone (43 up-sets)
[     1.3s] (Z) 1024 points >= 0, c = 0.60605323
[     1.3s] (b) inits m=0..24 and tail point OK
[     1.3s] (T) tail OK (ME=36, m0=24)
[     1.3s] (L) classification OK (10 light (m,d) tests); dmin3=[3, 2, 2, 1, 0, 0, 0, 0].. dmin2=[4, 3, 2, 1, 0, 0, 0, 0]..
[     2.3s] (E1) 1848 leaf exposure entries verified
[     2.5s] (E2) 1962 internal entries parsed; stage points with a negative coordinate: 0
[    35.3s] (H) coverage OK: 18926 (lattice point, owner class) pairs inside exact hulls; 4017 lattice-hull vertices, 0 not provided verbatim (covered anyway)
[    35.3s]     m=1: lattice c2+c3<=m has 3 hull vertices (1 with c2>=1); cert internal entries at m: [(0, 1, 2), (1, 0, 3)]
[    35.3s]     m=2: lattice c2+c3<=m has 5 hull vertices (3 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (1, 0, 2), (1, 1, 2), (2, 0, 2)]
[    35.3s]     m=3: lattice c2+c3<=m has 7 hull vertices (5 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (1, 0, 1), (1, 2, 1), (2, 0, 1), (2, 1, 1), (3, 0, 1)]
[    35.3s]     m=4: lattice c2+c3<=m has 9 hull vertices (7 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (0, 4, 1), (1, 0, 1), (1, 3, 1), (2, 0, 1), (2, 2, 1), (3, 0, 1), (3, 1, 1), (4, 0, 1)]
[    35.3s]     m=5: lattice c2+c3<=m has 11 hull vertices (9 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (0, 4, 1), (0, 5, 1), (1, 0, 1), (1, 4, 1), (2, 0, 1), (2, 3, 1), (3, 0, 1), (3, 2, 1), (4, 0, 1), (4, 1, 1), (5, 0, 1)]
[    35.3s]     m=6: lattice c2+c3<=m has 13 hull vertices (11 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (0, 4, 1), (0, 5, 1), (0, 6, 1), (1, 0, 1), (1, 5, 1), (2, 0, 1), (2, 4, 1), (3, 0, 1), (3, 3, 1), (4, 0, 1), (4, 2, 1), (5, 0, 1), (5, 1, 1), (6, 0, 1)]
[    35.3s]     m=7: lattice c2+c3<=m has 15 hull vertices (13 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (0, 4, 1), (0, 5, 1), (0, 6, 1), (0, 7, 1), (1, 0, 1), (1, 6, 1), (2, 0, 1), (2, 5, 1), (3, 0, 1), (3, 4, 1), (4, 0, 1), (4, 3, 1), (5, 0, 1), (5, 2, 1), (6, 0, 1), (6, 1, 1), (7, 0, 1)]
[    35.3s]     m=8: lattice c2+c3<=m has 17 hull vertices (15 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (0, 4, 1), (0, 5, 1), (0, 6, 1), (0, 7, 1), (0, 8, 1), (1, 0, 1), (1, 7, 1), (2, 0, 1), (2, 6, 1), (3, 0, 1), (3, 5, 1), (4, 0, 1), (4, 4, 1), (5, 0, 1), (5, 3, 1), (6, 0, 1), (6, 2, 1), (7, 0, 1), (7, 1, 1), (8, 0, 1)]
[    65.4s] (a) pairs 70/700 chunks
[    89.2s] (a) pairs 140/700 chunks
[   112.4s] (a) pairs 210/700 chunks
[   136.7s] (a) pairs 280/700 chunks
[   157.7s] (a) pairs 350/700 chunks
[   180.3s] (a) pairs 420/700 chunks
[   200.6s] (a) pairs 490/700 chunks
[   220.4s] (a) pairs 560/700 chunks
[   240.6s] (a) pairs 630/700 chunks
[   260.0s] (a) pairs 700/700 chunks
[   260.0s] (a) all 1048576 pairs OK
[   263.2s] (E2) 2636800 staged products to check
[   344.1s] (E2) 238/2384 chunks
[   416.5s] (E2) 476/2384 chunks
[   471.0s] (E2) 714/2384 chunks
[   537.2s] (E2) 952/2384 chunks
[   610.4s] (E2) 1190/2384 chunks
[   688.5s] (E2) 1428/2384 chunks
[   774.1s] (E2) 1666/2384 chunks
[   861.9s] (E2) 1904/2384 chunks
[   955.5s] (E2) 2142/2384 chunks
[  1051.2s] (E2) 2380/2384 chunks
[  1052.8s] (E2) all internal staged products OK
[  1052.9s] remark: dmin3(m) = 0 for m in 5..36 (single-vertex F would fail at d=0; leaf rule c <= m-1 used, model-level)
<scratch>/vg/g/cert_g.json VERIFIED {'model': 'g', 'y': 0.31, 'p2': 0.07, 'p3': 0.077, 'omega2': 1.090628, 'omega3': 1.154708, 'e1': 0.7709985222039094, 'e2': 0.7709985222039094, 'c': 0.606053229055993, 'npts': 1024, 'neg_stage_points': 0}
exact values: {'y': '31/100', 'p2': '7/100', 'p3': '77/1000', 'omega2': '272657/250000', 'omega3': '288677/250000', 'e1': '145729958/189014575', 'e2': '145729958/189014575', 'c': '123019910197327428728743/202985322574630920671369'}
exit 0

# second run: python3 -I rsc-verify-independent.py rsc-certificate.json.gz 4 (the ancillary gz, sha256 9465bd0f…7651)
loaded ./rsc-certificate.json.gz in 5.7s
selftest (trees, min true/8-state ratio): {'trees': 200, 'min_true_over_8state': 1.0, 'trees_true_gt_8state': 29, 'trees_graded_ne_uniform': 127}
[     0.0s] (W) omega admissible (rigorous rational log bounds)
[     0.1s] (K) cone invariant under graded merge, final monotone (43 up-sets)
[     1.4s] (Z) 1024 points >= 0, c = 0.60605323
[     1.4s] (b) inits m=0..24 and tail point OK
[     1.4s] (T) tail OK (ME=36, m0=24)
[     1.4s] (L) classification OK (10 light (m,d) tests); dmin3=[3, 2, 2, 1, 0, 0, 0, 0].. dmin2=[4, 3, 2, 1, 0, 0, 0, 0]..
[     2.3s] (E1) 1848 leaf exposure entries verified
[     2.4s] (E2) 1962 internal entries parsed; stage points with a negative coordinate: 0
[    31.0s] (H) coverage OK: 18926 (lattice point, owner class) pairs inside exact hulls; 4017 lattice-hull vertices, 0 not provided verbatim (covered anyway)
[    31.0s]     m=1: lattice c2+c3<=m has 3 hull vertices (1 with c2>=1); cert internal entries at m: [(0, 1, 2), (1, 0, 3)]
[    31.0s]     m=2: lattice c2+c3<=m has 5 hull vertices (3 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (1, 0, 2), (1, 1, 2), (2, 0, 2)]
[    31.0s]     m=3: lattice c2+c3<=m has 7 hull vertices (5 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (1, 0, 1), (1, 2, 1), (2, 0, 1), (2, 1, 1), (3, 0, 1)]
[    31.0s]     m=4: lattice c2+c3<=m has 9 hull vertices (7 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (0, 4, 1), (1, 0, 1), (1, 3, 1), (2, 0, 1), (2, 2, 1), (3, 0, 1), (3, 1, 1), (4, 0, 1)]
[    31.0s]     m=5: lattice c2+c3<=m has 11 hull vertices (9 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (0, 4, 1), (0, 5, 1), (1, 0, 1), (1, 4, 1), (2, 0, 1), (2, 3, 1), (3, 0, 1), (3, 2, 1), (4, 0, 1), (4, 1, 1), (5, 0, 1)]
[    31.0s]     m=6: lattice c2+c3<=m has 13 hull vertices (11 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (0, 4, 1), (0, 5, 1), (0, 6, 1), (1, 0, 1), (1, 5, 1), (2, 0, 1), (2, 4, 1), (3, 0, 1), (3, 3, 1), (4, 0, 1), (4, 2, 1), (5, 0, 1), (5, 1, 1), (6, 0, 1)]
[    31.0s]     m=7: lattice c2+c3<=m has 15 hull vertices (13 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (0, 4, 1), (0, 5, 1), (0, 6, 1), (0, 7, 1), (1, 0, 1), (1, 6, 1), (2, 0, 1), (2, 5, 1), (3, 0, 1), (3, 4, 1), (4, 0, 1), (4, 3, 1), (5, 0, 1), (5, 2, 1), (6, 0, 1), (6, 1, 1), (7, 0, 1)]
[    31.0s]     m=8: lattice c2+c3<=m has 17 hull vertices (15 with c2>=1); cert internal entries at m: [(0, 1, 1), (0, 2, 1), (0, 3, 1), (0, 4, 1), (0, 5, 1), (0, 6, 1), (0, 7, 1), (0, 8, 1), (1, 0, 1), (1, 7, 1), (2, 0, 1), (2, 6, 1), (3, 0, 1), (3, 5, 1), (4, 0, 1), (4, 4, 1), (5, 0, 1), (5, 3, 1), (6, 0, 1), (6, 2, 1), (7, 0, 1), (7, 1, 1), (8, 0, 1)]
[    55.6s] (a) pairs 70/700 chunks
[    76.9s] (a) pairs 140/700 chunks
[    98.1s] (a) pairs 210/700 chunks
[   119.4s] (a) pairs 280/700 chunks
[   137.5s] (a) pairs 350/700 chunks
[   158.3s] (a) pairs 420/700 chunks
[   177.8s] (a) pairs 490/700 chunks
[   195.6s] (a) pairs 560/700 chunks
[   213.1s] (a) pairs 630/700 chunks
[   229.9s] (a) pairs 700/700 chunks
[   229.9s] (a) all 1048576 pairs OK
[   232.7s] (E2) 2636800 staged products to check
[   304.6s] (E2) 238/2384 chunks
[   365.4s] (E2) 476/2384 chunks
[   411.6s] (E2) 714/2384 chunks
[   468.5s] (E2) 952/2384 chunks
[   532.6s] (E2) 1190/2384 chunks
[   602.4s] (E2) 1428/2384 chunks
[   678.4s] (E2) 1666/2384 chunks
[   758.1s] (E2) 1904/2384 chunks
[   843.8s] (E2) 2142/2384 chunks
[   932.3s] (E2) 2380/2384 chunks
[   933.9s] (E2) all internal staged products OK
[   934.0s] remark: dmin3(m) = 0 for m in 5..36 (single-vertex F would fail at d=0; leaf rule c <= m-1 used, model-level)
./rsc-certificate.json.gz VERIFIED {'model': 'g', 'y': 0.31, 'p2': 0.07, 'p3': 0.077, 'omega2': 1.090628, 'omega3': 1.154708, 'e1': 0.7709985222039094, 'e2': 0.7709985222039094, 'c': 0.606053229055993, 'npts': 1024, 'neg_stage_points': 0}
exact values: {'y': '31/100', 'p2': '7/100', 'p3': '77/1000', 'omega2': '272657/250000', 'omega3': '288677/250000', 'e1': '145729958/189014575', 'e2': '145729958/189014575', 'c': '123019910197327428728743/202985322574630920671369'}


==> anc/rsc/rsc-verify-independent.py <==
"""Independent exact verifier for "model g" RSC closure certificates (graded closure p2 <= p3 < 1/2, typed
exposures with credits omega2, omega3).  Written separately from rsc-verify.py; it imports no other project
code (not rsc-verify.py, rsc_verify_core.py or rsc_modelg.py) -- only the Python standard library.  The up-set
cone and the rational log bounds come from an earlier independent verifier for the model-e certificates.

usage:  python3 rsc-verify-independent.py cert.json[.gz] [procs]      (also accepts model-e certificates, see below)
        python3 rsc-verify-independent.py --selftest
MYV_SKIP_HEAVY=1 skips the pair and staged checks; it is for negative testing only, and its result is not a
verification.

Model (re-derived from the documented semantics in the docstrings of rsc_modelg.py, not copied):
 tree vertex states  A (sampled), R_c (closure-added, c = #sampled children, capped at 2),
 O00 (not in X, no X child), O01 (no sampled child, >= 1 R child), O1 (one sampled child), O2 (>= 2).
 Weights: sampled qx*y/2, closure-added qx*p_k/2 (needs >= 2 sampled tree-neighbours), outside 2^-m om_x
 (om_x = omega2^c2 omega3^c3, qx = q2^c2 q3^c3), x2 per edge with both ends in X = S u R, x1/2 for an
 undominated O vertex, x q_k for an O vertex with >= 2 sampled neighbours.  Graded rule of the 8-state
 recursion: k counts as ">= 3" (p3, q3) only when the parent is sampled and the vertex is in R2/O2; else p2, q2.
 The merge below is written from these weights; --selftest checks it EXACTLY against a brute-force
 enumeration of all S/R/O assignments of random small trees with exactly this rule, checks that it reduces
 to the uniform (model e) merge at p2 = p3, and checks that it is a lower bound on the "true" graded weight
 (p3, q3 whenever the actual count is >= 3), as the documentation claims.

Checks (all in Fractions; logs by rigorous rational series bounds, no floating point anywhere):
 (P)  0 < p2 <= p3 < 1/2, y > 0, e1 > 0, 0 < e2 < q3.
 (W)  1 <= omega_d <= 2 q_d, and log2(omega2) <= 1 - rho1, log2(omega3) <= (1 - rho1^2)(1 - eps3/ln 2),
      rho1 = 1/(1 + (y/2) q3), eps3 = -ln q3; upper bounds for ln(omega), eps3 and lower bounds for ln 2.
 (K)  K = {x : sum_{s in U} x_s >= 0 for every up-set U of the order R2>R1>R0, R2>O01>O00, O01>O1>O2} (the
      cone generated by covers e_b - e_w and all e_s; asserted); merge(K, R+^8) and merge(R+^8, K) lie in K
      (generators x unit vectors, both sides), final is K-monotone.
 (Z)  all z >= 0, c = min final(z) > 0.
 (a)  every ordered pair z_i o z_j  >=_K  sum w_k z_k with w >= 0, sum w >= 1 (parallel).
 (b)  Init(m)/(e1 e2^m), m = 0..m0, and (y/2, p2/2, 0, ...)/(e1 e2^(m0+1)) dominated likewise.
 (L)  for 1 <= m <= ME: d < dmin3(m) => 2^-m b^-d >= (1 + p3/y) eps3 y / ln(2 q3)   (test3),
      d < dmin2(m) => 2^-m b^-d >= eps2 y / ln 2 (test2), b = 2 + 2 max(p2, p3 - p2)/y; dmin3 <= dmin2.
 (E1) every leafexp entry present is verified (Init_g(m, c2, c3)/(e1 e2^m) dominated, 0 stages).
 (E2) every internal entry present is verified: its stage chain starting from MY Init_g(m, c2, c3)/(e1 e2^m);
      every stage point checked >= 0 (reported; see note), every x o z_b dominated by the next stage (or by Z
      at the last stage) with weight sum >= 1 (parallel); its stage count j = len(combos), len(stages) = j - 1.
 (H)  coverage, recomputed from scratch: for every m <= ME and every exposure the model allows, the point
      (qx, om_x) must lie in the exact convex hull of points that were verified with at most the allowed
      number of stages:  internal owner failing test3: all (0, c3), 0 <= c3 <= m, from points with
      j <= max(1, dmin3 - 1); failing test2: all c2 + c3 <= m from points with j <= max(1, dmin2 - 1);
      leaves (d = 1): if dmin3 <= 1 all (0, c3), c3 <= m - 1, if dmin2 <= 1 all c2 + c3 <= m - 1, from
      0-stage points.  (0, 0) is the plain init (inits for m <= m0, the tail point for m > m0).  The hull
      test is exact (monotone chain on Fractions; degenerate 1- and 2-point hulls handled), and every
      lattice point is tested, not only hull vertices.  The lattice hull vertices are also listed and
      compared with what the certificate provides.
 (T)  q3 > e2 and (q3/e2)^(ME+1) >= e2^-(m0+1): for m > ME every Init_g(m, c2, c3)/(e1 e2^m) dominates the
      tail point (qx >= q3^m since q3 <= q2; the O-part is >= 0).
Model-e certificates (model='e', keys p, omega, dmin, leafexp "m,c", internal 'c') are mapped to
p2 = p3 = p, omega2 = omega3 = omega, dmin2 = dmin3 = dmin, exposures (0, c).
Note on (E2) nonnegativity: with true messages M >= 0 the step merge(M,M') - merge(x,z) =
merge(M - x, z) + merge(M, M' - z) needs only z >= 0 and M >= 0, so stage-point signs are not logically
required; they are checked and reported anyway."""
import gzip, itertools, json, os, random, sys, time
from fractions import Fraction as Fr
from multiprocessing import Pool

ST = ['A', 'R0', 'R1', 'R2', 'O00', 'O01', 'O1', 'O2']
IX = {s: i for i, s in enumerate(ST)}
COV = [('R2', 'R1'), ('R1', 'R0'), ('R2', 'O01'), ('O01', 'O00'), ('O01', 'O1'), ('O1', 'O2')]

def _closure(rel):
    rel = set(rel)
    while True:
        new = {(a, d) for (a, b) in rel for (c, d) in rel if b == c} - rel
        if not new: return rel
        rel |= new
GE = _closure(COV)
UPS = []
for r in range(1, 9):
    for S in itertools.combinations(range(8), r):
        Ss = {ST[i] for i in S}
        if all(b in Ss for (b, w) in GE if w in Ss): UPS.append(S)

def inK(D): return all(sum(D[i] for i in U) >= 0 for U in UPS)

# ---------------------------------------------------------------- graded merge (re-derived)
def merge(P, Q, pr):
    """P: partial message of parent v, Q: completed message of a new child u.  pr = (p2, p3)."""
    p2, p3 = pr; q2, q3 = 1 - p2, 1 - p3
    A, R0, R1, R2, O00, O01, O1, O2 = P
    a, r0, r1, r2, o00, o01, o1, o2 = Q
    # v sampled: u sampled (edge X-X: 2); u in R with 1 sampled child -> k=2 (p2, carried); u in R2 -> k>=3:
    # replace the carried p2 by p3 (factor p3/p2), edge X-X: 2; u in R0 invalid (k=1);
    # u outside: dominated by v; O1 -> k=2 not added q2, O2 -> k>=3 not added q3.
    toS = 2 * a + 2 * r1 + 2 * (p3 / p2) * r2 + o00 + o01 + q2 * o1 + q3 * o2
    # v in R: u sampled (2, increments v's count); u in R needs its own 2 sampled children (k=2: p2), edge 2;
    # u outside: dominated by v, O2 has k = 2 counted (parent not sampled): q2.
    toR_s = 2 * a
    toR_u = 2 * r2 + o00 + o01 + o1 + q2 * o2
    # v outside: u sampled (increments v's sampled count), u in R2 (gives v an R child), u outside:
    # O00 child is undominated (1/2), O2 -> q2.
    toO_s = a
    toO_r = r2
    toO_u = o00 / 2 + o01 + o1 + q2 * o2
    return [A * toS,
            R0 * toR_u,
            R1 * toR_u + R0 * toR_s,
            R2 * (toR_u + toR_s) + R1 * toR_s,
            O00 * toO_u,
            O01 * (toO_u + toO_r) + O00 * toO_r,
            O1 * (toO_u + toO_r) + (O00 + O01) * toO_s,
            O2 * (toO_u + toO_r + toO_s) + O1 * toO_s]

def fin(P, pr):
    """root: R0, R1 invalid (k < 2), O00 undominated (1/2), O2 a candidate with k = 2 counted (q2)."""
    return P[0] + P[3] + P[4] / 2 + P[5] + P[6] + (1 - pr[0]) * P[7]

def init_g(y, pr, m, c2, c3, om2, om3):
    qx = (1 - pr[0]) ** c2 * (1 - pr[1]) ** c3
    return [qx * y / 2, qx * pr[0] / 2, Fr(0), Fr(0), Fr(1, 2 ** m) * om2 ** c2 * om3 ** c3, Fr(0), Fr(0), Fr(0)]

# ---------------------------------------------------------------- domination
def _w(x, mode):
    if isinstance(x, list): return Fr(x[0], x[1])
    return Fr(x).limit_denominator(10 ** 12) if mode == 0 else Fr(x)

def dom(P, lst, pts):
    """P >=_K sum w_k pts_k with w >= 0 (non-positive weights dropped), sum w >= 1.  Two exact decodings of the
    float weights are tried (limit_denominator(1e12), then the exact binary value); either suffices."""
    for mode in (0, 1):
        ws = [(k, _w(w, mode)) for k, w in lst]
        ws = [(k, w) for k, w in ws if w > 0]
        if sum(w for _, w in ws) < 1: continue
        D = list(P)
        for k, w in ws:
            z = pts[k]
            for d in range(8):
                if z[d]: D[d] -= w * z[d]
        if inK(D): return True
    return False

# ---------------------------------------------------------------- rigorous logs
def nlog1m(x, K):
    """(lo, hi) for -ln(1 - x), 0 <= x < 1, x rational."""
    x = Fr(x); s = Fr(0); t = Fr(1)
    for k in range(1, K + 1):
        t *= x; s += t / k
    return s, s + t * x / ((K + 1) * (1 - x))

LN2 = nlog1m(Fr(1, 2), 240)

def ln_hi(w):
    """upper bound for ln(w), w >= 1: ln w = -ln(1 - (1 - 1/w))."""
    return nlog1m(1 - 1 / Fr(w), 200)[1]

# ---------------------------------------------------------------- exact 2-d convex hull
def cross(o, a, b): return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])

def hull(pts):
    P = sorted(set(pts))
    if len(P) <= 2: return P
    lo, up = [], []
    for p in P:
        while len(lo) >= 2 and cross(lo[-2], lo[-1], p) <= 0: lo.pop()
        lo.append(p)
    for p in reversed(P):
        while len(up) >= 2 and cross(up[-2], up[-1], p) <= 0: up.pop()
        up.append(p)
    H = lo[:-1] + up[:-1]
    return H if len(H) >= 1 else P

def in_hull(H, x):
    """x in conv(H), H from hull() (CCW, no collinear vertices); exact, degenerate cases included."""
    if not H: return False
    if len(H) == 1: return x == H[0]
    if len(H) == 2:
        a, b = H
        return cross(a, b, x) == 0 and min(a[0], b[0]) <= x[0] <= max(a[0], b[0]) and min(a[1], b[1]) <= x[1] <= max(a[1], b[1])
    return all(cross(H[i], H[(i + 1) % len(H)], x) >= 0 for i in range(len(H)))

# ---------------------------------------------------------------- workers
G = {}
def _winit(Z, pr): G['Z'] = Z; G['pr'] = pr

def _pairs(args):
    keys, combos = args
    Z, pr = G['Z'], G['pr']
    for (i, j), cb in zip(keys, combos):
        if not dom(merge(Z[i], Z[j], pr), cb, Z): return (i, j)
    return None

def _stage(args):
    tag, prev, rows, combos, target = args
    Z, pr = G['Z'], G['pr']
    tgt = Z if target is None else target
    for (a, b), cb in zip(rows, combos):
        if cb is None or not dom(merge(prev[a], Z[b], pr), cb, tgt): return (tag, a, b)
    return None

# ---------------------------------------------------------------- self tests of the merge
def _rand_tree(rng, s):
    par = {0: None}
    for v in range(1, s): par[v] = rng.randrange(v)
    return par

def _brute(par, m, c2, c3, y, pr, om2, om3, rule):
    """sum over all S/R/O assignments of the documented weights.  rule='8': graded rule of the 8 states,
    rule='true': p3/q3 whenever the number of sampled neighbours is >= 3."""
    p2, p3 = pr; q2, q3 = 1 - p2, 1 - p3
    V = list(par); ch = {v: [u for u in V if par[u] == v] for v in V}
    nb = {v: ch[v] + ([par[v]] if par[v] is not None else []) for v in V}
    tot = Fr(0)
    for asg in itertools.product('SRO', repeat=len(V)):
        st = dict(zip(V, asg)); w = Fr(1); ok = True
        for v in V:
            qx = q2 ** c2[v] * q3 ** c3[v]
            k = sum(st[u] == 'S' for u in nb[v])
            kc = sum(st[u] == 'S' for u in ch[v]); ps = par[v] is not None and st[par[v]] == 'S'
            big = (kc >= 2 and ps) if rule == '8' else (k >= 3)
            if st[v] == 'S': w *= qx * y / 2
            elif st[v] == 'R':
                if k < 2: ok = False; break
                w *= qx * (p3 if big else p2) / 2
            else:
                w *= Fr(1, 2 ** m[v]) * om2 ** c2[v] * om3 ** c3[v]
                if not any(st[u] in 'SR' for u in nb[v]): w /= 2
                if k >= 2: w *= (q3 if big else q2)
        if not ok: continue
        for v in V:
            if par[v] is not None and st[v] in 'SR' and st[par[v]] in 'SR': w *= 2
        tot += w
    return tot

def _msg(par, v, m, c2, c3, y, pr, om2, om3):
    P = init_g(y, pr, m[v], c2[v], c3[v], om2, om3)
    for u in [u for u in par if par[u] == v]:
        P = merge(P, _msg(par, u, m, c2, c3, y, pr, om2, om3), pr)
    return P

def _merge_uniform(P, Qm, q):   # the model-e merge of the earlier independent verifier
    A, R0, R1, R2, O00, O01, O1, O2 = P
    a, r0, r1, r2, o00, o01, o1, o2 = Qm
    toS = 2 * a + 2 * r1 + 2 * r2 + o00 + o01 + q * o1 + q * o2
    toR_s, toR_u = 2 * a, 2 * r2 + o00 + o01 + o1 + q * o2
    toO_s, toO_r, toO_u = a, r2, o00 / 2 + o01 + o1 + q * o2
    return [A * toS, R0 * toR_u, R1 * toR_u + R0 * toR_s, R2 * (toR_u + toR_s) + R1 * toR_s, O00 * toO_u,
            O00 * toO_r + O01 * (toO_u + toO_r), (O00 + O01) * toO_s + O1 * (toO_u + toO_r), O1 * toO_s + O2 * (toO_u + toO_r + toO_s)]

def selftest(ntrees=250, seed=5, pr0=None, y0=None, om0=None):
    rng = random.Random(seed)
    worst_lb = None; nstrict = ndiff = 0
    for it in range(ntrees):
        s = rng.randint(1, 6)
        par = _rand_tree(rng, s)
        m = {v: rng.randint(0, 3) for v in par}
        c2 = {v: rng.randint(0, m[v]) for v in par}
        c3 = {v: rng.randint(0, m[v] - c2[v]) for v in par}
        if pr0 and it % 2 == 0: pr, y, (om2, om3) = pr0, y0, om0
        else:
            p2 = Fr(rng.randint(1, 30), 100); p3 = min(Fr(49, 100), p2 + Fr(rng.randint(0, 20), 100))
            pr, y = (p2, p3), Fr(rng.randint(10, 90), 100)
            om2 = 1 + Fr(rng.randint(0, 99), 100) * (1 - 2 * p2); om3 = 1 + Fr(rng.randint(0, 99), 100) * (1 - 2 * p3)
        a = fin(_msg(par, 0, m, c2, c3, y, pr, om2, om3), pr)
        b = _brute(par, m, c2, c3, y, pr, om2, om3, '8')
        assert a == b, ("merge != brute force", par, m, c2, c3, y, pr)
        t = _brute(par, m, c2, c3, y, pr, om2, om3, 'true')
        assert t >= b, ("8-state rule is not a lower bound", par, m, y, pr)
        if t > b: nstrict += 1
        if b != _brute(par, m, c2, c3, y, (pr[0], pr[0]), om2, om3, '8'): ndiff += 1
        r = t / b if b else None
        if r is not None and (worst_lb is None or r < worst_lb): worst_lb = r
    # reduction to the uniform merge at p2 = p3
    for it in range(300):
        p = Fr(rng.randint(1, 49), 100)
        P = [Fr(rng.randint(0, 9), rng.randint(1, 9)) for _ in range(8)]
        Q = [Fr(rng.randint(0, 9), rng.randint(1, 9)) for _ in range(8)]
        assert merge(P, Q, (p, p)) == _merge_uniform(P, Q, 1 - p)
    assert nstrict > 0 and ndiff > 0   # the graded rule is actually exercised
    return dict(trees=ntrees, min_true_over_8state=float(worst_lb), trees_true_gt_8state=nstrict, trees_graded_ne_uniform=ndiff)

# ---------------------------------------------------------------- main verification
def F(v): return Fr(v[0], v[1])

def load(path):
    op = gzip.open if path.endswith('.gz') else open
    with op(path, 'rt') as f: return json.load(f)

def verify(cert, procs=4, log=print):
    t0 = time.time()
    def L(*a): log(f"[{time.time() - t0:8.1f}s]", *a)
    model = cert.get('model')
    if model == 'g':
        y, p2, p3 = F(cert['y']), F(cert['p2']), F(cert['p3'])
        om2, om3 = F(cert['omega2']), F(cert['omega3'])
        dmin3 = {int(k): v for k, v in cert['dmin3'].items()}; dmin2 = {int(k): v for k, v in cert['dmin2'].items()}
        leafent = {}
        for k, v in cert['leafexp'].items():
            m, a, b = map(int, k.split(',')); leafent[(m, a, b)] = v
        internal = [(ex['m'], ex['c2'], ex['c3'], ex) for ex in cert['internal']]
    elif model == 'e':
        y, p2 = F(cert['y']), F(cert['p']); p3 = p2
        om2 = om3 = F(cert['omega'])
        dmin3 = {int(k): v for k, v in cert['dmin'].items()}; dmin2 = dict(dmin3)
        leafent = {}
        for k, v in cert['leafexp'].items():
            m, a = map(int, k.split(',')); leafent[(m, 0, a)] = v
        internal = [(ex['m'], 0, ex['c'], ex) for ex in cert['internal']]
    else:
        return False, "unknown model", {}
    e1, e2 = F(cert['e1']), F(cert['e2']); pr = (p2, p3); q2, q3 = 1 - p2, 1 - p3
    m0, ME = cert['m0'], cert['ME']
    info = dict(model=model, y=y, p2=p2, p3=p3, omega2=om2, omega3=om3, e1=e1, e2=e2)
    # (P)
    if not (0 < p2 <= p3 < Fr(1, 2) and y > 0 and e1 > 0 and 0 < e2 < q3 < 1): return False, "(P) parameter ranges", info
    # (W)
    eps2, eps3 = nlog1m(p2, 200), nlog1m(p3, 200)
    rho1 = 1 / (1 + y / 2 * q3)
    if not (1 <= om2 <= 2 * q2 and 1 <= om3 <= 2 * q3): return False, "(W) 1 <= omega_d <= 2 q_d", info
    w2 = ln_hi(om2) <= (1 - rho1) * LN2[0]
    w3 = ln_hi(om3) <= (1 - rho1 ** 2) * (LN2[0] - eps3[1])
    if not w2: return False, "(W) omega2: log2(omega2) <= 1 - rho1 fails (rigorous bounds)", info
    if not w3: return False, "(W) omega3: log2(omega3) <= (1-rho1^2)(1-eps3/ln2) fails (rigorous bounds)", info
    L("(W) omega admissible (rigorous rational log bounds)")
    # (K)
    E = [[Fr(int(i == j)) for j in range(8)] for i in range(8)]
    gens = [[E[IX[b]][d] - E[IX[w]][d] for d in range(8)] for b, w in COV] + E
    assert all(inK(g) for g in gens)
    # K = cone(gens): its dual = nonnegative monotone functions = cone of up-set indicators (layer cake)
    for g in gens:
        if fin(g, pr) < 0: return False, "(K) final not K-monotone", info
        for e in E:
            if not inK(merge(g, e, pr)) or not inK(merge(e, g, pr)): return False, "(K) cone invariance", info
    L(f"(K) cone invariant under graded merge, final monotone ({len(UPS)} up-sets)")
    # (Z)
    Z = [[F(v) for v in z] for z in cert['Z']]; n = len(Z)
    if not all(len(z) == 8 and all(v >= 0 for v in z) for z in Z): return False, "(Z) negative point", info
    c = min(fin(z, pr) for z in Z)
    if not c > 0: return False, "(Z) c <= 0", info
    info.update(c=c, npts=n)
    L(f"(Z) {n} points >= 0, c = {float(c):.8f}")
    def chk(P, key):
        return key in cert['inits'] and dom(P, cert['inits'][key], Z)
    # (b)
    for m in range(m0 + 1):
        if not chk([x / (e1 * e2 ** m) for x in init_g(y, pr, m, 0, 0, om2, om3)], str(m)): return False, f"(b) init m={m}", info
    uinf = [x / (e1 * e2 ** (m0 + 1)) for x in [y / 2, p2 / 2, 0, 0, 0, 0, 0, 0]]
    if not chk(uinf, 'inf'): return False, "(b) tail point", info
    L(f"(b) inits m=0..{m0} and tail point OK")
    # (T)
    if not (q3 > e2 and (q3 / e2) ** (ME + 1) >= 1 / e2 ** (m0 + 1)): return False, "(T) tail", info
    L(f"(T) tail OK (ME={ME}, m0={m0})")
    # (L)
    if sorted(dmin3) != list(range(1, ME + 1)) or sorted(dmin2) != list(range(1, ME + 1)): return False, "(L) dmin keys", info
    b = 2 + 2 * max(p2, p3 - p2) / y
    rhs3 = (1 + p3 / y) * eps3[1] * y / (LN2[0] - eps3[1])
    rhs2 = eps2[1] * y / LN2[0]
    nl = 0
    for m in range(1, ME + 1):
        if not (0 <= dmin3[m] <= dmin2[m]): return False, f"(L) dmin3 <= dmin2 at m={m}", info
        for d in range(1, dmin3[m]):
            if not Fr(1, 2 ** m) / b ** d >= rhs3: return False, f"(L) test3 m={m} d={d}", info
            nl += 1
        for d in range(1, dmin2[m]):
            if not Fr(1, 2 ** m) / b ** d >= rhs2: return False, f"(L) test2 m={m} d={d}", info
            nl += 1
    L(f"(L) classification OK ({nl} light (m,d) tests); dmin3={[dmin3[m] for m in range(1, 9)]}.. dmin2={[dmin2[m] for m in range(1, 9)]}..")
    # (E1) leaf entries
    leafok = set()
    for (m, a2, a3), cb in leafent.items():
        if not (m >= 1 and a2 >= 0 and a3 >= 0): continue
        if dom([x / (e1 * e2 ** m) for x in init_g(y, pr, m, a2, a3, om2, om3)], cb, Z): leafok.add((m, a2, a3))
        else: return False, f"(E1) leaf exposure m={m} c=({a2},{a3}) not dominated", info
    L(f"(E1) {len(leafok)} leaf exposure entries verified")
    # internal entries: parse (stage chains start from MY Init_g); verified below, after the coverage test
    ents = []
    nneg = 0
    for idx, (m, a2, a3, ex) in enumerate(internal):
        cmbs = ex['combos']; j = len(cmbs)
        if not (m >= 1 and a2 >= 0 and a3 >= 0 and j >= 1 and len(ex['stages']) == j - 1 and ex.get('j', j) == j):
            return False, f"(E2) malformed internal entry #{idx}", info
        Y0 = [[x / (e1 * e2 ** m) for x in init_g(y, pr, m, a2, a3, om2, om3)]]
        stages = [Y0] + [[[F(v) for v in z] for z in Yl] for Yl in ex['stages']]
        for Yl in stages:
            for z in Yl:
                if len(z) != 8: return False, f"(E2) malformed stage point entry #{idx}", info
                if any(v < 0 for v in z): nneg += 1
        ents.append((m, a2, a3, j, stages, cmbs))
    L(f"(E2) {len(ents)} internal entries parsed; stage points with a negative coordinate: {nneg}")
    info['neg_stage_points'] = nneg
    # (H) coverage (uses the entries' stage counts; every entry is verified below, any failure -> FAILED)
    intok = {}
    for (m, a2, a3, j, _, _) in ents:
        intok[(m, a2, a3)] = min(j, intok.get((m, a2, a3), j))
    def pt(a2, a3): return (q2 ** a2 * q3 ** a3, om2 ** a2 * om3 ** a3)
    nreq = 0; nvert = 0; missing_vertices = []
    for m in range(1, ME + 1):
        base = [pt(0, 0)]                      # plain init: inits (m <= m0) or tail point (m > m0)
        leafpts = [pt(a2, a3) for (mm, a2, a3) in leafok if mm == m]
        def avail(J): return base + leafpts + [pt(a2, a3) for (mm, a2, a3), jj in intok.items() if mm == m and jj <= J]
        reqs = []
        j3, j2 = max(1, dmin3[m] - 1), max(1, dmin2[m] - 1)
        reqs.append(('internal/test3', [(0, a3) for a3 in range(m + 1)], avail(j3)))
        reqs.append(('internal/test2', [(a2, a3) for a2 in range(m + 1) for a3 in range(m + 1 - a2)], avail(j2)))
        if dmin3[m] <= 1: reqs.append(('leaf/test3', [(0, a3) for a3 in range(m)], base + leafpts))
        if dmin2[m] <= 1: reqs.append(('leaf/test2', [(a2, a3) for a2 in range(m) for a3 in range(m - a2)], base + leafpts))
        for name, lat, av in reqs:
            H = hull(av)
            for (a2, a3) in lat:
                nreq += 1
                if not in_hull(H, pt(a2, a3)):
                    return False, f"(H) coverage {name} m={m} exposure ({a2},{a3}) not in hull of verified points", info
            # informational: hull vertices of the lattice vs points provided
            LV = hull([pt(a2, a3) for a2, a3 in lat])
            nvert += len(LV)
            avs = set(av)
            missing_vertices += [(name, m) for v in LV if v not in avs]
    L(f"(H) coverage OK: {nreq} (lattice point, owner class) pairs inside exact hulls; {nvert} lattice-hull vertices, "
      f"{len(missing_vertices)} not provided verbatim (covered anyway)")
    for m in range(1, min(ME, 8) + 1):
        lat = [(a2, a3) for a2 in range(m + 1) for a3 in range(m + 1 - a2)]
        LV = [v for v in hull([pt(a2, a3) for a2, a3 in lat])]
        nmix = sum(1 for (a2, a3) in lat if a2 >= 1 and pt(a2, a3) in LV)
        L(f"    m={m}: lattice c2+c3<=m has {len(LV)} hull vertices ({nmix} with c2>=1); cert internal entries at m: "
          f"{sorted((a2, a3, jj) for (mm, a2, a3), jj in intok.items() if mm == m)}")
    if os.environ.get('MYV_SKIP_HEAVY'):
        L("MYV_SKIP_HEAVY set: pair and staged checks SKIPPED (negative-testing mode, not a verification)")
        return None, "heavy checks skipped", info
    # (a) + (E2) in parallel
    pool = Pool(procs, initializer=_winit, initargs=(Z, pr))
    try:
        keys = [(i, j) for i in range(n) for j in range(n)]
        tasks = []
        B = 1500
        for s in range(0, len(keys), B):
            ks = keys[s:s + B]
            tasks.append((ks, [cert['combos'].get(f"{i},{j}", []) for i, j in ks]))
        done = 0
        for r in pool.imap_unordered(_pairs, tasks):
            if r is not None: return False, f"(a) pair {r}", info
            done += 1
            if done % max(1, len(tasks) // 10) == 0: L(f"(a) pairs {done}/{len(tasks)} chunks")
        L(f"(a) all {len(keys)} pairs OK")
        etasks = []
        for idx, (m, a2, a3, j, stages, cmbs) in enumerate(ents):
            for i in range(1, j + 1):
                prev = stages[i - 1]; target = stages[i] if i < j else None
                cb = cmbs[i - 1]
                rows = [(a, bb) for a in range(len(prev)) for bb in range(n)]
                for s in range(0, len(rows), 1500):
                    rr = rows[s:s + 1500]
                    etasks.append(((idx, m, a2, a3, i), prev, rr, [cb.get(f"{a},{bb}") for a, bb in rr], target))
        L(f"(E2) {sum(len(t[2]) for t in etasks)} staged products to check")
        done = 0
        for r in pool.imap_unordered(_stage, etasks, chunksize=1):
            if r is not None:
                (idx, m, a2, a3, i), a, bb = r
                return False, f"(E2) internal exposure m={m} c=({a2},{a3}) stage {i} row ({a},{bb})", info
            done += 1
            if done % max(1, len(etasks) // 10) == 0: L(f"(E2) {done}/{len(etasks)} chunks")
        L("(E2) all internal staged products OK")
    finally:
        pool.terminate(); pool.join()
    # isolated-root remark: an F consisting of one vertex with dmin3(m) = 0 would fail at d = 0
    zero = [m for m in range(1, ME + 1) if dmin3[m] == 0]
    if zero: L(f"remark: dmin3(m) = 0 for m in {zero[0]}..{zero[-1]} (single-vertex F would fail at d=0; leaf rule c <= m-1 used, model-level)")
    return True, "all conditions", info

if __name__ == '__main__':
    if sys.argv[1] == '--selftest':
        print("selftest: merge == brute force (exact), lower bound vs true graded, p2=p3 reduction:", selftest())
        sys.exit(0)
    path = sys.argv[1]; procs = int(sys.argv[2]) if len(sys.argv) > 2 else 4
    t = time.time()
    cert = load(path)
    print(f"loaded {path} in {time.time() - t:.1f}s", flush=True)
    pr0 = None
    try:
        if cert.get('model') == 'g': pr0, y0, om0 = (F(cert['p2']), F(cert['p3'])), F(cert['y']), (F(cert['omega2']), F(cert['omega3']))
        else: pr0, y0, om0 = (F(cert['p']), F(cert['p'])), F(cert['y']), (F(cert['omega']), F(cert['omega']))
        print("selftest (trees, min true/8-state ratio):", selftest(200, 3, pr0, y0, om0), flush=True)
    except AssertionError as e:
        print("FAILED selftest", e); sys.exit(1)
    ok, why, info = verify(cert, procs, log=lambda *a: print(*a, flush=True))
    out = {k: (float(v) if isinstance(v, Fr) else v) for k, v in info.items()}
    print(path, "VERIFIED" if ok else ("PARTIAL (not verified): " + why if ok is None else "FAILED: " + why), out, flush=True)
    if ok: print("exact values:", {k: f"{v.numerator}/{v.denominator}" for k, v in info.items() if isinstance(v, Fr)})
    sys.exit(0 if ok else 1)


==> anc/rsc/rsc-verify.out <==
# python3 rsc-verify.py on the decompressed rsc-certificate.json (sha256 188c5b72…b48b), 4 processes
cert4.json VERIFIED {'y': 0.31, 'p2': 0.07, 'p3': 0.077, 'omega2': 1.090628, 'omega3': 1.154708, 'e1': 0.7709985222039094, 'e2': 0.7709985222039094, 'c': 0.606053229055993, 'npts': 1024} time 2758 s


==> anc/rsc/rsc-verify.py <==
"""Exact verification of the RSC certificate (model g: graded closure p2 <= p3 < 1/2 and typed exposures).
Usage: python3 rsc-verify.py rsc-certificate.json[.gz] [procs]
Imports rsc_verify_core.py and rsc_modelg.py from this folder.  Checks:
 (K) the poset cone K (covers R2>R1>R0, R2>O01>O00, O01>O1>O2; all e_s >= 0) is invariant under the graded
     merge (defined below) and final is K-monotone (exact);
 (Z) every z >= 0; c = min final(z) > 0;  (a) all ordered pairs z_i o z_j dominate a combination of Z (weight >= 1);
 (b) Init(m, 0, 0)/(e1 e2^m), m <= m0, and (y/2, p2/2, 0..)/(e1 e2^(m0+1)) dominate combinations of Z;
 (W) omega2, omega3 admissible: 1 <= omega_d <= 2 q_d and kappa_d' = 1 - log2(omega_d) satisfies
     kappa_2' >= rho_1, kappa_3' >= rho_1^2 + (eps3/ln 2)(1 - rho_1^2), rho_1 = (1 + (y/2) q3)^-1 (60-digit Decimal);
 (L) classification: for m <= ME, d < dmin3(m) passes test3 and d < dmin2(m) passes test2 (exact tests with
     b = 2 + 2 max(p2, p3 - p2)/y); dmin3 <= dmin2;
 (E1) failing leaves (dmin3(m) <= 1): Init_g(m, 0, c3)/(e1 e2^m), 1 <= c3 <= m - 1, dominates a combination of Z;
      if also dmin2(m) <= 1: the same for every hull-vertex count (c2 >= 1, c3) of the lattice c2 + c3 <= m - 1;
 (E2) failing internal vertices: staged products Init_g(m, c2, c3)/(e1 e2^m) o z_1 o ... o z_j with j = dmin3 - 1
      for (0, c3), 1 <= c3 <= m, and j = dmin2 - 1 for the hull-vertex counts with c2 >= 1 of the lattice c2 + c3 <= m;
 (H) the hull vertices are recomputed exactly here (modelg.expo_vertices with Fractions); every other lattice point
     is a convex combination of hull vertices, and the final exposure point is linear in Init_g while the
     verified region (conv(Z) scaled by >= 1, plus K) is convex, so the vertices suffice;
 (T) tail m > ME: q3 > e2 and (q3/e2)^(ME+1) >= e2^-(m0+1) (with omega_d >= 1), so every Init_g(m, c2, c3)/(e1 e2^m)
     dominates u_inf/(e1 e2^(m0+1)).
Init_g(m, c2, c3) = (qx y/2, qx p2/2, 0, 0, 2^-m omega2^c2 omega3^c3, 0, 0, 0), qx = q2^c2 q3^c3."""
import json, sys
from decimal import Decimal as Dd, getcontext
from fractions import Fraction as Fr
from multiprocessing import Pool
from rsc_verify_core import F, ratw, dominated, Tc, NAMES, IDX, COVERS
from rsc_modelg import expo_vertices
getcontext().prec = 60

def dec(fr): return Dd(fr.numerator) / Dd(fr.denominator)

def merge(P, Q, p2, p3):
    q2, q3, g = 1 - p2, 1 - p3, p3 / p2
    A, R0, R1, R2, O00, O01, O1, O2 = P
    a, r0, r1, r2, o00, o01, o1, o2 = Q
    kS = 2 * a + 2 * r1 + 2 * g * r2 + o00 + o01 + q2 * o1 + q3 * o2
    sR, uR = 2 * a, 2 * r2 + o00 + o01 + o1 + q2 * o2
    sO, xO, uO = a, r2, o00 / 2 + o01 + o1 + q2 * o2
    return [A * kS, R0 * uR, R1 * uR + R0 * sR, R2 * (uR + sR) + R1 * sR,
            O00 * uO, O01 * (uO + xO) + O00 * xO, O1 * (uO + xO) + (O00 + O01) * sO, O2 * (uO + xO + sO) + O1 * sO]

def final(P, q2):
    return P[0] + P[3] + P[4] / 2 + P[5] + P[6] + q2 * P[7]

def check_cone(p2, p3):
    E = [[Fr(int(i == j)) for j in range(8)] for i in range(8)]
    gens = [[E[IDX[b]][d] - E[IDX[w]][d] for d in range(8)] for b, w in COVERS] + E
    if not all(final(g, 1 - p2) >= 0 for g in gens): return False
    for g in gens:
        for e in E:
            if any(x < 0 for x in Tc(merge(g, e, p2, p3))): return False
            if any(x < 0 for x in Tc(merge(e, g, p2, p3))): return False
    return True

def test3_holds(m, d, y, p2, p3):
    yD, p3D = dec(y), dec(p3); q3 = 1 - p3D
    eps = -(q3.ln()); dlt = (2 * q3).ln(); beta = dec(2 + 2 * max(p2, p3 - p2) / y)
    return Dd(2) ** (-m) * beta ** (-d) >= (1 + p3D / yD) * eps * yD / dlt * (1 + Dd('1e-30'))

def test2_holds(m, d, y, p2, p3):
    yD, p2D = dec(y), dec(p2); q2 = 1 - p2D
    eps = -(q2.ln()); beta = dec(2 + 2 * max(p2, p3 - p2) / y)
    return Dd(2) ** (-m) * beta ** (-d) >= eps * yD / Dd(2).ln() * (1 + Dd('1e-30'))

def omegas_ok(om2, om3, y, p2, p3):
    if not (Fr(1) <= om2 <= 2 * (1 - p2) and Fr(1) <= om3 <= 2 * (1 - p3)): return False
    yD, p3D = dec(y), dec(p3); q3 = 1 - p3D
    eps3 = -(q3.ln()); ln2 = Dd(2).ln()
    k2 = 1 - dec(om2).ln() / ln2; k3 = 1 - dec(om3).ln() / ln2
    r1 = 1 / (1 + yD / 2 * q3); r2 = r1 * r1
    mg = Dd('1e-30')
    return k2 >= r1 + mg and k3 >= r2 + eps3 / ln2 * (1 - r2) + mg

_G = {}
def _init_worker(Z, p2, p3): _G.update(Z=Z, p2=p2, p3=p3)

def _check_rows(args):
    rows, combos = args
    Z, p2, p3 = _G['Z'], _G['p2'], _G['p3']
    for (i, j), comb in zip(rows, combos):
        if not dominated(merge(Z[i], Z[j], p2, p3), ratw(comb), Z): return (i, j)
    return None

def _check_expo(args):
    """one exposure stage, rows (a, b) with a in prev, b in Z: x_a o z_b dominates a combination of target (None: Z)."""
    prev, rows, combos, target = args
    Z, p2, p3 = _G['Z'], _G['p2'], _G['p3']
    tgt = Z if target is None else target
    for (a, b), comb in zip(rows, combos):
        if not dominated(merge(prev[a], Z[b], p2, p3), ratw(comb), tgt): return (a, b)
    return None

def verify(cert, procs=14):
    assert cert.get('model') == 'g'
    y, p2, p3 = F(cert['y']), F(cert['p2']), F(cert['p3'])
    om2, om3, e1, e2 = F(cert['omega2']), F(cert['omega3']), F(cert['e1']), F(cert['e2'])
    q2, q3 = 1 - p2, 1 - p3
    assert 0 < p2 <= p3 < Fr(1, 2) and y > 0 and e1 > 0 and 0 < e2 < q3 < 1
    if not omegas_ok(om2, om3, y, p2, p3): return False, "omega"
    assert check_cone(p2, p3), "cone"
    Z = [[F(v) for v in z] for z in cert['Z']]
    assert all(all(v >= 0 for v in z) for z in Z)
    c = min(final(z, q2) for z in Z); assert c > 0
    n = len(Z)
    keys = [(i, j) for i in range(n) for j in range(n)]
    tasks = []
    for s in range(0, len(keys), 2000):
        ks = keys[s:s + 2000]
        tasks.append((ks, [cert['combos'][f"{i},{j}"] for i, j in ks]))
    pool = Pool(procs, initializer=_init_worker, initargs=(Z, p2, p3))
    for r in pool.imap_unordered(_check_rows, tasks):
        if r is not None: pool.terminate(); return False, f"pair {r}"
    m0 = cert['m0']
    def initv(m, c2=0, c3=0):
        s = q2 ** c2 * q3 ** c3
        return [s * y / 2, s * p2 / 2, Fr(0), Fr(0), Fr(1, 2 ** m) * om2 ** c2 * om3 ** c3, Fr(0), Fr(0), Fr(0)]
    for m in range(m0 + 1):
        P = [x / (e1 * e2 ** m) for x in initv(m)]
        if not dominated(P, ratw(cert['inits'][str(m)]), Z): return False, f"init {m}"
    uinf = [x / (e1 * e2 ** (m0 + 1)) for x in [y / 2, p2 / 2, 0, 0, 0, 0, 0, 0]]
    if not dominated(uinf, ratw(cert['inits']['inf']), Z): return False, "init inf"
    ME = cert['ME']
    dmin3 = {int(k): v for k, v in cert['dmin3'].items()}; dmin2 = {int(k): v for k, v in cert['dmin2'].items()}
    for m in range(1, ME + 1):
        assert dmin3[m] <= dmin2[m], "dmin order"
        for d in range(1, dmin3[m]):
            if not test3_holds(m, d, y, p2, p3): return False, f"classification test3 m={m} d={d}"
        for d in range(1, dmin2[m]):
            if not test2_holds(m, d, y, p2, p3): return False, f"classification test2 m={m} d={d}"
    # (E1) leaves
    for m in range(2, ME + 1):
        if dmin3[m] <= 1:
            V3, Vm = expo_vertices(m - 1, q2, q3, om2, om3, exact=True)
            for c2, c3 in V3 + (Vm if dmin2[m] <= 1 else []):
                P = [x / (e1 * e2 ** m) for x in initv(m, c2, c3)]
                key = f"{m},{c2},{c3}"
                if key not in cert['leafexp'] or not dominated(P, ratw(cert['leafexp'][key]), Z):
                    return False, f"leaf exposure m={m} c=({c2},{c3})"
    # (E2) internal
    done = {}
    for ex in cert['internal']:
        m, c2, c3, j = ex['m'], ex['c2'], ex['c3'], ex['j']
        Y0 = [[x / (e1 * e2 ** m) for x in initv(m, c2, c3)]]
        stages = [Y0] + [[[F(v) for v in z] for z in Y] for Y in ex['stages']]
        assert len(stages) == j
        for i in range(1, j + 1):
            prev = stages[i - 1]; target = stages[i] if i < j else None
            cmb = ex['combos'][i - 1]
            rows = [(a, b) for a in range(len(prev)) for b in range(n)]
            etasks = [(prev, rows[s:s + 1000], [cmb[f"{a},{b}"] for a, b in rows[s:s + 1000]], target) for s in range(0, len(rows), 1000)]
            for r in pool.imap_unordered(_check_expo, etasks):
                if r is not None: pool.terminate(); return False, f"internal exposure m={m} c=({c2},{c3}) stage {i} {r}"
        done[(m, c2, c3)] = min(j, done.get((m, c2, c3), j))
    for m in range(1, ME + 1):
        V3, Vm = expo_vertices(m, q2, q3, om2, om3, exact=True)
        j3, j2 = max(1, dmin3[m] - 1), max(1, dmin2[m] - 1)
        for c2, c3 in V3:
            if done.get((m, c2, c3), 10 ** 9) > j3: return False, f"internal exposure missing m={m} c=(0,{c3}) j<={j3}"
        for c2, c3 in Vm:
            if done.get((m, c2, c3), 10 ** 9) > j2: return False, f"internal exposure missing m={m} c=({c2},{c3}) j<={j2}"
    pool.close(); pool.join()
    assert om2 >= 1 and om3 >= 1 and (q3 / e2) ** (ME + 1) >= 1 / e2 ** (m0 + 1), "tail"
    return True, dict(y=y, p2=p2, p3=p3, omega2=om2, omega3=om3, e1=e1, e2=e2, c=c, npts=n)

if __name__ == '__main__':
    import gzip, time
    args = [a for a in sys.argv[1:] if not a.isdigit()]
    procs = int([a for a in sys.argv[1:] if a.isdigit()][0]) if any(a.isdigit() for a in sys.argv[1:]) else 4
    for f in args:
        t = time.time()
        with (gzip.open(f, 'rt') if f.endswith('.gz') else open(f)) as fh:
            cert = json.load(fh)
        ok, info = verify(cert, procs=procs)
        print(f, "VERIFIED" if ok else "FAILED", info if not ok else {k: (float(v) if not isinstance(v, int) else v) for k, v in info.items()}, "time %.0f s" % (time.time() - t))


==> anc/rsc/rsc_modelg.py <==
"""[Ancillary helper module, imported by rsc-verify.py.]"""
"""Model "g" of RSC: model e with graded closure and typed exposures.
A candidate with exactly two sampled F-neighbours joins R w.p. p2, one with >= 3 w.p. p3 (p2 <= p3 < 1/2).
The 8-state recursion knows the count >= 3 only for R2/O2 children of a sampled parent and uses
(p2, q2) elsewhere (a lower bound on W, since p_k is nondecreasing and f(in) >= f(out)).
Exposed outside vertices carry a type d = number of S-neighbours:
  type 2 costs q2 = 1 - p2 and gets the domination credit omega2 <= 2^(1 - kappa1), kappa1 = rho1;
  type 3 (d >= 3) costs q3 = 1 - p3 and gets omega3 <= 2^(1 - kappa2), kappa2 = rho1^2 + (eps3/ln 2)(1 - rho1^2),
  rho1 = (1 + (y/2) q3)^-1, eps3 = -ln q3; also omega_d <= 2 q_d.
Lightness tests (b = 2 + 2 max(p2, p3 - p2)/y, graded Lemma 5):
  test3: 2^-m b^-d >= (1 + p3/y) eps3 y / ln(2 q3)   (owners passing it expose nothing);
  test2: 2^-m b^-d >= eps2 y / ln 2                    (owners passing it expose only type-3 vertices).
A failing owner with m owned outside vertices exposes c2 type-2 and c3 type-3 vertices, c2 + c3 <= m
(leaves: <= m - 1), c2 >= 1 only if it fails test2.
init_g(m, c2, c3) = (qx y/2, qx p2/2, 0, 0, 2^-m omega2^c2 omega3^c3, 0, 0, 0), qx = q2^c2 q3^c3.
Since the final exposure point is linear in init_g and the antinorm region is convex, only the vertices of
the convex hull of {(qx, omx)} over the exposure lattice have to be checked (expo_vertices)."""
import math
from fractions import Fraction as Fr
import numpy as np

def kappas(p2, p3, y):
    q3 = 1 - p3; e3 = -math.log(q3)
    r1 = 1 / (1 + y / 2 * q3)
    return r1, r1 * r1 + e3 / math.log(2) * (1 - r1 * r1)

def omega_default(p2, p3, y):
    k1, k2 = kappas(p2, p3, y)
    w2 = min(2 ** (1 - k1), 2 * (1 - p2)); w3 = min(2 ** (1 - k2), 2 * (1 - p3))
    return math.floor(w2 * 1e6) / 1e6, math.floor(w3 * 1e6) / 1e6

def thresholds(p2, p3, y):
    """(thr3, thr2, lb): (m, d) fails test3 iff m + d lb > thr3, fails test2 iff m + d lb > thr2."""
    q2, q3 = 1 - p2, 1 - p3; e2, e3 = -math.log(q2), -math.log(q3)
    lb = math.log2(2 + 2 * max(p2, p3 - p2) / y)
    thr3 = math.log2(math.log(2 * q3) / (e3 * y)) - math.log2(1 + p3 / y)
    thr2 = math.log2(math.log(2) / (e2 * y))
    return thr3, thr2, lb

def dmin_of(m, thr, lb):
    d = 0
    while m + d * lb <= thr + 1e-12: d += 1
    return d

def jmin_of(m, thr, lb):
    return max(1, dmin_of(m, thr, lb) - 1)

def leaf_fails(m, thr, lb):
    return m >= 1 and m + lb > thr + 1e-12

def init_g(y, p2, p3, m, c2, c3, om2, om3):
    qx = (1 - p2) ** c2 * (1 - p3) ** c3
    return np.array([qx * y / 2, qx * p2 / 2, 0, 0, 2.0 ** (-m) * om2 ** c2 * om3 ** c3, 0, 0, 0])

def _hull(pts):
    """vertices of the convex hull of 2-d points (exact if the coordinates are Fractions); monotone chain."""
    P = sorted(set(pts))
    if len(P) <= 2: return P
    def cross(o, a, b): return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])
    lo = []
    for p in P:
        while len(lo) >= 2 and cross(lo[-2], lo[-1], p) <= 0: lo.pop()
        lo.append(p)
    up = []
    for p in reversed(P):
        while len(up) >= 2 and cross(up[-2], up[-1], p) <= 0: up.pop()
        up.append(p)
    return lo[:-1] + up[:-1]

def expo_vertices(cmax, q2, q3, om2, om3, exact=False):
    """(V3, Vmix): exposure counts to check.  V3 = all (0, c3), 1 <= c3 <= cmax (type-3-only exposures, allowed at
    owners failing test3).  Vmix = hull vertices with c2 >= 1 of {(q2^c2 q3^c3, om2^c2 om3^c3): c2 + c3 <= cmax}
    (owners failing test2); every other lattice point is a convex combination of Vmix and of (0, c3) points."""
    if cmax <= 0: return [], []
    V3 = [(0, c3) for c3 in range(1, cmax + 1)]
    if exact:
        q2, q3, om2, om3 = Fr(q2), Fr(q3), Fr(om2), Fr(om3)
    pts = {}
    for c2 in range(cmax + 1):
        for c3 in range(cmax + 1 - c2):
            pts[(q2 ** c2 * q3 ** c3, om2 ** c2 * om3 ** c3)] = (c2, c3)
    H = _hull(list(pts.keys()))
    Vmix = sorted(pts[h] for h in H if pts[h][0] >= 1)
    return V3, Vmix

if __name__ == '__main__':
    import sys
    y, p2, p3 = 0.31, 0.07, 0.077
    if len(sys.argv) > 3: y, p2, p3 = [float(a) for a in sys.argv[1:4]]
    om2, om3 = omega_default(p2, p3, y)
    thr3, thr2, lb = thresholds(p2, p3, y)
    print(f"y={y} p2={p2} p3={p3}: omega2={om2} omega3={om3} thr3={thr3:.4f} thr2={thr2:.4f} lb={lb:.4f}")
    print("jmin3:", [jmin_of(m, thr3, lb) for m in range(1, 9)], "jmin2:", [jmin_of(m, thr2, lb) for m in range(1, 9)])
    print("leaf fails3 from m =", min(m for m in range(1, 40) if leaf_fails(m, thr3, lb)),
          "fails2 from m =", min(m for m in range(1, 40) if leaf_fails(m, thr2, lb)))
    tot3 = totm = 0
    for m in range(1, 33):
        V3, Vm = expo_vertices(m, 1 - p2, 1 - p3, om2, om3)
        V3x, Vmx = expo_vertices(m, Fr(1 - p2).limit_denominator(10**6), Fr(1 - p3).limit_denominator(10**6),
                                 Fr(om2).limit_denominator(10**6), Fr(om3).limit_denominator(10**6), exact=True)
        tot3 += len(V3); totm += len(Vm)
        if m <= 8 or m == 32: print(f"m={m}: |V3|={len(V3)} |Vmix|={len(Vm)} (exact {len(Vmx)}) Vmix={Vm if m <= 6 else '...'}")
    print("totals over m<=32:", tot3, totm, "lattice size", sum((m + 1) * (m + 2) // 2 - (m + 1) for m in range(1, 33)))


==> anc/rsc/rsc_verify_core.py <==
"""[Ancillary helper module, imported by rsc-verify.py.]"""
"""Exact (Fraction) verification of an 8-dim antinorm certificate for the closure tree model.
Certificate JSON fields: y, p, e1, e2 (fraction pairs), m0, Z (list of 8-vectors of fraction pairs),
combos {"i,j": [[k, w], ...]}, inits {"m": [[k,w],...], "inf": ...},
exposure: list of {"m": m, "j": j, "stages": [Y_1, ..., Y_j] (point lists), "combos": [per stage dict]}.
Checks:
 (K) the poset cone K (covers R2>R1>R0, R2>O01>O00, O01>O1>O2; all e_s >= 0) is merge-invariant
     against all unit vectors on the other side, and final is K-monotone;
 (Z) every z >= 0; c = min final(z) > 0;
 (a) for all ordered pairs: T(z_i o z_j) >= T(sum_k w_k z_k) with sum w >= 1;
 (b) Init(m,0)/(e1 e2^m) for m <= m0 and (y/2, p/2, 0..0)/(e1 e2^(m0+1)) dominate combinations with sum >= 1;
 (c) exposure stages: Y_0 = {D_m Init(m)/(e1 e2^m)}; every x o z (x in Y_{i-1}, z in Z) dominates a convex
     combination of Y_i (i < j) or (i = j) a combination of Z with weight sum >= 1.
Conclusion: every completed message of a tree in the closure model with these exposure rules lies in
e1^s e2^M R, hence W_TM' >= c e1^s e2^M."""
import json, sys, itertools
from fractions import Fraction as Fr
from multiprocessing import Pool

NAMES = ['A', 'R0', 'R1', 'R2', 'O00', 'O01', 'O1', 'O2']
IDX = {n: i for i, n in enumerate(NAMES)}
COVERS = [('R2', 'R1'), ('R1', 'R0'), ('R2', 'O01'), ('O01', 'O00'), ('O01', 'O1'), ('O1', 'O2')]

def upsets():
    U = []
    for mask in range(1, 1 << 8):
        S = {s for s in range(8) if mask >> s & 1}
        if all((IDX[b] in S) for (b, w) in COVERS if IDX[w] in S):
            U.append(sorted(S))
    return U
UPS = upsets()

def Tc(P):
    return [sum(P[s] for s in U) for U in UPS]

def merge(P, Q, q):
    A, R0, R1, R2, O00, O01, O1, O2 = P
    a, r0, r1, r2, o00, o01, o1, o2 = Q
    kS = 2 * a + 2 * r1 + 2 * r2 + o00 + o01 + q * (o1 + o2)
    sR, uR = 2 * a, 2 * r2 + o00 + o01 + o1 + q * o2
    sO, xO, uO = a, r2, o00 / 2 + o01 + o1 + q * o2
    return [A * kS, R0 * uR, R1 * uR + R0 * sR, R2 * (uR + sR) + R1 * sR,
            O00 * uO, O01 * (uO + xO) + O00 * xO, O1 * (uO + xO) + (O00 + O01) * sO, O2 * (uO + xO + sO) + O1 * sO]

def final(P, q):
    return P[0] + P[3] + P[4] / 2 + P[5] + P[6] + q * P[7]

def F(v): return Fr(v[0], v[1])

def ratw(lst, den=10 ** 12):
    return [(k, Fr(w).limit_denominator(den)) for k, w in lst if w > 0]

def dominated(P, comb, pts, need=Fr(1)):
    """T(P) >= T(sum w_k pts_k) and sum w >= need."""
    if sum(w for _, w in comb) < need: return False
    S = [sum(w * pts[k][d] for k, w in comb) for d in range(8)]
    TP, TS = Tc(P), Tc(S)
    return all(a >= b for a, b in zip(TP, TS))

def check_cone(q):
    E = [[Fr(int(i == j)) for j in range(8)] for i in range(8)]
    gens = [[E[IDX[b]][d] - E[IDX[w]][d] for d in range(8)] for b, w in COVERS] + E
    fin_ok = all(final(g, q) >= 0 for g in gens)
    for g in gens:
        for e in E:
            if any(x < 0 for x in Tc(merge(g, e, q))): return False
            if any(x < 0 for x in Tc(merge(e, g, q))): return False
    return fin_ok

_G = {}
def _init_worker(Z, q):
    _G['Z'] = Z; _G['q'] = q

def _check_rows(args):
    rows, combos = args
    Z, q = _G['Z'], _G['q']
    for (i, j), comb in zip(rows, combos):
        if not dominated(merge(Z[i], Z[j], q), ratw(comb), Z):
            return (i, j)
    return None

def verify(cert, procs=14):
    y, p, e1, e2 = F(cert['y']), F(cert['p']), F(cert['e1']), F(cert['e2'])
    q = 1 - p
    assert 0 < p <= Fr(1, 2) and y > 0 and e1 > 0 and 0 < e2 < 1
    assert check_cone(q), "cone"
    Z = [[F(v) for v in z] for z in cert['Z']]
    assert all(all(v >= 0 for v in z) for z in Z)
    c = min(final(z, q) for z in Z); assert c > 0
    n = len(Z)
    keys = [(i, j) for i in range(n) for j in range(n)]
    combos = cert['combos']
    tasks = []
    B = 2000
    for s in range(0, len(keys), B):
        ks = keys[s:s + B]
        tasks.append((ks, [combos[f"{i},{j}"] for i, j in ks]))
    with Pool(procs, initializer=_init_worker, initargs=(Z, q)) as pool:
        for r in pool.imap_unordered(_check_rows, tasks):
            if r is not None:
                return False, f"pair {r}"
    m0 = cert['m0']
    for m in range(m0 + 1):
        P = [q ** 0 * y / 2, p / 2, 0, 0, Fr(1, 2 ** m), 0, 0, 0]
        P = [x / (e1 * e2 ** m) for x in P]
        if not dominated(P, ratw(cert['inits'][str(m)]), Z): return False, f"init {m}"
    P = [x / (e1 * e2 ** (m0 + 1)) for x in [y / 2, p / 2, 0, 0, 0, 0, 0, 0]]
    if not dominated(P, ratw(cert['inits']['inf']), Z): return False, "init inf"
    for ex in cert.get('exposure', []):
        m, j = ex['m'], ex['j']
        Y0 = [[x / (e1 * e2 ** m) for x in [q ** m * y / 2, q ** m * p / 2, 0, 0, Fr(1, 2 ** m), 0, 0, 0]]]
        stages = [Y0] + [[[F(v) for v in z] for z in Y] for Y in ex['stages']]
        if j == 0:
            if not dominated(Y0[0], ratw(ex['combos'][0]['0']), Z): return False, f"exposure m={m} j=0"
            continue
        for i in range(1, j + 1):
            prev = stages[i - 1]
            target = stages[i] if i < j else Z
            need = Fr(1) if i == j else Fr(1)
            cmb = ex['combos'][i - 1]
            for a in range(len(prev)):
                for b in range(n):
                    if not dominated(merge(prev[a], Z[b], q), ratw(cmb[f"{a},{b}"]), target, need):
                        return False, f"exposure m={m} stage {i} ({a},{b})"
    return True, dict(y=y, p=p, e1=e1, e2=e2, c=c, npts=n)

if __name__ == '__main__':
    import math
    for f in sys.argv[1:]:
        ok, info = verify(json.load(open(f)))
        print(f, "VERIFIED" if ok else "FAILED", info if not ok else {k: (float(v) if not isinstance(v, int) else v) for k, v in info.items()})


==> anc/rsc/sha256.txt <==
# rsc-certificate.json.gz: built on 2026-10-23 (log: build.out), beta = -0.3752.
# rsc-certificate.json: the decompressed certificate (gunzip -k rsc-certificate.json.gz).
9465bd0f7f74dc3a6376724645bfbde97b417035583c89ba787e347813177651  rsc-certificate.json.gz
188c5b7206fe3ba487513caa859ae68777efdae15d184f94092dd8904a55b48b  rsc-certificate.json


==> anc/rsc/verify-build.out <==
cert_g_031_007_0077_-0.3752.json VERIFIED {'y': 0.31, 'p2': 0.07, 'p3': 0.077, 'omega2': 1.090628, 'omega3': 1.154708, 'e1': 0.7709985222039094, 'e2': 0.7709985222039094, 'c': 0.606053229055993, 'npts': 1024}


==> anc/rst_rate_interval.out <==
certificate 0: y = 69/200, e1 = 747593601/960952792, e2 = 512099210/652701491
   omega_0(sigma) = a0 + a1 sigma, a0 in [0.777606174224594 +/- 3.75e-16], a1 in [0.0122113366699219 +/- 5.58e-18]
   omega_0(31/100) in [0.781391688592270 +/- 1.62e-16]  < omega* and < 0.78270152: True
   omega_0(4172629/10000000) in [0.782701511976362 +/- 3.27e-16]  < omega* and < 0.78270152: True
certificate 1: y = 17/50, e1 = 248231700/312721579, e2 = 568097827/739289481
   omega_1(sigma) = a0 + a1 sigma, a0 in [0.802233002125743 +/- 3.49e-16], a1 in [-0.0468085913085937 +/- 2.27e-17]
   omega_1(4172629/10000000) in [0.782701513571404 +/- 4.04e-17]  < omega* and < 0.78270152: True
   omega_1(27/50) in [0.776956362819102 +/- 4.18e-17]  < omega* and < 0.78270152: True
crossing point sigma_x in [0.417262927025477 +/- 1.27e-16]; value there [0.782701512306380 +/- 4.74e-16] (information)
largest endpoint value: [0.782701513571404 +/- 4.04e-17]; certified margin omega* - max >= [8.6429e-8 +/- 4.05e-13]
(R4) H(0.2) in [0.721928094887 +/- 3.63e-13] < 0.7802: True
(R5) 2^omega* in [1.72034939575 +/- 3.02e-14] < 1.7204: True
CERTIFICATE OK


==> anc/rst_rate_interval.py <==
"""Rigorous rate evaluation of the two RS-theta antinorm certificates (prop:rst-certs, prop:rst-rate),
in ball arithmetic.

Data: cert_final_0.json, cert_final_1.json (the exact rational certificates; their hypotheses are
checked in exact rational arithmetic by verify_cert.py, verify_cert_indep.py and v_cert_primal.py).
Only y, e1, e2 are read here.  For certificate i the rate is
    omega_i(sigma) = log2(1 + y) - sigma log2 e1 - (1 - sigma) log2 e2 = a0 + a1 sigma,
affine in sigma, so its maximum on an interval is attained at an endpoint.

In arb ball arithmetic (python-flint; each operation returns a ball provably containing the exact
real result, i.e. interval arithmetic with outward rounding), with exact rational inputs, the script
checks that the upper endpoint of the enclosure is below the bound in each of:
  (R1) omega_0(sigma) < omega* = 0.7827016 at sigma = 0.31 and sigma = 0.4172629;
  (R2) omega_1(sigma) < omega*            at sigma = 0.4172629 and sigma = 0.54;
  (R3) all four endpoint values are < 0.78270152 (the value in the coverage table);
  (R4) H(0.2) < 0.7802 (closed-form coverage of sigma <= 0.15 and sigma >= 0.8 via F* <= H);
  (R5) 2^omega* < 1.7204.
It also encloses the crossing point of the two lines and the maximum 0.7827015136... (information).
The bounds F* <= 0.7807 on [0.15, 0.31] and F* <= 0.7802 on [0.54, 0.80] are checked by rs_closed_form_interval.py.
Usage: python3 rst_rate_interval.py   (paths relative to this script; under a second)
Requires python-flint (tested with 0.9.0).
"""
import json
import os
import sys
from flint import arb, fmpq, ctx

ctx.prec = 256
HERE = os.path.dirname(os.path.abspath(__file__))
LN2 = arb(2).log()


def lg(x):
    return arb(x).log() / LN2


def H(p):
    p = arb(p)
    return -(p * p.log() + (1 - p) * (1 - p).log()) / LN2


def main():
    ok = True
    W = fmpq(7827016, 10 ** 7)
    TAB = fmpq(78270152, 10 ** 8)
    S1, S2, S3 = fmpq(31, 100), fmpq(4172629, 10 ** 7), fmpq(54, 100)
    co = []
    worst = None
    for i, (a, b) in enumerate(((S1, S2), (S2, S3))):
        d = json.load(open(os.path.join(HERE, f"cert_final_{i}.json")))
        y, e1, e2 = (fmpq(*d[k]) for k in ("y", "e1", "e2"))
        a0 = lg(1 + y) - lg(e2)
        a1 = lg(e2) - lg(e1)
        co.append((a0, a1))
        print(f"certificate {i}: y = {y}, e1 = {e1}, e2 = {e2}")
        print(f"   omega_{i}(sigma) = a0 + a1 sigma, a0 in {a0.str(15, radius=True)}, "
              f"a1 in {a1.str(15, radius=True)}")
        for s in (a, b):
            r = a0 + a1 * arb(s)
            good = (r < W) and (r < TAB)
            ok &= good
            print(f"   omega_{i}({s}) in {r.str(15, radius=True)}  < omega* and < 0.78270152: {good}")
            if worst is None or r.upper() > worst.upper():
                worst = r
    (a0, a1), (b0, b1) = co
    x = (b0 - a0) / (a1 - b1)
    print(f"crossing point sigma_x in {x.str(15, radius=True)}; value there "
          f"{(a0 + a1 * x).str(15, radius=True)} (information)")
    print(f"largest endpoint value: {worst.str(15, radius=True)}; "
          f"certified margin omega* - max >= {(arb(W) - worst.upper()).str(5)}")
    h = H(fmpq(1, 5))
    r4 = h < arb(fmpq(7802, 10000))
    print(f"(R4) H(0.2) in {h.str(12, radius=True)} < 0.7802: {r4}")
    base = (arb(W) * LN2).exp()
    r5 = base < arb(fmpq(17204, 10000))
    print(f"(R5) 2^omega* in {base.str(12, radius=True)} < 1.7204: {r5}")
    ok &= r4 and r5
    print("CERTIFICATE OK" if ok else "CERTIFICATE FAILED")
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/size_demo.out <==
n=16 ell=4 k=8 t=4: distinct |F|=1624, tuples=15352, C(n,t)=1820, kappa=26.0; LP ratio on 300 random k-sets >= 1.000000
n=16 ell=4 k=8 t=2: distinct |F|=96, tuples=4224, C(n,t)=120, kappa=4.3; LP ratio on 300 random k-sets >= 1.000000
n=18 ell=6 k=9 t=3: distinct |F|=684, tuples=7884, C(n,t)=816, kappa=9.7
n=20 ell=5 k=10 t=3: distinct |F|=980, tuples=47960, C(n,t)=1140, kappa=9.5

real	0m24.940s
user	0m2.286s
sys	0m0.324s


==> anc/size_demo.py <==
"""Illustration only: sizes of the fixed-partition balanced families for moderate n
(r = 1), compared with C(n,t) (all t-sets) and the lower bound kappa = C(n,t)/C(k,t).
Balance of these families is guaranteed by Theorem 9.6 of the paper; for n = 16 it is
also verified here by LP on a random sample of k-sets.
Run: python size_demo.py"""
import math, random, itertools
from balanced import product_family, restrict, lp_balance

rng = random.Random(5)
for n, ell, k, t in [(16, 4, 8, 4), (16, 4, 8, 2), (18, 6, 9, 3), (20, 5, 10, 3)]:
    fam, nt = product_family(n, ell, (k,), (t,))
    kappa = math.comb(n, t) / math.comb(k, t)
    line = f'n={n} ell={ell} k={k} t={t}: distinct |F|={len(fam)}, tuples={nt}, C(n,t)={math.comb(n,t)}, kappa={kappa:.1f}'
    if n == 16:
        worst = min(lp_balance(restrict(fam, [set(S)], (t,)), [set(S)], (t,))
                    for S in (rng.sample(range(n), k) for _ in range(300)))
        line += f'; LP ratio on 300 random k-sets >= {worst:.6f}'
    print(line, flush=True)


==> anc/v_cert_primal.out <==
cert_final_0.json: PRIMAL-EXACT VERIFIED; min ell(z_i o z_j) >= 1.00002000; min ell(Init)/needed = 1.00001466; c = 0.621209; |Z| = 27
cert_final_1.json: PRIMAL-EXACT VERIFIED; min ell(z_i o z_j) >= 1.00002000; min ell(Init)/needed = 1.00001466; c = 0.629360; |Z| = 29


==> anc/v_cert_primal.py <==
# Independent exact verification of antinorm certificates: recompute (not reuse) the
# convex combinations by LP, then certify each exactly from an optimal basis in Fractions.
# Membership p in t*R  (R = conv(Z) + K', K' = cumulative order) <=> exists mu>=0, sum mu >= t,
# cum(p) - sum mu_i cum(z_i) >= 0.  We maximise sum mu (=ell(p)).
import json, sys, itertools
from fractions import Fraction as Fr
import numpy as np
from scipy.optimize import linprog

def merge(P,Q):
    A,B,C=P; a,b,c=Q
    return (A*(2*a+b+c), B*(a+b+c/2)+C*a, C*(b+c/2))
def cum(P): return (P[0], P[0]+P[1], P[0]+P[1]+P[2])

def ell_exact_lower(p, CZ):
    """return an exact rational lower bound on ell(p) from an LP basis (or None)."""
    cp = cum(p)
    A = np.array([[float(cz[d]) for cz in CZ] for d in range(3)])
    b = np.array([float(x) for x in cp])
    res = linprog(-np.ones(len(CZ)), A_ub=A, b_ub=b, bounds=[(0,None)]*len(CZ), method='highs')
    assert res.status == 0
    supp = [i for i in range(len(CZ)) if res.x[i] > 1e-12]
    best = None
    # try all subsets of size <=3 of support (and, if needed, of near-support) with tight rows
    cand = sorted(range(len(CZ)), key=lambda i: -res.x[i])[:6]
    for k in (1,2,3):
        for S in itertools.combinations(cand, k):
            for rows in itertools.combinations(range(3), k):
                M = [[CZ[i][d] for i in S] for d in rows]
                r = [cp[d] for d in rows]
                sol = solve(M, r)
                if sol is None or any(x < 0 for x in sol): continue
                ok = all(cp[d] - sum(sol[j]*CZ[S[j]][d] for j in range(k)) >= 0 for d in range(3))
                if ok:
                    v = sum(sol)
                    if best is None or v > best: best = v
    return best, -res.fun

def solve(M, r):
    k = len(M)
    M = [list(row)+[rv] for row, rv in zip(M, r)]
    for col in range(k):
        piv = next((i for i in range(col,k) if M[i][col] != 0), None)
        if piv is None: return None
        M[col], M[piv] = M[piv], M[col]
        for i in range(k):
            if i != col and M[i][col] != 0:
                f = M[i][col]/M[col][col]
                M[i] = [x - f*yv for x, yv in zip(M[i], M[col])]
    return [M[i][k]/M[i][i] for i in range(k)]

for f in sys.argv[1:]:
    c = json.load(open(f))
    y, e1, e2, m0 = Fr(*c['y']), Fr(*c['e1']), Fr(*c['e2']), c['m0']
    Z = [tuple(Fr(*v) for v in z) for z in c['Z']]
    assert all(min(z) >= 0 for z in Z) and 0 < e2 < 1 and e1 > 0
    CZ = [cum(z) for z in Z]
    worst = None
    for zi in Z:
        for zj in Z:
            lb, fl = ell_exact_lower(merge(zi, zj), CZ)
            assert lb is not None and lb >= 1, (lb, fl)
            worst = lb if worst is None else min(worst, lb)
    winit = None
    for m in list(range(m0+1)) + ['inf']:
        p = (y/2, Fr(0), Fr(0) if m == 'inf' else Fr(1, 2**m))
        need = e1 * e2**(m0+1 if m == 'inf' else m)
        lb, fl = ell_exact_lower(p, CZ)
        assert lb is not None and lb >= need, (m, float(lb), float(need))
        r = lb/need; winit = r if winit is None else min(winit, r)
    # also check that Init(m) for m in (m0, 200] is directly fine (sanity)
    cmin = min(z[0]+z[1]+z[2]/2 for z in Z)
    print(f"{f}: PRIMAL-EXACT VERIFIED; min ell(z_i o z_j) >= {float(worst):.8f}; min ell(Init)/needed = {float(winit):.8f}; c = {float(cmin):.6f}; |Z| = {len(Z)}")


==> anc/v_extremal.out <==
rate 0.7817983 base 1.719273 y*=0.3453 sigma=0.4286 spine m=0 teeth=[(2, ()), (2, ())]
rate 0.7795223 base 1.716562 y*=0.3315 sigma=0.4000 spine m=0 teeth=[(2, ()), (2, ()), (1, ((2, ()), (2, ())))]
rate 0.7795037 base 1.716540 y*=0.3256 sigma=0.4000 spine m=0 teeth=[(2, ()), (1, ((2, ()), (2, ()))), (1, ((2, ()), (2, ())))]
rate 0.7787695 base 1.715667 y*=0.3191 sigma=0.4000 spine m=0 teeth=[(1, ((2, ()), (2, ()))), (1, ((2, ()), (2, ()))), (1, ((2, ()), (2, ())))]
rate 0.7783684 base 1.715190 y*=0.3103 sigma=0.3810 spine m=0 teeth=[(3, ()), (1, ((2, ()), (2, ()))), (1, ((2, ()), (2, ())))]
rate 0.7781409 base 1.714920 y*=0.3116 sigma=0.3750 spine m=0 teeth=[(2, ()), (3, ()), (1, ((2, ()), (2, ())))]
rate 0.7781204 base 1.714895 y*=0.2974 sigma=0.3750 spine m=0 teeth=[(2, ()), (3, ())]
rate 0.7780761 base 1.714843 y*=0.3385 sigma=0.4211 spine m=0 teeth=[(2, ()), (0, ((2, ()), (2, ()))), (1, ((2, ()), (2, ())))]
searched 58800 periodic families; max base 1.7192725347527111 (claimed envelope of method 1.72028, certified 1.72035)

real	5m14.892s
user	1m8.442s
sys	0m0.401s


==> anc/v_extremal.py <==
# Search periodic "spine + attached subtrees" families for the largest RS-theta rate
# min_y [log2(1+y) - lim log2 W(y)/n]  (exact asymptotics via transfer matrix).
import math, itertools
import numpy as np
from scipy.optimize import minimize_scalar
def merge(P,Q):
    A,B,C=P; a,b,c=Q
    return np.array([A*(2*a+b+c), B*(a+b+c/2)+C*a, C*(b+c/2)])
def init(y,m): return np.array([y/2,0.0,2.0**-m])
def Mmat(P):
    A,B,C=P
    return np.array([[2*A,A,A],[B+C,B,B/2],[0,C,C/2]])
# library of small rooted subtrees: (m_root, [children subtrees])
def build(y, t):
    m, ch = t
    P = init(y, m)
    for c in ch: P = merge(P, build(y, c))
    return P
def size(t): return 1 + sum(size(c) for c in t[1])
def outs(t): return t[0] + sum(outs(c) for c in t[1])
lib = []
for m in range(0,5): lib.append((m, ()))
for m in range(0,3):
    for k in (1,2):
        for gm in itertools.combinations_with_replacement(range(0,4), k):
            lib.append((m, tuple((g, ()) for g in gm)))
def rate_unit(y, mspine, teeth):
    P = init(y, mspine)
    for t in teeth: P = merge(P, build(y, t))
    rho = max(abs(np.linalg.eigvals(Mmat(P))))
    n = 1 + mspine + sum(size(t)+outs(t) for t in teeth)
    return math.log2(1+y) - math.log2(rho)/n
def best_y(f):
    r = minimize_scalar(f, bounds=(0.02, 3), method='bounded', options={'xatol':1e-10})
    return r.fun, r.x
res = []
for mspine in range(0,3):
    for k in range(0,4):
        for teeth in itertools.combinations_with_replacement(range(len(lib)), k):
            T = [lib[i] for i in teeth]
            v, y = best_y(lambda y: rate_unit(y, mspine, T))
            n = 1 + mspine + sum(size(t)+outs(t) for t in T); s = 1 + sum(size(t) for t in T)
            res.append((v, y, mspine, T, s/n))
res.sort(key=lambda r: -r[0])
for r in res[:8]:
    print(f"rate {r[0]:.7f} base {2**r[0]:.6f} y*={r[1]:.4f} sigma={r[4]:.4f} spine m={r[2]} teeth={r[3]}")
print("searched", len(res), "periodic families; max base", 2**res[0][0], "(claimed envelope of method 1.72028, certified 1.72035)")


==> anc/v_rates.out <==
V1  exact endpoint check, bound c = 1.7360 (rational)
   a=1 [0.5000,0.8500]: y valid at both endpoints: ['1/2']
   a=3 [0.2500,0.3333]: y valid at both endpoints: ['5/16', '1/4']
   a=4 [0.2000,0.2500]: y valid at both endpoints: ['1/2', '5/16', '1/4', '27/128', '29/160']
   a=5 [0.1667,0.2000]: y valid at both endpoints: ['1/2', '5/16', '1/4', '27/128', '29/160']
   a=6 [0.1500,0.1667]: y valid at both endpoints: ['1/2', '5/16', '1/4', '27/128', '29/160']
   a=2: 2^ell(y0) at u=1/3: 1.736067977499790, at u=1/2: 1.736067977499790, sqrt5-1/2=1.736067977499790
   all intervals certified: True
V2  dense u-grid, bounded scalar minimisation over log2 y in [-30, 8] (xatol 1e-12) per grid point
   max_u min_y ell = 0.7958234390737 (bound 0.7958234390737) at u=0.4356, y=0.40451; base 1.736067977
   difference to bound = -9.00e-14; no grid value exceeds the bound by more than 1e-11: True
   The bound is attained with equality on [1/3, 1/2] (a=2, y0 = (1+sqrt5)/8), so this check is equality-tight
   and cannot detect an excess below the tolerance. An earlier version minimised over a coarse y-grid and
   printed False (0.7958234394 against 0.7958234391): an artefact of that grid, not of the bound.
V5  black-box numbers
   H(1/4) = 0.8112781245, 2^H = 1.754765, 4*3^(-3/4) = 1.754765
   example: lambda/n=0.3275, sigma H(tau/sigma)=0.3810, 2^H(tau)=1.8107, 2^H(sigma)=1.9729
   thm:dr-bb-moments at sigma=0.4176: largest feasible tau=0.3817, H=0.9592, 2^H=1.9443; cap 2^H(sigma)=1.9729
   thm:dr-bb-moments at sigma=0.4172629: largest feasible tau=0.3814, H=0.9590, 2^H=1.9440; cap 2^H(sigma)=1.9727
V4  n=1000: balanced-profile max_s min_t = 2^(0.795665 n) = 1.735878^n at s=438
V3  n=60: max_s max_guess min_(t-,t+) log2 bound /n = 0.817225  (base 1.762013) at s=25, guess (k-,W-)=(17, 34), a=2;  log2(sqrt5-1/2) = 0.795823; excess bits = 1.28
     balanced guess for this s would be (k-,W-)=(17,34)
V3  n=120: max_s max_guess min_(t-,t+) log2 bound /n = 0.810538  (base 1.753866) at s=51, guess (k-,W-)=(35, 70), a=2;  log2(sqrt5-1/2) = 0.795823; excess bits = 1.77
     balanced guess for this s would be (k-,W-)=(35,70)


==> anc/v_rates.py <==
"""Independent verifier re-computation of the rate claims of Sections 9 and 10 of the paper.

V1  lem:det-cert: exact rational endpoint check, one y per interval, both endpoints.
V2  numerical sanity check, not a verification: dense u-grid with a bounded (local) scalar
    minimisation in log2 y at each grid point, so each value estimates min_y ell_y(u) from above;
    compared with log2(sqrt5-1/2) on [0.15, 0.85] up to a stated tolerance; location of the max.
    The bound is attained with equality on [1/3, 1/2], so the check is equality-tight.
V3  lem:det-time at finite n: max over all guesses (k-, W-) of alg:dr-integer (fixed guess range:
    1 <= k- <= s, 0 <= W- <= a k-, W+ >= (a+1) k+ if k+ >= 1, W+ = 0 if k+ = 0) of the best (t-, t+)
    bound, compared with n log2(sqrt5 - 1/2).
V4  balanced-profile finite-n value at n = 1000 (claimed 1.735878).
V5  black-box numbers: H(1/4); 1.8107 example; thm:dr-bb-moments at sigma = 0.4176 (worst sigma of
    Algorithm RS) and at sigma = 0.4172629 (where the certified bound of Algorithm RS-theta is attained).
"""
import math, sys
from fractions import Fraction as Fr
import numpy as np
from scipy.special import gammaln
from scipy.optimize import minimize_scalar

L2 = math.log2
LN2 = math.log(2)
C = math.sqrt(5) - 0.5
LC = L2(C)


def H(x):
    return 0.0 if x <= 0 or x >= 1 else -x * L2(x) - (1 - x) * L2(1 - x)


def ell(y, u, a=None):
    if a is None:
        a = math.floor(1 / u)
    return L2(1 + y) + 1 - ((a + 1) * u - 1) * L2(1 + y * 2 ** a) - (1 - a * u) * L2(1 + y * 2 ** (a + 1))


def lb(n, k):  # log2 binom
    if k < 0 or k > n:
        return -math.inf
    return (gammaln(n + 1) - gammaln(k + 1) - gammaln(n - k + 1)) / LN2


# ---------------- V1 ----------------
def v1():
    print('V1  exact endpoint check, bound c = 1.7360 (rational)')
    c = Fr(17360, 10000)
    assert float(c) < C
    ys = [Fr(1, 2), Fr(5, 16), Fr(1, 4), Fr(27, 128), Fr(29, 160)]
    ivs = {1: (Fr(1, 2), Fr(85, 100)), 3: (Fr(1, 4), Fr(1, 3)), 4: (Fr(1, 5), Fr(1, 4)),
           5: (Fr(1, 6), Fr(1, 5)), 6: (Fr(15, 100), Fr(1, 6))}

    def ok(y, u, a):
        c1 = (a + 1) * u - 1
        c2 = 1 - a * u
        assert c1 >= 0 and c2 >= 0
        D = math.lcm(c1.denominator, c2.denominator)
        lhs = (2 * (1 + y)) ** D
        rhs = c ** D * (1 + y * 2 ** a) ** int(c1 * D) * (1 + y * 2 ** (a + 1)) ** int(c2 * D)
        return lhs <= rhs

    allok = True
    for a, (lo, hi) in ivs.items():
        good = [y for y in ys if ok(y, lo, a) and ok(y, hi, a)]
        print(f'   a={a} [{float(lo):.4f},{float(hi):.4f}]: y valid at both endpoints: {[str(y) for y in good]}')
        allok &= bool(good)
    # a = 2 algebraic identity, numerically
    y0 = (1 + math.sqrt(5)) / 8
    print(f'   a=2: 2^ell(y0) at u=1/3: {2**ell(y0, 1/3, 2):.15f}, at u=1/2: {2**ell(y0, 1/2, 2):.15f}, sqrt5-1/2={C:.15f}')
    # coverage of [0.15,0.85] by the intervals plus [1/3,1/2]
    print('   all intervals certified:', allok)


# ---------------- V2 ----------------
V2_TOL = 1e-11  # stated tolerance on ell (bits per vertex) for floating-point and minimiser error


def v2():
    print('V2  dense u-grid, bounded scalar minimisation over log2 y in [-30, 8] (xatol 1e-12) per grid point')
    worst = (-1, None, None)
    for u in np.linspace(0.15, 0.85, 3501):
        r = minimize_scalar(lambda ly: ell(2.0 ** ly, u), bounds=(-30, 8), method='bounded',
                            options={'xatol': 1e-12})
        if r.fun > worst[0]:
            worst = (r.fun, u, 2.0 ** r.x)
    print(f'   max_u min_y ell = {worst[0]:.13f} (bound {LC:.13f}) at u={worst[1]:.4f}, y={worst[2]:.5f}; base {2**worst[0]:.9f}')
    print(f'   difference to bound = {worst[0] - LC:.2e}; no grid value exceeds the bound by more than {V2_TOL:.0e}:',
          worst[0] <= LC + V2_TOL)
    print('   The bound is attained with equality on [1/3, 1/2] (a=2, y0 = (1+sqrt5)/8), so this check is equality-tight')
    print('   and cannot detect an excess below the tolerance. An earlier version minimised over a coarse y-grid and')
    print('   printed False (0.7958234394 against 0.7958234391): an artefact of that grid, not of the bound.')


# ---------------- V3 ----------------
def v3(n):
    """For each s in (0.15n, 0.8n): max over guesses of min_(t-,t+) [log2 C(n,t) - log2 C(k-,t-) - log2 C(k+,t+)
    + alpha - t- m- - t+ m+], alpha = n-1, W = n-2."""
    W = n - 2
    alpha = n - 1
    lbn = np.array([lb(n, t) for t in range(n + 1)])
    worst_over_s = (-1, None)
    for s in range(int(0.15 * n) + 1, math.ceil(0.8 * n)):
        if not (0.15 * n < s < 0.8 * n):
            continue
        a = W // s
        worst = (-math.inf, None)
        for km in range(1, s + 1):
            kp = s - km
            tm = np.arange(km + 1)[:, None]
            tp = np.arange(kp + 1)[None, :]
            lbm = np.array([lb(km, i) for i in range(km + 1)])[:, None]
            lbp = np.array([lb(kp, j) for j in range(kp + 1)])[None, :]
            T = tm + tp
            base = lbn[T] - lbm - lbp
            for Wm in range(0, a * km + 1):
                Wp = W - Wm
                if Wp < (a + 1) * kp:
                    continue
                if kp == 0 and Wp != 0:  # guess range of alg:dr-integer: W+ = 0 if k+ = 0
                    continue
                mm = Wm / km
                mp = Wp / kp if kp else 0.0
                theta = alpha - tm * mm - tp * mp
                val = base + theta
                val[0, 0] = math.inf
                v = val.min()
                if v > worst[0]:
                    worst = (v, (km, Wm))
        if worst[0] > worst_over_s[0]:
            worst_over_s = (worst[0], s, worst[1], a)
    v, s, g, a = worst_over_s
    print(f'V3  n={n}: max_s max_guess min_(t-,t+) log2 bound /n = {v/n:.6f}  (base {2**(v/n):.6f}) at s={s}, guess (k-,W-)={g}, a={a};'
          f'  log2(sqrt5-1/2) = {LC:.6f}; excess bits = {v - n*LC:.2f}')
    # also: is the balanced guess the worst?
    km_bal = s - (W - a * s)
    print(f'     balanced guess for this s would be (k-,W-)=({km_bal},{a*km_bal})')


# ---------------- V4 ----------------
def v4(n=1000):
    W = n - 2
    alpha = n - 1
    lbn = np.array([lb(n, t) for t in range(n + 1)])
    best = (-1, None)
    for s in range(int(0.15 * n) + 1, math.ceil(0.8 * n)):
        a = W // s
        kb = W - a * s
        ka = s - kb
        # log2 f_t = log2 sum_i C(ka,i) C(kb,t-i) 2^{a i + (a+1)(t-i)}
        la = np.array([lb(ka, i) + a * i for i in range(ka + 1)])
        lbb = np.array([lb(kb, j) + (a + 1) * j for j in range(kb + 1)])
        M = la[:, None] + lbb[None, :]
        lf = np.full(s + 1, -np.inf)
        for t in range(1, s + 1):
            i = np.arange(max(0, t - kb), min(ka, t) + 1)
            vals = M[i, t - i]
            mx = vals.max()
            lf[t] = mx + np.log2(np.exp2(vals - mx).sum())
        cost = lbn[1:s + 1] + alpha - lf[1:]
        v = cost.min()
        if v > best[0]:
            best = (v, s)
    print(f'V4  n={n}: balanced-profile max_s min_t = 2^({best[0]/n:.6f} n) = {2**(best[0]/n):.6f}^n at s={best[1]}')


# ---------------- V5 ----------------
def v5():
    print('V5  black-box numbers')
    print(f'   H(1/4) = {H(0.25):.10f}, 2^H = {2**H(0.25):.6f}, 4*3^(-3/4) = {4*3**-0.75:.6f}')
    s, t = 0.41759, 0.28083
    print(f'   example: lambda/n={1-t/s:.4f}, sigma H(tau/sigma)={s*H(t/s):.4f}, 2^H(tau)={2**H(t):.4f}, 2^H(sigma)={2**H(s):.4f}')
    om = L2(1.72035)
    for s in (0.4176, 0.4172629):
        ts = np.linspace(1e-6, s - 1e-6, 400001)
        feas = [tt for tt in ts[::10] if H(tt) - s * H(tt / s) <= om]
        tm = max(feas)
        print(f'   thm:dr-bb-moments at sigma={s}: largest feasible tau={tm:.4f}, H={H(tm):.4f}, 2^H={2**H(tm):.4f}; cap 2^H(sigma)={2**H(s):.4f}')


if __name__ == '__main__':
    v1(); v2(); v5(); v4(1000)
    for n in [int(x) for x in sys.argv[1:]] or [60, 120]:
        v3(n)


==> anc/verify_all.sh <==
#!/usr/bin/env bash
# One-command check of every ancillary program that a proof in the paper depends on
# (first table of the section "Computer certificates").
#
#   ./verify_all.sh          quick mode: every check except the two RSC certificate verifiers
#   ./verify_all.sh --full   also the two RSC certificate verifiers (Proposition rsc-cert)
#   PROCS=8 ./verify_all.sh --full   number of processes for the RSC verifiers (default 4)
#   PYTHON=/path/to/python3 ./verify_all.sh   interpreter to use (default python3)
#   LOGDIR=/some/folder ./verify_all.sh       where the logs go (default verify-logs/ in this folder)
#
# Needs Python 3 with python-flint, NumPy and SciPy; requirements.txt pins the tested versions
# (python3 -m venv .venv && .venv/bin/pip install -r requirements.txt && PYTHON=.venv/bin/python ./verify_all.sh). Each program writes to standard
# output; this script saves it as $LOGDIR/<program>.log (default LOGDIR: verify-logs/ in this folder) and
# compares it with the recorded output <program>.out of the authors' run, ignoring lines that contain
# "time" (timings). For the two RSC verifiers, whose recorded outputs carry run headers, it requires the
# line VERIFIED instead. The script stops at the first program that exits with an error or whose output
# differs.
set -euo pipefail
# A relative LOGDIR or PYTHON path is taken relative to the current folder (plain shell, so that it
# also works with the BSD tools of macOS, whose realpath has no -m).
case "${LOGDIR:-}" in
  "" | /*) ;;
  *) LOGDIR=$PWD/$LOGDIR ;;
esac
PY=${PYTHON:-python3}
case "$PY" in
  /*) ;;
  */*) PY=$PWD/$PY ;;
esac
cd "$(dirname "$0")"
PROCS=${PROCS:-4}
FULL=0
LOGDIR=${LOGDIR:-$PWD/verify-logs}
mkdir -p "$LOGDIR"
[ "${1:-}" = "--full" ] && FULL=1

run() {  # run <folder> <log name> <command...>
  local dir=$1 log=$2; shift 2
  local start=$SECONDS
  printf '%-48s' "$log"
  (cd "$dir" && "$@" > "$LOGDIR/$log.log" 2>&1) || { echo "FAILED (see $LOGDIR/$log.log)"; exit 1; }
  if [ "$log" = rsc-verify ] || [ "$log" = rsc-verify-independent ]; then
    # the recorded outputs carry run headers and timings; the verdict line is what counts
    grep -q "VERIFIED" "$LOGDIR/$log.log" || { echo "FAILED (no VERIFIED line in $LOGDIR/$log.log)"; exit 1; }
    echo "VERIFIED ($((SECONDS - start)) s)"
  elif diff -q <(grep -vi time "$LOGDIR/$log.log") <(grep -vi time "$dir/$log.out") > /dev/null; then
    echo "ok, same as $log.out ($((SECONDS - start)) s)"
  else
    echo "FAILED (output differs from $dir/$log.out; see $LOGDIR/$log.log)"; exit 1
  fi
}

echo "== checksums"
# The arXiv copy of these files leaves out the RSC certificate (45 MB; arXiv would store it unpacked,
# 152 MB); it is in the archived copy and on the companion site. Without it, the other checksums are
# checked and --full stops.
SUMS=SHA256SUMS
CERT=rsc/rsc-certificate.json.gz
if [ ! -f "$CERT" ]; then
  [ "$FULL" = 1 ] && { echo "$CERT is missing; download it from the archived copy (see README.md)."; exit 1; }
  SUMS=$(mktemp); grep -v "  $CERT\$" SHA256SUMS > "$SUMS"
  echo "($CERT not present: checking the other files)"
fi
if command -v sha256sum > /dev/null; then
  sha256sum -c --quiet "$SUMS"
else  # older macOS
  shasum -a 256 -c --quiet "$SUMS"
fi
echo "SHA256SUMS ok"

echo "== RS, RS-theta, lobsters, deterministic, component count, DST, Paired Domination"
run . rs_closed_form_interval      "$PY" rs_closed_form_interval.py
run . verify_cert                  "$PY" verify_cert.py cert_final_0.json cert_final_1.json
run . verify_cert_indep            "$PY" verify_cert_indep.py cert_final_0.json cert_final_1.json
run . v_cert_primal                "$PY" v_cert_primal.py cert_final_0.json cert_final_1.json
run . cz_bounds                    "$PY" cz_bounds.py
run . rst_rate_interval            "$PY" rst_rate_interval.py
run . lobster_rate_certificate     "$PY" lobster_rate_certificate.py
run . rates                        "$PY" rates.py
run . v_rates                      "$PY" v_rates.py
run . component_count_rate_interval "$PY" component_count_rate_interval.py
run . dst_certificate_verify       "$PY" dst_certificate_verify.py dst_certificates.json
run . paired_rate_certificate      "$PY" paired_rate_certificate.py

echo "== RSC"
run rsc rsc-credits                "$PY" rsc-credits.py
if [ "$FULL" = 1 ]; then
  run rsc rsc-verify               "$PY" rsc-verify.py rsc-certificate.json.gz "$PROCS"
  run rsc rsc-verify-independent   "$PY" rsc-verify-independent.py rsc-certificate.json.gz "$PROCS"
else
  echo "(skipped the two RSC certificate verifiers; run with --full, about 46 and 16 minutes with 4 processes)"
fi
echo "All checks passed."


==> anc/verify_cert.out <==
cert_final_0.json VERIFIED {'y': 0.345, 'e1': 0.777971204437689, 'e2': 0.7845840971121667, 'c': 0.6212094853762964, 'npts': 27}
cert_final_1.json VERIFIED {'y': 0.34, 'e1': 0.7937786090546697, 'e2': 0.7684375898755686, 'c': 0.6293598813698116, 'npts': 29}


==> anc/verify_cert.py <==
"""Exact verification (Python Fractions) of an antinorm certificate.

Checks, with K' = {A >= 0, A+B >= 0, A+B+C >= 0} (cumulative order):
  0. every z in Z is a nonnegative rational vector with A > 0; 0 < e2 < 1; e1, y > 0;
  (a) for every pair (i, j): T(z_i o z_j - sum_k mu_k z_k) >= 0 with mu a rational
      probability vector (from the stored float combination, rationalised and
      renormalised exactly);
  (b) for m = 0..m0: T(Init(m) - e1 e2^m sum mu z) >= 0, and
      T((y/2, 0, 0) - e1 e2^(m0+1) sum mu z) >= 0  (covers every m > m0, since
      Init(m) >=_K' (y/2,0,0) and e1 e2^m <= e1 e2^(m0+1));
  c = min_z fin(z) > 0.
Conclusion (Lemma F): W_{F,m}(y) >= c e1^s e2^M for every tree F (s vertices) and
every m: V(F) -> Z_{>=0} with sum m = M.
"""
import json, sys
from fractions import Fraction as Fr

def merge(P, Q):
    A, B, C = P; a, b, c = Q
    return (A * (2 * a + b + c), B * (a + b + c / 2) + C * a, C * (b + c / 2))

def Tc(P):
    return (P[0], P[0] + P[1], P[0] + P[1] + P[2])

def ratmu(lst):
    mu = [(k, Fr(v).limit_denominator(10 ** 15)) for k, v in lst]
    s = sum(v for _, v in mu)
    return [(k, v / s) for k, v in mu]

def dominated(p, mu, Z, scale=Fr(1)):
    w = [sum(v * Z[k][d] for k, v in mu) * scale for d in range(3)]
    diff = Tc(tuple(p[d] - w[d] for d in range(3)))
    return all(x >= 0 for x in diff)

def verify(cert):
    y = Fr(*cert['y']); e1 = Fr(*cert['e1']); e2 = Fr(*cert['e2']); m0 = cert['m0']
    Z = [tuple(Fr(*v) for v in z) for z in cert['Z']]
    assert y > 0 and e1 > 0 and 0 < e2 < 1
    assert all(all(v >= 0 for v in z) and z[0] > 0 for z in Z)
    n = len(Z)
    for i in range(n):
        for j in range(n):
            p = merge(Z[i], Z[j])
            mu = ratmu(cert['combos'][f"{i},{j}"])
            assert all(v >= 0 for _, v in mu)
            if not dominated(p, mu, Z):
                return False, f"pair {i},{j}"
    for m in range(m0 + 1):
        p = (y / 2, Fr(0), Fr(1, 2 ** m))
        mu = ratmu(cert['inits'][str(m)])
        if not dominated(p, mu, Z, scale=e1 * e2 ** m):
            return False, f"init {m}"
    p = (y / 2, Fr(0), Fr(0))
    mu = ratmu(cert['inits']['inf'])
    if not dominated(p, mu, Z, scale=e1 * e2 ** (m0 + 1)):
        return False, "init inf"
    c = min(z[0] + z[1] + z[2] / 2 for z in Z)
    assert c > 0
    return True, dict(y=y, e1=e1, e2=e2, c=c, npts=n)

if __name__ == '__main__':
    for f in sys.argv[1:]:
        ok, info = verify(json.load(open(f)))
        print(f, "VERIFIED" if ok else "FAILED", info if not ok else {k: (float(v) if not isinstance(v, int) else v) for k, v in info.items()})


==> anc/verify_cert_indep.out <==
cert_final_0.json: INDEPENDENTLY VERIFIED (27 points, 53 dual vertices); min ell(z_i o z_j) = 1.00002000; c = 0.621209
cert_final_1.json: INDEPENDENTLY VERIFIED (29 points, 59 dual vertices); min ell(z_i o z_j) = 1.00002000; c = 0.629360


==> anc/verify_cert_indep.py <==
"""Independent exact re-verification of an antinorm certificate (does not use the stored
convex combinations).  The antinorm is ell(P) = min { n . Tc(P) : n >= 0, n . Tc(z) >= 1 for z in Z },
Tc = cumulative coordinates.  For Tc(P) >= 0 the minimum is attained at a vertex of the dual
polyhedron; we enumerate ALL vertices exactly (intersections of 3 of the |Z|+3 planes,
rational Gaussian elimination, feasibility check) and evaluate.
Checks: ell(z_i o z_j) >= 1 for all i, j; ell(Init(m)) >= e1 e2^m for m <= m0;
ell((y/2,0,0)) >= e1 e2^(m0+1); and reports min_i fin(z_i)."""
import itertools, json, sys
from fractions import Fraction as Fr

def mrg(P, Q):
    # parent P = (in X, out dominated-by-child, out undominated), child Q
    A, B, C = P; a, b, c = Q
    return (A * (2 * a + b + c), B * (a + b + c / 2) + C * a, C * (b + c / 2))

def cum(P):
    return (P[0], P[0] + P[1], P[0] + P[1] + P[2])

def solve3(M, r):
    M = [list(row) + [rv] for row, rv in zip(M, r)]
    for col in range(3):
        piv = next((i for i in range(col, 3) if M[i][col] != 0), None)
        if piv is None:
            return None
        M[col], M[piv] = M[piv], M[col]
        for i in range(3):
            if i != col and M[i][col] != 0:
                f = M[i][col] / M[col][col]
                M[i] = [x - f * yv for x, yv in zip(M[i], M[col])]
    return [M[i][3] / M[i][i] for i in range(3)]

def dual_vertices(TZ):
    planes = [(tuple(tz), Fr(1)) for tz in TZ] + [((Fr(1), Fr(0), Fr(0)), Fr(0)), ((Fr(0), Fr(1), Fr(0)), Fr(0)), ((Fr(0), Fr(0), Fr(1)), Fr(0))]
    verts = set()
    for (p1, p2, p3) in itertools.combinations(planes, 3):
        sol = solve3([p1[0], p2[0], p3[0]], [p1[1], p2[1], p3[1]])
        if sol is None:
            continue
        if any(x < 0 for x in sol):
            continue
        if all(sum(a * b for a, b in zip(tz, sol)) >= 1 for tz in TZ):
            verts.add(tuple(sol))
    return list(verts)

def ell(P, V):
    TP = cum(P)
    assert all(x >= 0 for x in TP)
    return min(sum(a * b for a, b in zip(v, TP)) for v in V)

if __name__ == '__main__':
    for f in sys.argv[1:]:
        cert = json.load(open(f))
        y = Fr(*cert['y']); e1 = Fr(*cert['e1']); e2 = Fr(*cert['e2']); m0 = cert['m0']
        Z = [tuple(Fr(*v) for v in z) for z in cert['Z']]
        assert all(min(z) >= 0 for z in Z) and 0 < e2 < 1 and e1 > 0
        V = dual_vertices([cum(z) for z in Z])
        assert all(abs(ell(z, V)) >= 1 for z in Z)
        worst = min(ell(mrg(zi, zj), V) for zi in Z for zj in Z)
        assert worst >= 1, worst
        for m in range(m0 + 1):
            assert ell((y / 2, Fr(0), Fr(1, 2 ** m)), V) >= e1 * e2 ** m, m
        assert ell((y / 2, Fr(0), Fr(0)), V) >= e1 * e2 ** (m0 + 1)
        c = min(z[0] + z[1] + z[2] / 2 for z in Z)
        print(f"{f}: INDEPENDENTLY VERIFIED ({len(Z)} points, {len(V)} dual vertices); min ell(z_i o z_j) = {float(worst):.8f}; c = {float(c):.6f}")


==> anc/wcds_spider.out <==
s=50: worst j=10 (legs of size 3), n=111, rate 1.743507^n
s=200: worst j=55 (legs of size 3), n=456, rate 1.737898^n
s=1000: worst j=291 (legs of size 3), n=2292, rate 1.736432^n
sqrt(5)-1/2 = 1.736068

real	4m28.148s
user	0m46.669s
sys	0m0.088s


==> anc/wcds_spider.py <==
r"""WCDS lower bound for sampling + Steiner: spiders.

Spider: centre c, legs a_1..a_s (the unique minimum WCDS = unique minimum
vertex cover), leg a_i with d_i - 1 >= 1 pendant leaves, so d_T(a_i) = d_i and
n = 1 + sum d_i.  On G = T, g(X) = n - sum_{i in X} d_i exactly, so
W(y) = 2^{-n} prod_i (1 + y 2^{d_i}).  With j legs of size 3 and s - j legs
of size 2 we compute the finite-n Theorem 3.5 quantity
   min_y [ n log2(1+y) + n - sum log2(1+y 2^{d_i}) ] / n
(which equals the max_t mu_t / C(n,t) criterion up to a factor n+1, Lemma 6),
maximised over j, and compare with sqrt(5) - 1/2.
"""
from math import log2, exp, sqrt


def rate(s, j):
    ds = [3] * j + [2] * (s - j)
    n = 1 + sum(ds)
    def f(t):
        y = exp(t)
        return (n * log2(1 + y) + n - sum(log2(1 + y * 2 ** d) for d in ds)) / n
    lo, hi = -20.0, 20.0
    g = (5 ** 0.5 - 1) / 2
    for _ in range(200):
        m1, m2 = hi - g * (hi - lo), lo + g * (hi - lo)
        if f(m1) < f(m2):
            hi = m2
        else:
            lo = m1
    return f((lo + hi) / 2), n


for s in [50, 200, 1000]:
    best = max((rate(s, j) + (j,) for j in range(s + 1)), key=lambda z: z[0])
    v, n, j = best
    print(f"s={s}: worst j={j} (legs of size 3), n={n}, rate {2**v:.6f}^n")
print(f"sqrt(5)-1/2 = {sqrt(5) - 0.5:.6f}")

